Binary black hole scattering in the extreme-mass-ratio limit: time-domain waveform

The time-domain gravitational waveform emitted during the scattering of two nonspinning compact bodies is computed in the extreme-mass-ratio limit. It provides a time-domain description of the gravitational radiation emitted during the encounter and complements previous first-order self-force calculations, which have primarily been formulated in the frequency domain. In this way, the present results provide a complementary representation of the radiative dynamics and facilitate a direct comparison between time-domain and frequency-domain approaches to the gravitational-wave signal. The waveform is accurate to the fifth post-Minkowskian (three-loop) level and seventh post-Newtonian order, and will serve as a benchmark for future calculations by other methods, to first order in the mass ratio. The results have been already tested in a previous work by constructing the energy and angular momentum fluxes, thereby computing the corresponding radiative losses at the 5PM and 4PM level, respectively, with the same PN accuracy, which are in agreement with recent amplitude-based calculations.

==> anc/W_even_hered_leq2_meqm2.mpl <==
W_even_hered_y_2_meqm2_fin := 8/5*(Complex(1)-y)^4*5^(1/2)*Pi^(1/2)*mu*y^2*(
Complex(16)*ln(y^2+1)*y+Complex(-8)*ln(2)*y-y^2*ln(p_inf)+1+2*ln(y^2+1)*y^2+
Complex(-8)*ln(y)*y-ln(y)*y^2+Complex(-8)*ln(p_inf)*y+y^2*ln(b)+Complex(8)*ln(b
)*y+Complex(-2)*y^3-ln(2)*y^2+Complex(-10)*y+9*y^2+ln(p_inf)-2*ln(y^2+1)+ln(y)-
ln(b)+ln(2))/(y^2+1)^5/b^2*p_inf-1600/21*((3/25*y^6-233/125*y^4+Complex(1)*y^5+
Complex(-276/125)*y^3-3/25+233/125*y^2+Complex(1)*y)*ln(y^2+1)+(Complex(-1/2)*y
^5+Complex(138/125)*y^3-3/50*y^6+233/250*y^4+Complex(-1/2)*y-233/250*y^2+3/50)*
ln(2)+(Complex(1/2)*y^5+Complex(-138/125)*y^3-233/250*y^4+3/50*y^6+Complex(1/2)
*y+233/250*y^2-3/50)*ln(b)+(Complex(-1/2)*y^5+Complex(138/125)*y^3-3/50*y^6+233
/250*y^4+Complex(-1/2)*y-233/250*y^2+3/50)*ln(y)+Complex(6/125)*y^7+(-121/400-3
/50*ln(p_inf))*y^6+(Complex(-167/100)+Complex(-1/2)*ln(p_inf))*y^5+(4819/2000+
233/250*ln(p_inf))*y^4+(Complex(46/25)+Complex(138/125)*ln(p_inf))*y^3+(-2243/
2000-233/250*ln(p_inf))*y^2+(Complex(-357/500)+Complex(-1/2)*ln(p_inf))*y+141/
2000+3/50*ln(p_inf))*Pi^(1/2)*mu*(Complex(1)-y)^4*y^2*5^(1/2)/(y^2+1)^7/b^2*
p_inf^3+23488/315*Pi^(1/2)*mu*((Complex(1)*y^9+Complex(-802/367)*y^7+39/367*y^
10-1157/734*y^8-974/367*y^6+974/367*y^4+Complex(1534/367)*y^5+Complex(-802/367)
*y^3-39/367+1157/734*y^2+Complex(1)*y)*ln(y^2+1)+(Complex(401/367)*y^7+Complex(
-1/2)*y^9+Complex(-767/367)*y^5+Complex(401/367)*y^3-39/734*y^10+1157/1468*y^8+
487/367*y^6-487/367*y^4+Complex(-1/2)*y-1157/1468*y^2+39/734)*ln(2)+(Complex(-\
401/367)*y^7+Complex(1/2)*y^9+Complex(767/367)*y^5+Complex(-401/367)*y^3+39/734
*y^10-1157/1468*y^8+487/367*y^4-487/367*y^6+Complex(1/2)*y+1157/1468*y^2-39/734
)*ln(b)+(Complex(401/367)*y^7+Complex(-1/2)*y^9+Complex(-767/367)*y^5+Complex(
401/367)*y^3-39/734*y^10+1157/1468*y^8+487/367*y^6-487/367*y^4+Complex(-1/2)*y-\
1157/1468*y^2+39/734)*ln(y)+Complex(15/367)*y^11+(-3321/11744-39/734*ln(p_inf))
*y^10+(Complex(-8303/4404)+Complex(-1/2)*ln(p_inf))*y^9+(77203/35232+1157/1468*
ln(p_inf))*y^8+(Complex(401/367)*ln(p_inf)+Complex(14585/4404))*y^7+(14443/2202
+487/367*ln(p_inf))*y^6+(Complex(-16175/2202)+Complex(-767/367)*ln(p_inf))*y^5+
(-9167/4404-487/367*ln(p_inf))*y^4+(Complex(3939/1468)+Complex(401/367)*ln(
p_inf))*y^3+(-15799/11744-1157/1468*ln(p_inf))*y^2+(Complex(-1383/1468)+
Complex(-1/2)*ln(p_inf))*y+1047/11744+39/734*ln(p_inf))*(Complex(1)-y)^4*y^2*5^
(1/2)/(y^2+1)^9/b^2*p_inf^5-254528/3465*((Complex(1)*y^13+Complex(-8428/3977)*y
^11+384/3977*y^14-4832/3977*y^12+Complex(23193/3977)*y^9+Complex(29976/3977)*y^
7-33026/3977*y^10-13140/3977*y^8+13140/3977*y^6+33026/3977*y^4+Complex(23193/
3977)*y^5+Complex(-8428/3977)*y^3-384/3977+4832/3977*y^2+Complex(1)*y)*ln(y^2+1
)+(Complex(-1/2)*y^13+Complex(4214/3977)*y^11+Complex(-14988/3977)*y^7+Complex(
-23193/7954)*y^9+Complex(-23193/7954)*y^5+Complex(4214/3977)*y^3-192/3977*y^14+
2416/3977*y^12+16513/3977*y^10+6570/3977*y^8-6570/3977*y^6-16513/3977*y^4+
Complex(-1/2)*y-2416/3977*y^2+192/3977)*ln(2)+(Complex(1/2)*y^13+Complex(-4214/
3977)*y^11+Complex(14988/3977)*y^7+Complex(23193/7954)*y^9+Complex(23193/7954)*
y^5+Complex(-4214/3977)*y^3+192/3977*y^14-2416/3977*y^12-16513/3977*y^10-6570/
3977*y^8+16513/3977*y^4+6570/3977*y^6+Complex(1/2)*y+2416/3977*y^2-192/3977)*ln
(b)+(Complex(-1/2)*y^13+Complex(4214/3977)*y^11+Complex(-14988/3977)*y^7+
Complex(-23193/7954)*y^9+Complex(-23193/7954)*y^5+Complex(4214/3977)*y^3-192/
3977*y^14+2416/3977*y^12+16513/3977*y^10+6570/3977*y^8-6570/3977*y^6-16513/3977
*y^4+Complex(-1/2)*y-2416/3977*y^2+192/3977)*ln(y)+Complex(144/3977)*y^15+(-\
16521/63632-192/3977*ln(p_inf))*y^14+(Complex(-190289/95448)+Complex(-1/2)*ln(
p_inf))*y^13+(6611/4656+2416/3977*ln(p_inf))*y^12+(Complex(108217/23862)+
Complex(4214/3977)*ln(p_inf))*y^11+(1101187/63632+16513/3977*ln(p_inf))*y^10+(
Complex(-850061/95448)+Complex(-23193/7954)*ln(p_inf))*y^9+(2653463/190896+6570
/3977*ln(p_inf))*y^8+(Complex(-14988/3977)*ln(p_inf)+Complex(-53657/3977))*y^7+
(701801/190896-6570/3977*ln(p_inf))*y^6+(Complex(-1134631/95448)+Complex(-23193
/7954)*ln(p_inf))*y^5+(-1802989/190896-16513/3977*ln(p_inf))*y^4+(Complex(25555
/7954)+Complex(4214/3977)*ln(p_inf))*y^3+(-75581/63632-2416/3977*ln(p_inf))*y^2
+(Complex(-33913/31816)+Complex(-1/2)*ln(p_inf))*y+6009/63632+192/3977*ln(p_inf
))*Pi^(1/2)*mu*(Complex(1)-y)^4*y^2*5^(1/2)/(y^2+1)^11/b^2*p_inf^7+654400/9009*
Pi^(1/2)*mu*y^2*(Complex(1)-y)^4*(456/10225*ln(p_inf)+(Complex(297374/51125)*y^
5+Complex(1)*y^17+Complex(297374/51125)*y^13+Complex(-103386/51125)*y^3+
Complex(191038/10225)*y^11+Complex(-103386/51125)*y^15+Complex(1)*y+Complex(
191038/10225)*y^7+Complex(7638/125)*y^9+912/10225*y^18-81991/102250*y^16-155531
/10225*y^14-646797/51125*y^12-2742722/51125*y^10+2742722/51125*y^8+646797/51125
*y^6+155531/10225*y^4-912/10225+81991/102250*y^2)*ln(y^2+1)+Complex(336/10225)*
y^19+(Complex(-148687/51125)*y^5+Complex(-1/2)*y^17+Complex(-148687/51125)*y^13
+Complex(51693/51125)*y^3+Complex(-95519/10225)*y^11+Complex(51693/51125)*y^15+
Complex(-1/2)*y+Complex(-95519/10225)*y^7+Complex(-3819/125)*y^9-456/10225*y^18
+81991/204500*y^16+155531/20450*y^14+646797/102250*y^12+1371361/51125*y^10-\
1371361/51125*y^8-646797/102250*y^6-155531/20450*y^4-81991/204500*y^2+456/10225
)*ln(2)+(Complex(-148687/51125)*y^5+Complex(-1/2)*y^17+Complex(-148687/51125)*y
^13+Complex(51693/51125)*y^3+Complex(-95519/10225)*y^11+Complex(51693/51125)*y^
15+Complex(-1/2)*y+Complex(-95519/10225)*y^7+Complex(-3819/125)*y^9-456/10225*y
^18+81991/204500*y^16+155531/20450*y^14+646797/102250*y^12+1371361/51125*y^10-\
1371361/51125*y^8-646797/102250*y^6-155531/20450*y^4-81991/204500*y^2+456/10225
)*ln(y)+(Complex(148687/51125)*y^5+Complex(1/2)*y^17+Complex(148687/51125)*y^13
+Complex(-51693/51125)*y^3+Complex(95519/10225)*y^11+Complex(-51693/51125)*y^15
+Complex(1/2)*y+Complex(95519/10225)*y^7+Complex(3819/125)*y^9+456/10225*y^18-\
81991/204500*y^16-155531/20450*y^14-646797/102250*y^12-1371361/51125*y^10+
1371361/51125*y^8+155531/20450*y^4+646797/102250*y^6+81991/204500*y^2-456/10225
)*ln(b)+313737/3272000+(Complex(-1/2)*ln(p_inf)+Complex(-58864/51125))*y+(-\
1983063/102250-155531/20450*ln(p_inf))*y^4+(Complex(51693/51125)*ln(p_inf)+
Complex(369817/102250))*y^3+(-2764989/3272000-81991/204500*ln(p_inf))*y^2+(
Complex(-95519/10225)*ln(p_inf)+Complex(-1590271/40900))*y^7+(-173089/40900-\
646797/102250*ln(p_inf))*y^6+(Complex(-148687/51125)*ln(p_inf)+Complex(-2951007
/204500))*y^5+(141043397/1022500+1371361/51125*ln(p_inf))*y^10+(Complex(-\
56613257/511250)+Complex(-3819/125)*ln(p_inf))*y^9+(-107813773/2045000-1371361/
51125*ln(p_inf))*y^8+(95980817/3067500+155531/20450*ln(p_inf))*y^14+(Complex(-\
148687/51125)*ln(p_inf)+Complex(-13454683/3067500))*y^13+(8898019/255625+646797
/102250*ln(p_inf))*y^12+(Complex(-95519/10225)*ln(p_inf)+Complex(-18849509/
1022500))*y^11+(Complex(-1/2)*ln(p_inf)+Complex(-1581322/766875))*y^17+(
15982033/49080000+81991/204500*ln(p_inf))*y^16+(Complex(51693/51125)*ln(p_inf)+
Complex(1451799/255625))*y^15+(-3904767/16360000-456/10225*ln(p_inf))*y^18)*5^(
1/2)/(y^2+1)^13/b^2*p_inf^9-294848/4095*Pi^(1/2)*mu*y^2*(Complex(1)-y)^4*5^(1/2
)*(192/4607*ln(p_inf)+97111/1013540+(Complex(-205165/101354)*y^5+1189361/101354
*y^18+491075/50677*y^16+5976094/50677*y^14-2334842/50677*y^12+2334842/50677*y^
10-5976094/50677*y^8-491075/50677*y^6-1189361/101354*y^4-17719/101354*y^2-192/
4607*y^22+17719/101354*y^20+Complex(-205165/101354)*y^17+Complex(-4512254/50677
)*y^13+Complex(48188/50677)*y^3+Complex(-5065436/50677)*y^11+Complex(48188/
50677)*y^19+Complex(-514180/50677)*y^15+Complex(-1/2)*y+Complex(-514180/50677)*
y^7+Complex(-4512254/50677)*y^9+Complex(-1/2)*y^21+192/4607)*ln(y)+(Complex(
205165/101354)*y^5-1189361/101354*y^18-491075/50677*y^16-5976094/50677*y^14+
2334842/50677*y^12-2334842/50677*y^10+5976094/50677*y^8+1189361/101354*y^4+
491075/50677*y^6+17719/101354*y^2+192/4607*y^22-17719/101354*y^20+Complex(
205165/101354)*y^17+Complex(4512254/50677)*y^13+Complex(-48188/50677)*y^3+
Complex(5065436/50677)*y^11+Complex(-48188/50677)*y^19+Complex(514180/50677)*y^
15+Complex(1/2)*y+Complex(514180/50677)*y^7+Complex(4512254/50677)*y^9+Complex(
1/2)*y^21-192/4607)*ln(b)+(Complex(-205165/101354)*y^5+1189361/101354*y^18+
491075/50677*y^16+5976094/50677*y^14-2334842/50677*y^12+2334842/50677*y^10-\
5976094/50677*y^8-491075/50677*y^6-1189361/101354*y^4-17719/101354*y^2-192/4607
*y^22+17719/101354*y^20+Complex(-205165/101354)*y^17+Complex(-4512254/50677)*y^
13+Complex(48188/50677)*y^3+Complex(-5065436/50677)*y^11+Complex(48188/50677)*y
^19+Complex(-514180/50677)*y^15+Complex(-1/2)*y+Complex(-514180/50677)*y^7+
Complex(-4512254/50677)*y^9+Complex(-1/2)*y^21+192/4607)*ln(2)+(Complex(205165/
50677)*y^5+Complex(205165/50677)*y^17+Complex(9024508/50677)*y^13+Complex(-\
96376/50677)*y^3+Complex(10130872/50677)*y^11+Complex(-96376/50677)*y^19+
Complex(1028360/50677)*y^15+Complex(1)*y+Complex(1028360/50677)*y^7-1189361/
50677*y^18-982150/50677*y^16-11952188/50677*y^14+4669684/50677*y^12-4669684/
50677*y^10+11952188/50677*y^8+982150/50677*y^6+1189361/50677*y^4-384/4607+17719
/50677*y^2+384/4607*y^22-17719/50677*y^20+Complex(9024508/50677)*y^9+Complex(1)
*y^21)*ln(y^2+1)+Complex(1536/50677)*y^23+(-26305/2981-491075/50677*ln(p_inf))*
y^6+(Complex(-205165/101354)*ln(p_inf)+Complex(-11786823/810832))*y^5+(Complex(
-365531213/1013540)+Complex(-4512254/50677)*ln(p_inf))*y^9+(-318231263/1013540-\
5976094/50677*ln(p_inf))*y^8+(Complex(-5065436/50677)*ln(p_inf)+Complex(-\
16886071/50677))*y^11+(17667304/50677+2334842/50677*ln(p_inf))*y^10+(Complex(-\
4512254/50677)*ln(p_inf)+Complex(-856741903/3040620))*y^13+(-467096/50677-\
2334842/50677*ln(p_inf))*y^12+(Complex(-205165/101354)*ln(p_inf)+Complex(
16358849/2432496))*y^17+(51277673/1216248+491075/50677*ln(p_inf))*y^16+(
Complex(-514180/50677)*ln(p_inf)+Complex(3536642/152031))*y^15+(1672223603/
3040620+5976094/50677*ln(p_inf))*y^14+(Complex(6877933/1013540)+Complex(48188/
50677)*ln(p_inf))*y^19+(297686423/6081240+1189361/101354*ln(p_inf))*y^18+(-\
89285/405416-192/4607*ln(p_inf))*y^22+(Complex(-1710261/810832)+Complex(-1/2)*
ln(p_inf))*y^21+(-408481/405416+17719/101354*ln(p_inf))*y^20+(Complex(-1/2)*ln(
p_inf)+Complex(-14796841/12162480))*y+(-6485609/202708-1189361/101354*ln(p_inf)
)*y^4+(Complex(48188/50677)*ln(p_inf)+Complex(2399585/608124))*y^3+(-1149133/
3040620-17719/101354*ln(p_inf))*y^2+(Complex(-514180/50677)*ln(p_inf)+Complex(-\
2851280/50677))*y^7)/(y^2+1)^15/b^2*p_inf^11;
W_even_hered_y_3_meqm2_fin := -384/5*(1/2*(Complex(1)*y^7+1/6*y^8+Complex(-19)*
y^5+23/3*y^6+Complex(19)*y^3-25*y^4+Complex(-1)*y+23/3*y^2+1/6)*y*polylog(2,-y^
2)+(Complex(1)*y^7+1/6*y^8+Complex(-19)*y^5+23/3*y^6+Complex(19)*y^3-25*y^4+
Complex(-1)*y+23/3*y^2+1/6)*ln(y)*y*ln(y^2+1)-1/2*(Complex(1)*y^7+1/6*y^8+
Complex(-19)*y^5+23/3*y^6+Complex(19)*y^3-25*y^4+Complex(-1)*y+23/3*y^2+1/6)*y*
ln(y)^2+(-1/2*(Complex(1)*y^7+1/6*y^8+Complex(-19)*y^5+23/3*y^6+Complex(19)*y^3
-25*y^4+Complex(-1)*y+23/3*y^2+1/6)*y*ln(2)+1/2*(Complex(1)*y^7+1/6*y^8+
Complex(-19)*y^5+23/3*y^6+Complex(19)*y^3-25*y^4+Complex(-1)*y+23/3*y^2+1/6)*y*
ln(b)+Complex(1/24)+Complex(-1/24)*y^10+(-1/12-1/12*ln(p_inf))*y^9+(Complex(-1/
2)*ln(p_inf)+Complex(-59/24))*y^8+(-38/3-23/6*ln(p_inf))*y^7+(Complex(19/2)*ln(
p_inf)+Complex(113/4))*y^6+(25/2*ln(p_inf)+217/6)*y^5+(Complex(-19/2)*ln(p_inf)
+Complex(-113/4))*y^4+(-38/3-23/6*ln(p_inf))*y^3+(Complex(1/2)*ln(p_inf)+
Complex(59/24))*y^2+(-1/12-1/12*ln(p_inf))*y)*ln(y)+1/24*(Complex(1)*y^8+
Complex(36)*y^6-y^7+Complex(-170)*y^4+119*y^5+Complex(36)*y^2-119*y^3+Complex(1
)+y)*(y^2+1)*ln(2)-1/24*(Complex(1)*y^8+Complex(36)*y^6-y^7+Complex(-170)*y^4+
119*y^5+Complex(36)*y^2-119*y^3+Complex(1)+y)*(y^2+1)*ln(b)+(Complex(1/24)+
Complex(1/24)*ln(p_inf))*y^10+(-1/6-1/24*ln(p_inf)-1/72*Pi^2)*y^9+(Complex(-1/
12)*Pi^2+Complex(37/24)*ln(p_inf)+Complex(15/8))*y^8+(5+59/12*ln(p_inf)-23/36*
Pi^2)*y^7+(Complex(19/12)*Pi^2+Complex(-67/12)*ln(p_inf)+Complex(-21/4))*y^6+25
/12*Pi^2*y^5+(Complex(-19/12)*Pi^2+Complex(-67/12)*ln(p_inf)+Complex(-21/4))*y^
4+(-5-59/12*ln(p_inf)-23/36*Pi^2)*y^3+(Complex(1/12)*Pi^2+Complex(37/24)*ln(
p_inf)+Complex(15/8))*y^2+(1/6+1/24*ln(p_inf)-1/72*Pi^2)*y+Complex(1/24)+
Complex(1/24)*ln(p_inf))*Pi^(1/2)*mu*y^2*5^(1/2)/(y^2+1)^7/b^3/p_inf+96/5*(214/
21*(Complex(1)*y^11+17/107*y^12+Complex(-1009/107)*y^9+512/107*y^10+Complex(-\
556/107)*y^7-905/107*y^8+Complex(556/107)*y^5-1680/107*y^6+Complex(1009/107)*y^
3-905/107*y^4+Complex(-1)*y+512/107*y^2+17/107)*y^2*polylog(2,-y^2)+(428/21*(
Complex(1)*y^11+17/107*y^12+Complex(-1009/107)*y^9+512/107*y^10+Complex(-556/
107)*y^7-905/107*y^8+Complex(556/107)*y^5-1680/107*y^6+Complex(1009/107)*y^3-\
905/107*y^4+Complex(-1)*y+512/107*y^2+17/107)*y^2*ln(y)-1/2*(y^2+1)^7*(Complex(
1)*y+1/2*y^2-1/2))*ln(y^2+1)+(y^2+1)^3*(Complex(1)*y^9+1/2*y^10+Complex(20)*y^7
+3/2*y^8+Complex(-90)*y^5+65*y^6+Complex(20)*y^3-65*y^4+Complex(1)*y-3/2*y^2-1/
2)*ln(Complex(1)+y)-214/21*(Complex(1)*y^11+17/107*y^12+Complex(-1009/107)*y^9+
512/107*y^10+Complex(-556/107)*y^7-905/107*y^8+Complex(556/107)*y^5-1680/107*y^
6+Complex(1009/107)*y^3-905/107*y^4+Complex(-1)*y+512/107*y^2+17/107)*y^2*ln(y)
^2-1/7*((Complex(-2018/3)*y^10+Complex(214/3)*y^12+34/3*y^13+1024/3*y^11+
Complex(-214/3)*y^2+Complex(-1112/3)*y^8+Complex(1112/3)*y^6+Complex(2018/3)*y^
4-1810/3*y^5+1024/3*y^3+34/3*y-1810/3*y^9-1120*y^7)*ln(2)+(-34/3*y^13-1024/3*y^
11+Complex(-214/3)*y^12+Complex(2018/3)*y^10+Complex(1112/3)*y^8+Complex(-1112/
3)*y^6+Complex(-2018/3)*y^4+Complex(214/3)*y^2+1810/3*y^5+1810/3*y^9+1120*y^7-\
1024/3*y^3-34/3*y)*ln(b)+Complex(-1)+Complex(1)*y^14+(385/18+34/3*ln(p_inf))*y^
13+(Complex(214/3)*ln(p_inf)+Complex(3086/9))*y^12+(1024/3*ln(p_inf)+12548/9)*y
^11+(Complex(-2018/3)*ln(p_inf)+Complex(-19912/9))*y^10+(-21145/18-1810/3*ln(
p_inf))*y^9+(Complex(-1112/3)*ln(p_inf)+Complex(-16765/9))*y^8+(-3040-1120*ln(
p_inf))*y^7+(Complex(1112/3)*ln(p_inf)+Complex(2653/9))*y^6+(-1810/3*ln(p_inf)-\
37273/18)*y^5+(Complex(2018/3)*ln(p_inf)+Complex(16888/9))*y^4+(8516/9+1024/3*
ln(p_inf))*y^3+(Complex(-214/3)*ln(p_inf)+Complex(-2078/9))*y^2+(385/18+34/3*ln
(p_inf))*y)*y*ln(y)+1/7*(y^2+1)*y*(Complex(1)*y^12+Complex(829/9)*y^10+29/9*y^
11+Complex(-331/3)*y^8+1991/9*y^9+Complex(-266/9)*y^6+94/3*y^7+Complex(-331/3)*
y^4-94/3*y^5+Complex(829/9)*y^2-1991/9*y^3+Complex(1)-29/9*y)*ln(2)-1/7*(y^2+1)
*y*(Complex(1)*y^12+Complex(829/9)*y^10+29/9*y^11+Complex(-331/3)*y^8+1991/9*y^
9+Complex(-266/9)*y^6+94/3*y^7+Complex(-331/3)*y^4-94/3*y^5+Complex(829/9)*y^2-\
1991/9*y^3+Complex(1)-29/9*y)*ln(b)+Complex(-1/4)*Pi*y^16+(Complex(1/7)*ln(
p_inf)+Complex(-23/84)+1/2*Pi)*y^15+(-17/63*Pi^2+Complex(-3/2)*Pi-5/12+29/63*ln
(p_inf))*y^14+(23/2*Pi+Complex(2461/252)+Complex(-107/63)*Pi^2+Complex(838/63)*
ln(p_inf))*y^13+(-512/63*Pi^2+Complex(-71/2)*Pi+583/21+2020/63*ln(p_inf))*y^12+
(-27/2*Pi+Complex(-3833/252)+Complex(1009/63)*Pi^2+Complex(-164/63)*ln(p_inf))*
y^11+(905/63*Pi^2+Complex(-135/2)*Pi+5219/252+2273/63*ln(p_inf))*y^10+(-189/2*
Pi+Complex(-97/4)+Complex(-1259/63)*ln(p_inf)+Complex(556/63)*Pi^2)*y^9+80/3*Pi
^2*y^8+(-189/2*Pi+Complex(-1259/63)*ln(p_inf)+Complex(-97/4)+Complex(-556/63)*
Pi^2)*y^7+(Complex(135/2)*Pi-5219/252-2273/63*ln(p_inf)+905/63*Pi^2)*y^6+(-27/2
*Pi+Complex(-1009/63)*Pi^2+Complex(-164/63)*ln(p_inf)+Complex(-3833/252))*y^5+(
Complex(71/2)*Pi-583/21-2020/63*ln(p_inf)-512/63*Pi^2)*y^4+(Complex(107/63)*Pi^
2+Complex(838/63)*ln(p_inf)+Complex(2461/252)+23/2*Pi)*y^3+(Complex(3/2)*Pi+5/
12-29/63*ln(p_inf)-17/63*Pi^2)*y^2+(Complex(1/7)*ln(p_inf)+Complex(-23/84)+1/2*
Pi)*y+Complex(1/4)*Pi)*Pi^(1/2)*mu*y*5^(1/2)/b^3/(y^2+1)^9*p_inf-768/5*Pi^(1/2)
*mu*(-1/2*y*(Complex(1)*y^9+1/6*y^10+Complex(-38)*y^7+59/6*y^8+Complex(70)*y^5-\
199/3*y^6+Complex(-18)*y^3+151/3*y^4+Complex(1)*y-11/6*y^2-1/6)*polylog(2,1/(y^
2+1)*y^2)+1/2*y*(Complex(1)*y^7+1/6*y^8+Complex(-19)*y^5+23/3*y^6+Complex(19)*y
^3-25*y^4+Complex(-1)*y+23/3*y^2+1/6)*(y^2+1)*polylog(2,1/(y^2+1))-1/2*y*(
Complex(1)*y^9+1/6*y^10+Complex(-38)*y^7+59/6*y^8+Complex(70)*y^5-199/3*y^6+
Complex(-18)*y^3+151/3*y^4+Complex(1)*y-11/6*y^2-1/6)*polylog(2,-y^2)+(Complex(
1)*y^9+Complex(-13)*y^7+Complex(-35/2)*y^5+Complex(27)*y^3+Complex(-3/2)*y+22/3
*y^8+1/6*y^10+1/4-137/4*y^4+41/4*y^2-61/12*y^6)*y*ln(y^2+1)^2-1/12*((Complex(36
)*y^8+6*y^9+Complex(-684)*y^6+276*y^7+Complex(684)*y^4-900*y^5+Complex(-36)*y^2
+276*y^3+6*y)*ln(2)+(-2*y^9-92*y^7+300*y^5-92*y^3-2*y+Complex(-12)*y^8+Complex(
228)*y^6+Complex(-228)*y^4+Complex(12)*y^2)*ln(b)+(4*y^9+184*y^7-600*y^5+184*y^
3+4*y+Complex(24)*y^8+Complex(-456)*y^6+Complex(456)*y^4+Complex(-24)*y^2)*ln(y
)+Complex(-1)+Complex(1)*y^10+(13/70+2*ln(p_inf))*y^9+(Complex(12)*ln(p_inf)+
Complex(1684/35))*y^8+(7719/35+92*ln(p_inf))*y^7+(Complex(-228)*ln(p_inf)+
Complex(-16491/35))*y^6+(-300*ln(p_inf)-4171/7)*y^5+(Complex(228)*ln(p_inf)+
Complex(16491/35))*y^4+(7719/35+92*ln(p_inf))*y^3+(Complex(-12)*ln(p_inf)+
Complex(-1684/35))*y^2+(13/70+2*ln(p_inf))*y)*(y^2+1)*ln(y^2+1)+1/12*(y^2+1)*y*
((5/2+115*y^6+Complex(-285)*y^5+5/2*y^8-375*y^4+115*y^2+Complex(15)*y^7+
Complex(-15)*y+Complex(285)*y^3)*ln(2)^2+((-3-3*y^8-138*y^6+450*y^4-138*y^2+
Complex(-18)*y^7+Complex(342)*y^5+Complex(-342)*y^3+Complex(18)*y)*ln(b)+(3*y^8
+138*y^6-450*y^4+138*y^2+3+Complex(18)*y^7+Complex(-342)*y^5+Complex(342)*y^3+
Complex(-18)*y)*ln(y)+Complex(3)*y^9+(83/140+3*ln(p_inf))*y^8+(Complex(18)*ln(
p_inf)+Complex(9699/70))*y^7+(41389/70+138*ln(p_inf))*y^6+(Complex(-342)*ln(
p_inf)+Complex(-78021/70))*y^5+(-16323/14-450*ln(p_inf))*y^4+(Complex(342)*ln(
p_inf)+Complex(49881/70))*y^3+(16609/70+138*ln(p_inf))*y^2+(Complex(-18)*ln(
p_inf)+Complex(-1929/70))*y+503/140+3*ln(p_inf))*ln(2)+(1/2*y^8+Complex(3)*y^7+
23*y^6+Complex(-57)*y^5-75*y^4+Complex(57)*y^3+23*y^2+Complex(-3)*y+1/2)*ln(b)^
2+((-46*y^2-46*y^6+150*y^4+Complex(-114)*y^3+Complex(6)*y+Complex(-6)*y^7+
Complex(114)*y^5-1-y^8)*ln(y)+Complex(-1)*y^9+(-ln(p_inf)+57/140)*y^8+(Complex(
-6)*ln(p_inf)+Complex(-2979/70))*y^7+(-46*ln(p_inf)-11849/70)*y^6+(Complex(114)
*ln(p_inf)+Complex(21181/70))*y^5+(150*ln(p_inf)+4171/14)*y^4+(Complex(-114)*ln
(p_inf)+Complex(-11801/70))*y^3+(-3589/70-46*ln(p_inf))*y^2+(Complex(6)*ln(
p_inf)+Complex(389/70))*y-83/140-ln(p_inf))*ln(b)+(1/2*y^8+Complex(3)*y^7+23*y^
6+Complex(-57)*y^5-75*y^4+Complex(57)*y^3+23*y^2+Complex(-3)*y+1/2)*ln(y)^2+(
Complex(1)*y^9+(ln(p_inf)-57/140)*y^8+(Complex(6)*ln(p_inf)+Complex(2979/70))*y
^7+(46*ln(p_inf)+11849/70)*y^6+(Complex(-114)*ln(p_inf)+Complex(-21181/70))*y^5
+(-150*ln(p_inf)-4171/14)*y^4+(Complex(114)*ln(p_inf)+Complex(11801/70))*y^3+(
3589/70+46*ln(p_inf))*y^2+(Complex(-6)*ln(p_inf)+Complex(-389/70))*y+83/140+ln(
p_inf))*ln(y)+(Complex(1)*ln(p_inf)+Complex(13/140))*y^9+(1/2*ln(p_inf)^2-1107/
280-57/140*ln(p_inf))*y^8+(Complex(2979/70)*ln(p_inf)+Complex(296/35)+Complex(3
)*ln(p_inf)^2)*y^7+(-1317/140+11849/70*ln(p_inf)+23*ln(p_inf)^2)*y^6+(Complex(-\
21181/70)*ln(p_inf)+Complex(463/10)+Complex(-57)*ln(p_inf)^2)*y^5+(647/10-4171/
14*ln(p_inf)-75*ln(p_inf)^2)*y^4+(Complex(11801/70)*ln(p_inf)+Complex(-1776/35)
+Complex(57)*ln(p_inf)^2)*y^3+(-3131/140+3589/70*ln(p_inf)+23*ln(p_inf)^2)*y^2+
(Complex(-389/70)*ln(p_inf)+Complex(417/140)+Complex(-3)*ln(p_inf)^2)*y+83/140*
ln(p_inf)-241/280+1/2*ln(p_inf)^2))*y^2*5^(1/2)/(y^2+1)^8/b^3*p_inf^2-736/35*Pi
^(1/2)*mu*y*5^(1/2)*(94080/23*y^4*(-1/280*y^12+Complex(1)*y^9-51/280*y^10+
Complex(-5)*y^7+157/56*y^8+Complex(5)*y^5-169/28*y^6+Complex(-1)*y^3+157/56*y^4
-51/280*y^2-1/280)*polylog(2,1/(y^2+1)*y^2)+47040/23*y^4*(-1/280*y^12+Complex(1
)*y^9-51/280*y^10+Complex(-5)*y^7+157/56*y^8+Complex(5)*y^5-169/28*y^6+Complex(
-1)*y^3+157/56*y^4-51/280*y^2-1/280)*ln(y^2+1)^2+37550/69*Pi^2*y^10+(2404/69*y^
2*(Complex(-19719/601)*y^5+86/601*y^16+Complex(-2935/601)*y^13+1842/601*y^14+
Complex(2935/601)*y^3-8203/601*y^12+Complex(19719/601)*y^11+43756/601*y^10+
Complex(1)*y^15-112650/601*y^8+Complex(-1)*y+43756/601*y^6+Complex(86785/601)*y
^7-8203/601*y^4+Complex(-86785/601)*y^9+1842/601*y^2+86/601)*ln(y)-1/2*(y^2+1)^
7*(Complex(1)*y^5-33/184*y^6+Complex(-204/23)*y^3-1033/184*y^4+Complex(1)*y+
1033/184*y^2+33/184))*ln(y^2+1)+Complex(-33/368)*Pi+34/69*(-601/17*y*(Complex(-\
19719/601)*y^5+86/601*y^16+Complex(-2935/601)*y^13+1842/601*y^14+Complex(2935/
601)*y^3-8203/601*y^12+Complex(19719/601)*y^11+43756/601*y^10+Complex(1)*y^15-\
112650/601*y^8+Complex(-1)*y+43756/601*y^6+Complex(86785/601)*y^7-8203/601*y^4+
Complex(-86785/601)*y^9+1842/601*y^2+86/601)*ln(2)+601/17*y*(Complex(-19719/601
)*y^5+86/601*y^16+Complex(-2935/601)*y^13+1842/601*y^14+Complex(2935/601)*y^3-\
8203/601*y^12+Complex(19719/601)*y^11+43756/601*y^10+Complex(1)*y^15-112650/601
*y^8+Complex(-1)*y+43756/601*y^6+Complex(86785/601)*y^7-8203/601*y^4+Complex(-\
86785/601)*y^9+1842/601*y^2+86/601)*ln(b)+Complex(-1)+Complex(1)*y^18+(-455/34-\
86/17*ln(p_inf))*y^17+(Complex(-7387/51)+Complex(-601/17)*ln(p_inf))*y^16+(-\
1842/17*ln(p_inf)-22739/51)*y^15+(Complex(52847/102)+Complex(2935/17)*ln(p_inf)
)*y^14+(8203/17*ln(p_inf)+65362/51)*y^13+(Complex(-19719/17)*ln(p_inf)+Complex(
-430747/102))*y^12+(-43756/17*ln(p_inf)-529153/51)*y^11+(Complex(5105)*ln(p_inf
)+Complex(321431/17))*y^10+(388275/17+112650/17*ln(p_inf))*y^9+(Complex(-5105)*
ln(p_inf)+Complex(-292787/17))*y^8+(-450889/51-43756/17*ln(p_inf))*y^7+(
Complex(19719/17)*ln(p_inf)+Complex(435139/102))*y^6+(8203/17*ln(p_inf)+108274/
51)*y^5+(Complex(-2935/17)*ln(p_inf)+Complex(-90935/102))*y^4+(-20219/51-1842/
17*ln(p_inf))*y^3+(Complex(601/17)*ln(p_inf)+Complex(5119/51))*y^2+(-455/34-86/
17*ln(p_inf))*y)*y*ln(y)+Complex(33/368)*Pi*y^20-1202/69*y^2*(Complex(-19719/
601)*y^5+86/601*y^16+Complex(-2935/601)*y^13+1842/601*y^14+Complex(2935/601)*y^
3-8203/601*y^12+Complex(19719/601)*y^11+43756/601*y^10+Complex(1)*y^15-112650/
601*y^8+Complex(-1)*y+43756/601*y^6+Complex(86785/601)*y^7-8203/601*y^4+
Complex(-86785/601)*y^9+1842/601*y^2+86/601)*ln(y)^2+1202/69*y^2*(Complex(-\
160839/601)*y^5+86/601*y^16+Complex(-2935/601)*y^13+1338/601*y^14+Complex(2935/
601)*y^3-33907/601*y^12+Complex(160839/601)*y^11+439396/601*y^10+Complex(1)*y^
15-964410/601*y^8+Complex(-1)*y+439396/601*y^6+Complex(792385/601)*y^7-33907/
601*y^4+Complex(-792385/601)*y^9+1338/601*y^2+86/601)*polylog(2,-y^2)+(y^2+1)^3
*(Complex(1)*y^13-33/184*y^14+Complex(392/23)*y^11-1165/184*y^12+Complex(2065/
23)*y^9+1183/184*y^10+Complex(-11200/23)*y^7+60683/184*y^8+Complex(2065/23)*y^5
-60683/184*y^6+Complex(392/23)*y^3-1183/184*y^4+Complex(1)*y+1165/184*y^2+33/
184)*ln(Complex(1)+y)-34/69*(y^2+1)*y*(Complex(-1781/68)*y^14+Complex(-1781/68)
*y^2-563/136*y^15+Complex(5217/17)*y^4-18607/136*y^13+Complex(44488/17)*y^8+
101513/136*y^11+Complex(5217/17)*y^12-18859/8*y^9+Complex(-108387/68)*y^10+
18859/8*y^7+Complex(1)*y^16-101513/136*y^5+Complex(-108387/68)*y^6+18607/136*y^
3+Complex(1)+563/136*y)*ln(2)+34/69*(y^2+1)*y*(Complex(-1781/68)*y^14+Complex(-\
1781/68)*y^2-563/136*y^15+Complex(5217/17)*y^4-18607/136*y^13+Complex(44488/17)
*y^8+101513/136*y^11+Complex(5217/17)*y^12-18859/8*y^9+Complex(-108387/68)*y^10
+18859/8*y^7+Complex(1)*y^16-101513/136*y^5+Complex(-108387/68)*y^6+18607/136*y
^3+Complex(1)+563/136*y)*ln(b)+(-43756/207*Pi^2+Complex(-61875/184)*Pi+1411435/
1242+36515/46*ln(p_inf))*y^12+(-1903/23*Pi+Complex(2445403/2484)+Complex(-2191/
23)*Pi^2+Complex(29173/46)*ln(p_inf))*y^13+(1655/23*Pi+Complex(-602047/2484)+
Complex(-19087/138)*ln(p_inf)+Complex(2935/207)*Pi^2)*y^15+(8203/207*Pi^2+
Complex(-3794/23)*Pi-339476/621-41453/138*ln(p_inf))*y^14+(118351/1242+3195/46*
ln(p_inf)+Complex(2411/368)*Pi-614/69*Pi^2)*y^16+(461/46*Pi+Complex(45865/2484)
+Complex(-601/207)*Pi^2+Complex(571/46)*ln(p_inf))*y^17+(-12474/23*Pi+Complex(-\
66785/92)+Complex(86785/207)*Pi^2+Complex(-69565/138)*ln(p_inf))*y^11+(-12474/
23*Pi+Complex(-66785/92)+Complex(-69565/138)*ln(p_inf)+Complex(-86785/207)*Pi^2
)*y^9+(-1411435/1242-36515/46*ln(p_inf)+Complex(61875/184)*Pi-43756/207*Pi^2)*y
^8+(-1903/23*Pi+Complex(29173/46)*ln(p_inf)+Complex(2445403/2484)+Complex(2191/
23)*Pi^2)*y^7+(1655/23*Pi+Complex(-2935/207)*Pi^2+Complex(-19087/138)*ln(p_inf)
+Complex(-602047/2484))*y^5+(Complex(-2411/368)*Pi-118351/1242-3195/46*ln(p_inf
)-614/69*Pi^2)*y^4+(Complex(601/207)*Pi^2+Complex(571/46)*ln(p_inf)+Complex(
45865/2484)+461/46*Pi)*y^3+(Complex(-79/23)*Pi-77/69-563/276*ln(p_inf)-86/207*
Pi^2)*y^2+(Complex(-34/69)*ln(p_inf)+Complex(-29/138)+1/2*Pi)*y+(Complex(-34/69
)*ln(p_inf)+Complex(-29/138)+1/2*Pi)*y^19+(77/69+563/276*ln(p_inf)-86/207*Pi^2+
Complex(79/23)*Pi)*y^18+(Complex(3794/23)*Pi+339476/621+41453/138*ln(p_inf)+
8203/207*Pi^2)*y^6)/b^3/(y^2+1)^11*p_inf^3+19328/35*(-1/2*(Complex(-152236/151)
*y^5+47/302*y^18+Complex(1)*y^17+1601/302*y^16+Complex(-74956/151)*y^13+5294/
151*y^14+Complex(-2734/151)*y^3-300222/151*y^12+Complex(738038/151)*y^11+
1277061/151*y^10+Complex(-2594/151)*y^15-1509261/151*y^8+Complex(1)*y+494110/
151*y^6+Complex(1027418/151)*y^7-20478/151*y^4+Complex(-1617462/151)*y^9-2385/
302*y^2-47/302)*y*polylog(2,1/(y^2+1)*y^2)+1/2*(y^2+1)^3*y*(Complex(1)*y^11+47/
302*y^12+Complex(-947/151)*y^9+520/151*y^10+Complex(22/151)*y^7-2423/302*y^8+
Complex(-22/151)*y^5-1176/151*y^6+Complex(947/151)*y^3-2423/302*y^4+Complex(-1)
*y+520/151*y^2+47/302)*polylog(2,1/(y^2+1))-1/2*(Complex(-152236/151)*y^5+47/
302*y^18+Complex(1)*y^17+1601/302*y^16+Complex(-74956/151)*y^13+5294/151*y^14+
Complex(-2734/151)*y^3-300222/151*y^12+Complex(738038/151)*y^11+1277061/151*y^
10+Complex(-2594/151)*y^15-1509261/151*y^8+Complex(1)*y+494110/151*y^6+Complex(
1027418/151)*y^7-20478/151*y^4+Complex(-1617462/151)*y^9-2385/302*y^2-47/302)*y
*polylog(2,-y^2)+(284087/604*y^12+47/302*y^18+538/151*y^16-3199/604*y^14+
Complex(82033/302)*y^5+Complex(1)*y^17+Complex(31563/302)*y^13+Complex(1301/151
)*y^3+Complex(-187817/151)*y^11+Complex(31/151)*y^15+Complex(-3/2)*y+Complex(-\
253547/151)*y^7+1469991/604*y^8-1316331/604*y^10+141/604+22573/604*y^4+4145/604
*y^2-510245/604*y^6+Complex(808731/302)*y^9)*y*ln(y^2+1)^2+9/604*((Complex(3788
/3)*y^10+Complex(-604/3)*y^12-94/3*y^13-2080/3*y^11+Complex(604/3)*y^2+Complex(
-88/3)*y^8+Complex(88/3)*y^6+Complex(-3788/3)*y^4+4846/3*y^5-2080/3*y^3-94/3*y+
4846/3*y^9+1568*y^7)*ln(2)+604/9*y*(Complex(1)*y^11+47/302*y^12+Complex(-947/
151)*y^9+520/151*y^10+Complex(22/151)*y^7-2423/302*y^8+Complex(-22/151)*y^5-\
1176/151*y^6+Complex(947/151)*y^3-2423/302*y^4+Complex(-1)*y+520/151*y^2+47/302
)*ln(b)-1208/9*y*(Complex(1)*y^11+47/302*y^12+Complex(-947/151)*y^9+520/151*y^
10+Complex(22/151)*y^7-2423/302*y^8+Complex(-22/151)*y^5-1176/151*y^6+Complex(
947/151)*y^3-2423/302*y^4+Complex(-1)*y+520/151*y^2+47/302)*ln(y)+Complex(-1)+
Complex(1)*y^14+(-27173/1890-94/9*ln(p_inf))*y^13+(Complex(-604/9)*ln(p_inf)+
Complex(-169444/945))*y^12+(-119444/189-2080/9*ln(p_inf))*y^11+(Complex(3788/9)
*ln(p_inf)+Complex(982598/945))*y^10+(4846/9*ln(p_inf)+2028317/1890)*y^9+(
Complex(-88/9)*ln(p_inf)+Complex(2747/945))*y^8+(4736/5+1568/3*ln(p_inf))*y^7+(
Complex(88/9)*ln(p_inf)+Complex(-2747/945))*y^6+(4846/9*ln(p_inf)+2028317/1890)
*y^5+(Complex(-3788/9)*ln(p_inf)+Complex(-982598/945))*y^4+(-119444/189-2080/9*
ln(p_inf))*y^3+(Complex(604/9)*ln(p_inf)+Complex(169444/945))*y^2+(-27173/1890-\
94/9*ln(p_inf))*y)*(y^2+1)^3*ln(y^2+1)-9/604*(y^2+1)^3*((-235/18+1960/3*y^6+
Complex(110/9)*y^5+12115/18*y^8+12115/18*y^4-2600/9*y^2-2600/9*y^10+Complex(-\
110/9)*y^7+Complex(755/9)*y+Complex(4735/9)*y^9+Complex(-4735/9)*y^3+Complex(-\
755/9)*y^11-235/18*y^12)*ln(2)^2+((47/3*y^12+47/3+1040/3*y^10-2423/3*y^8-784*y^
6-2423/3*y^4+1040/3*y^2+Complex(-1894/3)*y^9+Complex(44/3)*y^7+Complex(-44/3)*y
^5+Complex(1894/3)*y^3+Complex(-302/3)*y+Complex(302/3)*y^11)*ln(b)+(-47/3*y^12
-1040/3*y^10+2423/3*y^8+784*y^6+2423/3*y^4-1040/3*y^2-47/3+Complex(-44/3)*y^7+
Complex(44/3)*y^5+Complex(-1894/3)*y^3+Complex(302/3)*y+Complex(-302/3)*y^11+
Complex(1894/3)*y^9)*ln(y)+Complex(3)*y^13+(-51641/1260-47/3*ln(p_inf))*y^12+(
Complex(-309683/630)+Complex(-302/3)*ln(p_inf))*y^11+(-103856/63-1040/3*ln(
p_inf))*y^10+(Complex(1327681/630)+Complex(1894/3)*ln(p_inf))*y^9+(1914709/1260
+2423/3*ln(p_inf))*y^8+(Complex(-44/3)*ln(p_inf)+Complex(178217/315))*y^7+(
28424/15+784*ln(p_inf))*y^6+(Complex(44/3)*ln(p_inf)+Complex(181058/315))*y^5+(
3372809/1260+2423/3*ln(p_inf))*y^4+(Complex(-1894/3)*ln(p_inf)+Complex(-1118591
/630))*y^3+(-42004/63-1040/3*ln(p_inf))*y^2+(Complex(302/3)*ln(p_inf)+Complex(
105913/630))*y-47/3*ln(p_inf)-26581/1260)*ln(2)+(Complex(22/9)*y^5+Complex(947/
9)*y^9+Complex(-22/9)*y^7+Complex(151/9)*y+Complex(-947/9)*y^3+Complex(-151/9)*
y^11+392/3*y^6-47/18+2423/18*y^8+2423/18*y^4-520/9*y^2-520/9*y^10-47/18*y^12)*
ln(b)^2+((47/9*y^12+1040/9*y^10-2423/9*y^8-784/3*y^6-2423/9*y^4+1040/9*y^2+47/9
+Complex(44/9)*y^7+Complex(-44/9)*y^5+Complex(1894/9)*y^3+Complex(-302/9)*y+
Complex(302/9)*y^11+Complex(-1894/9)*y^9)*ln(y)+Complex(-1)*y^13+(39703/3780+47
/9*ln(p_inf))*y^12+(Complex(90443/630)+Complex(302/9)*ln(p_inf))*y^11+(10072/21
+1040/9*ln(p_inf))*y^10+(Complex(-1894/9)*ln(p_inf)+Complex(-362381/630))*y^9+(
-2423/9*ln(p_inf)-48121/140)*y^8+(Complex(44/9)*ln(p_inf)+Complex(-60337/315))*
y^7+(-784/3*ln(p_inf)-2368/5)*y^6+(Complex(-44/9)*ln(p_inf)+Complex(-178264/945
))*y^5+(-2423/9*ln(p_inf)-2757367/3780)*y^4+(Complex(1894/9)*ln(p_inf)+Complex(
878053/1890))*y^3+(28796/189+1040/9*ln(p_inf))*y^2+(Complex(-302/9)*ln(p_inf)+
Complex(-67559/1890))*y+47/9*ln(p_inf)+1627/420)*ln(b)+(Complex(22/9)*y^5+
Complex(947/9)*y^9+Complex(-22/9)*y^7+Complex(151/9)*y+Complex(-947/9)*y^3+
Complex(-151/9)*y^11+392/3*y^6-47/18+2423/18*y^8+2423/18*y^4-520/9*y^2-520/9*y^
10-47/18*y^12)*ln(y)^2+(Complex(1)*y^13+(-39703/3780-47/9*ln(p_inf))*y^12+(
Complex(-90443/630)+Complex(-302/9)*ln(p_inf))*y^11+(-10072/21-1040/9*ln(p_inf)
)*y^10+(Complex(1894/9)*ln(p_inf)+Complex(362381/630))*y^9+(2423/9*ln(p_inf)+
48121/140)*y^8+(Complex(-44/9)*ln(p_inf)+Complex(60337/315))*y^7+(784/3*ln(
p_inf)+2368/5)*y^6+(Complex(44/9)*ln(p_inf)+Complex(178264/945))*y^5+(2423/9*ln
(p_inf)+2757367/3780)*y^4+(Complex(-1894/9)*ln(p_inf)+Complex(-878053/1890))*y^
3+(-28796/189-1040/9*ln(p_inf))*y^2+(Complex(302/9)*ln(p_inf)+Complex(67559/
1890))*y-47/9*ln(p_inf)-1627/420)*ln(y)+(Complex(-863/1260)+Complex(1)*ln(p_inf
))*y^13+(105361/7560-39703/3780*ln(p_inf)-47/18*ln(p_inf)^2)*y^12+(Complex(-\
53077/1890)+Complex(-90443/630)*ln(p_inf)+Complex(-151/9)*ln(p_inf)^2)*y^11+(-\
18286/189-10072/21*ln(p_inf)-520/9*ln(p_inf)^2)*y^10+(Complex(16663/108)+
Complex(362381/630)*ln(p_inf)+Complex(947/9)*ln(p_inf)^2)*y^9+(2423/18*ln(p_inf
)^2-61987/840+48121/140*ln(p_inf))*y^8+(Complex(60337/315)*ln(p_inf)+Complex(
65813/315)+Complex(-22/9)*ln(p_inf)^2)*y^7+(-2381/105+2368/5*ln(p_inf)+392/3*ln
(p_inf)^2)*y^6+(Complex(178264/945)*ln(p_inf)+Complex(429109/3780)+Complex(22/9
)*ln(p_inf)^2)*y^5+(515947/7560+2757367/3780*ln(p_inf)+2423/18*ln(p_inf)^2)*y^4
+(Complex(-878053/1890)*ln(p_inf)+Complex(-10433/210)+Complex(-947/9)*ln(p_inf)
^2)*y^3+(667/45-28796/189*ln(p_inf)-520/9*ln(p_inf)^2)*y^2+(Complex(67559/1890)
*ln(p_inf)+Complex(-71549/3780)+Complex(151/9)*ln(p_inf)^2)*y+2033/504-1627/420
*ln(p_inf)-47/18*ln(p_inf)^2)*y)*Pi^(1/2)*mu*y^2*5^(1/2)/b^3/(y^2+1)^12*p_inf^4
+248/15*(576/31*(Complex(1)*y^11+1/6*y^12+Complex(53)*y^9-2*y^10+Complex(-368)*
y^7+331/2*y^8+Complex(368)*y^5-1304/3*y^6+Complex(-53)*y^3+331/2*y^4+Complex(-1
)*y-2*y^2+1/6)*y^2*(y^2+1)^4*polylog(2,-1/y^2)-70752/31*Pi^2*y^12+56664/2387*(
Complex(3751900/7083)*y^5+92/787*y^20+Complex(-68009/7083)*y^17+41564/7083*y^18
+Complex(1271196/787)*y^13+65638/787*y^16+Complex(68009/7083)*y^3-9446848/7083*
y^14+Complex(17187332/7083)*y^11+1457974/7083*y^12+Complex(1)*y^19+3005464/787*
y^10+Complex(-3751900/7083)*y^15+1457974/7083*y^8+Complex(-1)*y-9446848/7083*y^
6+Complex(-1271196/787)*y^7+65638/787*y^4+Complex(-17187332/7083)*y^9+41564/
7083*y^2+92/787)*y^2*polylog(2,-y^2)+(y^2+1)^3*(Complex(-14948/217)*y^5-39/217*
y^18+Complex(1)*y^17-1793/217*y^16+Complex(-14948/217)*y^13+348/31*y^14+
Complex(5400/217)*y^3-169716/217*y^12+Complex(3393224/1085)*y^11+7306086/1085*y
^10+Complex(5400/217)*y^15-7306086/1085*y^8+Complex(1)*y+169716/217*y^6+
Complex(3393224/1085)*y^7-348/31*y^4+Complex(-9363474/1085)*y^9+1793/217*y^2+39
/217)*ln(Complex(1)+y)+32040/2387*(Complex(513652/801)*y^5+68/267*y^20+Complex(
140005/801)*y^17-39716/4005*y^18+Complex(-136460/89)*y^13+227578/445*y^16+
Complex(-140005/801)*y^3+498832/4005*y^14+Complex(-989236/801)*y^11-5133646/
4005*y^12+Complex(1)*y^19-249480/89*y^10+Complex(-513652/801)*y^15-5133646/4005
*y^8+Complex(-1)*y+498832/4005*y^6+Complex(136460/89)*y^7+227578/445*y^4+
Complex(989236/801)*y^9-39716/4005*y^2+68/267)*y^2*ln(y)^2+Complex(39/434)*Pi*y
^24-288/31*(y^2+1)^2*(Complex(-579)*y^5+1/6*y^16+Complex(55)*y^13-14/3*y^14+
Complex(-55)*y^3+26/3*y^12+Complex(579)*y^11+6748/3*y^10+Complex(1)*y^15-16825/
3*y^8+Complex(-1)*y+6748/3*y^6+Complex(4515)*y^7+26/3*y^4+Complex(-4515)*y^9-14
/3*y^2+1/6)*y^2*ln(y^2+1)^2-576/31*(y^2+1)^2*(Complex(-579)*y^5+1/6*y^16+
Complex(55)*y^13-14/3*y^14+Complex(-55)*y^3+26/3*y^12+Complex(579)*y^11+6748/3*
y^10+Complex(1)*y^15-16825/3*y^8+Complex(-1)*y+6748/3*y^6+Complex(4515)*y^7+26/
3*y^4+Complex(-4515)*y^9-14/3*y^2+1/6)*y^2*polylog(2,1/(y^2+1)*y^2)+1264/2387*y
*(Complex(-1)+Complex(1)*y^22-7083/158*(Complex(-905060/7083)*y^5+92/787*y^20+
Complex(-68009/7083)*y^17+24932/7083*y^18+Complex(-281124/787)*y^13-32306/787*y
^16+Complex(68009/7083)*y^3+1896176/7083*y^14+Complex(-1440508/7083)*y^11-\
1386098/7083*y^12+Complex(1)*y^19-339416/787*y^10+Complex(905060/7083)*y^15-\
1386098/7083*y^8+Complex(-1)*y+1896176/7083*y^6+Complex(281124/787)*y^7-32306/
787*y^4+Complex(1440508/7083)*y^9+24932/7083*y^2+92/787)*y*ln(2)+7083/158*(
Complex(-905060/7083)*y^5+92/787*y^20+Complex(-68009/7083)*y^17+24932/7083*y^18
+Complex(-281124/787)*y^13-32306/787*y^16+Complex(68009/7083)*y^3+1896176/7083*
y^14+Complex(-1440508/7083)*y^11-1386098/7083*y^12+Complex(1)*y^19-339416/787*y
^10+Complex(905060/7083)*y^15-1386098/7083*y^8+Complex(-1)*y+1896176/7083*y^6+
Complex(281124/787)*y^7-32306/787*y^4+Complex(1440508/7083)*y^9+24932/7083*y^2+
92/787)*y*ln(b)+(Complex(-5903573/237)+Complex(-452530/79)*ln(p_inf))*y^16+(-\
948088/79*ln(p_inf)-57607147/1185)*y^15+(Complex(21874943/395)+Complex(1265058/
79)*ln(p_inf))*y^14+(693049/79*ln(p_inf)+22502456/1185)*y^13+(Complex(720254/79
)*ln(p_inf)+Complex(101849339/2370))*y^12+(1527372/79*ln(p_inf)+5151417/79)*y^
11+(Complex(-720254/79)*ln(p_inf)+Complex(-45739571/2370))*y^10+(47983274/1185+
693049/79*ln(p_inf))*y^9+(Complex(-1265058/79)*ln(p_inf)+Complex(-22737167/395)
)*y^8+(-47077243/1185-948088/79*ln(p_inf))*y^7+(Complex(452530/79)*ln(p_inf)+
Complex(4461077/237))*y^6+(145377/79*ln(p_inf)+21098107/3160)*y^5+(Complex(-\
68009/158)*ln(p_inf)+Complex(-4457263/2370))*y^4+(-1498597/2370-12466/79*ln(
p_inf))*y^3+(Complex(7083/158)*ln(p_inf)+Complex(58611/395))*y^2+(-54803/3160-\
414/79*ln(p_inf))*y+(-45387/3160-414/79*ln(p_inf))*y^21+(Complex(-79269/395)+
Complex(-7083/158)*ln(p_inf))*y^20+(-1665973/2370-12466/79*ln(p_inf))*y^19+(
Complex(4227187/2370)+Complex(68009/158)*ln(p_inf))*y^18+(24714643/3160+145377/
79*ln(p_inf))*y^17)*ln(y)-1264/2387*(Complex(-1354414/395)*y^14+Complex(-126263
/3160)*y^2-17313/3160*y^19+Complex(497073/790)*y^4-709603/3160*y^17+Complex(
2408057/790)*y^8+133579/79*y^15+Complex(-126263/3160)*y^18-1722811/395*y^13+
Complex(1)*y^20+439831/1580*y^11+Complex(2408057/790)*y^12-439831/1580*y^9+
Complex(377531/316)*y^10+1722811/395*y^7+Complex(497073/790)*y^16-133579/79*y^5
+Complex(-1354414/395)*y^6+709603/3160*y^3+Complex(1)+17313/3160*y)*(y^2+1)*y*
ln(2)+1264/2387*(Complex(-1354414/395)*y^14+Complex(-126263/3160)*y^2-17313/
3160*y^19+Complex(497073/790)*y^4-709603/3160*y^17+Complex(2408057/790)*y^8+
133579/79*y^15+Complex(-126263/3160)*y^18-1722811/395*y^13+Complex(1)*y^20+
439831/1580*y^11+Complex(2408057/790)*y^12-439831/1580*y^9+Complex(377531/316)*
y^10+1722811/395*y^7+Complex(497073/790)*y^16-133579/79*y^5+Complex(-1354414/
395)*y^6+709603/3160*y^3+Complex(1)+17313/3160*y)*(y^2+1)*y*ln(b)+(113328/2387*
(Complex(-905060/7083)*y^5+92/787*y^20+Complex(-68009/7083)*y^17+24932/7083*y^
18+Complex(-281124/787)*y^13-32306/787*y^16+Complex(68009/7083)*y^3+1896176/
7083*y^14+Complex(-1440508/7083)*y^11-1386098/7083*y^12+Complex(1)*y^19-339416/
787*y^10+Complex(905060/7083)*y^15-1386098/7083*y^8+Complex(-1)*y+1896176/7083*
y^6+Complex(281124/787)*y^7-32306/787*y^4+Complex(1440508/7083)*y^9+24932/7083*
y^2+92/787)*y^2*ln(y)-1/2*(Complex(1)*y^9-39/217*y^10+Complex(-7388/1085)*y^7-\
6473/1085*y^8+Complex(-3466/217)*y^5-1294/217*y^6+Complex(-7388/1085)*y^3+1294/
217*y^4+Complex(1)*y+6473/1085*y^2+39/217)*(y^2+1)^7)*ln(y^2+1)+Complex(-39/434
)*Pi+(-7296133/1085*Pi+Complex(-108030826/107415)+Complex(7011344/7161)*Pi^2+
Complex(-26815076/11935)*ln(p_inf))*y^11+(-1070728/1023*Pi^2+Complex(862758/155
)*Pi-11651681/9765-25805652/11935*ln(p_inf))*y^10+(1903/434*Pi+Complex(-\
59538022/107415)+Complex(-3724058/11935)*ln(p_inf)+Complex(1536068/7161)*Pi^2)*
y^19+(-86258807/71610-9267114/11935*ln(p_inf)+1559304/2387*Pi^2+Complex(83913/
217)*Pi)*y^18+(Complex(-83913/217)*Pi+86258807/71610+9267114/11935*ln(p_inf)+
1559304/2387*Pi^2)*y^6+(1903/434*Pi+Complex(-1536068/7161)*Pi^2+Complex(-\
3724058/11935)*ln(p_inf)+Complex(-59538022/107415))*y^5+(Complex(-1530/217)*Pi-\
3107662/15345-1453832/11935*ln(p_inf)-129296/7161*Pi^2)*y^4+(3251089/2170*Pi+
Complex(13258033/7161)+Complex(-6946640/7161)*Pi^2+Complex(505544/341)*ln(p_inf
))*y^17+(3107662/15345+1453832/11935*ln(p_inf)-129296/7161*Pi^2+Complex(1530/
217)*Pi)*y^20+(Complex(-1264/2387)*ln(p_inf)+Complex(-201/341)+1/2*Pi)*y^23+(
78333/23870+34626/11935*ln(p_inf)+128/2387*Pi^2+Complex(955/217)*Pi)*y^22+(
Complex(107488/3255)+6051/434*Pi+Complex(246206/11935)*ln(p_inf)+Complex(-2052/
2387)*Pi^2)*y^21+(Complex(2052/2387)*Pi^2+Complex(246206/11935)*ln(p_inf)+
Complex(107488/3255)+6051/434*Pi)*y^3+(Complex(-955/217)*Pi-78333/23870-34626/
11935*ln(p_inf)+128/2387*Pi^2)*y^2+(Complex(-1264/2387)*ln(p_inf)+Complex(-201/
341)+1/2*Pi)*y+(3251089/2170*Pi+Complex(505544/341)*ln(p_inf)+Complex(13258033/
7161)+Complex(6946640/7161)*Pi^2)*y^7+(309489/1085*Pi+Complex(2997196/35805)+
Complex(2406168/11935)*ln(p_inf)+Complex(2407056/2387)*Pi^2)*y^9+(-17173252/
11935-16878656/11935*ln(p_inf)+Complex(4787921/2170)*Pi-2794688/7161*Pi^2)*y^8+
(17173252/11935+16878656/11935*ln(p_inf)+Complex(-4787921/2170)*Pi-2794688/7161
*Pi^2)*y^16+(309489/1085*Pi+Complex(2997196/35805)+Complex(2406168/11935)*ln(
p_inf)+Complex(-2407056/2387)*Pi^2)*y^15+(-1070728/1023*Pi^2+Complex(-862758/
155)*Pi+11651681/9765+25805652/11935*ln(p_inf))*y^14+(-7296133/1085*Pi+Complex(
-108030826/107415)+Complex(-7011344/7161)*Pi^2+Complex(-26815076/11935)*ln(
p_inf))*y^13)*Pi^(1/2)*mu*y*5^(1/2)/b^3/(y^2+1)^13*p_inf^5+1304/35*(5314/489*(
Complex(8597402/2657)*y^5+719/5314*y^18+Complex(1)*y^17-7987/5314*y^16+Complex(
-200762/2657)*y^13+664639/2657*y^14+Complex(164838/2657)*y^3+3340329/2657*y^12+
Complex(-16771502/2657)*y^11-37312858/2657*y^10+Complex(172122/2657)*y^15+
62395982/2657*y^8+Complex(-19577/2657)*y-26098311/2657*y^6+Complex(-47317138/
2657)*y^7+1386799/2657*y^4+Complex(57629880/2657)*y^9+214133/5314*y^2+6119/5314
)*y*polylog(2,1/(y^2+1)*y^2)+5640/163*(Complex(1)*y^11+15/94*y^12+Complex(-475/
47)*y^9+1192/235*y^10+Complex(-298/47)*y^7-4019/470*y^8+Complex(298/47)*y^5-\
4088/235*y^6+Complex(475/47)*y^3-4019/470*y^4+Complex(-1)*y+1192/235*y^2+15/94)
*(y^2+1)^3*y*polylog(2,1/(y^2+1))-5640/163*(Complex(-30380/47)*y^5+15/94*y^18+
Complex(1)*y^17+673/94*y^16+Complex(-16268/47)*y^13+622/47*y^14+Complex(-782/47
)*y^3-62654/47*y^12+Complex(148246/47)*y^11+252741/47*y^10+Complex(-1090/47)*y^
15-301197/47*y^8+Complex(1)*y+100894/47*y^6+Complex(207802/47)*y^7-3390/47*y^4+
Complex(-320166/47)*y^9-561/94*y^2-15/94)*y*polylog(2,-y^2)-35840/163*(y^2+1)*(
Complex(1)*y^10+Complex(-113/2)*y^8+57/4*y^9+Complex(515/2)*y^6-327/2*y^7+
Complex(-515/2)*y^4+675/2*y^5+Complex(113/2)*y^2-327/2*y^3+Complex(-1)+57/4*y)*
y^4*polylog(2,-1/y^2)+(608211/163*y^12+181/326*y^18+3007/326*y^16+308261/163*y^
14+Complex(3146638/163)*y^5+Complex(1)*y^17+Complex(-347758/163)*y^13+Complex(
51362/163)*y^3+Complex(-4992058/163)*y^11+Complex(60958/163)*y^15+Complex(-5803
/163)*y+Complex(-16370822/163)*y^7+Complex(19209960/163)*y^9+21217018/163*y^8-\
12019262/163*y^10+1981/326+548981/163*y^4+77047/326*y^2-9204669/163*y^6)*y*ln(y
^2+1)^2-193/489*(y^2+1)*(-31884/193*y*(Complex(-159813/2657)*y^5+719/5314*y^16+
Complex(-20375/2657)*y^13+9255/2657*y^14+Complex(20375/2657)*y^3-59180/2657*y^
12+Complex(159813/2657)*y^11+379577/2657*y^10+Complex(1)*y^15-865335/2657*y^8+
Complex(-1)*y+379577/2657*y^6+Complex(697475/2657)*y^7-59180/2657*y^4+Complex(-\
697475/2657)*y^9+9255/2657*y^2+719/5314)*ln(2)+10628/193*y*(Complex(-159813/
2657)*y^5+719/5314*y^16+Complex(-20375/2657)*y^13+9255/2657*y^14+Complex(20375/
2657)*y^3-59180/2657*y^12+Complex(159813/2657)*y^11+379577/2657*y^10+Complex(1)
*y^15-865335/2657*y^8+Complex(-1)*y+379577/2657*y^6+Complex(697475/2657)*y^7-\
59180/2657*y^4+Complex(-697475/2657)*y^9+9255/2657*y^2+719/5314)*ln(b)+23212/
193*y*(Complex(375993/5803)*y^5+283/1658*y^16+Complex(-48205/5803)*y^13+36357/
5803*y^14+Complex(48205/5803)*y^3+74012/5803*y^12+Complex(-375993/5803)*y^11-\
628517/5803*y^10+Complex(1)*y^15+426315/5803*y^8+Complex(-1)*y-628517/5803*y^6+
Complex(-558335/5803)*y^7+74012/5803*y^4+Complex(558335/5803)*y^9+36357/5803*y^
2+283/1658)*ln(y)+Complex(-1)+Complex(1)*y^18+(-174267/13510-1438/193*ln(p_inf)
)*y^17+(Complex(-10628/193)*ln(p_inf)+Complex(-3189748/20265))*y^16+(-2318881/
4053-37020/193*ln(p_inf))*y^15+(Complex(81500/193)*ln(p_inf)+Complex(5024261/
4053))*y^14+(236720/193*ln(p_inf)+14003804/4053)*y^13+(Complex(-639252/193)*ln(
p_inf)+Complex(-192474707/20265))*y^12+(-440679163/20265-1518308/193*ln(p_inf))
*y^11+(Complex(2789900/193)*ln(p_inf)+Complex(51029721/1351))*y^10+(61896087/
1351+3461340/193*ln(p_inf))*y^9+(Complex(-2789900/193)*ln(p_inf)+Complex(-\
51029721/1351))*y^8+(-440679163/20265-1518308/193*ln(p_inf))*y^7+(Complex(
639252/193)*ln(p_inf)+Complex(192474707/20265))*y^6+(236720/193*ln(p_inf)+
14003804/4053)*y^5+(Complex(-81500/193)*ln(p_inf)+Complex(-5024261/4053))*y^4+(
-2318881/4053-37020/193*ln(p_inf))*y^3+(Complex(10628/193)*ln(p_inf)+Complex(
3189748/20265))*y^2+(-174267/13510-1438/193*ln(p_inf))*y)*ln(y^2+1)+193/489*(y^
2+1)*((Complex(159813/193)*y^5+Complex(20375/193)*y^13+Complex(-20375/193)*y^3-\
719/386*y^16-9255/193*y^14-379577/193*y^6+Complex(-159813/193)*y^11+Complex(-\
2657/193)*y^15+Complex(2657/193)*y+Complex(-697475/193)*y^7+Complex(697475/193)
*y^9-719/386+865335/193*y^8+59180/193*y^4-9255/193*y^2-379577/193*y^10+59180/
193*y^12)*ln(b)^2+(Complex(799065/193)*y^5+Complex(101875/193)*y^13+Complex(-\
101875/193)*y^3+Complex(-799065/193)*y^11+Complex(-13285/193)*y^15+Complex(
13285/193)*y+Complex(-3487375/193)*y^7-3595/386-1897885/193*y^10-3595/386*y^16-\
46275/193*y^14-46275/193*y^2+4326675/193*y^8-1897885/193*y^6+295900/193*y^12+
295900/193*y^4+Complex(3487375/193)*y^9)*ln(2)^2+(-719/386+Complex(-11989947/
193)*y^5+Complex(-194665/193)*y^13+Complex(194665/193)*y^3+Complex(11989947/193
)*y^11+Complex(-2657/193)*y^15+Complex(2657/193)*y+Complex(54675325/193)*y^7-\
9255/193*y^14-3005140/193*y^12+34779463/193*y^10-719/386*y^16+Complex(-54675325
/193)*y^9-71710665/193*y^8+34779463/193*y^6-3005140/193*y^4-9255/193*y^2)*ln(y)
^2-105037/27020*ln(p_inf)-3419/1158*Pi^2+22723/10808-719/386*ln(p_inf)^2+(
36977183/243180+5066941/4053*ln(p_inf)+59180/193*ln(p_inf)^2-721732/579*Pi^2)*y
^4+(Complex(-1031269/193)*Pi^2+Complex(120603047/40530)*ln(p_inf)+Complex(
3552593/12159)+Complex(159813/193)*ln(p_inf)^2)*y^5+(-304687529/243180-\
311893933/40530*ln(p_inf)-379577/193*ln(p_inf)^2+8659123/579*Pi^2)*y^6+(
Complex(-20375/193)*ln(p_inf)^2+Complex(-380284/4053)+Complex(-3676145/8106)*ln
(p_inf)+Complex(-35195/579)*Pi^2)*y^3+(Complex(-14526046/4053)+Complex(-697475/
193)*ln(p_inf)^2+Complex(13006585/579)*Pi^2+Complex(-43818055/2702)*ln(p_inf))*
y^7+(865335/193*ln(p_inf)^2+257619893/40530+61896087/2702*ln(p_inf)-5613215/193
*Pi^2)*y^8+(Complex(58241387/2702)*ln(p_inf)+Complex(-13006585/579)*Pi^2+
Complex(697475/193)*ln(p_inf)^2+Complex(42249403/5790))*y^9+(-44323/16212-\
1132339/8106*ln(p_inf)-9255/193*ln(p_inf)^2-18289/193*Pi^2)*y^2+(8659123/579*Pi
^2-436864717/81060-569464393/40530*ln(p_inf)-379577/193*ln(p_inf)^2)*y^10+((719
/193*y^16+18510/193*y^14-118360/193*y^12+759154/193*y^10-1730670/193*y^8+759154
/193*y^6-118360/193*y^4+18510/193*y^2+719/193+Complex(-319626/193)*y^5+Complex(
-40750/193)*y^13+Complex(40750/193)*y^3+Complex(319626/193)*y^11+Complex(5314/
193)*y^15+Complex(-5314/193)*y+Complex(1394950/193)*y^7+Complex(-1394950/193)*y
^9)*ln(y)+Complex(-1)*y^17+(243497/27020+719/193*ln(p_inf))*y^16+(Complex(5314/
193)*ln(p_inf)+Complex(4912483/40530))*y^15+(3505423/8106+18510/193*ln(p_inf))*
y^14+(Complex(-40750/193)*ln(p_inf)+Complex(-6372377/8106))*y^13+(-8936863/4053
-118360/193*ln(p_inf))*y^12+(Complex(319626/193)*ln(p_inf)+Complex(264346367/
40530))*y^11+(569464393/40530+759154/193*ln(p_inf))*y^10+(Complex(-1394950/193)
*ln(p_inf)+Complex(-58241387/2702))*y^9+(-1730670/193*ln(p_inf)-61896087/2702)*
y^8+(Complex(1394950/193)*ln(p_inf)+Complex(43818055/2702))*y^7+(759154/193*ln(
p_inf)+311893933/40530)*y^6+(Complex(-319626/193)*ln(p_inf)+Complex(-120603047/
40530))*y^5+(-118360/193*ln(p_inf)-5066941/4053)*y^4+(Complex(40750/193)*ln(
p_inf)+Complex(3676145/8106))*y^3+(1132339/8106+18510/193*ln(p_inf))*y^2+(
Complex(-5314/193)*ln(p_inf)+Complex(-1467013/40530))*y+719/193*ln(p_inf)+
105037/27020)*ln(b)+(Complex(4189/27020)+Complex(1)*ln(p_inf))*y^17+(Complex(1)
*y^17+(-243497/27020-719/193*ln(p_inf))*y^16+(Complex(-5314/193)*ln(p_inf)+
Complex(-4912483/40530))*y^15+(-3505423/8106-18510/193*ln(p_inf))*y^14+(
Complex(40750/193)*ln(p_inf)+Complex(6372377/8106))*y^13+(8936863/4053+118360/
193*ln(p_inf))*y^12+(Complex(-319626/193)*ln(p_inf)+Complex(-264346367/40530))*
y^11+(-569464393/40530-759154/193*ln(p_inf))*y^10+(Complex(1394950/193)*ln(
p_inf)+Complex(58241387/2702))*y^9+(1730670/193*ln(p_inf)+61896087/2702)*y^8+(
Complex(-1394950/193)*ln(p_inf)+Complex(-43818055/2702))*y^7+(-759154/193*ln(
p_inf)-311893933/40530)*y^6+(Complex(319626/193)*ln(p_inf)+Complex(120603047/
40530))*y^5+(118360/193*ln(p_inf)+5066941/4053)*y^4+(Complex(-40750/193)*ln(
p_inf)+Complex(-3676145/8106))*y^3+(-1132339/8106-18510/193*ln(p_inf))*y^2+(
Complex(5314/193)*ln(p_inf)+Complex(1467013/40530))*y-719/193*ln(p_inf)-105037/
27020)*ln(y)+(Complex(-17103384/6755)+Complex(-264346367/40530)*ln(p_inf)+
Complex(1031269/193)*Pi^2+Complex(-159813/193)*ln(p_inf)^2)*y^11+(-721732/579*
Pi^2+71136979/81060+8936863/4053*ln(p_inf)+59180/193*ln(p_inf)^2)*y^12+(
Complex(22472813/60795)+Complex(6372377/8106)*ln(p_inf)+Complex(20375/193)*ln(
p_inf)^2+Complex(35195/579)*Pi^2)*y^13+(-9255/193*ln(p_inf)^2-39802339/243180-\
18289/193*Pi^2-3505423/8106*ln(p_inf))*y^14+(Complex(-528250/12159)+Complex(-\
4912483/40530)*ln(p_inf)+Complex(-2657/193)*ln(p_inf)^2+Complex(-11117/579)*Pi^
2)*y^15+(-719/386*ln(p_inf)^2+364261/54040-243497/27020*ln(p_inf)-3419/1158*Pi^
2)*y^16+((Complex(-958878/193)*y^5+Complex(-122250/193)*y^13+Complex(122250/193
)*y^3+Complex(958878/193)*y^11+Complex(15942/193)*y^15+Complex(-15942/193)*y+
Complex(4184850/193)*y^7+Complex(-4184850/193)*y^9+55530/193*y^14-355080/193*y^
12+2157/193*y^16+2157/193+2277462/193*y^10-5192010/193*y^8+2277462/193*y^6-\
355080/193*y^4+55530/193*y^2)*ln(b)+(-2157/193*y^16-55530/193*y^14+355080/193*y
^12+Complex(958878/193)*y^5+Complex(122250/193)*y^13+Complex(-122250/193)*y^3+
Complex(-958878/193)*y^11+Complex(-15942/193)*y^15+Complex(15942/193)*y+
Complex(-4184850/193)*y^7+Complex(4184850/193)*y^9-2277462/193*y^10+5192010/193
*y^8-2277462/193*y^6+355080/193*y^4-55530/193*y^2-2157/193)*ln(y)+Complex(3)*y^
17+(-913117/27020-2157/193*ln(p_inf))*y^16+(Complex(-5587361/13510)+Complex(-\
15942/193)*ln(p_inf))*y^15+(-3975577/2702-55530/193*ln(p_inf))*y^14+(Complex(
7407427/2702)+Complex(122250/193)*ln(p_inf))*y^13+(10440035/1351+355080/193*ln(
p_inf))*y^12+(Complex(-958878/193)*ln(p_inf)+Complex(-304938869/13510))*y^11+(-\
665876951/13510-2277462/193*ln(p_inf))*y^10+(Complex(4184850/193)*ln(p_inf)+
Complex(210155891/2702))*y^9+(229647279/2702+5192010/193*ln(p_inf))*y^8+(
Complex(-4184850/193)*ln(p_inf)+Complex(-166885895/2702))*y^7+(-408306491/13510
-2277462/193*ln(p_inf))*y^6+(Complex(958878/193)*ln(p_inf)+Complex(161195549/
13510))*y^5+(6570113/1351+355080/193*ln(p_inf))*y^4+(Complex(-122250/193)*ln(
p_inf)+Complex(-4711195/2702))*y^3+(-1602493/2702-55530/193*ln(p_inf))*y^2+(
Complex(2141891/13510)+Complex(15942/193)*ln(p_inf))*y-2157/193*ln(p_inf)-\
497737/27020)*ln(2)+(Complex(-705193/81060)+Complex(2657/193)*ln(p_inf)^2+
Complex(1467013/40530)*ln(p_inf)+Complex(11117/579)*Pi^2)*y)*y)*Pi^(1/2)*mu*y^2
*5^(1/2)/b^3/(y^2+1)^12*p_inf^6-1048/77*Pi^(1/2)*mu*y*(1648571344/5895*Pi^2*y^
14+(513872/8515*y^2*(3232/32117*y^24+43127260/96351*y^18-34465/32117*y^16+
395894/96351*y^22-6945469/96351*y^20+14733388/32117*y^14-349429444/96351*y^12+
395894/96351*y^2+43127260/96351*y^6-6945469/96351*y^4+14733388/32117*y^10-34465
/32117*y^8+Complex(-1)*y+Complex(1)*y^23+Complex(-14574945/32117)*y^17+Complex(
7414015/32117)*y^19+Complex(37060460/96351)*y^9+Complex(14574945/32117)*y^7+
Complex(-7414015/32117)*y^5+Complex(-79690772/32117)*y^13+Complex(-37060460/
96351)*y^15+Complex(79690772/32117)*y^11+Complex(-1402121/96351)*y^21+Complex(
1402121/96351)*y^3+3232/32117)*ln(y)-1/2*(y^2+1)^7*(Complex(1)*y^13-24/131*y^14
+Complex(-75494/68775)*y^11-405134/68775*y^12+Complex(-1318461/22925)*y^9-\
722846/22925*y^10+Complex(9212/3275)*y^7+101516/3275*y^8+Complex(-1318461/22925
)*y^5-101516/3275*y^6+Complex(-75494/68775)*y^3+722846/22925*y^4+Complex(1)*y+
405134/68775*y^2+24/131))*ln(y^2+1)+Complex(-12/131)*Pi+256936/8515*(3232/32117
*y^24+167451460/96351*y^18+82127615/32117*y^16+179678/96351*y^22-18837349/96351
*y^20-91212452/32117*y^14-1206077236/96351*y^12+179678/96351*y^2+167451460/
96351*y^6-18837349/96351*y^4-91212452/32117*y^10+82127615/32117*y^8+Complex(-1)
*y+Complex(1)*y^23+Complex(-34755105/32117)*y^17+Complex(27594175/32117)*y^19+
Complex(581924780/96351)*y^9+Complex(34755105/32117)*y^7+Complex(-27594175/
32117)*y^5+Complex(-220951892/32117)*y^13+Complex(-581924780/96351)*y^15+
Complex(220951892/32117)*y^11+Complex(-1402121/96351)*y^21+Complex(1402121/
96351)*y^3+3232/32117)*y^2*polylog(2,-y^2)+Complex(12/131)*Pi*y^28+(y^2+1)^3*(
Complex(-699479/1965)*y^5-24/131*y^22+Complex(-699479/1965)*y^17-1334/131*y^20+
Complex(596810302/68775)*y^13+2662/131*y^18+Complex(23078/655)*y^3-4574944/1965
*y^16+Complex(-669486092/13755)*y^11+59145944/9825*y^14+Complex(23078/655)*y^19
+2393870908/68775*y^12+Complex(60864056/9825)*y^15-2393870908/68775*y^10+
Complex(1)*y-59145944/9825*y^8+Complex(60864056/9825)*y^7+4574944/1965*y^6+
Complex(596810302/68775)*y^9-2662/131*y^4+Complex(1)*y^21+1334/131*y^2+24/131)*
ln(Complex(1)+y)+109688/1703*y^2*(2328/13711*y^24+66954052/41133*y^18-296230763
/13711*y^16-187630/41133*y^22+20915801/41133*y^20+80328436/68555*y^14+
10366284292/205665*y^12-187630/41133*y^2+66954052/41133*y^6+20915801/41133*y^4+
80328436/68555*y^10-296230763/13711*y^8+Complex(-1)*y+Complex(1)*y^23+Complex(
5052277/41133)*y^21+Complex(-117456691/13711)*y^17+Complex(-9971283/13711)*y^19
+Complex(-798048796/41133)*y^9+Complex(117456691/13711)*y^7+Complex(9971283/
13711)*y^5+Complex(-5052277/41133)*y^3+Complex(1948982196/68555)*y^13+Complex(
798048796/41133)*y^15+Complex(-1948982196/68555)*y^11+2328/13711)*ln(y)^2+14464
/25545*y*(Complex(-1)+Complex(1)*y^26-96351/1808*y*(3232/32117*y^24+43127260/
96351*y^18-34465/32117*y^16+395894/96351*y^22-6945469/96351*y^20+14733388/32117
*y^14-349429444/96351*y^12+395894/96351*y^2+43127260/96351*y^6-6945469/96351*y^
4+14733388/32117*y^10-34465/32117*y^8+Complex(-1)*y+Complex(1)*y^23+Complex(-\
14574945/32117)*y^17+Complex(7414015/32117)*y^19+Complex(37060460/96351)*y^9+
Complex(14574945/32117)*y^7+Complex(-7414015/32117)*y^5+Complex(-79690772/32117
)*y^13+Complex(-37060460/96351)*y^15+Complex(79690772/32117)*y^11+Complex(-\
1402121/96351)*y^21+Complex(1402121/96351)*y^3+3232/32117)*ln(2)+96351/1808*y*(
3232/32117*y^24+43127260/96351*y^18-34465/32117*y^16+395894/96351*y^22-6945469/
96351*y^20+14733388/32117*y^14-349429444/96351*y^12+395894/96351*y^2+43127260/
96351*y^6-6945469/96351*y^4+14733388/32117*y^10-34465/32117*y^8+Complex(-1)*y+
Complex(1)*y^23+Complex(-14574945/32117)*y^17+Complex(7414015/32117)*y^19+
Complex(37060460/96351)*y^9+Complex(14574945/32117)*y^7+Complex(-7414015/32117)
*y^5+Complex(-79690772/32117)*y^13+Complex(-37060460/96351)*y^15+Complex(
79690772/32117)*y^11+Complex(-1402121/96351)*y^21+Complex(1402121/96351)*y^3+
3232/32117)*ln(b)+(Complex(-22242045/1808)*ln(p_inf)+Complex(-1167508699/21696)
)*y^20+(-650182483/7232-10781815/452*ln(p_inf))*y^19+(-7100603/506240-606/113*
ln(p_inf))*y^25+(Complex(-96351/1808)*ln(p_inf)+Complex(-189795857/759360))*y^
24+(-197947/904*ln(p_inf)-262698301/253120)*y^23+(12354402437/303744+915/16*ln(
p_inf))*y^9+(Complex(-43724835/1808)*ln(p_inf)+Complex(-16779065071/151872))*y^
8+(-653058499/7232-10781815/452*ln(p_inf))*y^7+(Complex(22242045/1808)*ln(p_inf
)+Complex(952109515/21696))*y^6+(6945469/1808*ln(p_inf)+515433241/36160)*y^5+(
Complex(32245258957/54240)+Complex(59768079/452)*ln(p_inf))*y^14+(87357361/452*
ln(p_inf)+39038488393/54240)*y^13+(Complex(-22477559197/54240)+Complex(-\
59768079/452)*ln(p_inf))*y^12+(-11050041/452*ln(p_inf)-5141252797/126560)*y^11+
(Complex(-9265115/452)*ln(p_inf)+Complex(-370932619/6328))*y^10+(Complex(-\
2515104709/759360)+Complex(-1402121/1808)*ln(p_inf))*y^4+(-233267757/253120-\
197947/904*ln(p_inf))*y^3+(Complex(146435969/759360)+Complex(96351/1808)*ln(
p_inf))*y^2+(-10283211/506240-606/113*ln(p_inf))*y+(Complex(9408717151/151872)+
Complex(43724835/1808)*ln(p_inf))*y^18+(-12724883275/303744+915/16*ln(p_inf))*y
^17+(Complex(393682463/6328)+Complex(9265115/452)*ln(p_inf))*y^16+(-11050041/
452*ln(p_inf)-24344683277/126560)*y^15+(Complex(1402121/1808)*ln(p_inf)+
Complex(2787447637/759360))*y^22+(641762873/36160+6945469/1808*ln(p_inf))*y^21)
*ln(y)+14464/25545*(y^2+1)*y*(Complex(1)+6900357/1012480*y+Complex(1)*y^24-\
6900357/1012480*y^23+10285204297/3037440*y^19-1002639803/3037440*y^21+
3785752849/108480*y^11-3785752849/108480*y^13+16637645593/759360*y^15-\
42542049547/3037440*y^17+1002639803/3037440*y^3-10285204297/3037440*y^5+
42542049547/3037440*y^7-16637645593/759360*y^9+Complex(-81916543/1518720)*y^22+
Complex(-12330538001/1518720)*y^6+Complex(-12330538001/1518720)*y^18+Complex(-\
185478139/6780)*y^10+Complex(3536678707/189840)*y^8+Complex(-81916543/1518720)*
y^2+Complex(-185478139/6780)*y^14+Complex(407823349/379680)*y^20+Complex(
407823349/379680)*y^4+Complex(1046236711/27120)*y^12+Complex(3536678707/189840)
*y^16)*ln(b)-14464/25545*(y^2+1)*y*(Complex(1)+6900357/1012480*y+Complex(1)*y^
24-6900357/1012480*y^23+10285204297/3037440*y^19-1002639803/3037440*y^21+
3785752849/108480*y^11-3785752849/108480*y^13+16637645593/759360*y^15-\
42542049547/3037440*y^17+1002639803/3037440*y^3-10285204297/3037440*y^5+
42542049547/3037440*y^7-16637645593/759360*y^9+Complex(-81916543/1518720)*y^22+
Complex(-12330538001/1518720)*y^6+Complex(-12330538001/1518720)*y^18+Complex(-\
185478139/6780)*y^10+Complex(3536678707/189840)*y^8+Complex(-81916543/1518720)*
y^2+Complex(-185478139/6780)*y^14+Complex(407823349/379680)*y^20+Complex(
407823349/379680)*y^4+Complex(1046236711/27120)*y^12+Complex(3536678707/189840)
*y^16)*ln(2)-15488/655*(y^2+1)^2*(Complex(1955/2)*y^5+13/88*y^20+Complex(77)*y^
17-29/44*y^18+Complex(-7399/2)*y^13+35481/88*y^16+Complex(-77)*y^3-8311/22*y^14
+Complex(25074)*y^11-703689/44*y^12+Complex(1)*y^19+779079/22*y^10+Complex(-\
1955/2)*y^15-703689/44*y^8+Complex(-1)*y-8311/22*y^6+Complex(7399/2)*y^7+35481/
88*y^4+Complex(-25074)*y^9-29/44*y^2+13/88)*y^2*ln(y^2+1)^2+30976/655*(y^2+1)^2
*(Complex(12685/22)*y^5+13/88*y^20+Complex(77)*y^17-23/11*y^18+Complex(-107849/
22)*y^13+28803/88*y^16+Complex(-77)*y^3+6586/11*y^14+Complex(258174/11)*y^11-\
357231/22*y^12+Complex(1)*y^19+361032/11*y^10+Complex(-12685/22)*y^15-357231/22
*y^8+Complex(-1)*y+6586/11*y^6+Complex(107849/22)*y^7+28803/88*y^4+Complex(-\
258174/11)*y^9-23/11*y^2+13/88)*y^2*polylog(2,-1/y^2)-30976/655*(y^2+1)^2*(
Complex(1955/2)*y^5+13/88*y^20+Complex(77)*y^17-29/44*y^18+Complex(-7399/2)*y^
13+35481/88*y^16+Complex(-77)*y^3-8311/22*y^14+Complex(25074)*y^11-703689/44*y^
12+Complex(1)*y^19+779079/22*y^10+Complex(-1955/2)*y^15-703689/44*y^8+Complex(-\
1)*y-8311/22*y^6+Complex(7399/2)*y^7+35481/88*y^4+Complex(-25074)*y^9-29/44*y^2
+13/88)*y^2*polylog(2,1/(y^2+1)*y^2)+(-5592965347/16093350-511670437/2682225*ln
(p_inf)+Complex(-706/131)*Pi-2668088/76635*Pi^2)*y^4+(Complex(80397823/2682225)
*ln(p_inf)+Complex(-24292/8515)*Pi^2+Complex(1692378109/32186700)+25043/1310*Pi
)*y^3+(-60313999/10728900-2300119/596050*ln(p_inf)+Complex(-703/131)*Pi+16816/
25545*Pi^2)*y^2+(Complex(-85013/102180)+Complex(-14464/25545)*ln(p_inf)+1/2*Pi)
*y+(25710103/9825*Pi+Complex(22908172/5109)*Pi^2+Complex(305692703/76635)*ln(
p_inf)+Complex(6992434273/1149525))*y^7+(22312406836/8046675+663040321/383175*
ln(p_inf)+Complex(-2257772/1965)*Pi+223048948/76635*Pi^2)*y^6+(Complex(53327012
/76635)*Pi^2+Complex(-1212444466/1149525)-242941/1965*Pi+Complex(-516458951/
894075)*ln(p_inf))*y^23+(Complex(24292/8515)*Pi^2+Complex(80397823/2682225)*ln(
p_inf)+Complex(1692378109/32186700)+25043/1310*Pi)*y^25+(Complex(706/131)*Pi-\
2668088/76635*Pi^2+5592965347/16093350+511670437/2682225*ln(p_inf))*y^24+(
Complex(703/131)*Pi+60313999/10728900+16816/25545*Pi^2+2300119/596050*ln(p_inf)
)*y^26+(Complex(-85013/102180)+Complex(-14464/25545)*ln(p_inf)+1/2*Pi)*y^27+(-\
242941/1965*Pi+Complex(-53327012/76635)*Pi^2+Complex(-516458951/894075)*ln(
p_inf)+Complex(-1212444466/1149525))*y^5+(Complex(2257772/1965)*Pi-22312406836/
8046675-663040321/383175*ln(p_inf)+223048948/76635*Pi^2)*y^22+(Complex(
305692703/76635)*ln(p_inf)+Complex(-22908172/5109)*Pi^2+25710103/9825*Pi+
Complex(6992434273/1149525))*y^21+(178227252821/16093350+30720805/5109*ln(p_inf
)+116657200/15327*Pi^2+Complex(4489658/9825)*Pi)*y^20+(Complex(-229083404/5109)
*Pi^2+Complex(-1064192777/178815)*ln(p_inf)+Complex(-78707378567/4598100)+
1803933373/137550*Pi)*y^19+(-209280297101/10728900-320113771/71526*ln(p_inf)-\
197482580/1703*Pi^2+Complex(-1578482081/68775)*Pi)*y^18+(Complex(1610921776/
15327)*Pi^2+Complex(6744872/1365)*ln(p_inf)+Complex(52276116029/4598100)-\
303336143/137550*Pi)*y^17+(-35607273047/8046675+87667772/11921*ln(p_inf)+
43730032/8515*Pi^2+Complex(-39131224/917)*Pi)*y^16+(-34423818/655*Pi+Complex(
89664165103/8046675)+Complex(-54102072/8515)*ln(p_inf)+Complex(4057345936/25545
)*Pi^2)*y^15+(-34423818/655*Pi+Complex(89664165103/8046675)+Complex(-54102072/
8515)*ln(p_inf)+Complex(-4057345936/25545)*Pi^2)*y^13+(43730032/8515*Pi^2+
35607273047/8046675-87667772/11921*ln(p_inf)+Complex(39131224/917)*Pi)*y^12+(-\
303336143/137550*Pi+Complex(6744872/1365)*ln(p_inf)+Complex(-1610921776/15327)*
Pi^2+Complex(52276116029/4598100))*y^11+(-197482580/1703*Pi^2+209280297101/
10728900+320113771/71526*ln(p_inf)+Complex(1578482081/68775)*Pi)*y^10+(
1803933373/137550*Pi+Complex(-1064192777/178815)*ln(p_inf)+Complex(229083404/
5109)*Pi^2+Complex(-78707378567/4598100))*y^9+(Complex(-4489658/9825)*Pi-\
178227252821/16093350-30720805/5109*ln(p_inf)+116657200/15327*Pi^2)*y^8)*5^(1/2
)/b^3/(y^2+1)^15*p_inf^7+573564/385*(-49306/143391*y*(5961/49306*y^24-\
1901304635/73959*y^18+13692284725/147918*y^16+643769/73959*y^22+77243209/73959*
y^20-3252010574/73959*y^14-2855096146/73959*y^12-2288215/73959*y^2-1298875115/
73959*y^6+54468457/73959*y^4-5683308014/73959*y^10+13145115685/147918*y^8+
Complex(1)*y^23+Complex(319197515/73959)*y^5+Complex(-7931263/73959)*y^3+
Complex(114211/24653)*y+Complex(-7095592714/73959)*y^13+Complex(-5593701530/
73959)*y^15+Complex(4983883114/73959)*y^11+Complex(703471/73959)*y^21+Complex(
4424960429/73959)*y^17+Complex(-529703195/73959)*y^19+Complex(6740881850/73959)
*y^9+Complex(-3595091741/73959)*y^7-38567/49306)*polylog(2,1/(y^2+1)*y^2)+46288
/47797*(Complex(1)*y^11+253/1578*y^12+Complex(-2851/263)*y^9+1416/263*y^10+
Complex(-1994/263)*y^7-4551/526*y^8+Complex(1994/263)*y^5-15176/789*y^6+
Complex(2851/263)*y^3-4551/526*y^4+Complex(-1)*y+1416/263*y^2+253/1578)*(y^2+1)
^6*y*polylog(2,1/(y^2+1))-46288/47797*(Complex(-151788/263)*y^5+253/1578*y^18+
Complex(1)*y^17+3953/526*y^16+Complex(-83468/263)*y^13+2382/263*y^14+Complex(-\
4302/263)*y^3-952858/789*y^12+Complex(742294/263)*y^11+1259253/263*y^10+
Complex(-6402/263)*y^15-1504893/263*y^8+Complex(1)*y+1523770/789*y^6+Complex(
1042874/263)*y^7-15774/263*y^4+Complex(-1595286/263)*y^9-2945/526*y^2-253/1578)
*(y^2+1)^3*y*polylog(2,-y^2)+3153920/143391*y^4*(Complex(6805/8)*y^14+Complex(
793/8)*y^2+265/16*y^17+Complex(-6805/8)*y^4-707/2*y^15+Complex(4921/4)*y^8+
44297/32*y^13+Complex(1)*y^18-14695/16*y^11+Complex(-4979/4)*y^12-8309/16*y^9+
Complex(-4921/4)*y^10-14695/16*y^7+Complex(-793/8)*y^16+44297/32*y^5+Complex(
4979/4)*y^6-707/2*y^3+Complex(-1)+265/16*y)*polylog(2,-1/y^2)+(40147/286782*y^
24+654521165/143391*y^18-4537549315/286782*y^16+626081/143391*y^22-9031653/
47797*y^20+996885506/143391*y^14+796752670/143391*y^12+1603409/143391*y^2+
453711325/143391*y^6-6501125/47797*y^4+1807317986/143391*y^10-4355159635/286782
*y^8+Complex(1)*y^23+Complex(-452467/47797)*y^21+Complex(-500915001/47797)*y^17
+Complex(61049135/47797)*y^19+Complex(-718204370/47797)*y^9+Complex(408707369/
47797)*y^7+Complex(-37659615/47797)*y^5+Complex(1255555/47797)*y^3+Complex(-\
94085/47797)*y+Complex(769492962/47797)*y^13+Complex(590739890/47797)*y^15+
Complex(-534858562/47797)*y^11+28225/95594)*y*ln(y^2+1)^2+5261/430173*(y^2+1)^2
*(Complex(-1)-1129020/5261*y*(Complex(4772/56451)*y^5+5645/37634*y^20+Complex(-\
432571/56451)*y^17+1537214/282255*y^18+Complex(-3120548/18817)*y^13-37667/
188170*y^16+Complex(432571/56451)*y^3+16143272/282255*y^14+Complex(-3222662/
56451)*y^11-44733101/282255*y^12+Complex(1)*y^19-3908212/18817*y^10+Complex(-\
4772/56451)*y^15-44733101/282255*y^8+Complex(-1)*y+16143272/282255*y^6+Complex(
3120548/18817)*y^7-37667/188170*y^4+Complex(3222662/56451)*y^9+1537214/282255*y
^2+5645/37634)*ln(y)-887508/5261*(Complex(-9337580/73959)*y^5+5961/49306*y^20+
Complex(-738047/73959)*y^17+282158/73959*y^18+Complex(-9785236/24653)*y^13-\
1960379/49306*y^16+Complex(738047/73959)*y^3+20496104/73959*y^14+Complex(-\
6389134/73959)*y^11-20611157/73959*y^12+Complex(1)*y^19-7469924/24653*y^10+
Complex(9337580/73959)*y^15-20611157/73959*y^8+Complex(-1)*y+20496104/73959*y^6
+Complex(9785236/24653)*y^7-1960379/49306*y^4+Complex(6389134/73959)*y^9+282158
/73959*y^2+5961/49306)*y*ln(2)+295836/5261*(Complex(-9337580/73959)*y^5+5961/
49306*y^20+Complex(-738047/73959)*y^17+282158/73959*y^18+Complex(-9785236/24653
)*y^13-1960379/49306*y^16+Complex(738047/73959)*y^3+20496104/73959*y^14+
Complex(-6389134/73959)*y^11-20611157/73959*y^12+Complex(1)*y^19-7469924/24653*
y^10+Complex(9337580/73959)*y^15-20611157/73959*y^8+Complex(-1)*y+20496104/
73959*y^6+Complex(9785236/24653)*y^7-1960379/49306*y^4+Complex(6389134/73959)*y
^9+282158/73959*y^2+5961/49306)*y*ln(b)+Complex(1)*y^22+(-4810619/368270-35766/
5261*ln(p_inf))*y^21+(Complex(-295836/5261)*ln(p_inf)+Complex(-31324492/184135)
)*y^20+(Complex(-117422832/5261)*ln(p_inf)+Complex(-11034569794/184135))*y^8+(-\
24640282376/552405-81984416/5261*ln(p_inf))*y^7+(Complex(37350320/5261)*ln(
p_inf)+Complex(338216527/15783))*y^6+(11762274/5261*ln(p_inf)+2577518801/368270
)*y^5+(Complex(-2952188/5261)*ln(p_inf)+Complex(-1024113448/552405))*y^4+(-\
377406982/552405-1128632/5261*ln(p_inf))*y^3+(Complex(295836/5261)*ln(p_inf)+
Complex(31324492/184135))*y^2+(-4810619/368270-35766/5261*ln(p_inf))*y+(-\
377406982/552405-1128632/5261*ln(p_inf))*y^19+(Complex(2952188/5261)*ln(p_inf)+
Complex(1024113448/552405))*y^18+(11762274/5261*ln(p_inf)+2577518801/368270)*y^
17+(Complex(-37350320/5261)*ln(p_inf)+Complex(-338216527/15783))*y^16+(-\
24640282376/552405-81984416/5261*ln(p_inf))*y^15+(Complex(117422832/5261)*ln(
p_inf)+Complex(11034569794/184135))*y^14+(3158578249/78915+82444628/5261*ln(
p_inf))*y^13+(Complex(25556536/5261)*ln(p_inf)+Complex(6429918836/552405))*y^12
+(89639088/5261*ln(p_inf)+1081599148/26305)*y^11+(Complex(-25556536/5261)*ln(
p_inf)+Complex(-6429918836/552405))*y^10+(3158578249/78915+82444628/5261*ln(
p_inf))*y^9)*ln(y^2+1)-5261/430173*y*(-3112069/736540*ln(p_inf)-73959/5261*(y^2
+1)^2*(Complex(-9337580/73959)*y^5+5961/49306*y^20+Complex(-738047/73959)*y^17+
282158/73959*y^18+Complex(-9785236/24653)*y^13-1960379/49306*y^16+Complex(
738047/73959)*y^3+20496104/73959*y^14+Complex(-6389134/73959)*y^11-20611157/
73959*y^12+Complex(1)*y^19-7469924/24653*y^10+Complex(9337580/73959)*y^15-\
20611157/73959*y^8+Complex(-1)*y+20496104/73959*y^6+Complex(9785236/24653)*y^7-\
1960379/49306*y^4+Complex(6389134/73959)*y^9+282158/73959*y^2+5961/49306)*ln(b)
^2+16303/10522*Pi^2+(-17883/10522*y^24+6674567195/5261*y^18-52425828805/10522*y
^16-300041/5261*y^22-311053489/5261*y^20+17423206382/5261*y^14+9913262338/5261*
y^12-300041/5261*y^2+6674567195/5261*y^6-311053489/5261*y^4+17423206382/5261*y^
10-52425828805/10522*y^8-17883/10522+Complex(23610814490/5261)*y^15+Complex(-\
16085400605/5261)*y^17+Complex(-23316405322/5261)*y^11+Complex(16085400605/5261
)*y^7+Complex(-23610814490/5261)*y^9+Complex(1867858475/5261)*y^19+Complex(-\
18333391/5261)*y^21+Complex(-1867858475/5261)*y^5+Complex(23316405322/5261)*y^
13+Complex(18333391/5261)*y^3+Complex(73959/5261)*y+Complex(-73959/5261)*y^23)*
ln(y)^2-17883/10522*ln(p_inf)^2+1816081/1473080+(Complex(1)*y^21+(-6509169/
736540-17883/5261*ln(p_inf))*y^20+(Complex(-147918/5261)*ln(p_inf)+Complex(-\
47313227/368270))*y^19+(-284692811/552405-564316/5261*ln(p_inf))*y^18+(Complex(
1476094/5261)*ln(p_inf)+Complex(1388013943/1104810))*y^17+(3477538271/736540+
5881137/5261*ln(p_inf))*y^16+(Complex(-18675160/5261)*ln(p_inf)+Complex(-\
228044870/15783))*y^15+(-15107098228/552405-40992208/5261*ln(p_inf))*y^14+(
Complex(58711416/5261)*ln(p_inf)+Complex(5556040292/184135))*y^13+(1873050019/
157830+41222314/5261*ln(p_inf))*y^12+(Complex(12778268/5261)*ln(p_inf)+Complex(
8415808393/552405))*y^11+(540799574/26305+44819544/5261*ln(p_inf))*y^10+(
Complex(-12778268/5261)*ln(p_inf)+Complex(1985889557/552405))*y^9+(41222314/
5261*ln(p_inf)+4444106479/157830)*y^8+(Complex(-58711416/5261)*ln(p_inf)+
Complex(-5478529502/184135))*y^7+(-40992208/5261*ln(p_inf)-9533184148/552405)*y
^6+(Complex(18675160/5261)*ln(p_inf)+Complex(110171657/15783))*y^5+(5881137/
5261*ln(p_inf)+1677499331/736540)*y^4+(Complex(-1476094/5261)*ln(p_inf)+
Complex(-660212953/1104810))*y^3+(-92714171/552405-564316/5261*ln(p_inf))*y^2+(
Complex(147918/5261)*ln(p_inf)+Complex(15335757/368270))*y-3112069/736540-17883
/5261*ln(p_inf))*(y^2+1)^2*ln(y)-(y^2+1)^2*((-564316/5261*y^18+5881137/5261*y^
16-40992208/5261*y^14+41222314/5261*y^12+44819544/5261*y^10+41222314/5261*y^8-\
40992208/5261*y^6+5881137/5261*y^4-564316/5261*y^2-17883/5261*y^20-17883/5261+
Complex(18675160/5261)*y^5+Complex(1476094/5261)*y^17+Complex(58711416/5261)*y^
13+Complex(-1476094/5261)*y^3+Complex(12778268/5261)*y^11+Complex(-147918/5261)
*y^19+Complex(-18675160/5261)*y^15+Complex(147918/5261)*y+Complex(-58711416/
5261)*y^7+Complex(-12778268/5261)*y^9)*ln(y)+Complex(1)*y^21+(-6509169/736540-\
17883/5261*ln(p_inf))*y^20+(Complex(-147918/5261)*ln(p_inf)+Complex(-47313227/
368270))*y^19+(-284692811/552405-564316/5261*ln(p_inf))*y^18+(Complex(1476094/
5261)*ln(p_inf)+Complex(1388013943/1104810))*y^17+(3477538271/736540+5881137/
5261*ln(p_inf))*y^16+(Complex(-18675160/5261)*ln(p_inf)+Complex(-228044870/
15783))*y^15+(-15107098228/552405-40992208/5261*ln(p_inf))*y^14+(Complex(
58711416/5261)*ln(p_inf)+Complex(5556040292/184135))*y^13+(1873050019/157830+
41222314/5261*ln(p_inf))*y^12+(Complex(12778268/5261)*ln(p_inf)+Complex(
8415808393/552405))*y^11+(540799574/26305+44819544/5261*ln(p_inf))*y^10+(
Complex(-12778268/5261)*ln(p_inf)+Complex(1985889557/552405))*y^9+(41222314/
5261*ln(p_inf)+4444106479/157830)*y^8+(Complex(-58711416/5261)*ln(p_inf)+
Complex(-5478529502/184135))*y^7+(-40992208/5261*ln(p_inf)-9533184148/552405)*y
^6+(Complex(18675160/5261)*ln(p_inf)+Complex(110171657/15783))*y^5+(5881137/
5261*ln(p_inf)+1677499331/736540)*y^4+(Complex(-1476094/5261)*ln(p_inf)+
Complex(-660212953/1104810))*y^3+(-92714171/552405-564316/5261*ln(p_inf))*y^2+(
Complex(147918/5261)*ln(p_inf)+Complex(15335757/368270))*y-3112069/736540-17883
/5261*ln(p_inf))*ln(b)-369795/5261*(y^2+1)^2*(Complex(-9337580/73959)*y^5+5961/
49306*y^20+Complex(-738047/73959)*y^17+282158/73959*y^18+Complex(-9785236/24653
)*y^13-1960379/49306*y^16+Complex(738047/73959)*y^3+20496104/73959*y^14+
Complex(-6389134/73959)*y^11-20611157/73959*y^12+Complex(1)*y^19-7469924/24653*
y^10+Complex(9337580/73959)*y^15-20611157/73959*y^8+Complex(-1)*y+20496104/
73959*y^6+Complex(9785236/24653)*y^7-1960379/49306*y^4+Complex(6389134/73959)*y
^9+282158/73959*y^2+5961/49306)*ln(2)^2+3*(-17883/5261*ln(p_inf)-4626163/736540
+Complex(1)*y^21+(Complex(-18675160/5261)*y^5+Complex(-1476094/5261)*y^17+
Complex(-58711416/5261)*y^13+Complex(1476094/5261)*y^3+Complex(-12778268/5261)*
y^11+Complex(147918/5261)*y^19+Complex(18675160/5261)*y^15+Complex(-147918/5261
)*y+Complex(58711416/5261)*y^7+Complex(12778268/5261)*y^9+40992208/5261*y^14-\
41222314/5261*y^12+564316/5261*y^18-5881137/5261*y^16+17883/5261-44819544/5261*
y^10-41222314/5261*y^8+40992208/5261*y^6-5881137/5261*y^4+564316/5261*y^2+17883
/5261*y^20)*ln(b)+(-564316/5261*y^18+5881137/5261*y^16-40992208/5261*y^14+
41222314/5261*y^12+44819544/5261*y^10+41222314/5261*y^8-40992208/5261*y^6+
5881137/5261*y^4-564316/5261*y^2-17883/5261*y^20-17883/5261+Complex(18675160/
5261)*y^5+Complex(1476094/5261)*y^17+Complex(58711416/5261)*y^13+Complex(-\
1476094/5261)*y^3+Complex(12778268/5261)*y^11+Complex(-147918/5261)*y^19+
Complex(-18675160/5261)*y^15+Complex(147918/5261)*y+Complex(-58711416/5261)*y^7
+Complex(-12778268/5261)*y^9)*ln(y)+(-4045396452/184135-40992208/5261*ln(p_inf)
)*y^6+(Complex(18675160/5261)*ln(p_inf)+Complex(48017911/5261))*y^5+(2175435597
/736540+5881137/5261*ln(p_inf))*y^4+(Complex(1476094/5261)*ln(p_inf)+Complex(
1575477881/1104810))*y^17+(3975474537/736540+5881137/5261*ln(p_inf))*y^16+(
Complex(-87308982/5261)+Complex(-18675160/5261)*ln(p_inf))*y^15+(-5903367812/
184135-40992208/5261*ln(p_inf))*y^14+(Complex(6798765264/184135)+Complex(
58711416/5261)*ln(p_inf))*y^13+(-8023263/736540-17883/5261*ln(p_inf))*y^20+(
Complex(-147918/5261)*ln(p_inf)+Complex(-53575089/368270))*y^19+(-320526877/
552405-564316/5261*ln(p_inf))*y^18+(2620940573/157830+41222314/5261*ln(p_inf))*
y^12+(Complex(12778268/5261)*ln(p_inf)+Complex(9227228411/552405))*y^11+(
676325338/26305+44819544/5261*ln(p_inf))*y^10+(Complex(-12778268/5261)*ln(p_inf
)+Complex(1174469539/552405))*y^9+(5191997033/157830+41222314/5261*ln(p_inf))*y
^8+(Complex(-1476094/5261)*ln(p_inf)+Complex(-847676891/1104810))*y^3+(-\
128548237/552405-564316/5261*ln(p_inf))*y^2+(Complex(21597619/368270)+Complex(
147918/5261)*ln(p_inf))*y+(Complex(-58711416/5261)*ln(p_inf)+Complex(-\
6721254474/184135))*y^7)*(y^2+1)^2*ln(2)+(Complex(362533/736540)+Complex(1)*ln(
p_inf))*y^25+(-8260723579/946980-14897125/5261*ln(p_inf)^2-1356731151/73654*ln(
p_inf)+1660139315/15783*Pi^2)*y^18+(-34880965/10522*ln(p_inf)^2+9088508161/
2651544-85861757/21044*ln(p_inf)-13192505005/31566*Pi^2)*y^8+(Complex(449010275
/15783)*Pi^2+Complex(-126943359/10522)*ln(p_inf)+Complex(-10595407177/1657215)+
Complex(-7935445/5261)*ln(p_inf)^2)*y^19+(Complex(1105239391/1104810)*ln(p_inf)
+Complex(-5148967/15783)*Pi^2+Complex(325114297/473490)+Complex(590129/5261)*ln
(p_inf)^2)*y^21+(Complex(-590129/5261)*ln(p_inf)^2+Complex(-13793753/78915)+
Complex(-568198411/1104810)*ln(p_inf)+Complex(5148967/15783)*Pi^2)*y^3+(
Complex(65508147797/1657215)+Complex(5069375317/78915)*ln(p_inf)+Complex(
35744842/5261)*ln(p_inf)^2+Complex(5828733274/15783)*Pi^2)*y^13+(-34880965/
10522*ln(p_inf)^2-319071786317/13257720-801918769/21044*ln(p_inf)-13192505005/
31566*Pi^2)*y^16+(Complex(47439870358/1657215)+Complex(2251365313/36827)*ln(
p_inf)+Complex(55762970/5261)*ln(p_inf)^2+Complex(5890535210/15783)*Pi^2)*y^15+
(1514997341/662886+4067772409/1104810*ln(p_inf)-70560313/15783*Pi^2+2367311/
5261*ln(p_inf)^2)*y^20+(43135982/5261*ln(p_inf)^2-12071424919/3314430+
4299343454/15783*Pi^2+3120347653/184135*ln(p_inf))*y^14+(Complex(-1885256711/
946980)+Complex(-4050386405/15783)*Pi^2+Complex(186531593/73654)*ln(p_inf)+
Complex(11418595/5261)*ln(p_inf)^2)*y^17+(-32425108319/6628860-947953243/73654*
ln(p_inf)-14897125/5261*ln(p_inf)^2+1660139315/15783*Pi^2)*y^6+(Complex(44779/
5261)*Pi^2+Complex(-34183999/552405)+Complex(-46576687/368270)*ln(p_inf)+
Complex(-73959/5261)*ln(p_inf)^2)*y^23+(2422176274/15783*Pi^2+10534762204/
331443+6403375693/78915*ln(p_inf)+86041858/5261*ln(p_inf)^2)*y^12+(Complex(
3026538590/331443)+Complex(-578285857/78915)*ln(p_inf)+Complex(-5828733274/
15783)*Pi^2+Complex(-35744842/5261)*ln(p_inf)^2)*y^11+(4299343454/15783*Pi^2+
104269398571/3314430+10977450753/184135*ln(p_inf)+43135982/5261*ln(p_inf)^2)*y^
10+(16303/10522*Pi^2+904273/210440-6509169/736540*ln(p_inf)-17883/10522*ln(
p_inf)^2)*y^24+(Complex(-1801951964/36827)*ln(p_inf)+Complex(-5890535210/15783)
*Pi^2+Complex(-55762970/5261)*ln(p_inf)^2+Complex(-117651462533/6628860))*y^9+(
-340482727/1325772-84130447/157830*ln(p_inf)+1021807/15783*Pi^2-300041/5261*ln(
p_inf)^2)*y^22+(Complex(-2180581727/236745)+Complex(-11418595/5261)*ln(p_inf)^2
+Complex(4050386405/15783)*Pi^2+Complex(-1207157199/73654)*ln(p_inf))*y^7+(-\
10732321/736540-27823507/157830*ln(p_inf)-300041/5261*ln(p_inf)^2+1021807/15783
*Pi^2)*y^2+(Complex(-1224985/441924)+Complex(73959/5261)*ln(p_inf)^2+Complex(
15335757/368270)*ln(p_inf)+Complex(-44779/5261)*Pi^2)*y+(15616751/31566+
2140724209/1104810*ln(p_inf)+2367311/5261*ln(p_inf)^2-70560313/15783*Pi^2)*y^4+
(Complex(-449010275/15783)*Pi^2+Complex(61310451/10522)*ln(p_inf)+Complex(
956263307/662886)+Complex(7935445/5261)*ln(p_inf)^2)*y^5))*Pi^(1/2)*mu*y^2*5^(1
/2)/b^3/(y^2+1)^15*p_inf^8+34600/3003*(375232/4325*(Complex(1)*y^27-90/41*y^26+
11/82*y^28+38819/82*y^24+12170902/41*y^18-45532149/82*y^16+243664/41*y^22-\
7489977/82*y^20+29935392/41*y^14-45532149/82*y^12-90/41*y^2+243664/41*y^6+38819
/82*y^4+12170902/41*y^10-7489977/82*y^8+Complex(-1)*y+11/82+Complex(4177/41)*y^
25+Complex(-4177/41)*y^3+Complex(-13350/41)*y^23+Complex(-1301398/41)*y^21+
Complex(-13580313/41)*y^17+Complex(7850431/41)*y^19+Complex(-7850431/41)*y^9+
Complex(1301398/41)*y^7+Complex(13350/41)*y^5+Complex(-10438464/41)*y^13+
Complex(10438464/41)*y^15+Complex(13580313/41)*y^11)*y^2*polylog(2,-1/y^2)+
685784631808/64875*Pi^2*y^16+13056/21625*(y^2+1)*y*(Complex(1)+3736283/456960*y
+Complex(1)*y^28-7292435/16128*y^25-3736283/456960*y^27+412393315/68544*y^23+
18528520765/274176*y^19-1294358519/38080*y^21+11716943647/91392*y^11-2926468103
/11424*y^13+2926468103/11424*y^15-11716943647/91392*y^17+7292435/16128*y^3-\
412393315/68544*y^5+1294358519/38080*y^7-18528520765/274176*y^9+Complex(-\
93381809/1370880)*y^26+Complex(37392083/22848)*y^24+Complex(-5967337/360)*y^22+
Complex(-5967337/360)*y^6+Complex(-8001111521/91392)*y^18+Complex(-8001111521/
91392)*y^10+Complex(57436369/1088)*y^8+Complex(-93381809/1370880)*y^2+Complex(-\
4804126/17)*y^14+Complex(57436369/1088)*y^20+Complex(37392083/22848)*y^4+
Complex(549740827/2856)*y^12+Complex(549740827/2856)*y^16)*ln(b)-13056/21625*(y
^2+1)*y*(Complex(1)+3736283/456960*y+Complex(1)*y^28-7292435/16128*y^25-3736283
/456960*y^27+412393315/68544*y^23+18528520765/274176*y^19-1294358519/38080*y^21
+11716943647/91392*y^11-2926468103/11424*y^13+2926468103/11424*y^15-11716943647
/91392*y^17+7292435/16128*y^3-412393315/68544*y^5+1294358519/38080*y^7-\
18528520765/274176*y^9+Complex(-93381809/1370880)*y^26+Complex(37392083/22848)*
y^24+Complex(-5967337/360)*y^22+Complex(-5967337/360)*y^6+Complex(-8001111521/
91392)*y^18+Complex(-8001111521/91392)*y^10+Complex(57436369/1088)*y^8+Complex(
-93381809/1370880)*y^2+Complex(-4804126/17)*y^14+Complex(57436369/1088)*y^20+
Complex(37392083/22848)*y^4+Complex(549740827/2856)*y^12+Complex(549740827/2856
)*y^16)*ln(2)+13056/21625*y*(Complex(-1)+Complex(1)*y^30+(278/51*y+278/51*y^29-\
5354423/816*y^25+59461/204*y^27+2033954/51*y^23+24699845/68*y^19-318414/17*y^21
+24699845/68*y^11-507718633/816*y^13-6741116/51*y^15-507718633/816*y^17+59461/
204*y^3-5354423/816*y^5+2033954/51*y^7-318414/17*y^9+Complex(-16107425/102)*y^
14+Complex(48616555/544)*y^20+Complex(1104714395/1632)*y^12+Complex(15594439/
408)*y^8+Complex(-48616555/544)*y^10+Complex(-8621971/408)*y^6+Complex(-\
1104714395/1632)*y^18+Complex(16107425/102)*y^16+Complex(1957549/1632)*y^4+
Complex(-99551/1632)*y^2+Complex(99551/1632)*y^28+Complex(-1957549/1632)*y^26+
Complex(8621971/408)*y^24+Complex(-15594439/408)*y^22)*ln(b)+(-278/51*y-278/51*
y^29+5354423/816*y^25-59461/204*y^27-2033954/51*y^23-24699845/68*y^19+318414/17
*y^21-24699845/68*y^11+507718633/816*y^13+6741116/51*y^15+507718633/816*y^17-\
59461/204*y^3+5354423/816*y^5-2033954/51*y^7+318414/17*y^9+Complex(-99551/1632)
*y^28+Complex(1957549/1632)*y^26+Complex(-8621971/408)*y^24+Complex(15594439/
408)*y^22+Complex(8621971/408)*y^6+Complex(1104714395/1632)*y^18+Complex(
48616555/544)*y^10+Complex(-15594439/408)*y^8+Complex(99551/1632)*y^2+Complex(
16107425/102)*y^14+Complex(-48616555/544)*y^20+Complex(-1957549/1632)*y^4+
Complex(-1104714395/1632)*y^12+Complex(-16107425/102)*y^16)*ln(2)+(Complex(
841213165/137088)+Complex(1957549/1632)*ln(p_inf))*y^26+(2152603795/68544+
5354423/816*ln(p_inf))*y^25+(Complex(-8621971/408)*ln(p_inf)+Complex(-\
3145330879/34272))*y^24+(-2033954/51*ln(p_inf)-1212581507/8568)*y^23+(Complex(
15594439/408)*ln(p_inf)+Complex(6185185/72))*y^22+(910144843/17136+318414/17*ln
(p_inf))*y^21+(Complex(-48616555/544)*ln(p_inf)+Complex(-25468600981/45696))*y^
20+(-76381322519/42840-24699845/68*ln(p_inf))*y^19+(Complex(-15594439/408)*ln(
p_inf)+Complex(-81606689/408))*y^8+(-478297961/2856-2033954/51*ln(p_inf))*y^7+(
Complex(8621971/408)*ln(p_inf)+Complex(2778947719/34272))*y^6+(5354423/816*ln(
p_inf)+101927047/4032)*y^5+(Complex(-78451477/15232)+Complex(-1957549/1632)*ln(
p_inf))*y^4+(-10835891/8568-59461/204*ln(p_inf))*y^3+(Complex(32273207/137088)+
Complex(99551/1632)*ln(p_inf))*y^2+(-1568209/68544-278/51*ln(p_inf))*y+(
Complex(1848874247161/685440)+Complex(1104714395/1632)*ln(p_inf))*y^18+(
19586273447/10080+507718633/816*ln(p_inf))*y^17+(Complex(-7719226817/57120)+
Complex(-16107425/102)*ln(p_inf))*y^16+(6741116/51*ln(p_inf)+51303997/153)*y^15
+(Complex(24238964059/19040)+Complex(16107425/102)*ln(p_inf))*y^14+(507718633/
816*ln(p_inf)+486383118889/171360)*y^13+(Complex(-1749325602601/685440)+
Complex(-1104714395/1632)*ln(p_inf))*y^12+(-24699845/68*ln(p_inf)-50695109929/
42840)*y^11+(Complex(48616555/544)*ln(p_inf)+Complex(38208616207/137088))*y^10+
(139683205/1071+318414/17*ln(p_inf))*y^9+(-278/51*ln(p_inf)-52645/4032)*y^29+(
Complex(-4488655/15232)+Complex(-99551/1632)*ln(p_inf))*y^28+(-733249/504-59461
/204*ln(p_inf))*y^27)*ln(y)-375232/4325*(Complex(1)*y^27-513/205*y^26+11/82*y^
28+186913/410*y^24+12188353/41*y^18-228386757/410*y^16+1247552/205*y^22-7433655
/82*y^20+148992528/205*y^14-228386757/410*y^12-513/205*y^2+1247552/205*y^6+
186913/410*y^4+12188353/41*y^10-7433655/82*y^8+Complex(-1)*y+11/82+Complex(4177
/41)*y^25+Complex(-9822/41)*y^23+Complex(-1297870/41)*y^21+Complex(-13672041/41
)*y^17+Complex(7815151/41)*y^19+Complex(-7815151/41)*y^9+Complex(1297870/41)*y^
7+Complex(9822/41)*y^5+Complex(-4177/41)*y^3+Complex(-10382016/41)*y^13+
Complex(10382016/41)*y^15+Complex(13672041/41)*y^11)*y^2*polylog(2,1/(y^2+1)*y^
2)+796408/21625*y^2*(Complex(1)*y^27+547760/99551*y^26+8896/99551*y^28-6600742/
99551*y^24+492976560/99551*y^18-600158402/99551*y^16+31645120/99551*y^22-\
191648664/99551*y^20+567274496/99551*y^14-600158402/99551*y^12+547760/99551*y^2
+31645120/99551*y^6-6600742/99551*y^4+492976560/99551*y^10-191648664/99551*y^8+
Complex(-1)*y+8896/99551+Complex(-1957549/99551)*y^25+Complex(14307724/99551)*y
^23+Complex(-82557916/99551)*y^21+Complex(-580030235/99551)*y^17+Complex(
347651265/99551)*y^19+Complex(-347651265/99551)*y^9+Complex(82557916/99551)*y^7
+Complex(-14307724/99551)*y^5+Complex(1957549/99551)*y^3+Complex(-580601360/
99551)*y^13+Complex(580601360/99551)*y^15+Complex(580030235/99551)*y^11)*
polylog(2,-y^2)+2955912/21625*(18008/123163+Complex(1)*y^27-1505288/369489*y^26
+18008/123163*y^28+232753526/369489*y^24+138642322600/369489*y^18-259428455014/
369489*y^16+907476544/123163*y^22-14270700232/123163*y^20+342676600192/369489*y
^14-259428455014/369489*y^12-1505288/369489*y^2+907476544/123163*y^6+232753526/
369489*y^4+138642322600/369489*y^10-14270700232/123163*y^8+Complex(-1)*y+
Complex(49742429/369489)*y^25+Complex(-187211884/369489)*y^23+Complex(-\
170409372/4247)*y^21+Complex(-154254066325/369489)*y^17+Complex(89663080975/
369489)*y^19+Complex(-89663080975/369489)*y^9+Complex(170409372/4247)*y^7+
Complex(187211884/369489)*y^5+Complex(-49742429/369489)*y^3+Complex(-\
119158309360/369489)*y^13+Complex(119158309360/369489)*y^15+Complex(
154254066325/369489)*y^11)*y^2*ln(y)^2+(y^2+1)^3*(Complex(1)*y^25-816/4325*y^26
-52482/4325*y^24-18017142/4325*y^18+10536790836/151375*y^16+739414/21625*y^22-\
92817998/21625*y^20+604485596/3633*y^14-604485596/3633*y^12+52482/4325*y^2+
92817998/21625*y^6-739414/21625*y^4-10536790836/151375*y^10+18017142/4325*y^8+
Complex(1)*y+816/4325+Complex(1046656/21625)*y^23+Complex(-17369222/21625)*y^21
+Complex(6791042401/151375)*y^17+Complex(34988096/4325)*y^19+Complex(6791042401
/151375)*y^9+Complex(34988096/4325)*y^7+Complex(-17369222/21625)*y^5+Complex(
1046656/21625)*y^3+Complex(-38656115212/151375)*y^13+Complex(2357582656/454125)
*y^15+Complex(2357582656/454125)*y^11)*ln(Complex(1)+y)+Complex(408/4325)*Pi*y^
32+(1592816/21625*y^2*(Complex(1)*y^27+475688/99551*y^26+8896/99551*y^28-\
10708846/99551*y^24+592796280/99551*y^18-1015437266/99551*y^16+65086528/99551*y
^22-30567744/99551*y^20-215715712/99551*y^14-1015437266/99551*y^12+475688/99551
*y^2+65086528/99551*y^6-10708846/99551*y^4+592796280/99551*y^10-30567744/99551*
y^8+Complex(-1)*y+8896/99551+Complex(-1957549/99551)*y^25+Complex(1957549/99551
)*y^3+Complex(34487884/99551)*y^23+Complex(-62377756/99551)*y^21+Complex(-\
1104714395/99551)*y^17+Complex(145849665/99551)*y^19+Complex(-145849665/99551)*
y^9+Complex(62377756/99551)*y^7+Complex(-34487884/99551)*y^5+Complex(-257718800
/99551)*y^13+Complex(257718800/99551)*y^15+Complex(1104714395/99551)*y^11)*ln(y
)-1/2*(Complex(-12817228/90825)*y^5-816/4325*y^18+Complex(1)*y^17-2474914/
454125*y^16+Complex(-12817228/90825)*y^13-34276442/454125*y^14+Complex(156556/
18165)*y^3+55070686/454125*y^12+Complex(65333972/454125)*y^11-10688934/30275*y^
10+Complex(156556/18165)*y^15+10688934/30275*y^8+Complex(1)*y-55070686/454125*y
^6+Complex(65333972/454125)*y^7+34276442/454125*y^4+Complex(-76274678/151375)*y
^9+2474914/454125*y^2+816/4325)*(y^2+1)^7)*ln(y^2+1)+Complex(-408/4325)*Pi-\
187616/4325*(Complex(1)*y^27-513/205*y^26+11/82*y^28+186913/410*y^24+12188353/
41*y^18-228386757/410*y^16+1247552/205*y^22-7433655/82*y^20+148992528/205*y^14-\
228386757/410*y^12-513/205*y^2+1247552/205*y^6+186913/410*y^4+12188353/41*y^10-\
7433655/82*y^8+Complex(-1)*y+11/82+Complex(4177/41)*y^25+Complex(-9822/41)*y^23
+Complex(-1297870/41)*y^21+Complex(-13672041/41)*y^17+Complex(7815151/41)*y^19+
Complex(-7815151/41)*y^9+Complex(1297870/41)*y^7+Complex(9822/41)*y^5+Complex(-\
4177/41)*y^3+Complex(-10382016/41)*y^13+Complex(10382016/41)*y^15+Complex(
13672041/41)*y^11)*y^2*ln(y^2+1)^2+(Complex(-3350494433/151375)*Pi-\
1460401394029/27247500-46045697141/2270625*ln(p_inf)-28521021968/21625*Pi^2)*y^
22+(Complex(127058261/6055)*ln(p_inf)+Complex(35806892524/12975)*Pi^2+
74133460843/908250*Pi+Complex(13902259489/1946250))*y^21+(-12475411906/1362375+
16622310176/454125*ln(p_inf)+55219810528/12975*Pi^2+Complex(-81383619668/454125
)*Pi)*y^20+(-7767573086767/27247500-11694801177/151375*ln(p_inf)-516826035496/
64875*Pi^2+Complex(-122030358307/454125)*Pi)*y^18+(Complex(92010929/2270625)*ln
(p_inf)+Complex(-539876/64875)*Pi^2+Complex(115988399/1513750)+1111531/43250*Pi
)*y^3+(-75380611/9082500-3736283/756875*ln(p_inf)+Complex(-5493/865)*Pi+90256/
64875*Pi^2)*y^2+(Complex(-669397/648750)+Complex(-13056/21625)*ln(p_inf)+1/2*Pi
)*y+(Complex(-183291936/21625)*Pi-83880692608/2270625-38349040384/2270625*ln(
p_inf)+5314686208/64875*Pi^2)*y^8+(125994407/43250*Pi+Complex(443399536/64875)*
Pi^2+Complex(20480094316/2270625)*ln(p_inf)+Complex(221686424363/13623750))*y^7
+(74133460843/908250*Pi+Complex(127058261/6055)*ln(p_inf)+Complex(-35806892524/
12975)*Pi^2+Complex(13902259489/1946250))*y^11+(-28521021968/21625*Pi^2+
1460401394029/27247500+46045697141/2270625*ln(p_inf)+Complex(3350494433/151375)
*Pi)*y^10+(10107365411/302750*Pi+Complex(-7092315092/324375)*ln(p_inf)+Complex(
29526475216/64875)*Pi^2+Complex(-116045340481/1946250))*y^9+(-14700821993/
302750*Pi+Complex(-1441931898119/13623750)+Complex(-9590594943/151375)*ln(p_inf
)+Complex(61259740772/12975)*Pi^2)*y^13+(55219810528/12975*Pi^2+12475411906/
1362375-16622310176/454125*ln(p_inf)+Complex(81383619668/454125)*Pi)*y^12+(-\
14164379/43250*Pi+Complex(-34466652/21625)*Pi^2+Complex(-2150143171/2270625)*ln
(p_inf)+Complex(-8145902957/4541250))*y^5+(-3654371702/6811875-631065824/
2270625*ln(p_inf)+Complex(-30028/21625)*Pi-3961952/64875*Pi^2)*y^4+(-\
318101579081/908250*Pi+Complex(1259147496391/4541250)+Complex(8235274912/151375
)*ln(p_inf)+Complex(-47560236224/12975)*Pi^2)*y^15+(-516826035496/64875*Pi^2+
7767573086767/27247500+11694801177/151375*ln(p_inf)+Complex(122030358307/454125
)*Pi)*y^14+(Complex(-61259740772/12975)*Pi^2+Complex(-9590594943/151375)*ln(
p_inf)+Complex(-1441931898119/13623750)-14700821993/302750*Pi)*y^19+(Complex(-\
669397/648750)+Complex(-13056/21625)*ln(p_inf)+1/2*Pi)*y^31+(Complex(
47560236224/12975)*Pi^2+Complex(8235274912/151375)*ln(p_inf)+Complex(
1259147496391/4541250)-318101579081/908250*Pi)*y^17+(Complex(115988399/1513750)
+Complex(539876/64875)*Pi^2+Complex(92010929/2270625)*ln(p_inf)+1111531/43250*
Pi)*y^29+(Complex(30028/21625)*Pi+3654371702/6811875-3961952/64875*Pi^2+
631065824/2270625*ln(p_inf))*y^28+(Complex(5493/865)*Pi+90256/64875*Pi^2+
75380611/9082500+3736283/756875*ln(p_inf))*y^30+(7539591457/1297500+101706791/
30275*ln(p_inf)+Complex(-45695533/21625)*Pi+162308248/21625*Pi^2)*y^6+(Complex(
-2150143171/2270625)*ln(p_inf)+Complex(-8145902957/4541250)-14164379/43250*Pi+
Complex(34466652/21625)*Pi^2)*y^27+(Complex(45695533/21625)*Pi-7539591457/
1297500+162308248/21625*Pi^2-101706791/30275*ln(p_inf))*y^26+(Complex(-\
443399536/64875)*Pi^2+Complex(20480094316/2270625)*ln(p_inf)+Complex(
221686424363/13623750)+125994407/43250*Pi)*y^25+(Complex(183291936/21625)*Pi+
5314686208/64875*Pi^2+83880692608/2270625+38349040384/2270625*ln(p_inf))*y^24+(
Complex(-29526475216/64875)*Pi^2+Complex(-116045340481/1946250)+10107365411/
302750*Pi+Complex(-7092315092/324375)*ln(p_inf))*y^23)*Pi^(1/2)*mu*y*5^(1/2)/b^
3/(y^2+1)^17*p_inf^9-6584107/10010*Pi^(1/2)*mu*y^2*(-6079474/6584107*(2298875/
6079474+Complex(1)*y^31+669819/6079474*y^32+30100141/9119211*y^30-188958980395/
3039737*y^26+21065585690/9119211*y^28+749632515710/3039737*y^24-20927780371979/
3039737*y^18+28294653855689/3039737*y^16-1198577870347/9119211*y^22+
16415981764390/9119211*y^20-20783138594699/3039737*y^14+16721763464614/9119211*
y^12+146897965/9119211*y^2-194721537195/3039737*y^6+22287103130/9119211*y^4-\
1201844749963/9119211*y^10+726265171710/3039737*y^8+Complex(1232293283/9119211)
*y^29+Complex(-145757994613/9119211)*y^27+Complex(479808889105/3039737)*y^25+
Complex(-2182909586585/9119211)*y^23+Complex(5607621802783/9119211)*y^21+
Complex(1561113299317/3039737)*y^17+Complex(-7333205826947/3039737)*y^19+
Complex(2073412807193/9119211)*y^9+Complex(-479024361361/3039737)*y^7+Complex(
154111812085/9119211)*y^5+Complex(-1026428195/9119211)*y^3+Complex(-8109945/
3039737)*y+Complex(7338198846979/3039737)*y^13+Complex(-1395696079349/3039737)*
y^15+Complex(-5837619122335/9119211)*y^11)*y*polylog(2,1/(y^2+1)*y^2)-5070208/
6584107*(y^2+1)^10*(Complex(1)*y^11+89/554*y^12+Complex(-3089/277)*y^9+1528/277
*y^10+Complex(-2246/277)*y^7-4817/554*y^8+Complex(2246/277)*y^5-5544/277*y^6+
Complex(3089/277)*y^3-4817/554*y^4+Complex(-1)*y+1528/277*y^2+89/554)*y*polylog
(2,1/(y^2+1))+5070208/6584107*(y^2+1)^7*(Complex(-151732/277)*y^5+89/554*y^18+
Complex(1)*y^17+4247/554*y^16+Complex(-84532/277)*y^13+2018/277*y^14+Complex(-\
4498/277)*y^3-319794/277*y^12+Complex(742826/277)*y^11+1257027/277*y^10+
Complex(-6878/277)*y^15-1504347/277*y^8+Complex(1)*y+509650/277*y^6+Complex(
1044806/277)*y^7-15186/277*y^4+Complex(-1592514/277)*y^9-3015/554*y^2-89/554)*y
*polylog(2,-y^2)+789268480/6584107*(Complex(-1)+5601/308*y+Complex(1)*y^26+5601
/308*y^25-75055/154*y^23-14115/14*y^19+20578/11*y^21-4065888/77*y^11+789444/11*
y^13-4065888/77*y^15+4314447/308*y^17-75055/154*y^3+20578/11*y^5-14115/14*y^7+
4314447/308*y^9+Complex(289893/77)*y^14+Complex(-25089/14)*y^20+Complex(-26781/
22)*y^4+Complex(-289893/77)*y^12+Complex(-1429308/77)*y^16+Complex(-19521/154)*
y^24+Complex(26781/22)*y^22+Complex(25089/14)*y^6+Complex(106571/22)*y^18+
Complex(1429308/77)*y^10+Complex(-106571/22)*y^8+Complex(19521/154)*y^2)*y^4*
polylog(2,-1/y^2)+(Complex(1)*y^31+1194929/13168214*y^32+28956141/6584107*y^30+
190919430719/6584107*y^26-7668600934/6584107*y^28-736928743174/6584107*y^24+
20822000873375/6584107*y^18-28484931931365/6584107*y^16+429945803573/6584107*y^
22-5462273061466/6584107*y^20+20677359096095/6584107*y^14-5564200294874/6584107
*y^12-9976467/6584107*y^2+196681987519/6584107*y^6-8075773414/6584107*y^4+
431034763445/6584107*y^10-713561399174/6584107*y^8-434127/13168214+Complex(-\
512453149/6584107)*y^29+Complex(50638717899/6584107)*y^27+Complex(-475791405453
/6584107)*y^25+Complex(722309338023/6584107)*y^23+Complex(-1921920249249/
6584107)*y^21+Complex(-1634777649505/6584107)*y^17+Complex(7214009137335/
6584107)*y^19+Complex(-685810411559/6584107)*y^9+Complex(475006877709/6584107)*
y^7+Complex(-53423323723/6584107)*y^5+Complex(443831453/6584107)*y^3+Complex(-\
1513899/6584107)*y+Complex(-7219002157367/6584107)*y^13+Complex(1469360429537/
6584107)*y^15+Complex(1998586022433/6584107)*y^11)*y*ln(y^2+1)^2+615919/
19752321*(y^2+1)^4*(Complex(-1)+Complex(1)*y^26-6055596/615919*(-144709/1009266
*y^24+3610432175/1513899*y^18-619308955/1009266*y^16-10517621/1513899*y^22-\
747966821/1513899*y^20+4195112258/504633*y^14-33261367958/1513899*y^12-10517621
/1513899*y^2+3610432175/1513899*y^6-747966821/1513899*y^4+4195112258/504633*y^
10-619308955/1009266*y^8+Complex(-1)*y+Complex(1)*y^23-144709/1009266+Complex(-\
75753289/1513899)*y^21+Complex(-331196735/168211)*y^17+Complex(251014085/168211
)*y^19+Complex(-2664762350/1513899)*y^9+Complex(331196735/168211)*y^7+Complex(-\
251014085/168211)*y^5+Complex(75753289/1513899)*y^3+Complex(-8837051902/504633)
*y^13+Complex(2664762350/1513899)*y^15+Complex(8837051902/504633)*y^11)*y*ln(y)
-109430532/615919*y*(669819/6079474+669819/6079474*y^24+3715176815/9119211*y^18
-1361947995/6079474*y^16+38765899/9119211*y^22-544051109/9119211*y^20+
3087116226/3039737*y^14-37783645718/9119211*y^12+38765899/9119211*y^2+
3715176815/9119211*y^6-544051109/9119211*y^4+3087116226/3039737*y^10-1361947995
/6079474*y^8+Complex(-1)*y+Complex(1)*y^23+Complex(1469723005/3039737)*y^7+
Complex(-600890255/3039737)*y^5+Complex(114933001/9119211)*y^3+Complex(-\
9181588094/3039737)*y^13+Complex(612426350/9119211)*y^15+Complex(9181588094/
3039737)*y^11+Complex(-114933001/9119211)*y^21+Complex(-1469723005/3039737)*y^
17+Complex(600890255/3039737)*y^19+Complex(-612426350/9119211)*y^9)*ln(2)+
36476844/615919*y*(669819/6079474+669819/6079474*y^24+3715176815/9119211*y^18-\
1361947995/6079474*y^16+38765899/9119211*y^22-544051109/9119211*y^20+3087116226
/3039737*y^14-37783645718/9119211*y^12+38765899/9119211*y^2+3715176815/9119211*
y^6-544051109/9119211*y^4+3087116226/3039737*y^10-1361947995/6079474*y^8+
Complex(-1)*y+Complex(1)*y^23+Complex(1469723005/3039737)*y^7+Complex(-\
600890255/3039737)*y^5+Complex(114933001/9119211)*y^3+Complex(-9181588094/
3039737)*y^13+Complex(612426350/9119211)*y^15+Complex(9181588094/3039737)*y^11+
Complex(-114933001/9119211)*y^21+Complex(-1469723005/3039737)*y^17+Complex(
600890255/3039737)*y^19+Complex(-612426350/9119211)*y^9)*ln(b)+(-573969037/
43114330-4018914/615919*ln(p_inf))*y^25+(Complex(-36476844/615919)*ln(p_inf)+
Complex(-12110990428/64671495))*y^24+(-18206937339/21557165-155063596/615919*ln
(p_inf))*y^23+(Complex(459732004/615919)*ln(p_inf)+Complex(172805222573/
64671495))*y^22+(2176204436/615919*ln(p_inf)+36073543807/3079595)*y^21+(
Complex(-7210683060/615919)*ln(p_inf)+Complex(-67593440291/1847757))*y^20+(-\
43651196693/615919-14860707260/615919*ln(p_inf))*y^19+(Complex(17636676060/
615919)*ln(p_inf)+Complex(1020571784906/12934299))*y^18+(993215813851/25868598+
8171687970/615919*ln(p_inf))*y^17+(Complex(-2449705400/615919)*ln(p_inf)+
Complex(-135024952981/4311433))*y^16+(-37045394712/615919*ln(p_inf)-\
4372719844646/21557165)*y^15+(Complex(110179057128/615919)*ln(p_inf)+Complex(
4832509534006/9238785))*y^14+(151134582872/615919*ln(p_inf)+6431620643494/
9238785)*y^13+(Complex(-110179057128/615919)*ln(p_inf)+Complex(-4832509534006/
9238785))*y^12+(-37045394712/615919*ln(p_inf)-4372719844646/21557165)*y^11+(
Complex(2449705400/615919)*ln(p_inf)+Complex(135024952981/4311433))*y^10+(
993215813851/25868598+8171687970/615919*ln(p_inf))*y^9+(Complex(-17636676060/
615919)*ln(p_inf)+Complex(-1020571784906/12934299))*y^8+(-43651196693/615919-\
14860707260/615919*ln(p_inf))*y^7+(Complex(7210683060/615919)*ln(p_inf)+
Complex(67593440291/1847757))*y^6+(2176204436/615919*ln(p_inf)+36073543807/
3079595)*y^5+(Complex(-459732004/615919)*ln(p_inf)+Complex(-172805222573/
64671495))*y^4+(-18206937339/21557165-155063596/615919*ln(p_inf))*y^3+(Complex(
36476844/615919)*ln(p_inf)+Complex(12110990428/64671495))*y^2+(-573969037/
43114330-4018914/615919*ln(p_inf))*y)*ln(y^2+1)-615919/19752321*y*(-391387491/
86228660*ln(p_inf)-1484347/1231838*Pi^2-2009457/1231838*ln(p_inf)^2+102889713/
172457320+3*(y^2+1)^4*(-2009457/615919*ln(p_inf)-561521517/86228660+Complex(1)*
y^25+(2009457/615919*y^24+7430353630/615919*y^18-4085843985/615919*y^16+
77531798/615919*y^22-1088102218/615919*y^20+18522697356/615919*y^14-75567291436
/615919*y^12+77531798/615919*y^2+7430353630/615919*y^6-1088102218/615919*y^4+
18522697356/615919*y^10-4085843985/615919*y^8+2009457/615919+Complex(8818338030
/615919)*y^7+Complex(-3605341530/615919)*y^5+Complex(229866002/615919)*y^3+
Complex(-18238422/615919)*y+Complex(-55089528564/615919)*y^13+Complex(
1224852700/615919)*y^15+Complex(55089528564/615919)*y^11+Complex(18238422/
615919)*y^23+Complex(-229866002/615919)*y^21+Complex(-8818338030/615919)*y^17+
Complex(3605341530/615919)*y^19+Complex(-1224852700/615919)*y^9)*ln(b)+(-\
2009457/615919*y^24-7430353630/615919*y^18+4085843985/615919*y^16-77531798/
615919*y^22+1088102218/615919*y^20-18522697356/615919*y^14+75567291436/615919*y
^12-77531798/615919*y^2-7430353630/615919*y^6+1088102218/615919*y^4-18522697356
/615919*y^10+4085843985/615919*y^8-2009457/615919+Complex(3605341530/615919)*y^
5+Complex(-8818338030/615919)*y^7+Complex(-229866002/615919)*y^3+Complex(
18238422/615919)*y+Complex(1224852700/615919)*y^9+Complex(55089528564/615919)*y
^13+Complex(8818338030/615919)*y^17+Complex(-1224852700/615919)*y^15+Complex(-\
3605341530/615919)*y^19+Complex(229866002/615919)*y^21+Complex(-18238422/615919
)*y^23+Complex(-55089528564/615919)*y^11)*ln(y)+(-733907355079/4311433-\
18522697356/615919*ln(p_inf))*y^14+(Complex(683580103555/1847757)+Complex(
55089528564/615919)*ln(p_inf))*y^13+(780262721669/1847757+75567291436/615919*ln
(p_inf))*y^12+(167635946987/18477570+1088102218/615919*ln(p_inf))*y^20+(
Complex(-3605341530/615919)*ln(p_inf)+Complex(-102831029263/3695514))*y^19+(-\
181913840819/3695514-7430353630/615919*ln(p_inf))*y^18+(Complex(8818338030/
615919)*ln(p_inf)+Complex(1148017416605/25868598))*y^17+(586633876195/51737196+
4085843985/615919*ln(p_inf))*y^16+(Complex(-55089528564/615919)*ln(p_inf)+
Complex(-482818092607/1847757))*y^11+(-297462118131/4311433-18522697356/615919*
ln(p_inf))*y^10+(Complex(1224852700/615919)*ln(p_inf)+Complex(92853256840/
12934299))*y^9+(1814919500383/51737196+4085843985/615919*ln(p_inf))*y^8+(
Complex(-8818338030/615919)*ln(p_inf)+Complex(-1341097725131/25868598))*y^7+(-\
926684609/86228660-2009457/615919*ln(p_inf))*y^24+(Complex(-20386554731/
129342990)+Complex(-18238422/615919)*ln(p_inf))*y^23+(-30721889283/43114330-\
77531798/615919*ln(p_inf))*y^22+(Complex(229866002/615919)*ln(p_inf)+Complex(
271140491341/129342990))*y^21+(-133916477111/3695514-7430353630/615919*ln(p_inf
))*y^6+(Complex(3605341530/615919)*ln(p_inf)+Complex(19506776617/1231838))*y^5+
(29429294017/6159190+1088102218/615919*ln(p_inf))*y^4+(Complex(-229866002/
615919)*ln(p_inf)+Complex(-132855918313/129342990))*y^3+(-36769032877/129342990
-77531798/615919*ln(p_inf))*y^2+(Complex(2822661771/43114330)+Complex(18238422/
615919)*ln(p_inf))*y+(Complex(-343332860683/12934299)+Complex(-1224852700/
615919)*ln(p_inf))*y^15)*ln(2)+(-2009457/615919*ln(p_inf)+Complex(1)*y^25-\
391387491/86228660+(379073001757/51737196+4085843985/615919*ln(p_inf))*y^16+(
Complex(-1224852700/615919)*ln(p_inf)+Complex(-109259077131/4311433))*y^15+(-\
3277473014693/21557165-18522697356/615919*ln(p_inf))*y^14+(Complex(55089528564/
615919)*ln(p_inf)+Complex(2918159794373/9238785))*y^13+(3215810321747/9238785+
75567291436/615919*ln(p_inf))*y^12+(Complex(-55089528564/615919)*ln(p_inf)+
Complex(-1914349739633/9238785))*y^11+(-1095246829953/21557165-18522697356/
615919*ln(p_inf))*y^10+(Complex(1224852700/615919)*ln(p_inf)+Complex(
25765875850/4311433))*y^9+(4085843985/615919*ln(p_inf)+1607358625945/51737196)*
y^8+(Complex(-8818338030/615919)*ln(p_inf)+Complex(-1117111939169/25868598))*y^
7+(-2009457/615919*ln(p_inf)-756550583/86228660)*y^24+(Complex(-18238422/615919
)*ln(p_inf)+Complex(-18070275137/129342990))*y^23+(-82319129503/129342990-\
77531798/615919*ln(p_inf))*y^22+(Complex(229866002/615919)*ln(p_inf)+Complex(
241947509087/129342990))*y^21+(147894663889/18477570+1088102218/615919*ln(p_inf
))*y^20+(Complex(-3605341530/615919)*ln(p_inf)+Complex(-89748789997/3695514))*y
^19+(-51650757311/1231838-7430353630/615919*ln(p_inf))*y^18+(-7430353630/615919
*ln(p_inf)-35651636075/1231838)*y^6+(Complex(3605341530/615919)*ln(p_inf)+
Complex(15146030195/1231838))*y^5+(1088102218/615919*ln(p_inf)+68546598953/
18477570)*y^4+(Complex(-229866002/615919)*ln(p_inf)+Complex(-103662936059/
129342990))*y^3+(-26922494531/129342990-77531798/615919*ln(p_inf))*y^2+(
Complex(18238422/615919)*ln(p_inf)+Complex(2050568573/43114330))*y+(Complex(
8818338030/615919)*ln(p_inf)+Complex(924031630643/25868598))*y^17)*(y^2+1)^4*ln
(y)-(y^2+1)^4*(-2009457/615919*ln(p_inf)+Complex(1)*y^25-391387491/86228660+(-\
2009457/615919*y^24-7430353630/615919*y^18+4085843985/615919*y^16-77531798/
615919*y^22+1088102218/615919*y^20-18522697356/615919*y^14+75567291436/615919*y
^12-77531798/615919*y^2-7430353630/615919*y^6+1088102218/615919*y^4-18522697356
/615919*y^10+4085843985/615919*y^8-2009457/615919+Complex(3605341530/615919)*y^
5+Complex(-8818338030/615919)*y^7+Complex(-229866002/615919)*y^3+Complex(
18238422/615919)*y+Complex(1224852700/615919)*y^9+Complex(55089528564/615919)*y
^13+Complex(8818338030/615919)*y^17+Complex(-1224852700/615919)*y^15+Complex(-\
3605341530/615919)*y^19+Complex(229866002/615919)*y^21+Complex(-18238422/615919
)*y^23+Complex(-55089528564/615919)*y^11)*ln(y)+(379073001757/51737196+
4085843985/615919*ln(p_inf))*y^16+(Complex(-1224852700/615919)*ln(p_inf)+
Complex(-109259077131/4311433))*y^15+(-3277473014693/21557165-18522697356/
615919*ln(p_inf))*y^14+(Complex(55089528564/615919)*ln(p_inf)+Complex(
2918159794373/9238785))*y^13+(3215810321747/9238785+75567291436/615919*ln(p_inf
))*y^12+(Complex(-55089528564/615919)*ln(p_inf)+Complex(-1914349739633/9238785)
)*y^11+(-1095246829953/21557165-18522697356/615919*ln(p_inf))*y^10+(Complex(
1224852700/615919)*ln(p_inf)+Complex(25765875850/4311433))*y^9+(4085843985/
615919*ln(p_inf)+1607358625945/51737196)*y^8+(Complex(-8818338030/615919)*ln(
p_inf)+Complex(-1117111939169/25868598))*y^7+(-2009457/615919*ln(p_inf)-\
756550583/86228660)*y^24+(Complex(-18238422/615919)*ln(p_inf)+Complex(-\
18070275137/129342990))*y^23+(-82319129503/129342990-77531798/615919*ln(p_inf))
*y^22+(Complex(229866002/615919)*ln(p_inf)+Complex(241947509087/129342990))*y^
21+(147894663889/18477570+1088102218/615919*ln(p_inf))*y^20+(Complex(-\
3605341530/615919)*ln(p_inf)+Complex(-89748789997/3695514))*y^19+(-51650757311/
1231838-7430353630/615919*ln(p_inf))*y^18+(-7430353630/615919*ln(p_inf)-\
35651636075/1231838)*y^6+(Complex(3605341530/615919)*ln(p_inf)+Complex(
15146030195/1231838))*y^5+(1088102218/615919*ln(p_inf)+68546598953/18477570)*y^
4+(Complex(-229866002/615919)*ln(p_inf)+Complex(-103662936059/129342990))*y^3+(
-26922494531/129342990-77531798/615919*ln(p_inf))*y^2+(Complex(18238422/615919)
*ln(p_inf)+Complex(2050568573/43114330))*y+(Complex(8818338030/615919)*ln(p_inf
)+Complex(924031630643/25868598))*y^17)*ln(b)-9119211/615919*(y^2+1)^4*(669819/
6079474+669819/6079474*y^24+3715176815/9119211*y^18-1361947995/6079474*y^16+
38765899/9119211*y^22-544051109/9119211*y^20+3087116226/3039737*y^14-\
37783645718/9119211*y^12+38765899/9119211*y^2+3715176815/9119211*y^6-544051109/
9119211*y^4+3087116226/3039737*y^10-1361947995/6079474*y^8+Complex(-1)*y+
Complex(1)*y^23+Complex(1469723005/3039737)*y^7+Complex(-600890255/3039737)*y^5
+Complex(114933001/9119211)*y^3+Complex(-9181588094/3039737)*y^13+Complex(
612426350/9119211)*y^15+Complex(9181588094/3039737)*y^11+Complex(-114933001/
9119211)*y^21+Complex(-1469723005/3039737)*y^17+Complex(600890255/3039737)*y^19
+Complex(-612426350/9119211)*y^9)*ln(b)^2-45596055/615919*(y^2+1)^4*(669819/
6079474+669819/6079474*y^24+3715176815/9119211*y^18-1361947995/6079474*y^16+
38765899/9119211*y^22-544051109/9119211*y^20+3087116226/3039737*y^14-\
37783645718/9119211*y^12+38765899/9119211*y^2+3715176815/9119211*y^6-544051109/
9119211*y^4+3087116226/3039737*y^10-1361947995/6079474*y^8+Complex(-1)*y+
Complex(1)*y^23+Complex(1469723005/3039737)*y^7+Complex(-600890255/3039737)*y^5
+Complex(114933001/9119211)*y^3+Complex(-9181588094/3039737)*y^13+Complex(
612426350/9119211)*y^15+Complex(9181588094/3039737)*y^11+Complex(-114933001/
9119211)*y^21+Complex(-1469723005/3039737)*y^17+Complex(600890255/3039737)*y^19
+Complex(-612426350/9119211)*y^9)*ln(2)^2+(-2009457/1231838*y^32-42784813/
615919*y^30+2306219702913/615919*y^26-85734432218/615919*y^28-8868745973178/
615919*y^24+250148728532001/615919*y^18-339706902666651/615919*y^16+
4753267257739/615919*y^22-66337496699110/615919*y^20+250148728532001/615919*y^
14-66337496699110/615919*y^12-42784813/615919*y^2+2306219702913/615919*y^6-\
85734432218/615919*y^4+4753267257739/615919*y^10-8868745973178/615919*y^8-\
2009457/1231838+Complex(87999293943561/615919)*y^19+Complex(-22895490544927/
615919)*y^21+Complex(-598887151093/615919)*y^5+Complex(-87999293943561/615919)*
y^13+Complex(4657154723/615919)*y^3+Complex(17771175527391/615919)*y^15+
Complex(-17771175527391/615919)*y^17+Complex(22895490544927/615919)*y^11+
Complex(5766893619123/615919)*y^7+Complex(-8493211792793/615919)*y^9+Complex(-\
5766893619123/615919)*y^25+Complex(8493211792793/615919)*y^23+Complex(
598887151093/615919)*y^27+Complex(-4657154723/615919)*y^29+Complex(9119211/
615919)*y+Complex(-9119211/615919)*y^31)*ln(y)^2+(Complex(60801507/86228660)+
Complex(1)*ln(p_inf))*y^33+(-8398769293/258685980-29270819477/129342990*ln(
p_inf)-42784813/615919*ln(p_inf)^2-96955501/1847757*Pi^2)*y^2+(Complex(-\
78456157/615919)*ln(p_inf)^2+Complex(-17487094871/64671495)+Complex(-\
79056113183/129342990)*ln(p_inf)+Complex(1096688099/1847757)*Pi^2)*y^3+(
833023285091/776057940+61435621188/21557165*ln(p_inf)+382959142/615919*ln(p_inf
)^2-21554769242/1847757*Pi^2)*y^4+(Complex(-149241090229/1847757)*Pi^2+Complex(
173227380079/18477570)*ln(p_inf)+Complex(220651793339/64671495)+Complex(
1397654027/615919)*ln(p_inf)^2)*y^5+(-6852005008967/776057940-284000044189/
18477570*ln(p_inf)-1775586687/615919*ln(p_inf)^2+191334079979/615919*Pi^2)*y^6+
(Complex(-308229705811/38802897)+Complex(2148392883/615919)*ln(p_inf)^2+
Complex(479958606673/615919)*Pi^2+Complex(25486027511/18477570)*ln(p_inf))*y^7+
(-9709546938/615919*ln(p_inf)^2-19915778667787/776057940-584615034998/9238785*
ln(p_inf)-741731841214/615919*Pi^2)*y^8+(Complex(-592179215407/6159190)*ln(
p_inf)+Complex(-2138950855769/1847757)*Pi^2+Complex(-6658837913/615919)*ln(
p_inf)^2+Complex(-891145626950/12934299))*y^9+(1178670760267/1847757*Pi^2-\
18195776304911/3880289700-316172662039/3695514*ln(p_inf)-21243283061/615919*ln(
p_inf)^2)*y^10+(Complex(-68236762521587/323357475)+Complex(-2426889508671/
6159190)*ln(p_inf)+Complex(5670853547359/1847757)*Pi^2+Complex(-44454322913/
615919)*ln(p_inf)^2)*y^11+(-16561485742438/1847757*Pi^2+116967114270661/
554327100+675046167046/3079595*ln(p_inf)-1320873190/615919*ln(p_inf)^2)*y^12+(
Complex(-26913193278887/107785825)+Complex(-11780485179733/18477570)*ln(p_inf)+
Complex(-94793740041/615919)*ln(p_inf)^2+Complex(-7364167894083/615919)*Pi^2)*y
^13+(90761653281/615919*ln(p_inf)^2+2474712425173057/3880289700+20883653830091/
615919*Pi^2+133321818522941/129342990*ln(p_inf))*y^14+(Complex(65609417801791/
323357475)+Complex(-1053285517353/43114330)*ln(p_inf)+Complex(-57661418529/
615919)*ln(p_inf)^2+Complex(1463298398133/615919)*Pi^2)*y^15+(156696928869/
615919*ln(p_inf)^2+1274458076716019/1940144850+170148869824499/129342990*ln(
p_inf)-28251083160521/615919*Pi^2)*y^16+(Complex(486745801311713/646714950)+
Complex(-1463298398133/615919)*Pi^2+Complex(43401294160293/43114330)*ln(p_inf)+
Complex(57661418529/615919)*ln(p_inf)^2)*y^17+(185410062146167/3880289700+
90761653281/615919*ln(p_inf)^2+53892269009081/129342990*ln(p_inf)+
20883653830091/615919*Pi^2)*y^18+(Complex(7364167894083/615919)*Pi^2+Complex(
18898406172773/18477570)*ln(p_inf)+Complex(86094203302219/138581775)+Complex(
94793740041/615919)*ln(p_inf)^2)*y^19+(-1368957314533891/3880289700-\
3472140588944/9238785*ln(p_inf)-16561485742438/1847757*Pi^2-1320873190/615919*
ln(p_inf)^2)*y^20+(Complex(6163030527757/18477570)*ln(p_inf)+Complex(-\
5670853547359/1847757)*Pi^2+Complex(48766921167221/323357475)+Complex(
44454322913/615919)*ln(p_inf)^2)*y^21+(-62126344926311/258685980-6336479102447/
18477570*ln(p_inf)+1178670760267/1847757*Pi^2-21243283061/615919*ln(p_inf)^2)*y
^22+(Complex(2138950855769/1847757)*Pi^2+Complex(-13816255478483/323357475)+
Complex(-384952262747/18477570)*ln(p_inf)+Complex(6658837913/615919)*ln(p_inf)^
2)*y^23+(-741731841214/615919*Pi^2-262942944534449/3880289700-353915976828/
3079595*ln(p_inf)-9709546938/615919*ln(p_inf)^2)*y^24+(Complex(-479958606673/
615919)*Pi^2+Complex(-312625673781/6159190)*ln(p_inf)+Complex(-36802773894056/
970072425)+Complex(-2148392883/615919)*ln(p_inf)^2)*y^25+(-17447531730661/
3880289700+191334079979/615919*Pi^2-254390429897/18477570*ln(p_inf)-1775586687/
615919*ln(p_inf)^2)*y^26+(Complex(-108634375829/6159190)*ln(p_inf)+Complex(-\
1145432398211/107785825)+Complex(-1397654027/615919)*ln(p_inf)^2+Complex(
149241090229/1847757)*Pi^2)*y^27+(2330603220743/554327100+382959142/615919*ln(
p_inf)^2-21554769242/1847757*Pi^2+116529528994/21557165*ln(p_inf))*y^28+(
Complex(122098043411/107785825)+Complex(-1096688099/1847757)*Pi^2+Complex(
56814155493/43114330)*ln(p_inf)+Complex(78456157/615919)*ln(p_inf)^2)*y^29+(-\
96955501/1847757*Pi^2-1498252549909/3880289700-86858433001/129342990*ln(p_inf)-\
42784813/615919*ln(p_inf)^2)*y^30+(Complex(-11113313231/138581775)+Complex(-\
5574841/615919)*Pi^2+Complex(-9119211/615919)*ln(p_inf)^2+Complex(-17552903177/
129342990)*ln(p_inf))*y^31+(7527564173/2586859800-756550583/86228660*ln(p_inf)-\
1484347/1231838*Pi^2-2009457/1231838*ln(p_inf)^2)*y^32+(Complex(670753109/
258685980)+Complex(9119211/615919)*ln(p_inf)^2+Complex(2050568573/43114330)*ln(
p_inf)+Complex(5574841/615919)*Pi^2)*y))*5^(1/2)/b^3/(y^2+1)^19*p_inf^10;
W_even_hered_y_4_meqm2_fin := 1536/5*(1/24*y*((Complex(24)*y^10+3*y^11+Complex(
-744)*y^8+219*y^9+Complex(1824)*y^6-1464*y^7+Complex(-744)*y^4+1464*y^5+
Complex(24)*y^2-219*y^3-3*y)*ln(y)+(Complex(1)*y^10+Complex(73)*y^8-1/2*y^9+
Complex(-768)*y^6+348*y^7+Complex(768)*y^4-983*y^5+Complex(-73)*y^2+348*y^3+
Complex(-1)-1/2*y)*(y^2+1))*polylog(2,-y^2)-(Complex(1)*y^9+1/8*y^10+Complex(-\
31)*y^7+73/8*y^8+Complex(76)*y^5-61*y^6+Complex(-31)*y^3+61*y^4+Complex(1)*y-73
/8*y^2-1/8)*y^2*polylog(3,-y^2)+((Complex(1)*y^9+1/8*y^10+Complex(-31)*y^7+73/8
*y^8+Complex(76)*y^5-61*y^6+Complex(-31)*y^3+61*y^4+Complex(1)*y-73/8*y^2-1/8)*
y^2*ln(y)^2+1/24*(Complex(1)*y^9-1/2*y^10+Complex(114)*y^7-19*y^8+Complex(-374)
*y^5+563/2*y^6+Complex(114)*y^3-563/2*y^4+Complex(1)*y+19*y^2+1/2)*(y^2+1)^2)*
ln(y^2+1)-1/2*(Complex(1)*y^9+1/8*y^10+Complex(-31)*y^7+73/8*y^8+Complex(76)*y^
5-61*y^6+Complex(-31)*y^3+61*y^4+Complex(1)*y-73/8*y^2-1/8)*y^2*ln(y)^3-1/2*y*(
(Complex(1)*y^9+1/8*y^10+Complex(-31)*y^7+73/8*y^8+Complex(76)*y^5-61*y^6+
Complex(-31)*y^3+61*y^4+Complex(1)*y-73/8*y^2-1/8)*y*ln(2)-(Complex(1)*y^9+1/8*
y^10+Complex(-31)*y^7+73/8*y^8+Complex(76)*y^5-61*y^6+Complex(-31)*y^3+61*y^4+
Complex(1)*y-73/8*y^2-1/8)*y*ln(b)+Complex(1/12)+(1/8*ln(p_inf)+11/48)*y^11+(
Complex(25/12)+Complex(1)*ln(p_inf))*y^10+(73/8*ln(p_inf)+983/48)*y^9+(Complex(
-937/12)+Complex(-31)*ln(p_inf))*y^8+(-61*ln(p_inf)-4163/24)*y^7+(Complex(76)*
ln(p_inf)+Complex(245))*y^6+(61*ln(p_inf)+1811/8)*y^5+(Complex(-31)*ln(p_inf)+
Complex(-136))*y^4+(-791/16-73/8*ln(p_inf))*y^3+(Complex(33/4)+Complex(1)*ln(
p_inf))*y^2+(-3/16-1/8*ln(p_inf))*y)*ln(y)^2+(1/24*y*(Complex(1)*y^10+Complex(
73)*y^8-1/2*y^9+Complex(-768)*y^6+348*y^7+Complex(768)*y^4-983*y^5+Complex(-73)
*y^2+348*y^3+Complex(-1)-1/2*y)*(y^2+1)*ln(2)-1/24*(y^2+1)*(Complex(1)*y^10+
Complex(73)*y^8-1/2*y^9+Complex(-768)*y^6+348*y^7+Complex(768)*y^4-983*y^5+
Complex(-73)*y^2+348*y^3+Complex(-1)-1/2*y)*y*ln(b)-1/96+1/96*y^14+(Complex(1/
24)+Complex(1/24)*ln(p_inf))*y^13+(5/24-1/48*ln(p_inf)-1/48*Pi^2)*y^12+(
Complex(37/12)*ln(p_inf)+Complex(7/3)+Complex(-1/6)*Pi^2)*y^11+(707/48+695/48*
ln(p_inf)-73/48*Pi^2)*y^10+(Complex(31/6)*Pi^2+Complex(-695/24)*ln(p_inf)+
Complex(-35))*y^9+(-1271/32-635/24*ln(p_inf)+61/6*Pi^2)*y^8+(Complex(65/6)+
Complex(-38/3)*Pi^2)*y^7+(-921/32-635/24*ln(p_inf)-61/6*Pi^2)*y^6+(Complex(31/6
)*Pi^2+Complex(695/24)*ln(p_inf)+Complex(985/24))*y^5+(1193/48+695/48*ln(p_inf)
+73/48*Pi^2)*y^4+(Complex(-37/12)*ln(p_inf)+Complex(-43/6)+Complex(-1/6)*Pi^2)*
y^3+(-5/8-1/48*ln(p_inf)+1/48*Pi^2)*y^2+(Complex(-1/24)*ln(p_inf)+Complex(-1/12
))*y)*ln(y)-1/48*(Complex(1)*y^9-1/2*y^10+Complex(114)*y^7-19*y^8+Complex(-374)
*y^5+563/2*y^6+Complex(114)*y^3-563/2*y^4+Complex(1)*y+19*y^2+1/2)*(y^2+1)^2*ln
(2)+1/48*(y^2+1)^2*(Complex(1)*y^9-1/2*y^10+Complex(114)*y^7-19*y^8+Complex(-\
374)*y^5+563/2*y^6+Complex(114)*y^3-563/2*y^4+Complex(1)*y+19*y^2+1/2)*ln(b)+(
Complex(1)*y^9+1/8*y^10+Complex(-31)*y^7+73/8*y^8+Complex(76)*y^5-61*y^6+
Complex(-31)*y^3+61*y^4+Complex(1)*y-73/8*y^2-1/8)*y^2*Zeta(3)+1/96*(y^2+1)*(
Complex(1)*y^13+(1/2+ln(p_inf))*y^12+(Complex(-2)*ln(p_inf)+Complex(17)+
Complex(2/3)*Pi^2)*y^11+(153/2+39*ln(p_inf)-1/3*Pi^2)*y^10+(Complex(146/3)*Pi^2
+Complex(-230)*ln(p_inf)+Complex(-180))*y^9+(232*Pi^2-525*ln(p_inf)-260)*y^8+(
Complex(-512)*Pi^2+Complex(520)*ln(p_inf)+Complex(210))*y^7+(5-1966/3*Pi^2)*y^6
+(Complex(512)*Pi^2+Complex(520)*ln(p_inf)+Complex(225))*y^5+(585/2+525*ln(
p_inf)+232*Pi^2)*y^4+(Complex(-230)*ln(p_inf)+Complex(-179)+Complex(-146/3)*Pi^
2)*y^3+(-99/2-39*ln(p_inf)-1/3*Pi^2)*y^2+(Complex(-2)*ln(p_inf)+Complex(2)+
Complex(-2/3)*Pi^2)*y-1-ln(p_inf)))*Pi^(1/2)*mu*y^2*5^(1/2)/(y^2+1)^9/b^4/p_inf
^3-76288/35*(-21/1192*y*(Complex(1)*y^5+1/4*y^6+Complex(-10)*y^3+25/4*y^4+
Complex(1)*y-25/4*y^2-1/4)*(y^2+1)^6*polylog(2,-y/(y^2+1)*(Complex(1)-y))+21/
1192*y*(Complex(1)*y^5+1/4*y^6+Complex(-10)*y^3+25/4*y^4+Complex(1)*y-25/4*y^2-\
1/4)*(y^2+1)^6*polylog(2,(1+Complex(1)*y)/(y^2+1))-21/1192*y*(Complex(1)*y^5+1/
4*y^6+Complex(-10)*y^3+25/4*y^4+Complex(1)*y-25/4*y^2-1/4)*(y^2+1)^6*polylog(2,
Complex(-1)/(y^2+1)*(Complex(1)+y))+21/1192*y*(Complex(1)*y^5+1/4*y^6+Complex(-\
10)*y^3+25/4*y^4+Complex(1)*y-25/4*y^2-1/4)*(y^2+1)^6*polylog(2,y/(y^2+1)*(
Complex(1)+y))-21/1192*y*(Complex(1)*y^3+1/4*y^4+Complex(-1)*y-3/2*y^2+1/4)*(y^
2+1)^7*polylog(2,(Complex(-1)+y)/y)+21/1192*y*(Complex(1)*y^7+1/4*y^8+Complex(-\
31)*y^5+11*y^6+Complex(31)*y^3-85/2*y^4+Complex(-1)*y+11*y^2+1/4)*(y^2+1)^5*
polylog(2,(Complex(1)+y)/y)+61/2384*(2384/61*y^2*(Complex(1)*y^13+18/149*y^14+
Complex(-3106/149)*y^11+970/149*y^12+Complex(2545/149)*y^9-5038/149*y^10+
Complex(6560/149)*y^7-3470/149*y^8+Complex(2545/149)*y^5+3470/149*y^6+Complex(-\
3106/149)*y^3+5038/149*y^4+Complex(1)*y-970/149*y^2-18/149)*ln(y)+(Complex(
31209/61)*y^5+21/244*y^16+Complex(13649/183)*y^13+539/122*y^14+Complex(-14279/
183)*y^3+112361/366*y^12+Complex(-32847/61)*y^11-145507/366*y^10+Complex(1)*y^
15-45664/61*y^8+Complex(-19/61)*y-153949/366*y^6+Complex(44093/183)*y^7+105431/
366*y^4+Complex(-54803/183)*y^9-91/122*y^2-21/244)*(y^2+1))*y*polylog(2,-y^2)-y
^3*(Complex(1)*y^13+18/149*y^14+Complex(-3106/149)*y^11+970/149*y^12+Complex(
2545/149)*y^9-5038/149*y^10+Complex(6560/149)*y^7-3470/149*y^8+Complex(2545/149
)*y^5+3470/149*y^6+Complex(-3106/149)*y^3+5038/149*y^4+Complex(1)*y-970/149*y^2
-18/149)*polylog(3,-y^2)-21/596*y*(Complex(1)*y^5+1/4*y^6+Complex(-10)*y^3+25/4
*y^4+Complex(1)*y-25/4*y^2-1/4)*(y^2+1)^6*ln(y^2+1)^2+(21/298*y*(Complex(1)*y^5
+1/4*y^6+Complex(-10)*y^3+25/4*y^4+Complex(1)*y-25/4*y^2-1/4)*(y^2+1)^6*ln(
Complex(1)+y)+y^3*(Complex(1)*y^13+18/149*y^14+Complex(-3106/149)*y^11+970/149*
y^12+Complex(2545/149)*y^9-5038/149*y^10+Complex(6560/149)*y^7-3470/149*y^8+
Complex(2545/149)*y^5+3470/149*y^6+Complex(-3106/149)*y^3+5038/149*y^4+Complex(
1)*y-970/149*y^2-18/149)*ln(y)^2+21/596*y*(Complex(1)*y^5+1/4*y^6+Complex(-10)*
y^3+25/4*y^4+Complex(1)*y-25/4*y^2-1/4)*(y^2+1)^6*ln(y)+21/4768*(y^2+1)^2*(4*y*
(Complex(1)*y^5+1/4*y^6+Complex(-10)*y^3+25/4*y^4+Complex(1)*y-25/4*y^2-1/4)*(y
^2+1)^4*ln(2)-4*(y^2+1)^4*y*(Complex(1)*y^5+1/4*y^6+Complex(-10)*y^3+25/4*y^4+
Complex(1)*y-25/4*y^2-1/4)*ln(b)+Complex(1)+Complex(1)*y^16+(ln(p_inf)+16/21+
Complex(-1)*Pi)*y^15+(4*Pi+Complex(4)*ln(p_inf)+Complex(1508/63))*y^14+(29*ln(
p_inf)+2020/63+Complex(-14)*Pi)*y^13+(Complex(19300/63)-4*Pi+Complex(-24)*ln(
p_inf))*y^12+(81*ln(p_inf)+16868/21+Complex(-31)*Pi)*y^11+(Complex(-36788/63)-\
56*Pi+Complex(-132)*ln(p_inf))*y^10+(53*ln(p_inf)+1592/63+Complex(-4)*Pi)*y^9+(
Complex(-15206/63)-104*Pi+Complex(-208)*ln(p_inf))*y^8+(-53*ln(p_inf)-1592/63+
Complex(49)*Pi)*y^7+(Complex(-36788/63)-76*Pi+Complex(-132)*ln(p_inf))*y^6+(-81
*ln(p_inf)-16868/21+Complex(50)*Pi)*y^5+(Complex(19300/63)-20*Pi+Complex(-24)*
ln(p_inf))*y^4+(-2020/63-29*ln(p_inf)+Complex(15)*Pi)*y^3+(Complex(1508/63)+
Complex(4)*ln(p_inf))*y^2+(-16/21-ln(p_inf))*y))*ln(y^2+1)-21/596*y*(Complex(1)
*y^11+1/4*y^12+Complex(-55)*y^9+13*y^10+Complex(310)*y^7-619/4*y^8+Complex(-362
)*y^5+420*y^6+Complex(41)*y^3-725/4*y^4+Complex(1)*y-y^2-1/4)*(y^2+1)^3*polylog
(2,Complex(1)*y)-21/2384*(y^2+1)^3*((Complex(8)*y^12+2*y^13+Complex(-248)*y^10+
80*y^11+Complex(1136)*y^8-566*y^9+Complex(-1552)*y^6+1680*y^7+Complex(136)*y^4-\
778*y^5+Complex(8)*y^2-32*y^3-2*y)*ln(y)+(y^2+1)^2*((Complex(4)*y^8+y^9+
Complex(-36)*y^6+26*y^7+Complex(-36)*y^4+Complex(4)*y^2-26*y^3-y)*ln(2)+(-y^9-\
26*y^7+26*y^3+y+Complex(-4)*y^8+Complex(36)*y^6+Complex(36)*y^4+Complex(-4)*y^2
)*ln(b)+Complex(1)+Complex(1)*y^10+y^9*ln(p_inf)+(Complex(4)*ln(p_inf)+Complex(
21))*y^8+(Complex(12)*Pi+26*ln(p_inf)+64)*y^7+(Complex(-36)*ln(p_inf)+Complex(-\
70)+32*Pi)*y^6+Complex(-40)*y^5*Pi+(Complex(-36)*ln(p_inf)+Complex(-70)-32*Pi)*
y^4+(Complex(12)*Pi-26*ln(p_inf)-64)*y^3+(Complex(4)*ln(p_inf)+Complex(21))*y^2
-ln(p_inf)*y))*ln(Complex(1)+y)-1/2*y^3*(Complex(1)*y^13+18/149*y^14+Complex(-\
3106/149)*y^11+970/149*y^12+Complex(2545/149)*y^9-5038/149*y^10+Complex(6560/
149)*y^7-3470/149*y^8+Complex(2545/149)*y^5+3470/149*y^6+Complex(-3106/149)*y^3
+5038/149*y^4+Complex(1)*y-970/149*y^2-18/149)*ln(y)^3-1/2*y^2*(y*(Complex(1)*y
^13+18/149*y^14+Complex(-3106/149)*y^11+970/149*y^12+Complex(2545/149)*y^9-5038
/149*y^10+Complex(6560/149)*y^7-3470/149*y^8+Complex(2545/149)*y^5+3470/149*y^6
+Complex(-3106/149)*y^3+5038/149*y^4+Complex(1)*y-970/149*y^2-18/149)*ln(2)-y*(
Complex(1)*y^13+18/149*y^14+Complex(-3106/149)*y^11+970/149*y^12+Complex(2545/
149)*y^9-5038/149*y^10+Complex(6560/149)*y^7-3470/149*y^8+Complex(2545/149)*y^5
+3470/149*y^6+Complex(-3106/149)*y^3+5038/149*y^4+Complex(1)*y-970/149*y^2-18/
149)*ln(b)+Complex(5/149)+(18/149*ln(p_inf)+45/2384)*y^15+(Complex(1)*ln(p_inf)
+Complex(6875/1788))*y^14+(970/149*ln(p_inf)+145597/7152)*y^13+(Complex(-28048/
447)+Complex(-3106/149)*ln(p_inf))*y^12+(-5038/149*ln(p_inf)-740947/7152)*y^11+
(Complex(114739/1788)+Complex(2545/149)*ln(p_inf))*y^10+(-3470/149*ln(p_inf)-\
371465/7152)*y^9+(Complex(60706/447)+Complex(6560/149)*ln(p_inf))*y^8+(3470/149
*ln(p_inf)+224403/2384)*y^7+(Complex(23399/596)+Complex(2545/149)*ln(p_inf))*y^
6+(5038/149*ln(p_inf)+268993/2384)*y^5+(Complex(-12099/149)+Complex(-3106/149)*
ln(p_inf))*y^4+(-73295/2384-970/149*ln(p_inf))*y^3+(Complex(3295/596)+Complex(1
)*ln(p_inf))*y^2+(-1277/2384-18/149*ln(p_inf))*y)*ln(y)^2+105/9536*y*(32/21*(y^
2+1)*(Complex(1)*y^14+Complex(3491/30)*y^12+14/5*y^13+Complex(-8007/10)*y^10+
6806/15*y^11+Complex(-6181/15)*y^8-9358/15*y^9+Complex(6181/15)*y^6-5708/5*y^7+
Complex(8007/10)*y^4-9358/15*y^5+Complex(-3491/30)*y^2+6806/15*y^3+Complex(-1)+
14/5*y)*y*ln(2)-32/21*(y^2+1)*(Complex(1)*y^14+Complex(3491/30)*y^12+14/5*y^13+
Complex(-8007/10)*y^10+6806/15*y^11+Complex(-6181/15)*y^8-9358/15*y^9+Complex(
6181/15)*y^6-5708/5*y^7+Complex(8007/10)*y^4-9358/15*y^5+Complex(-3491/30)*y^2+
6806/15*y^3+Complex(-1)+14/5*y)*y*ln(b)+(-16/105+Complex(1)*Pi)*y^18+(Complex(
32/21)*ln(p_inf)+Complex(556/315)-4*Pi)*y^17+(Complex(191/5)*Pi+214/105+64/15*
ln(p_inf)-64/35*Pi^2)*y^16+(Complex(59872/315)+Complex(8048/45)*ln(p_inf)+
Complex(-4768/315)*Pi^2+512/5*Pi)*y^15+(Complex(-148)*Pi+84298/105+219136/315*
ln(p_inf)-6208/63*Pi^2)*y^14+(Complex(-65696/63)*ln(p_inf)+Complex(-434944/315)
+Complex(99392/315)*Pi^2-608/5*Pi)*y^13+(Complex(-236/5)*Pi-171134/315-81664/
315*ln(p_inf)+161216/315*Pi^2)*y^12+(Complex(-582128/315)*ln(p_inf)+Complex(-\
134992/63)+Complex(-16288/63)*Pi^2-2208/5*Pi)*y^11+(Complex(3966/5)*Pi-1024034/
315-847424/315*ln(p_inf)+22208/63*Pi^2)*y^10+(Complex(-41984/63)*Pi^2+Complex(
29144/315)+408*Pi)*y^9+(Complex(3162/5)*Pi-959962/315-847424/315*ln(p_inf)-\
22208/63*Pi^2)*y^8+(Complex(582128/315)*ln(p_inf)+Complex(15808/7)+5184/5*Pi+
Complex(-16288/63)*Pi^2)*y^7+(Complex(-340)*Pi-6814/63-81664/315*ln(p_inf)-\
161216/315*Pi^2)*y^6+(Complex(99392/315)*Pi^2+Complex(65696/63)*ln(p_inf)+
Complex(134368/105)+1664/5*Pi)*y^5+(Complex(-316)*Pi+45994/45+219136/315*ln(
p_inf)+6208/63*Pi^2)*y^4+(Complex(-8048/45)*ln(p_inf)+Complex(-19792/63)+
Complex(-4768/315)*Pi^2-416/5*Pi)*y^3+(-638/63+Complex(1)*Pi+64/15*ln(p_inf)+64
/35*Pi^2)*y^2+(Complex(-32/21)*ln(p_inf)+Complex(-548/315)-4/5*Pi)*y+16/105+
Complex(-1/5)*Pi)*ln(y)+21/9536*(y^2+1)^2*y*((Complex(1)*Pi-16/21)*y^14+(
Complex(4/63)-4*Pi)*y^13+(Complex(29)*Pi+2012/63)*y^12+(Complex(-19552/63)+24*
Pi)*y^11+(Complex(81)*Pi-12836/21)*y^10+(Complex(23180/63)+132*Pi)*y^9+(
Complex(53)*Pi+6472/63)*y^8+(Complex(-8608/63)+208*Pi)*y^7+(Complex(-53)*Pi-\
6472/63)*y^6+(Complex(23180/63)+132*Pi)*y^5+(Complex(-81)*Pi+12836/21)*y^4+(
Complex(-19552/63)+24*Pi)*y^3+(-2012/63+Complex(-29)*Pi)*y^2+(Complex(4/63)-4*
Pi)*y+16/21+Complex(-1)*Pi)*ln(2)-21/9536*(y^2+1)^2*y*((Complex(1)*Pi-16/21)*y^
14+(Complex(4/63)-4*Pi)*y^13+(Complex(29)*Pi+2012/63)*y^12+(Complex(-19552/63)+
24*Pi)*y^11+(Complex(81)*Pi-12836/21)*y^10+(Complex(23180/63)+132*Pi)*y^9+(
Complex(53)*Pi+6472/63)*y^8+(Complex(-8608/63)+208*Pi)*y^7+(Complex(-53)*Pi-\
6472/63)*y^6+(Complex(23180/63)+132*Pi)*y^5+(Complex(-81)*Pi+12836/21)*y^4+(
Complex(-19552/63)+24*Pi)*y^3+(-2012/63+Complex(-29)*Pi)*y^2+(Complex(4/63)-4*
Pi)*y+16/21+Complex(-1)*Pi)*ln(b)+y^3*(Complex(1)*y^13+18/149*y^14+Complex(-\
3106/149)*y^11+970/149*y^12+Complex(2545/149)*y^9-5038/149*y^10+Complex(6560/
149)*y^7-3470/149*y^8+Complex(2545/149)*y^5+3470/149*y^6+Complex(-3106/149)*y^3
+5038/149*y^4+Complex(1)*y-970/149*y^2-18/149)*Zeta(3)+3/2384*(Complex(1)*y^18+
((Complex(7/4)+Complex(7/4)*ln(p_inf))*Pi-881/36-4/3*ln(p_inf))*y^17+(Complex(
20/9)*Pi^2+(-21/2-7*ln(p_inf))*Pi+Complex(1/9)*ln(p_inf)+Complex(-707/18))*y^16
+(-259/9*Pi^2+(Complex(105/2)*ln(p_inf)+Complex(84))*Pi+491/9*ln(p_inf)-5719/12
)*y^15+(Complex(9502/27)*Pi^2+(105+35*ln(p_inf))*Pi+Complex(-543)*ln(p_inf)+
Complex(4793/6))*y^14+(26594/27*Pi^2+(Complex(385/2)*ln(p_inf)+Complex(245))*Pi
-9124/9*ln(p_inf)-158/3)*y^13+(Complex(-4498/3)*Pi^2+(623+273*ln(p_inf))*Pi+
Complex(34595/18)+Complex(907/9)*ln(p_inf))*y^12+(-31447/27*Pi^2+(Complex(28)+
Complex(469/2)*ln(p_inf))*Pi-8009/9*ln(p_inf)+119887/36)*y^11+(Complex(-19684/
27)*Pi^2+(1169+595*ln(p_inf))*Pi+Complex(-13189/6)+Complex(3643/9)*ln(p_inf))*y
^10+(-19052/9*Pi^2+Complex(-1435/2)*Pi+28177/18)*y^9+(Complex(19684/27)*Pi^2+(
910+595*ln(p_inf))*Pi+Complex(-67693/18)+Complex(3643/9)*ln(p_inf))*y^8+(-31447
/27*Pi^2+(Complex(-469/2)*ln(p_inf)+Complex(-1092))*Pi+8009/9*ln(p_inf)-72487/
36)*y^7+(Complex(4498/3)*Pi^2+(147+273*ln(p_inf))*Pi+Complex(-4651/18)+Complex(
907/9)*ln(p_inf))*y^6+(26594/27*Pi^2+(Complex(-385/2)*ln(p_inf)+Complex(-651))*
Pi+9124/9*ln(p_inf)-5464/9)*y^5+(Complex(-9502/27)*Pi^2+(-175+35*ln(p_inf))*Pi+
Complex(453/2)+Complex(-543)*ln(p_inf))*y^4+(-259/9*Pi^2+(Complex(-105/2)*ln(
p_inf)+Complex(-140))*Pi+1757/36-491/9*ln(p_inf))*y^3+(Complex(-20/9)*Pi^2+(-77
-7*ln(p_inf))*Pi+Complex(31/6)+Complex(1/9)*ln(p_inf))*y^2+((Complex(-7/4)*ln(
p_inf)+Complex(7/4))*Pi+31/4+4/3*ln(p_inf))*y-7/2*Pi)*(y^2+1))*Pi^(1/2)*mu*y*5^
(1/2)/b^4/(y^2+1)^11/p_inf;


==> anc/W_even_hered_leq3_meqm1.mpl <==
W_even_hered_y_2_meqm1_fin := -8/35*mu*y^2*(Complex(1)-y)^2*((Complex(16/3)*y^2
+Complex(1)*y^4+Complex(1)-10/3*y^3+10/3*y)*ln(y^2+1)+(Complex(-1/2)*y^4+5/3*y^
3+Complex(-8/3)*y^2-5/3*y+Complex(-1/2))*ln(2)+(-5/3*y^3+5/3*y+Complex(1/2)+
Complex(1/2)*y^4+Complex(8/3)*y^2)*ln(b)+(Complex(-1/2)*y^4+5/3*y^3+Complex(-8/
3)*y^2-5/3*y+Complex(-1/2))*ln(y)+1/2*y^5+(Complex(1/3)+Complex(-1/2)*ln(p_inf)
)*y^4+(41/6+5/3*ln(p_inf))*y^3+(Complex(-31/6)+Complex(-8/3)*ln(p_inf))*y^2+(-2
-5/3*ln(p_inf))*y+Complex(-1/2)+Complex(-1/2)*ln(p_inf))*70^(1/2)*Pi^(1/2)/(y^2
+1)^5/b^2*p_inf^2+76/105*mu*y^2*(Complex(1)-y)^2*((Complex(1)*y^8+Complex(110/
19)*y^4+Complex(118/19)*y^2+Complex(1)+Complex(118/19)*y^6-66/19*y^7-1090/19*y^
5+1090/19*y^3+66/19*y)*ln(y^2+1)+(Complex(-59/19)*y^6+Complex(-1/2)*y^8+
Complex(-55/19)*y^4+Complex(-59/19)*y^2-545/19*y^3-33/19*y+33/19*y^7+545/19*y^5
+Complex(-1/2))*ln(2)+(Complex(1/2)*y^8+Complex(55/19)*y^4+Complex(59/19)*y^2+
Complex(59/19)*y^6+545/19*y^3+33/19*y-33/19*y^7-545/19*y^5+Complex(1/2))*ln(b)+
(Complex(-59/19)*y^6+Complex(-1/2)*y^8+Complex(-55/19)*y^4+Complex(-59/19)*y^2-\
545/19*y^3-33/19*y+33/19*y^7+545/19*y^5+Complex(-1/2))*ln(y)-5/38*y^9+(Complex(
-25/114)+Complex(-1/2)*ln(p_inf))*y^8+(79/114+33/19*ln(p_inf))*y^7+(Complex(-\
707/114)+Complex(-59/19)*ln(p_inf))*y^6+(11785/114+545/19*ln(p_inf))*y^5+(
Complex(-1745/114)+Complex(-55/19)*ln(p_inf))*y^4+(-6139/114-545/19*ln(p_inf))*
y^3+(Complex(-219/38)+Complex(-59/19)*ln(p_inf))*y^2+(-45/19-33/19*ln(p_inf))*y
+Complex(-11/19)+Complex(-1/2)*ln(p_inf))*70^(1/2)*Pi^(1/2)/(y^2+1)^7/b^2*p_inf
^4-133/165*mu*y^2*(Complex(1)-y)^2*((Complex(-11755/931)*y^8+Complex(-11755/931
)*y^4+Complex(14260/2793)*y^2+Complex(1)*y^12+Complex(14260/2793)*y^10+Complex(
1)+Complex(160152/931)*y^6-10702/2793*y^11-54510/931*y^9-214196/931*y^7+214196/
931*y^5+54510/931*y^3+10702/2793*y)*ln(y^2+1)+(Complex(-80076/931)*y^6+Complex(
11755/1862)*y^8+Complex(11755/1862)*y^4+Complex(-7130/2793)*y^2+Complex(-1/2)*y
^12+Complex(-7130/2793)*y^10+27255/931*y^9+5351/2793*y^11-27255/931*y^3-5351/
2793*y+107098/931*y^7-107098/931*y^5+Complex(-1/2))*ln(2)+(Complex(-11755/1862)
*y^8+Complex(-11755/1862)*y^4+Complex(7130/2793)*y^2+Complex(1/2)*y^12+Complex(
7130/2793)*y^10-5351/2793*y^11-27255/931*y^9+27255/931*y^3+5351/2793*y-107098/
931*y^7+107098/931*y^5+Complex(1/2)+Complex(80076/931)*y^6)*ln(b)+(Complex(-\
80076/931)*y^6+Complex(11755/1862)*y^8+Complex(11755/1862)*y^4+Complex(-7130/
2793)*y^2+Complex(-1/2)*y^12+Complex(-7130/2793)*y^10+27255/931*y^9+5351/2793*y
^11-27255/931*y^3-5351/2793*y+107098/931*y^7-107098/931*y^5+Complex(-1/2))*ln(y
)-43/266*y^13+(Complex(-109/399)+Complex(-1/2)*ln(p_inf))*y^12+(1411/2394+5351/
2793*ln(p_inf))*y^11+(Complex(-19015/16758)+Complex(-7130/2793)*ln(p_inf))*y^10
+(35141/399+27255/931*ln(p_inf))*y^9+(Complex(1040321/16758)+Complex(11755/1862
)*ln(p_inf))*y^8+(4104949/8379+107098/931*ln(p_inf))*y^7+(Complex(-264235/931)+
Complex(-80076/931)*ln(p_inf))*y^6+(-3995041/16758-107098/931*ln(p_inf))*y^5+(
Complex(200/63)+Complex(11755/1862)*ln(p_inf))*y^4+(-124343/1862-27255/931*ln(
p_inf))*y^3+(Complex(-31457/5586)+Complex(-7130/2793)*ln(p_inf))*y^2+(-3046/931
-5351/2793*ln(p_inf))*y+Complex(-1415/1862)+Complex(-1/2)*ln(p_inf))*70^(1/2)*
Pi^(1/2)/(y^2+1)^9/b^2*p_inf^6+233/286*mu*y^2*((Complex(-540520/14679)*y^4+
Complex(59517418/73395)*y^8+Complex(28818/8155)*y^14+Complex(28818/8155)*y^2+
Complex(10421822/73395)*y^6+Complex(1)+Complex(-540520/14679)*y^12+Complex(1)*y
^16+Complex(10421822/73395)*y^10-33986/8155*y^15-1267582/24465*y^13-42620834/
73395*y^11-27090682/73395*y^9+27090682/73395*y^7+42620834/73395*y^5+1267582/
24465*y^3+33986/8155*y)*ln(y^2+1)+(Complex(270260/14679)*y^4+Complex(-29758709/
73395)*y^8+Complex(-14409/8155)*y^14+Complex(-14409/8155)*y^2+Complex(-5210911/
73395)*y^6+Complex(270260/14679)*y^12+13545341/73395*y^9+21310417/73395*y^11-\
633791/24465*y^3-16993/8155*y+633791/24465*y^13-13545341/73395*y^7-21310417/
73395*y^5+Complex(-1/2)+16993/8155*y^15+Complex(-1/2)*y^16+Complex(-5210911/
73395)*y^10)*ln(2)+(Complex(-270260/14679)*y^4+Complex(29758709/73395)*y^8+
Complex(14409/8155)*y^14+Complex(14409/8155)*y^2+Complex(5210911/73395)*y^6+
Complex(-270260/14679)*y^12+Complex(1/2)*y^16+Complex(5210911/73395)*y^10-\
21310417/73395*y^11-13545341/73395*y^9+633791/24465*y^3+16993/8155*y-633791/
24465*y^13+13545341/73395*y^7+21310417/73395*y^5+Complex(1/2)-16993/8155*y^15)*
ln(b)+(Complex(270260/14679)*y^4+Complex(-29758709/73395)*y^8+Complex(-14409/
8155)*y^14+Complex(-14409/8155)*y^2+Complex(-5210911/73395)*y^6+Complex(270260/
14679)*y^12+13545341/73395*y^9+21310417/73395*y^11-633791/24465*y^3-16993/8155*
y+633791/24465*y^13-13545341/73395*y^7-21310417/73395*y^5+Complex(-1/2)+16993/
8155*y^15+Complex(-1/2)*y^16+Complex(-5210911/73395)*y^10)*ln(y)-79/466*y^17+(
Complex(-1/2)*ln(p_inf)+Complex(-35219/146790))*y^16+(238051/440370+16993/8155*
ln(p_inf))*y^15+(Complex(-14409/8155)*ln(p_inf)+Complex(2792129/440370))*y^14+(
18269003/440370+633791/24465*ln(p_inf))*y^13+(Complex(8082629/48930)+Complex(
270260/14679)*ln(p_inf))*y^12+(23658659/20970+21310417/73395*ln(p_inf))*y^11+(
Complex(-2940793/146790)+Complex(-5210911/73395)*ln(p_inf))*y^10+(18866403/
16310+13545341/73395*ln(p_inf))*y^9+(Complex(-196603283/146790)+Complex(-\
29758709/73395)*ln(p_inf))*y^8+(-3475999/48930-13545341/73395*ln(p_inf))*y^7+(
Complex(-161032157/440370)+Complex(-5210911/73395)*ln(p_inf))*y^6+(-46919249/
62910-21310417/73395*ln(p_inf))*y^5+(Complex(14747807/440370)+Complex(270260/
14679)*ln(p_inf))*y^4+(-9771257/146790-633791/24465*ln(p_inf))*y^3+(Complex(-\
653459/146790)+Complex(-14409/8155)*ln(p_inf))*y^2+(-59261/14679-16993/8155*ln(
p_inf))*y+Complex(-7191/8155)+Complex(-1/2)*ln(p_inf))*(Complex(1)-y)^2*70^(1/2
)*Pi^(1/2)/b^2/(y^2+1)^11*p_inf^8-833/1040*mu*y^2*(-41/238*y^21+Complex(-1/2)*
ln(p_inf)+Complex(-1123621/1154538)+(Complex(-2923073/1154538)+Complex(-52300/
64141)*ln(p_inf))*y^2+(-389534/82467-143707/64141*ln(p_inf))*y+(9335046122/
8659035-10601858/27489*ln(p_inf))*y^9+(Complex(-39635239297/8659035)+Complex(-\
33171409/27489)*ln(p_inf))*y^8+(-3316501154/1237005-660957140/577269*ln(p_inf))
*y^7+(Complex(61820018/1731807)+Complex(6481120/52479)*ln(p_inf))*y^6+(-\
4596435577/3463614-269451260/577269*ln(p_inf))*y^5+(Complex(6481120/52479)*ln(
p_inf)+Complex(2210111738/1731807))*y^14+(44745941101/8659035+660957140/577269*
ln(p_inf))*y^13+(Complex(-208183552/58905)+Complex(-33171409/27489)*ln(p_inf))*
y^12+(10190505397/2886345+10601858/27489*ln(p_inf))*y^11+(Complex(-22873381033/
8659035)+Complex(-54728232/64141)*ln(p_inf))*y^10+(Complex(269942249/17318070)+
Complex(-52300/64141)*ln(p_inf))*y^18+(-259729912/8659035+3788887/192423*ln(
p_inf))*y^17+(Complex(37720255/1154538)*ln(p_inf)+Complex(985756865/3463614))*y
^16+(2873850722/1731807+269451260/577269*ln(p_inf))*y^15+(Complex(-54357/320705
)+Complex(-1/2)*ln(p_inf))*y^20+(7723081/17318070+143707/64141*ln(p_inf))*y^19+
(Complex(125888495/1731807)+Complex(37720255/1154538)*ln(p_inf))*y^4+(-65229457
/1154538-3788887/192423*ln(p_inf))*y^3+(-10601858/27489*y^9+10601858/27489*y^11
-3788887/192423*y^3-143707/64141*y+660957140/577269*y^13-660957140/577269*y^7-\
269451260/577269*y^5+Complex(-1/2)+Complex(37720255/1154538)*y^4+Complex(-\
33171409/27489)*y^8+Complex(6481120/52479)*y^14+Complex(-52300/64141)*y^2+
Complex(-52300/64141)*y^18+Complex(6481120/52479)*y^6+Complex(-33171409/27489)*
y^12+Complex(37720255/1154538)*y^16+Complex(-1/2)*y^20+Complex(-54728232/64141)
*y^10+269451260/577269*y^15+143707/64141*y^19+3788887/192423*y^17)*ln(y)+(-\
10601858/27489*y^9+10601858/27489*y^11-3788887/192423*y^3-143707/64141*y+
660957140/577269*y^13-660957140/577269*y^7-269451260/577269*y^5+Complex(-1/2)+
Complex(37720255/1154538)*y^4+Complex(-33171409/27489)*y^8+Complex(6481120/
52479)*y^14+Complex(-52300/64141)*y^2+Complex(-52300/64141)*y^18+Complex(
6481120/52479)*y^6+Complex(-33171409/27489)*y^12+Complex(37720255/1154538)*y^16
+Complex(-1/2)*y^20+Complex(-54728232/64141)*y^10+269451260/577269*y^15+143707/
64141*y^19+3788887/192423*y^17)*ln(2)+(-10601858/27489*y^11+10601858/27489*y^9+
3788887/192423*y^3+143707/64141*y-660957140/577269*y^13+660957140/577269*y^7+
269451260/577269*y^5+Complex(1/2)+Complex(-37720255/1154538)*y^4+Complex(
33171409/27489)*y^8+Complex(-6481120/52479)*y^14+Complex(52300/64141)*y^2+
Complex(52300/64141)*y^18+Complex(-6481120/52479)*y^6+Complex(33171409/27489)*y
^12+Complex(-37720255/1154538)*y^16+Complex(1/2)*y^20+Complex(54728232/64141)*y
^10-269451260/577269*y^15-143707/64141*y^19-3788887/192423*y^17)*ln(b)+(
Complex(-37720255/577269)*y^4+Complex(66342818/27489)*y^8+Complex(-12962240/
52479)*y^14+Complex(104600/64141)*y^2+Complex(104600/64141)*y^18+Complex(1)+
Complex(-12962240/52479)*y^6+Complex(66342818/27489)*y^12+Complex(-37720255/
577269)*y^16+Complex(1)*y^20+Complex(109456464/64141)*y^10-287414/64141*y^19-\
7577774/192423*y^17-538902520/577269*y^15-1321914280/577269*y^13-21203716/27489
*y^11+21203716/27489*y^9+1321914280/577269*y^7+538902520/577269*y^5+7577774/
192423*y^3+287414/64141*y)*ln(y^2+1))*(Complex(1)-y)^2*70^(1/2)*Pi^(1/2)/b^2/(y
^2+1)^13*p_inf^10;
W_even_hered_y_3_meqm1_fin := 32/35*mu*y^2*70^(1/2)*Pi^(1/2)*(1/2*y*(Complex(1)
*y^8+Complex(18)*y^6-2*y^7+Complex(-66)*y^4+48*y^5+Complex(18)*y^2-48*y^3+
Complex(1)+2*y)*polylog(2,-y^2)+ln(y)*y*(Complex(1)*y^8+Complex(18)*y^6-2*y^7+
Complex(-66)*y^4+48*y^5+Complex(18)*y^2-48*y^3+Complex(1)+2*y)*ln(y^2+1)-1/2*y*
(Complex(1)*y^8+Complex(18)*y^6-2*y^7+Complex(-66)*y^4+48*y^5+Complex(18)*y^2-\
48*y^3+Complex(1)+2*y)*ln(y)^2+(-1/2*y*(Complex(1)*y^8+Complex(18)*y^6-2*y^7+
Complex(-66)*y^4+48*y^5+Complex(18)*y^2-48*y^3+Complex(1)+2*y)*ln(2)+1/2*y*(
Complex(1)*y^8+Complex(18)*y^6-2*y^7+Complex(-66)*y^4+48*y^5+Complex(18)*y^2-48
*y^3+Complex(1)+2*y)*ln(b)-1/8+1/8*y^10+(Complex(-1/2)*ln(p_inf)+Complex(-13/12
))*y^9+(ln(p_inf)+133/24)*y^8+(Complex(-9)*ln(p_inf)+Complex(-61/2))*y^7+(-24*
ln(p_inf)-285/4)*y^6+(Complex(189/2)+Complex(33)*ln(p_inf))*y^5+(24*ln(p_inf)+
285/4)*y^4+(Complex(-9)*ln(p_inf)+Complex(-61/2))*y^3+(-ln(p_inf)-133/24)*y^2+(
Complex(-1/2)*ln(p_inf)+Complex(-13/12))*y)*ln(y)+1/3*(Complex(1)*y^7-3/8*y^8+
Complex(77/2)*y^5-43/4*y^6+Complex(-77/2)*y^3+217/4*y^4+Complex(-1)*y-43/4*y^2-\
3/8)*(y^2+1)*ln(2)-1/3*(y^2+1)*(Complex(1)*y^7-3/8*y^8+Complex(77/2)*y^5-43/4*y
^6+Complex(-77/2)*y^3+217/4*y^4+Complex(-1)*y-43/4*y^2-3/8)*ln(b)+(-1/8*ln(
p_inf)-1/8)*y^10+(Complex(1/3)*ln(p_inf)+Complex(-1/8)+Complex(-1/12)*Pi^2)*y^9
+(-89/24*ln(p_inf)-37/8+1/6*Pi^2)*y^8+(Complex(79/6)*ln(p_inf)+Complex(157/12)+
Complex(-3/2)*Pi^2)*y^7+(29/2*ln(p_inf)+161/12-4*Pi^2)*y^6+Complex(11/2)*Pi^2*y
^5+(29/2*ln(p_inf)+161/12+4*Pi^2)*y^4+(Complex(-3/2)*Pi^2+Complex(-79/6)*ln(
p_inf)+Complex(-157/12))*y^3+(-89/24*ln(p_inf)-37/8-1/6*Pi^2)*y^2+(Complex(-1/3
)*ln(p_inf)+Complex(1/8)+Complex(-1/12)*Pi^2)*y-1/8*ln(p_inf)-1/8)/(y^2+1)^7/b^
3-12/35*mu*y*70^(1/2)*Pi^(1/2)*(62/9*y^2*(Complex(1)*y^12+Complex(588/31)*y^10-\
66/31*y^11+Complex(5013/31)*y^8-1288/31*y^9+Complex(-18528/31)*y^6+12498/31*y^7
+Complex(5013/31)*y^4-12498/31*y^5+Complex(588/31)*y^2+1288/31*y^3+Complex(1)+
66/31*y)*polylog(2,-y^2)+(124/9*y^2*(Complex(1)*y^12+Complex(588/31)*y^10-66/31
*y^11+Complex(5013/31)*y^8-1288/31*y^9+Complex(-18528/31)*y^6+12498/31*y^7+
Complex(5013/31)*y^4-12498/31*y^5+Complex(588/31)*y^2+1288/31*y^3+Complex(1)+66
/31*y)*ln(y)-1/2*(y^2+1)^5*(Complex(1)*y^6+Complex(19/3)*y^4-2/3*y^5+Complex(-\
19/3)*y^2-12*y^3+Complex(-1)-2/3*y))*ln(y^2+1)+(y^2+1)^3*(Complex(1)*y^10+
Complex(25/3)*y^8-2/3*y^9+Complex(50)*y^6-40/3*y^7+Complex(-50)*y^4+60*y^5+
Complex(-25/3)*y^2-40/3*y^3+Complex(-1)-2/3*y)*ln(Complex(1)+y)-62/9*y^2*(
Complex(1)*y^12+Complex(588/31)*y^10-66/31*y^11+Complex(5013/31)*y^8-1288/31*y^
9+Complex(-18528/31)*y^6+12498/31*y^7+Complex(5013/31)*y^4-12498/31*y^5+
Complex(588/31)*y^2+1288/31*y^3+Complex(1)+66/31*y)*ln(y)^2-62/9*y*(y*(Complex(
1)*y^12+Complex(588/31)*y^10-66/31*y^11+Complex(5013/31)*y^8-1288/31*y^9+
Complex(-18528/31)*y^6+12498/31*y^7+Complex(5013/31)*y^4-12498/31*y^5+Complex(
588/31)*y^2+1288/31*y^3+Complex(1)+66/31*y)*ln(2)-y*(Complex(1)*y^12+Complex(
588/31)*y^10-66/31*y^11+Complex(5013/31)*y^8-1288/31*y^9+Complex(-18528/31)*y^6
+12498/31*y^7+Complex(5013/31)*y^4-12498/31*y^5+Complex(588/31)*y^2+1288/31*y^3
+Complex(1)+66/31*y)*ln(b)+7/124-7/124*y^14+(Complex(1)*ln(p_inf)+Complex(331/
186))*y^13+(-915/124-66/31*ln(p_inf))*y^12+(Complex(1688/31)+Complex(588/31)*ln
(p_inf))*y^11+(-1288/31*ln(p_inf)-61757/372)*y^10+(Complex(5013/31)*ln(p_inf)+
Complex(37399/62))*y^9+(12498/31*ln(p_inf)+165837/124)*y^8+(Complex(-18528/31)*
ln(p_inf)+Complex(-58048/31))*y^7+(-12498/31*ln(p_inf)-161229/124)*y^6+(
Complex(36631/62)+Complex(5013/31)*ln(p_inf))*y^5+(1288/31*ln(p_inf)+66365/372)
*y^4+(Complex(588/31)*ln(p_inf)+Complex(1496/31))*y^3+(66/31*ln(p_inf)+915/124)
*y^2+(Complex(1)*ln(p_inf)+Complex(331/186))*y)*ln(y)+34/27*y*(y^2+1)*(Complex(
1)*y^11-21/68*y^12+Complex(988/17)*y^9-300/17*y^10+Complex(21551/17)*y^7-33715/
68*y^8+Complex(-21551/17)*y^5+24892/17*y^6+Complex(-988/17)*y^3-33715/68*y^4+
Complex(-1)*y-300/17*y^2-21/68)*ln(2)-34/27*y*(y^2+1)*(Complex(1)*y^11-21/68*y^
12+Complex(988/17)*y^9-300/17*y^10+Complex(21551/17)*y^7-33715/68*y^8+Complex(-\
21551/17)*y^5+24892/17*y^6+Complex(-988/17)*y^3-33715/68*y^4+Complex(-1)*y-300/
17*y^2-21/68)*ln(b)+1/2*Pi*y^16+(Complex(1/3)*Pi+4/9-7/18*ln(p_inf))*y^15+(
Complex(-31/27)*Pi^2+Complex(34/27)*ln(p_inf)+Complex(-101/18)+17/3*Pi)*y^14+(
Complex(23/3)*Pi-340/27-407/18*ln(p_inf)+22/9*Pi^2)*y^13+(Complex(-196/9)*Pi^2+
Complex(670/9)*ln(p_inf)+Complex(-40/27)+39*Pi)*y^12+(-7732/9-34915/54*ln(p_inf
)+Complex(-9)*Pi+1288/27*Pi^2)*y^11+(Complex(15026/9)*ln(p_inf)+Complex(4151/2)
+Complex(-557/3)*Pi^2+63*Pi)*y^10+(1612+2439/2*ln(p_inf)+Complex(-63)*Pi-4166/9
*Pi^2)*y^9+Complex(6176/9)*y^8*Pi^2+(Complex(-63)*Pi+4166/9*Pi^2+1612+2439/2*ln
(p_inf))*y^7+(Complex(-4151/2)+Complex(-15026/9)*ln(p_inf)+Complex(-557/3)*Pi^2
-63*Pi)*y^6+(Complex(-9)*Pi-7732/9-1288/27*Pi^2-34915/54*ln(p_inf))*y^5+(
Complex(40/27)+Complex(-670/9)*ln(p_inf)+Complex(-196/9)*Pi^2-39*Pi)*y^4+(
Complex(23/3)*Pi-340/27-407/18*ln(p_inf)-22/9*Pi^2)*y^3+(Complex(101/18)+
Complex(-34/27)*ln(p_inf)+Complex(-31/27)*Pi^2-17/3*Pi)*y^2+(Complex(1/3)*Pi+4/
9-7/18*ln(p_inf))*y-1/2*Pi)/b^3/(y^2+1)^9*p_inf^2+64/35*mu*y^2*(-1/2*(Complex(1
)*y^14+Complex(21)*y^12-2*y^13+Complex(201)*y^10+2*y^11+Complex(-3275)*y^8+1550
*y^9+Complex(4075)*y^6-4200*y^7+Complex(-681)*y^4+2230*y^5+Complex(-21)*y^2-218
*y^3+Complex(-1)-2*y)*y*polylog(2,1/(y^2+1)*y^2)+1/2*(y^2+1)^3*(Complex(1)*y^8+
Complex(18)*y^6-2*y^7+Complex(-66)*y^4+48*y^5+Complex(18)*y^2-48*y^3+Complex(1)
+2*y)*y*polylog(2,1/(y^2+1))-1/2*(Complex(1)*y^14+Complex(21)*y^12-2*y^13+
Complex(201)*y^10+2*y^11+Complex(-3275)*y^8+1550*y^9+Complex(4075)*y^6-4200*y^7
+Complex(-681)*y^4+2230*y^5+Complex(-21)*y^2-218*y^3+Complex(-1)-2*y)*y*polylog
(2,-y^2)+(2*y^3+3*y+1050*y^7-670*y^5+52*y^11-275*y^9-2*y^13+Complex(-1175)*y^6+
Complex(3/2)+Complex(159)*y^4+Complex(63/2)*y^2+Complex(1325/2)*y^8+Complex(-\
123/2)*y^10+Complex(21)*y^12+Complex(1)*y^14)*y*ln(y^2+1)^2-(3*y*(Complex(1)*y^
8+Complex(18)*y^6-2*y^7+Complex(-66)*y^4+48*y^5+Complex(18)*y^2-48*y^3+Complex(
1)+2*y)*ln(2)-y*(Complex(1)*y^8+Complex(18)*y^6-2*y^7+Complex(-66)*y^4+48*y^5+
Complex(18)*y^2-48*y^3+Complex(1)+2*y)*ln(b)+2*(Complex(1)*y^8+Complex(18)*y^6-\
2*y^7+Complex(-66)*y^4+48*y^5+Complex(18)*y^2-48*y^3+Complex(1)+2*y)*y*ln(y)+1/
4-1/4*y^10+(Complex(1)*ln(p_inf)+Complex(151/420))*y^9+(-2*ln(p_inf)-3137/420)*
y^8+(Complex(18)*ln(p_inf)+Complex(1993/70))*y^7+(48*ln(p_inf)+3903/70)*y^6+(
Complex(-4881/70)+Complex(-66)*ln(p_inf))*y^5+(-48*ln(p_inf)-3903/70)*y^4+(
Complex(18)*ln(p_inf)+Complex(1993/70))*y^3+(2*ln(p_inf)+3137/420)*y^2+(
Complex(1)*ln(p_inf)+Complex(151/420))*y)*(y^2+1)^3*ln(y^2+1)+1/4*y*(y^2+1)^3*(
(Complex(5)*y^8+Complex(90)*y^6-10*y^7+Complex(-330)*y^4+240*y^5+Complex(90)*y^
2-240*y^3+Complex(5)+10*y)*ln(2)^2+((288*y^3-12*y+Complex(-6)+12*y^7-288*y^5+
Complex(396)*y^4+Complex(-108)*y^2+Complex(-108)*y^6+Complex(-6)*y^8)*ln(b)+(-\
288*y^3+12*y+Complex(6)-12*y^7+288*y^5+Complex(-396)*y^4+Complex(108)*y^2+
Complex(6)*y^8+Complex(108)*y^6)*ln(y)-3*y^9+(Complex(937/70)+Complex(6)*ln(
p_inf))*y^8+(-3632/35-12*ln(p_inf))*y^7+(Complex(16063/35)+Complex(108)*ln(
p_inf))*y^6+(29943/35+288*ln(p_inf))*y^5+(Complex(-31341/35)+Complex(-396)*ln(
p_inf))*y^4+(-17763/35-288*ln(p_inf))*y^3+(Complex(5003/35)+Complex(108)*ln(
p_inf))*y^2+(517/35+12*ln(p_inf))*y+Complex(377/70)+Complex(6)*ln(p_inf))*ln(2)
+(Complex(1)*y^8+Complex(18)*y^6-2*y^7+Complex(-66)*y^4+48*y^5+Complex(18)*y^2-\
48*y^3+Complex(1)+2*y)*ln(b)^2+((Complex(-2)*y^8+Complex(-36)*y^6+4*y^7+
Complex(132)*y^4-96*y^5+Complex(-36)*y^2+96*y^3+Complex(-2)-4*y)*ln(y)+y^9+(
Complex(-431/210)+Complex(-2)*ln(p_inf))*y^8+(4*ln(p_inf)+1042/35)*y^7+(
Complex(-11509/105)+Complex(-36)*ln(p_inf))*y^6+(-5933/35-96*ln(p_inf))*y^5+(
Complex(4881/35)+Complex(132)*ln(p_inf))*y^4+(1873/35+96*ln(p_inf))*y^3+(
Complex(-449/105)+Complex(-36)*ln(p_inf))*y^2+(-11/105-4*ln(p_inf))*y+Complex(
43/70)+Complex(-2)*ln(p_inf))*ln(b)+(Complex(1)*y^8+Complex(18)*y^6-2*y^7+
Complex(-66)*y^4+48*y^5+Complex(18)*y^2-48*y^3+Complex(1)+2*y)*ln(y)^2+(-y^9+(
Complex(431/210)+Complex(2)*ln(p_inf))*y^8+(-4*ln(p_inf)-1042/35)*y^7+(Complex(
11509/105)+Complex(36)*ln(p_inf))*y^6+(96*ln(p_inf)+5933/35)*y^5+(Complex(-4881
/35)+Complex(-132)*ln(p_inf))*y^4+(-96*ln(p_inf)-1873/35)*y^3+(Complex(449/105)
+Complex(36)*ln(p_inf))*y^2+(4*ln(p_inf)+11/105)*y+Complex(-43/70)+Complex(2)*
ln(p_inf))*ln(y)+(-ln(p_inf)+113/140)*y^9+(Complex(-4301/420)+Complex(1)*ln(
p_inf)^2+Complex(431/210)*ln(p_inf))*y^8+(-2*ln(p_inf)^2+3481/140-1042/35*ln(
p_inf))*y^7+(Complex(-17218/105)+Complex(11509/105)*ln(p_inf)+Complex(18)*ln(
p_inf)^2)*y^6+(-20951/60+48*ln(p_inf)^2+5933/35*ln(p_inf))*y^5+(Complex(12023/
30)+Complex(-4881/35)*ln(p_inf)+Complex(-66)*ln(p_inf)^2)*y^4+(103693/420-1873/
35*ln(p_inf)-48*ln(p_inf)^2)*y^3+(Complex(-8221/105)+Complex(449/105)*ln(p_inf)
+Complex(18)*ln(p_inf)^2)*y^2+(-1733/210+11/105*ln(p_inf)+2*ln(p_inf)^2)*y+
Complex(-619/140)+Complex(1)*ln(p_inf)^2+Complex(-43/70)*ln(p_inf)))*70^(1/2)*
Pi^(1/2)/(y^2+1)^10/b^3*p_inf^3-1/35*mu*(-1/2*Pi+1/2*Pi*y^20+(Complex(1291198/
99)*Pi^2+Complex(-6397190/33)*ln(p_inf)+Complex(-81401611/297)-26763*Pi)*y^12+(
-2071271/9-15840872/99*ln(p_inf)+Complex(45342)*Pi+585350/11*Pi^2)*y^11+(-\
2071271/9-15840872/99*ln(p_inf)+Complex(45342)*Pi-585350/11*Pi^2)*y^9+(Complex(
-31)*Pi-455/66-247/22*ln(p_inf))*y^19+(Complex(2603/99)*Pi^2+Complex(988/33)*ln
(p_inf)+Complex(33637/198)+52*Pi)*y^18+(Complex(-503)*Pi-53147/594+1381/66*ln(
p_inf)-6254/99*Pi^2)*y^17+(Complex(-33637/198)+Complex(-988/33)*ln(p_inf)+
Complex(2603/99)*Pi^2-52*Pi)*y^2+(Complex(-31)*Pi-455/66-247/22*ln(p_inf))*y+(
Complex(-503)*Pi-53147/594+1381/66*ln(p_inf)+6254/99*Pi^2)*y^3+(Complex(-448793
/297)+Complex(3994/11)*ln(p_inf)+Complex(48434/99)*Pi^2-3547/2*Pi)*y^4+(
Complex(48434/99)*Pi^2+Complex(-3994/11)*ln(p_inf)+Complex(448793/297)+3547/2*
Pi)*y^16+(Complex(-7420)*Pi+501668/27+1461883/99*ln(p_inf)-86000/33*Pi^2)*y^15+
(Complex(81401611/297)+Complex(1291198/99)*Pi^2+Complex(6397190/33)*ln(p_inf)+
26763*Pi)*y^8+(Complex(3828)*Pi-356084/99*Pi^2+30498056/297+6468653/99*ln(p_inf
))*y^7+(Complex(7106831/297)+Complex(296128/11)*ln(p_inf)+Complex(735524/99)*Pi
^2+10824*Pi)*y^6+(Complex(-7420)*Pi+501668/27+86000/33*Pi^2+1461883/99*ln(p_inf
))*y^5+(Complex(735524/99)*Pi^2+Complex(-296128/11)*ln(p_inf)+Complex(-7106831/
297)-10824*Pi)*y^14+(Complex(3828)*Pi+30498056/297+6468653/99*ln(p_inf)+356084/
99*Pi^2)*y^13+(-10412/33*y^2*(Complex(735524/2603)*y^4+Complex(-8117630/2603)*y
^8-6254/2603*y^15+Complex(48434/2603)*y^2-258000/2603*y^13+Complex(48434/2603)*
y^14+356084/2603*y^11+Complex(1291198/2603)*y^6+5268150/2603*y^9+Complex(735524
/2603)*y^12-5268150/2603*y^7+Complex(1)*y^16-356084/2603*y^5+Complex(1291198/
2603)*y^10+258000/2603*y^3+Complex(1)+6254/2603*y)*ln(y)-1/2*(y^2+1)^5*(
Complex(1)*y^10+Complex(99)*y^8+62*y^9+Complex(2658)*y^6+696*y^7+Complex(-2658)
*y^4-3852*y^5+Complex(-99)*y^2+696*y^3+Complex(-1)+62*y))*ln(y^2+1)+7680*(
Complex(1)*y^9-1/8*y^10+Complex(-44/3)*y^7+23/4*y^8+Complex(95/3)*y^5-205/8*y^6
+Complex(-44/3)*y^3+205/8*y^4+Complex(1)*y-23/4*y^2+1/8)*y^5*ln(y^2+1)^2+15360*
(Complex(1)*y^9-1/8*y^10+Complex(-44/3)*y^7+23/4*y^8+Complex(95/3)*y^5-205/8*y^
6+Complex(-44/3)*y^3+205/8*y^4+Complex(1)*y-23/4*y^2+1/8)*y^5*polylog(2,1/(y^2+
1)*y^2)+Complex(-8117630/99)*y^10*Pi^2+(y^2+1)^3*(Complex(1)*y^14+Complex(101)*
y^12+62*y^13+Complex(3241)*y^10+820*y^11+Complex(-31675)*y^8+12194*y^9+Complex(
31675)*y^6-46760*y^7+Complex(-3241)*y^4+12194*y^5+Complex(-101)*y^2+820*y^3+
Complex(-1)+62*y)*ln(Complex(1)+y)+5206/33*y^2*(Complex(735524/2603)*y^4+
Complex(-8117630/2603)*y^8-6254/2603*y^15+Complex(48434/2603)*y^2-258000/2603*y
^13+Complex(48434/2603)*y^14+356084/2603*y^11+Complex(1291198/2603)*y^6+5268150
/2603*y^9+Complex(735524/2603)*y^12-5268150/2603*y^7+Complex(1)*y^16-356084/
2603*y^5+Complex(1291198/2603)*y^10+258000/2603*y^3+Complex(1)+6254/2603*y)*ln(
y)^2-5206/33*y^2*(Complex(482084/2603)*y^4+Complex(-16143230/2603)*y^8-6254/
2603*y^15+Complex(48434/2603)*y^2-226320/2603*y^13+Complex(48434/2603)*y^14-\
1101196/2603*y^11+Complex(5008318/2603)*y^6+11762550/2603*y^9+Complex(482084/
2603)*y^12-11762550/2603*y^7+Complex(1)*y^16+1101196/2603*y^5+Complex(5008318/
2603)*y^10+226320/2603*y^3+Complex(1)+6254/2603*y)*polylog(2,-y^2)+5206/33*y*(y
*(Complex(735524/2603)*y^4+Complex(-8117630/2603)*y^8-6254/2603*y^15+Complex(
48434/2603)*y^2-258000/2603*y^13+Complex(48434/2603)*y^14+356084/2603*y^11+
Complex(1291198/2603)*y^6+5268150/2603*y^9+Complex(735524/2603)*y^12-5268150/
2603*y^7+Complex(1)*y^16-356084/2603*y^5+Complex(1291198/2603)*y^10+258000/2603
*y^3+Complex(1)+6254/2603*y)*ln(2)-y*(Complex(735524/2603)*y^4+Complex(-8117630
/2603)*y^8-6254/2603*y^15+Complex(48434/2603)*y^2-258000/2603*y^13+Complex(
48434/2603)*y^14+356084/2603*y^11+Complex(1291198/2603)*y^6+5268150/2603*y^9+
Complex(735524/2603)*y^12-5268150/2603*y^7+Complex(1)*y^16-356084/2603*y^5+
Complex(1291198/2603)*y^10+258000/2603*y^3+Complex(1)+6254/2603*y)*ln(b)-39/548
+39/548*y^18+(Complex(1)*ln(p_inf)+Complex(8317/5206))*y^17+(-160739/31236-6254
/2603*ln(p_inf))*y^16+(Complex(48434/2603)*ln(p_inf)+Complex(308587/7809))*y^15
+(-3235988/7809-258000/2603*ln(p_inf))*y^14+(Complex(438028/411)+Complex(735524
/2603)*ln(p_inf))*y^13+(626634/2603+356084/2603*ln(p_inf))*y^12+(Complex(
18442421/7809)+Complex(1291198/2603)*ln(p_inf))*y^11+(5268150/2603*ln(p_inf)+
112662811/15618)*y^10+(Complex(-8117630/2603)*ln(p_inf)+Complex(-26935381/2603)
)*y^9+(-5268150/2603*ln(p_inf)-106428187/15618)*y^8+(Complex(1291198/2603)*ln(
p_inf)+Complex(15090677/7809))*y^7+(-356084/2603*ln(p_inf)-681546/2603)*y^6+(
Complex(6675172/7809)+Complex(735524/2603)*ln(p_inf))*y^5+(258000/2603*ln(p_inf
)+2513684/7809)*y^4+(Complex(48434/2603)*ln(p_inf)+Complex(327595/7809))*y^3+(
6254/2603*ln(p_inf)+160739/31236)*y^2+(Complex(1)*ln(p_inf)+Complex(8317/5206))
*y)*ln(y)-988/33*y*(y^2+1)*(Complex(-1)*y-3/8*y^16+Complex(1)*y^15+1061/988*y^
14+Complex(6485/494)*y^3+364675/741*y^12+Complex(-6485/494)*y^13+385381/228*y^
10+Complex(437707/494)*y^5-6950275/988*y^8+Complex(-437707/494)*y^11+385381/228
*y^6+Complex(-106188/19)*y^9+364675/741*y^4+Complex(106188/19)*y^7+1061/988*y^2
-3/8)*ln(b)+988/33*y*(y^2+1)*(Complex(-1)*y-3/8*y^16+Complex(1)*y^15+1061/988*y
^14+Complex(6485/494)*y^3+364675/741*y^12+Complex(-6485/494)*y^13+385381/228*y^
10+Complex(437707/494)*y^5-6950275/988*y^8+Complex(-437707/494)*y^11+385381/228
*y^6+Complex(-106188/19)*y^9+364675/741*y^4+Complex(106188/19)*y^7+1061/988*y^2
-3/8)*ln(2))*y*70^(1/2)*Pi^(1/2)/b^3/(y^2+1)^11*p_inf^4-704/105*mu*y^2*70^(1/2)
*Pi^(1/2)*(-1/2*y*(Complex(-6026/11)*y^4+Complex(-21600/11)*y^8-24/11*y^15+
Complex(-226/11)*y^2-1370/11*y^13+Complex(226/11)*y^14+18014/11*y^11+Complex(
47334/11)*y^6-10880/11*y^9+Complex(5546/11)*y^12-44560/11*y^7+Complex(1)*y^16+
24754/11*y^5+Complex(-29094/11)*y^10-1270/11*y^3+Complex(-1)-24/11*y)*polylog(2
,1/(y^2+1)*y^2)+1/2*(Complex(1)*y^12+Complex(204/11)*y^10-24/11*y^11+Complex(
2637/11)*y^8-842/11*y^9+Complex(-8832/11)*y^6+6042/11*y^7+Complex(2637/11)*y^4-\
6042/11*y^5+Complex(204/11)*y^2+842/11*y^3+Complex(1)+24/11*y)*y*(y^2+1)^2*
polylog(2,1/(y^2+1))-1/2*y*(Complex(-6026/11)*y^4+Complex(-21600/11)*y^8-24/11*
y^15+Complex(-226/11)*y^2-1370/11*y^13+Complex(226/11)*y^14+18014/11*y^11+
Complex(47334/11)*y^6-10880/11*y^9+Complex(5546/11)*y^12-44560/11*y^7+Complex(1
)*y^16+24754/11*y^5+Complex(-29094/11)*y^10-1270/11*y^3+Complex(-1)-24/11*y)*
polylog(2,-y^2)+(130*y^3-11606/11*y^5+9220/11*y^9-70*y^13+914/11*y^11+36/11*y+
4640/11*y^7+Complex(10653/22)*y^4-24/11*y^15+Complex(-20175/22)*y^8+Complex(339
/11)*y^2+Complex(226/11)*y^14+Complex(-16026/11)*y^6+Complex(3/2)+Complex(4867/
22)*y^12+Complex(1)*y^16+Complex(3081/11)*y^10)*y*ln(y^2+1)^2-(3*(Complex(1)*y^
12+Complex(204/11)*y^10-24/11*y^11+Complex(2637/11)*y^8-842/11*y^9+Complex(-\
8832/11)*y^6+6042/11*y^7+Complex(2637/11)*y^4-6042/11*y^5+Complex(204/11)*y^2+
842/11*y^3+Complex(1)+24/11*y)*y*ln(2)-(Complex(1)*y^12+Complex(204/11)*y^10-24
/11*y^11+Complex(2637/11)*y^8-842/11*y^9+Complex(-8832/11)*y^6+6042/11*y^7+
Complex(2637/11)*y^4-6042/11*y^5+Complex(204/11)*y^2+842/11*y^3+Complex(1)+24/
11*y)*y*ln(b)+2*(Complex(1)*y^12+Complex(204/11)*y^10-24/11*y^11+Complex(2637/
11)*y^8-842/11*y^9+Complex(-8832/11)*y^6+6042/11*y^7+Complex(2637/11)*y^4-6042/
11*y^5+Complex(204/11)*y^2+842/11*y^3+Complex(1)+24/11*y)*y*ln(y)-1/44+1/44*y^
14+(Complex(1)*ln(p_inf)+Complex(-859/4620))*y^13+(-2643/1540-24/11*ln(p_inf))*
y^12+(Complex(204/11)*ln(p_inf)+Complex(4667/385))*y^11+(-842/11*ln(p_inf)-\
708947/4620)*y^10+(Complex(669209/1540)+Complex(2637/11)*ln(p_inf))*y^9+(6042/
11*ln(p_inf)+1250409/1540)*y^8+(Complex(-8832/11)*ln(p_inf)+Complex(-416896/385
))*y^7+(-6042/11*ln(p_inf)-1250409/1540)*y^6+(Complex(669209/1540)+Complex(2637
/11)*ln(p_inf))*y^5+(842/11*ln(p_inf)+708947/4620)*y^4+(Complex(204/11)*ln(
p_inf)+Complex(4667/385))*y^3+(24/11*ln(p_inf)+2643/1540)*y^2+(Complex(1)*ln(
p_inf)+Complex(-859/4620))*y)*(y^2+1)^2*ln(y^2+1)+1/4*y*(y^2+1)^2*((-4210/11*y^
9+30210/11*y^7-30210/11*y^5+4210/11*y^3+120/11*y-120/11*y^11+Complex(5)*y^12+
Complex(1020/11)*y^10+Complex(13185/11)*y^8+Complex(-44160/11)*y^6+Complex(
13185/11)*y^4+Complex(1020/11)*y^2+Complex(5))*ln(2)^2+((144/11*y^11+5052/11*y^
9-5052/11*y^3-144/11*y+Complex(-6)-36252/11*y^7+36252/11*y^5+Complex(-15822/11)
*y^8+Complex(-6)*y^12+Complex(-1224/11)*y^10+Complex(-15822/11)*y^4+Complex(-\
1224/11)*y^2+Complex(52992/11)*y^6)*ln(b)+(-144/11*y^11-5052/11*y^9+5052/11*y^3
+144/11*y+Complex(6)+36252/11*y^7-36252/11*y^5+Complex(-52992/11)*y^6+Complex(6
)*y^12+Complex(1224/11)*y^10+Complex(15822/11)*y^4+Complex(1224/11)*y^2+
Complex(15822/11)*y^8)*ln(y)+3/11*y^13+(Complex(4637/770)+Complex(6)*ln(p_inf))
*y^12+(-13239/385-144/11*ln(p_inf))*y^11+(Complex(1224/11)*ln(p_inf)+Complex(
98724/385))*y^10+(-78727/35-5052/11*ln(p_inf))*y^9+(Complex(4859199/770)+
Complex(15822/11)*ln(p_inf))*y^8+(3965727/385+36252/11*ln(p_inf))*y^7+(Complex(
-4735872/385)+Complex(-52992/11)*ln(p_inf))*y^6+(-258432/35-36252/11*ln(p_inf))
*y^5+(Complex(1824699/770)+Complex(15822/11)*ln(p_inf))*y^4+(269002/385+5052/11
*ln(p_inf))*y^3+(Complex(60504/385)+Complex(1224/11)*ln(p_inf))*y^2+(6834/385+
144/11*ln(p_inf))*y+Complex(4777/770)+Complex(6)*ln(p_inf))*ln(2)+(Complex(1)*y
^12+Complex(204/11)*y^10-24/11*y^11+Complex(2637/11)*y^8-842/11*y^9+Complex(-\
8832/11)*y^6+6042/11*y^7+Complex(2637/11)*y^4-6042/11*y^5+Complex(204/11)*y^2+
842/11*y^3+Complex(1)+24/11*y)*ln(b)^2+((Complex(-2)+48/11*y^11+1684/11*y^9-\
1684/11*y^3-48/11*y-12084/11*y^7+12084/11*y^5+Complex(-2)*y^12+Complex(-408/11)
*y^10+Complex(-5274/11)*y^4+Complex(-408/11)*y^2+Complex(-5274/11)*y^8+Complex(
17664/11)*y^6)*ln(y)-1/11*y^13+(Complex(929/2310)+Complex(-2)*ln(p_inf))*y^12+(
48/11*ln(p_inf)+2389/385)*y^11+(Complex(-408/11)*ln(p_inf)+Complex(-15704/385))
*y^10+(1684/11*ln(p_inf)+19787/35)*y^9+(Complex(-1174959/770)+Complex(-5274/11)
*ln(p_inf))*y^8+(-12084/11*ln(p_inf)-812367/385)*y^7+(Complex(833792/385)+
Complex(17664/11)*ln(p_inf))*y^6+(39822/35+12084/11*ln(p_inf))*y^5+(Complex(-\
163459/770)+Complex(-5274/11)*ln(p_inf))*y^4+(-55976/1155-1684/11*ln(p_inf))*y^
3+(Complex(-2964/385)+Complex(-408/11)*ln(p_inf))*y^2+(-254/385-48/11*ln(p_inf)
)*y+Complex(263/770)+Complex(-2)*ln(p_inf))*ln(b)+(Complex(1)*y^12+Complex(204/
11)*y^10-24/11*y^11+Complex(2637/11)*y^8-842/11*y^9+Complex(-8832/11)*y^6+6042/
11*y^7+Complex(2637/11)*y^4-6042/11*y^5+Complex(204/11)*y^2+842/11*y^3+Complex(
1)+24/11*y)*ln(y)^2+(1/11*y^13+(Complex(-929/2310)+Complex(2)*ln(p_inf))*y^12+(
-48/11*ln(p_inf)-2389/385)*y^11+(Complex(408/11)*ln(p_inf)+Complex(15704/385))*
y^10+(-1684/11*ln(p_inf)-19787/35)*y^9+(Complex(1174959/770)+Complex(5274/11)*
ln(p_inf))*y^8+(12084/11*ln(p_inf)+812367/385)*y^7+(Complex(-833792/385)+
Complex(-17664/11)*ln(p_inf))*y^6+(-39822/35-12084/11*ln(p_inf))*y^5+(Complex(
163459/770)+Complex(5274/11)*ln(p_inf))*y^4+(55976/1155+1684/11*ln(p_inf))*y^3+
(Complex(2964/385)+Complex(408/11)*ln(p_inf))*y^2+(254/385+48/11*ln(p_inf))*y+
Complex(-263/770)+Complex(2)*ln(p_inf))*ln(y)+(-323/1540+1/11*ln(p_inf))*y^13+(
Complex(1)*ln(p_inf)^2+Complex(-10537/1155)+Complex(-929/2310)*ln(p_inf))*y^12+
(15563/924-2389/385*ln(p_inf)-24/11*ln(p_inf)^2)*y^11+(Complex(204/11)*ln(p_inf
)^2+Complex(-124549/770)+Complex(15704/385)*ln(p_inf))*y^10+(448053/770-19787/
35*ln(p_inf)-842/11*ln(p_inf)^2)*y^9+(Complex(-1334359/770)+Complex(2637/11)*ln
(p_inf)^2+Complex(1174959/770)*ln(p_inf))*y^8+(6042/11*ln(p_inf)^2-1251081/385+
812367/385*ln(p_inf))*y^7+(Complex(1700278/385)+Complex(-833792/385)*ln(p_inf)+
Complex(-8832/11)*ln(p_inf)^2)*y^6+(4297479/1540-6042/11*ln(p_inf)^2-39822/35*
ln(p_inf))*y^5+(Complex(-393297/385)+Complex(163459/770)*ln(p_inf)+Complex(2637
/11)*ln(p_inf)^2)*y^4+(-1594507/4620+55976/1155*ln(p_inf)+842/11*ln(p_inf)^2)*y
^3+(Complex(-191129/2310)+Complex(2964/385)*ln(p_inf)+Complex(204/11)*ln(p_inf)
^2)*y^2+(-7831/770+254/385*ln(p_inf)+24/11*ln(p_inf)^2)*y+Complex(-3469/770)+
Complex(1)*ln(p_inf)^2+Complex(-263/770)*ln(p_inf)))/b^3/(y^2+1)^11*p_inf^5+1/
11*mu*y*(-1/2*Pi+1/2*Pi*y^24+10411/195*y*(3421/41644*y^22-3421/41644+(Complex(
36207790/1530417)+Complex(1136216/72877)*ln(p_inf))*y^19+(-2222094883/6121668-\
6965656/72877*ln(p_inf))*y^18+(Complex(14246733/72877)*ln(p_inf)+Complex(
445755529/1020278))*y^17+(-28860353491/6121668-72068270/72877*ln(p_inf))*y^16+(
Complex(33772824/10411)*ln(p_inf)+Complex(6728235904/510139))*y^15+(Complex(
4951375/3060834)+Complex(1)*ln(p_inf))*y^21+(-445023/70364-212558/72877*ln(
p_inf))*y^20+(Complex(-23872502/10411)*ln(p_inf)+Complex(-1950625123/218631))*y
^9+(-349313626/72877*ln(p_inf)-50972224955/3060834)*y^8+(Complex(33772824/10411
)*ln(p_inf)+Complex(194450048/17591))*y^7+(72068270/72877*ln(p_inf)+20928864211
/6121668)*y^6+(49462424507/3060834+349313626/72877*ln(p_inf))*y^14+(Complex(-\
900962275/218631)+Complex(-23872502/10411)*ln(p_inf))*y^13+(74085059819/3060834
+447005758/72877*ln(p_inf))*y^12+(Complex(-2886947180/72877)+Complex(-120774528
/10411)*ln(p_inf))*y^11+(-447005758/72877*ln(p_inf)-59359019243/3060834)*y^10+(
Complex(638661385/1020278)+Complex(14246733/72877)*ln(p_inf))*y^5+(6965656/
72877*ln(p_inf)+2061971491/6121668)*y^4+(Complex(1136216/72877)*ln(p_inf)+
Complex(50539822/1530417))*y^3+(212558/72877*ln(p_inf)+13857475/2040556)*y^2+(
Complex(1)*ln(p_inf)+Complex(5665231/3060834))*y-(Complex(14246733/72877)*y^4+
Complex(-23872502/10411)*y^8-212558/72877*y^19+Complex(1136216/72877)*y^2-\
6965656/72877*y^17+Complex(33772824/10411)*y^14-72068270/72877*y^15+Complex(
1136216/72877)*y^18+349313626/72877*y^13+Complex(33772824/10411)*y^6+447005758/
72877*y^11+Complex(-23872502/10411)*y^12-447005758/72877*y^9+Complex(14246733/
72877)*y^16-349313626/72877*y^7+Complex(1)*y^20+72068270/72877*y^5+Complex(-\
120774528/10411)*y^10+6965656/72877*y^3+Complex(1)+212558/72877*y)*y*ln(b)+(
Complex(14246733/72877)*y^4+Complex(-23872502/10411)*y^8-212558/72877*y^19+
Complex(1136216/72877)*y^2-6965656/72877*y^17+Complex(33772824/10411)*y^14-\
72068270/72877*y^15+Complex(1136216/72877)*y^18+349313626/72877*y^13+Complex(
33772824/10411)*y^6+447005758/72877*y^11+Complex(-23872502/10411)*y^12-\
447005758/72877*y^9+Complex(14246733/72877)*y^16-349313626/72877*y^7+Complex(1)
*y^20+72068270/72877*y^5+Complex(-120774528/10411)*y^10+6965656/72877*y^3+
Complex(1)+212558/72877*y)*y*ln(2))*ln(y)-1408/35*(Complex(1)+2*y+Complex(462)*
y^4+110*y^3+Complex(-7350)*y^8+738*y^5+Complex(22)*y^14-6930*y^7+Complex(22)*y^
2+6930*y^9+Complex(1806)*y^6-738*y^11+Complex(462)*y^12-110*y^13+Complex(1)*y^
16-2*y^15+Complex(1806)*y^10)*(y^2+1)^2*y^2*polylog(2,-1/y^2)+(Complex(-1198857
/35)*Pi+1935275/819*Pi^2+247937701/2730+469747099/7644*ln(p_inf))*y^7+(Complex(
1010701204/4095)*ln(p_inf)+Complex(20515446881/57330)+Complex(913157/585)*Pi^2+
5640206/49*Pi)*y^10+(Complex(14215324/1365)*Pi^2+Complex(-3465768214/28665)*ln(
p_inf)+Complex(-4941227266/28665)-13368641/294*Pi)*y^16+(Complex(-108966/49)*Pi
+2138413631/85995+58646839/3822*ln(p_inf)+27931949/4095*Pi^2)*y^15+(Complex(-\
1198857/35)*Pi+247937701/2730+469747099/7644*ln(p_inf)-1935275/819*Pi^2)*y^17+(
Complex(7780583/114660)+593/21*Pi+Complex(3593/1638)*Pi^2+Complex(383839/28665)
*ln(p_inf))*y^22+(Complex(-1151/105)*Pi-12487/2730-3421/780*ln(p_inf))*y^23+(
Complex(913157/585)*Pi^2+Complex(-1010701204/4095)*ln(p_inf)+Complex(-\
20515446881/57330)-5640206/49*Pi)*y^14+(Complex(-7780583/114660)+Complex(-\
383839/28665)*ln(p_inf)+Complex(3593/1638)*Pi^2-593/21*Pi)*y^2+(Complex(-1151/
105)*Pi-12487/2730-3421/780*ln(p_inf))*y+(Complex(22642906/147)*Pi-2474748457/
6615-1628986243/6370*ln(p_inf)+53495327/4095*Pi^2)*y^13+(-2474748457/6615-\
1628986243/6370*ln(p_inf)+Complex(22642906/147)*Pi-53495327/4095*Pi^2)*y^11+(-\
12323837/171990+231349/114660*ln(p_inf)-51367/4095*Pi^2+Complex(-6007/35)*Pi)*y
^21+(Complex(33585233/28665)+24322/35*Pi+Complex(598237/1911)*ln(p_inf)+
Complex(-90836/4095)*Pi^2)*y^20+(Complex(-59923/35)*Pi+87796579/13230+4100541/
980*ln(p_inf)-352844/4095*Pi^2)*y^19+(Complex(-4531217/2730)*Pi^2+Complex(-\
3613579/1911)*ln(p_inf)+Complex(-129634027/114660)+6567121/735*Pi)*y^18+(
Complex(-33585233/28665)+Complex(-598237/1911)*ln(p_inf)+Complex(-90836/4095)*
Pi^2-24322/35*Pi)*y^4+(Complex(-6007/35)*Pi-12323837/171990+231349/114660*ln(
p_inf)+51367/4095*Pi^2)*y^3+(Complex(-59923/35)*Pi+87796579/13230+352844/4095*
Pi^2+4100541/980*ln(p_inf))*y^5+(2138413631/85995+58646839/3822*ln(p_inf)+
Complex(-108966/49)*Pi-27931949/4095*Pi^2)*y^9+(Complex(129634027/114660)+
Complex(3613579/1911)*ln(p_inf)+Complex(-4531217/2730)*Pi^2-6567121/735*Pi)*y^6
+(Complex(4941227266/28665)+Complex(14215324/1365)*Pi^2+Complex(3465768214/
28665)*ln(p_inf)+13368641/294*Pi)*y^8+(-20822/195*(Complex(14246733/72877)*y^4+
Complex(-23872502/10411)*y^8-212558/72877*y^19+Complex(1136216/72877)*y^2-\
6965656/72877*y^17+Complex(33772824/10411)*y^14-72068270/72877*y^15+Complex(
1136216/72877)*y^18+349313626/72877*y^13+Complex(33772824/10411)*y^6+447005758/
72877*y^11+Complex(-23872502/10411)*y^12-447005758/72877*y^9+Complex(14246733/
72877)*y^16-349313626/72877*y^7+Complex(1)*y^20+72068270/72877*y^5+Complex(-\
120774528/10411)*y^10+6965656/72877*y^3+Complex(1)+212558/72877*y)*y^2*ln(y)-1/
2*(y^2+1)^5*(Complex(1)*y^14+Complex(9561/245)*y^12+2302/105*y^13+Complex(
167757/245)*y^10+190028/735*y^11+Complex(414893/105)*y^8+379054/735*y^9+
Complex(-414893/105)*y^6-635368/105*y^7+Complex(-167757/245)*y^4+379054/735*y^5
+Complex(-9561/245)*y^2+190028/735*y^3+Complex(-1)+2302/105*y))*ln(y^2+1)+(-\
47517166/273*y^15+47517166/273*y^9-953222/39*y^7-1110856/273*y^5-1418/273*y^3-\
46604890/273*y^13+46604890/273*y^11+953222/39*y^17+1418/273*y^21+1110856/273*y^
19+Complex(-299912/273)*y^4+Complex(-4388392/91)*y^8+Complex(-36947/1365)*y^2+
Complex(5505026/39)*y^14+Complex(-2762269/91)*y^18+Complex(-2762269/91)*y^6+
Complex(17728896/65)*y^12+Complex(-36947/1365)*y^22+Complex(-4388392/91)*y^16+
Complex(-299912/273)*y^20+Complex(5505026/39)*y^10)*ln(y)^2+Complex(-375488/13)
*y^12*Pi^2+(y^2+1)^3*(Complex(-6132/5)*y^4+Complex(33506954/245)*y^8+2302/105*y
^17+Complex(-1123/21)*y^2+9712/35*y^15+Complex(6132/5)*y^14+88408/35*y^13+
Complex(1)*y^18+1261552/21*y^11+Complex(-2062276/147)*y^6-44989212/245*y^9+
Complex(2062276/147)*y^12+1261552/21*y^7+Complex(1123/21)*y^16+88408/35*y^5+
Complex(-33506954/245)*y^10+9712/35*y^3+Complex(-1)+2302/105*y)*ln(Complex(1)+y
)-10411/195*y^2*(Complex(34015053/72877)*y^4+Complex(-101213114/72877)*y^8-\
212558/72877*y^19+Complex(1136216/72877)*y^2-9436696/72877*y^17+Complex(-\
13988952/72877)*y^14+102110/203*y^15+Complex(1136216/72877)*y^18+2331554/2513*y
^13+Complex(-13988952/72877)*y^6+54110398/72877*y^11+Complex(-101213114/72877)*
y^12-54110398/72877*y^9+Complex(34015053/72877)*y^16-2331554/2513*y^7+Complex(1
)*y^20-102110/203*y^5+Complex(-173298816/72877)*y^10+9436696/72877*y^3+Complex(
1)+212558/72877*y)*polylog(2,-y^2)-383839/28665*y*(y^2+1)*(Complex(-1)*y-502887
/1535356*y^20+Complex(-62793401/383839)*y^15+183559/383839*y^18+Complex(-\
8589716/383839)*y^3+479029061/1535356*y^16+Complex(8589716/383839)*y^17+
1641794356/383839*y^14+Complex(1)*y^19-2403886127/767678*y^12+Complex(-\
3402974813/383839)*y^13-6128495030/383839*y^10+Complex(62793401/383839)*y^5-\
2403886127/767678*y^8+Complex(-3671933615/383839)*y^11+1641794356/383839*y^6+
Complex(3671933615/383839)*y^9+479029061/1535356*y^4+Complex(3402974813/383839)
*y^7+183559/383839*y^2-502887/1535356)*ln(b)+383839/28665*y*(y^2+1)*(Complex(-1
)*y-502887/1535356*y^20+Complex(-62793401/383839)*y^15+183559/383839*y^18+
Complex(-8589716/383839)*y^3+479029061/1535356*y^16+Complex(8589716/383839)*y^
17+1641794356/383839*y^14+Complex(1)*y^19-2403886127/767678*y^12+Complex(-\
3402974813/383839)*y^13-6128495030/383839*y^10+Complex(62793401/383839)*y^5-\
2403886127/767678*y^8+Complex(-3671933615/383839)*y^11+1641794356/383839*y^6+
Complex(3671933615/383839)*y^9+479029061/1535356*y^4+Complex(3402974813/383839)
*y^7+183559/383839*y^2-502887/1535356)*ln(2)+704/35*y^2*(y^2+1)^2*(Complex(102)
*y^4+Complex(-18750)*y^8-2*y^15+Complex(22)*y^2-65*y^13+Complex(22)*y^14-2808*y
^11+Complex(7086)*y^6+16155*y^9+Complex(102)*y^12-16155*y^7+Complex(1)*y^16+
2808*y^5+Complex(7086)*y^10+65*y^3+Complex(1)+2*y)*ln(y^2+1)^2+1408/35*y^2*(y^2
+1)^2*(Complex(102)*y^4+Complex(-18750)*y^8-2*y^15+Complex(22)*y^2-65*y^13+
Complex(22)*y^14-2808*y^11+Complex(7086)*y^6+16155*y^9+Complex(102)*y^12-16155*
y^7+Complex(1)*y^16+2808*y^5+Complex(7086)*y^10+65*y^3+Complex(1)+2*y)*polylog(
2,1/(y^2+1)*y^2))*70^(1/2)*Pi^(1/2)/b^3/(y^2+1)^13*p_inf^6-96/385*mu*((6760/9*y
^18-51400*y^16-460/9*y^20-2014660/9*y^14+8517520/9*y^12-2401696/9*y^10+655588/9
*y^8-154520*y^6+128672/9*y^4+2836/9*y^2+Complex(1303/9)*y+Complex(975992/9)*y^
15+Complex(3264)*y^3+Complex(-67403/9)*y^17+Complex(1168/3)*y^19+Complex(
3542584/9)*y^13+Complex(545803/9)*y^5+Complex(-2470096/9)*y^11+Complex(-3498164
/9)*y^9+Complex(-1673512/9)*y^7+Complex(181/9)*y^21)*polylog(2,1/(y^2+1)*y^2)+
187/3*y*(y^2+1)^4*(Complex(1)*y^12+Complex(324/17)*y^10-36/17*y^11+Complex(2463
/17)*y^8-34*y^9+Complex(-9408/17)*y^6+6318/17*y^7+Complex(2463/17)*y^4-6318/17*
y^5+Complex(324/17)*y^2+34*y^3+Complex(1)+36/17*y)*polylog(2,1/(y^2+1))-187/3*y
*(y^2+1)^2*(Complex(-10238/17)*y^4+Complex(-16800/17)*y^8-36/17*y^15+Complex(-\
358/17)*y^2-1370/17*y^13+Complex(358/17)*y^14+27326/17*y^11+Complex(67698/17)*y
^6-26780/17*y^9+Complex(6878/17)*y^12-56380/17*y^7+Complex(1)*y^16+36826/17*y^5
+Complex(-47538/17)*y^10-2590/17*y^3+Complex(-1)-36/17*y)*polylog(2,-y^2)-880*(
Complex(1)-35*y+Complex(-64)*y^2+273*y^3+Complex(134)*y^4-616*y^5+Complex(-64)*
y^6+616*y^7+Complex(134)*y^8-273*y^9+Complex(-64)*y^10+35*y^11+Complex(1)*y^12)
*y^5*polylog(2,-1/y^2)+y*(14083/3*y^3-289105/3*y^5-90739/3*y^9-595249/3*y^13+
1110043/3*y^11+364/3*y+368737/3*y^7+Complex(79918/3)*y^4-19775/3*y^15+Complex(-\
451919/3)*y^8+Complex(1572)*y^2+Complex(-23048/3)*y^14+Complex(404/3)*y^18+
Complex(190/3)+Complex(-464632/3)*y^6+Complex(240513)*y^12+Complex(-22283/3)*y^
16+32/3*y^19+8489/3*y^17+Complex(1)*y^20+Complex(200168/3)*y^10)*ln(y^2+1)^2+
362/9*(y^2+1)^2*(3*y*(Complex(41962/181)*y^4+Complex(-819550/181)*y^8-460/181*y
^15+Complex(3142/181)*y^2-16080/181*y^13+Complex(3142/181)*y^14-22100/181*y^11+
Complex(211766/181)*y^6+576060/181*y^9+Complex(41962/181)*y^12-576060/181*y^7+
Complex(1)*y^16+22100/181*y^5+Complex(211766/181)*y^10+16080/181*y^3+Complex(1)
+460/181*y)*ln(2)-y*(Complex(41962/181)*y^4+Complex(-819550/181)*y^8-460/181*y^
15+Complex(3142/181)*y^2-16080/181*y^13+Complex(3142/181)*y^14-22100/181*y^11+
Complex(211766/181)*y^6+576060/181*y^9+Complex(41962/181)*y^12-576060/181*y^7+
Complex(1)*y^16+22100/181*y^5+Complex(211766/181)*y^10+16080/181*y^3+Complex(1)
+460/181*y)*ln(b)-380/181*(Complex(30631/190)*y^4+Complex(18059/19)*y^8-182/95*
y^15+Complex(2168/95)*y^2-537/38*y^13+Complex(2168/95)*y^14+95629/190*y^11+
Complex(-17449/19)*y^6-19332/19*y^9+Complex(30631/190)*y^12+19332/19*y^7+
Complex(1)*y^16-95629/190*y^5+Complex(-17449/19)*y^10+537/38*y^3+Complex(1)+182
/95*y)*y*ln(y)-39/724+39/724*y^18+(Complex(1)*ln(p_inf)+Complex(-2953/25340))*y
^17+(-22915/15204-460/181*ln(p_inf))*y^16+(Complex(3142/181)*ln(p_inf)+Complex(
271031/38010))*y^15+(-1349417/7602-16080/181*ln(p_inf))*y^14+(Complex(13604711/
38010)+Complex(41962/181)*ln(p_inf))*y^13+(-1197303/2534-22100/181*ln(p_inf))*y
^12+(Complex(211766/181)*ln(p_inf)+Complex(92531443/38010))*y^11+(576060/181*ln
(p_inf)+40989527/7602)*y^10+(Complex(-819550/181)*ln(p_inf)+Complex(-18268965/
2534))*y^9+(-576060/181*ln(p_inf)-40989527/7602)*y^8+(Complex(211766/181)*ln(
p_inf)+Complex(92531443/38010))*y^7+(22100/181*ln(p_inf)+1197303/2534)*y^6+(
Complex(13604711/38010)+Complex(41962/181)*ln(p_inf))*y^5+(16080/181*ln(p_inf)+
1349417/7602)*y^4+(Complex(3142/181)*ln(p_inf)+Complex(271031/38010))*y^3+(460/
181*ln(p_inf)+22915/15204)*y^2+(Complex(1)*ln(p_inf)+Complex(-2953/25340))*y)*
ln(y^2+1)-371/27*y*(Complex(1)*Pi^2+Complex(-700779/207760)+Complex(2763/25970)
*ln(p_inf)+Complex(543/742)*ln(p_inf)^2+1629/371*((Complex(-41962/181)*y^4+
Complex(819550/181)*y^8+Complex(-3142/181)*y^2+Complex(-1)+460/181*y^15-576060/
181*y^9+576060/181*y^7-22100/181*y^5-16080/181*y^3-460/181*y+16080/181*y^13+
22100/181*y^11+Complex(-3142/181)*y^14+Complex(-211766/181)*y^6+Complex(-41962/
181)*y^12+Complex(-1)*y^16+Complex(-211766/181)*y^10)*ln(b)+(Complex(41962/181)
*y^4+Complex(-819550/181)*y^8-460/181*y^15+Complex(3142/181)*y^2-16080/181*y^13
+Complex(3142/181)*y^14-22100/181*y^11+Complex(211766/181)*y^6+576060/181*y^9+
Complex(41962/181)*y^12-576060/181*y^7+Complex(1)*y^16+22100/181*y^5+Complex(
211766/181)*y^10+16080/181*y^3+Complex(1)+460/181*y)*ln(y)+39/362*y^17+(
Complex(1)*ln(p_inf)+Complex(34171/38010))*y^16+(-19724/3801-460/181*ln(p_inf))
*y^15+(Complex(3142/181)*ln(p_inf)+Complex(175332/6335))*y^14+(-1535801/3801-\
16080/181*ln(p_inf))*y^13+(Complex(41962/181)*ln(p_inf)+Complex(5132227/6335))*
y^12+(-5115748/3801-22100/181*ln(p_inf))*y^11+(Complex(211766/181)*ln(p_inf)+
Complex(36738766/6335))*y^10+(76010/7+576060/181*ln(p_inf))*y^9+(Complex(-\
96276125/7602)+Complex(-819550/181)*ln(p_inf))*y^8+(-28864733/3801-576060/181*
ln(p_inf))*y^7+(Complex(11963981/6335)+Complex(211766/181)*ln(p_inf))*y^6+(-\
135193/1267+22100/181*ln(p_inf))*y^5+(Complex(2941472/6335)+Complex(41962/181)*
ln(p_inf))*y^4+(209088/1267+16080/181*ln(p_inf))*y^3+(Complex(179987/6335)+
Complex(3142/181)*ln(p_inf))*y^2+(30019/7602+460/181*ln(p_inf))*y+Complex(24278
/19005)+Complex(1)*ln(p_inf))*(y^2+1)^2*ln(2)+543/371*(39/362*y^17+(Complex(1)*
ln(p_inf)+Complex(-1937/6335))*y^16+(-8086/3801-460/181*ln(p_inf))*y^15+(
Complex(3142/181)*ln(p_inf)+Complex(128533/19005))*y^14+(-1128977/3801-16080/
181*ln(p_inf))*y^13+(Complex(41962/181)*ln(p_inf)+Complex(10088488/19005))*y^12
+(-22100/181*ln(p_inf)-4556618/3801)*y^11+(Complex(211766/181)*ln(p_inf)+
Complex(83427899/19005))*y^10+(576060/181*ln(p_inf)+8899704/1267)*y^9+(Complex(
-819550/181)*ln(p_inf)+Complex(-18268965/2534))*y^8+(-576060/181*ln(p_inf)-\
14290415/3801)*y^7+(Complex(9103544/19005)+Complex(211766/181)*ln(p_inf))*y^6+(
-964709/3801+22100/181*ln(p_inf))*y^5+(Complex(3516223/19005)+Complex(41962/181
)*ln(p_inf))*y^4+(73480/1267+16080/181*ln(p_inf))*y^3+(Complex(142498/19005)+
Complex(3142/181)*ln(p_inf))*y^2+(6743/7602+460/181*ln(p_inf))*y+Complex(921/
12670)+Complex(1)*ln(p_inf))*(y^2+1)^2*ln(y)-543/371*((Complex(41962/181)*y^4+
Complex(-819550/181)*y^8-460/181*y^15+Complex(3142/181)*y^2-16080/181*y^13+
Complex(3142/181)*y^14-22100/181*y^11+Complex(211766/181)*y^6+576060/181*y^9+
Complex(41962/181)*y^12-576060/181*y^7+Complex(1)*y^16+22100/181*y^5+Complex(
211766/181)*y^10+16080/181*y^3+Complex(1)+460/181*y)*ln(y)+39/362*y^17+(
Complex(1)*ln(p_inf)+Complex(-1937/6335))*y^16+(-8086/3801-460/181*ln(p_inf))*y
^15+(Complex(3142/181)*ln(p_inf)+Complex(128533/19005))*y^14+(-1128977/3801-\
16080/181*ln(p_inf))*y^13+(Complex(41962/181)*ln(p_inf)+Complex(10088488/19005)
)*y^12+(-22100/181*ln(p_inf)-4556618/3801)*y^11+(Complex(211766/181)*ln(p_inf)+
Complex(83427899/19005))*y^10+(576060/181*ln(p_inf)+8899704/1267)*y^9+(Complex(
-819550/181)*ln(p_inf)+Complex(-18268965/2534))*y^8+(-576060/181*ln(p_inf)-\
14290415/3801)*y^7+(Complex(9103544/19005)+Complex(211766/181)*ln(p_inf))*y^6+(
-964709/3801+22100/181*ln(p_inf))*y^5+(Complex(3516223/19005)+Complex(41962/181
)*ln(p_inf))*y^4+(73480/1267+16080/181*ln(p_inf))*y^3+(Complex(142498/19005)+
Complex(3142/181)*ln(p_inf))*y^2+(6743/7602+460/181*ln(p_inf))*y+Complex(921/
12670)+Complex(1)*ln(p_inf))*(y^2+1)^2*ln(b)+(-307683935/31164+16456899/2597*ln
(p_inf)+773670/371*ln(p_inf)^2-570047/371*Pi^2)*y^13+(Complex(-63500/371)*Pi^2+
Complex(103733408/12985)*ln(p_inf)+Complex(-39980039/5565)+Complex(448248/371)*
ln(p_inf)^2)*y^14+(17288371/11130-6822658/2597*ln(p_inf)-82080/371*ln(p_inf)^2+
24825/53*Pi^2)*y^15+(Complex(91880/371)*Pi^2+Complex(10339743/12985)*ln(p_inf)+
Complex(-110273383/89040)+Complex(145281/742)*ln(p_inf)^2)*y^16+(124666403/
311640-2289479/5194*ln(p_inf)-20413/371*Pi^2-25500/371*ln(p_inf)^2)*y^17+(
Complex(8220/371)*Pi^2+Complex(116911/12985)*ln(p_inf)+Complex(-1378597/11130)+
Complex(5256/371)*ln(p_inf)^2)*y^18+(4512371/311640-7267/2597*ln(p_inf)-824/371
*Pi^2-690/371*ln(p_inf)^2)*y^19+(Complex(-1410233/207760)+Complex(543/742)*ln(
p_inf)^2+Complex(-5811/12985)*ln(p_inf)+Complex(1)*Pi^2)*y^20+(824/371*Pi^2-\
899963/103880+6743/5194*ln(p_inf)+690/371*ln(p_inf)^2)*y+(Complex(-815209/12985
)+Complex(145261/12985)*ln(p_inf)+Complex(8220/371)*Pi^2+Complex(5256/371)*ln(
p_inf)^2)*y^2+(-30733769/103880+227183/2597*ln(p_inf)+25500/371*ln(p_inf)^2+
20413/371*Pi^2)*y^3+(Complex(-499301603/623280)+Complex(7605201/25970)*ln(p_inf
)+Complex(91880/371)*Pi^2+Complex(145281/742)*ln(p_inf)^2)*y^4+(-19908629/22260
+82080/371*ln(p_inf)^2-24825/53*Pi^2-1040915/5194*ln(p_inf))*y^5+(Complex(-\
190170371/38955)+Complex(16278488/12985)*ln(p_inf)+Complex(-63500/371)*Pi^2+
Complex(448248/371)*ln(p_inf)^2)*y^6+(-773670/371*ln(p_inf)^2+377888192/38955+
570047/371*Pi^2-15999393/2597*ln(p_inf))*y^7+(Complex(2622364537/311640)+
Complex(38825/371)*Pi^2+Complex(-531084/371)*ln(p_inf)^2+Complex(-230587853/
25970)*ln(p_inf))*y^8+(1418906833/155820-2846427/2597*ln(p_inf)-830940/371*ln(
p_inf)^2-2895629/371*Pi^2)*y^9+(Complex(-1823352/371)*ln(p_inf)^2+Complex(
1831855897/77910)+Complex(-181503032/12985)*ln(p_inf)+Complex(-1456808/371)*Pi^
2)*y^10+(-317942841/25970+34551191/2597*ln(p_inf)+830940/371*ln(p_inf)^2+
2895629/371*Pi^2)*y^11+(Complex(38825/371)*Pi^2+Complex(-531084/371)*ln(p_inf)^
2+Complex(508474109/103880)+Complex(79854097/25970)*ln(p_inf))*y^12+(-1797/
12985+117/742*ln(p_inf))*y^21+(1581120/371*y^15+690/371*y-30103260/371*y^9+
12199290/371*y^7-1581120/371*y^5+25500/371*y^3-12199290/371*y^13+30103260/371*y
^11+Complex(543/742)-25500/371*y^17-690/371*y^19+Complex(240321/742)*y^4+
Complex(5836596/371)*y^8+Complex(5256/371)*y^2+Complex(-2593032/371)*y^14+
Complex(5256/371)*y^18+Complex(-2593032/371)*y^6+Complex(5836596/371)*y^12+
Complex(240321/742)*y^16+Complex(543/742)*y^20+Complex(-4864632/371)*y^10)*ln(y
)^2+2715/742*(y^2+1)^2*(Complex(41962/181)*y^4+Complex(-819550/181)*y^8-460/181
*y^15+Complex(3142/181)*y^2-16080/181*y^13+Complex(3142/181)*y^14-22100/181*y^
11+Complex(211766/181)*y^6+576060/181*y^9+Complex(41962/181)*y^12-576060/181*y^
7+Complex(1)*y^16+22100/181*y^5+Complex(211766/181)*y^10+16080/181*y^3+Complex(
1)+460/181*y)*ln(2)^2+543/742*(y^2+1)^2*(Complex(41962/181)*y^4+Complex(-819550
/181)*y^8-460/181*y^15+Complex(3142/181)*y^2-16080/181*y^13+Complex(3142/181)*y
^14-22100/181*y^11+Complex(211766/181)*y^6+576060/181*y^9+Complex(41962/181)*y^
12-576060/181*y^7+Complex(1)*y^16+22100/181*y^5+Complex(211766/181)*y^10+16080/
181*y^3+Complex(1)+460/181*y)*ln(b)^2))*y^2*70^(1/2)*Pi^(1/2)/b^3/(y^2+1)^13*
p_inf^7-123/1144*mu*y*70^(1/2)*Pi^(1/2)*(-1/2*Pi+1/2*Pi*y^28-5799098/452025*(
Complex(1)*y^23+Complex(-1)*y+12367385/11598196*y^22+5833724285/34794588*y^20+
238370099215/34794588*y^18-6965595/23196392*y^24+731063462257/69589176*y^16-\
708989932973/17397294*y^14-310574317357/17397294*y^12-708989932973/17397294*y^
10+5833724285/34794588*y^4+12367385/11598196*y^2+731063462257/69589176*y^8+
238370099215/34794588*y^6-6965595/23196392+Complex(38020137197/8698647)*y^13+
Complex(-38020137197/8698647)*y^11+Complex(7951634761/17397294)*y^19+Complex(-\
7951634761/17397294)*y^5+Complex(363667080932/8698647)*y^9+Complex(88089597793/
8698647)*y^7+Complex(-950468503/17397294)*y^3+Complex(-363667080932/8698647)*y^
15+Complex(-88089597793/8698647)*y^17+Complex(950468503/17397294)*y^21)*y*(y^2+
1)*ln(b)+5799098/452025*(Complex(1)*y^23+Complex(-1)*y+12367385/11598196*y^22+
5833724285/34794588*y^20+238370099215/34794588*y^18-6965595/23196392*y^24+
731063462257/69589176*y^16-708989932973/17397294*y^14-310574317357/17397294*y^
12-708989932973/17397294*y^10+5833724285/34794588*y^4+12367385/11598196*y^2+
731063462257/69589176*y^8+238370099215/34794588*y^6-6965595/23196392+Complex(
38020137197/8698647)*y^13+Complex(-38020137197/8698647)*y^11+Complex(7951634761
/17397294)*y^19+Complex(-7951634761/17397294)*y^5+Complex(363667080932/8698647)
*y^9+Complex(88089597793/8698647)*y^7+Complex(-950468503/17397294)*y^3+Complex(
-363667080932/8698647)*y^15+Complex(-88089597793/8698647)*y^17+Complex(
950468503/17397294)*y^21)*y*(y^2+1)*ln(2)+(75994/2583*Pi+Complex(-73589/15498)*
Pi^2+Complex(5799098/452025)*ln(p_inf)+Complex(1037942837/16272900))*y^26+(
Complex(-39175918301/198450)-901174105/108486*Pi+Complex(-6729102433/54243)*ln(
p_inf)+Complex(-320245997/7749)*Pi^2)*y^20+(Complex(-1822588157/10045)*Pi+
5351082451/15876+134200406743/602700*ln(p_inf)-9993867209/38745*Pi^2)*y^19+(
Complex(43001194223/4068225)+128700728/6027*Pi+Complex(-3440945/861)*Pi^2+
Complex(8902103264/1356075)*ln(p_inf))*y^22+(166801028837/1162350+33225010/369*
ln(p_inf)+5965252/1107*Pi^2+Complex(-240402266/4305)*Pi)*y^21+(Complex(
14880846737/8136450)+118249/210*Pi+Complex(-521467/2583)*Pi^2+Complex(967865797
/1356075)*ln(p_inf))*y^24+(31119848/38745*Pi^2+11961531641/2712150+587082644/
271215*ln(p_inf)+Complex(-273514/4305)*Pi)*y^23+(Complex(-1766053/12915)*Pi-\
74349157/1084860+710767/72324*ln(p_inf)-34619/12915*Pi^2)*y^3+(Complex(-\
1037942837/16272900)+Complex(-5799098/452025)*ln(p_inf)+Complex(-73589/15498)*
Pi^2-75994/2583*Pi)*y^2+(Complex(-2929/315)*Pi-2761/540-3159/820*ln(p_inf))*y+(
Complex(14631745700/18081)*Pi-1394942214949/1356075-67970950022/90405*ln(p_inf)
+26880727628/5535*Pi^2)*y^13+(Complex(-17653256974/12915)*Pi^2+Complex(
43419592498/90405)*ln(p_inf)+Complex(67610038673/116235)+2346022107/4018*Pi)*y^
12+(801398/4305*y^25+168402896/12915*y^23+63328136/369*y^21-41475898258/12915*y
^19-108023297176/1845*y^15+53497626988/2583*y^17+41475898258/12915*y^9-\
53497626988/2583*y^11+108023297176/1845*y^13-801398/4305*y^3-168402896/12915*y^
5-63328136/369*y^7+Complex(-30655398/41)*y^20+Complex(-31021778/615)*y^22+
Complex(-1319753/12915)*y^26+Complex(-12682702/4305)*y^24+Complex(48629922508/
1845)*y^14+Complex(-1319753/12915)*y^2+Complex(-4335832100/287)*y^12+Complex(
3973325239/861)*y^10+Complex(-12682702/4305)*y^4+Complex(-30655398/41)*y^8+
Complex(-31021778/615)*y^6+Complex(-4335832100/287)*y^16+Complex(3973325239/861
)*y^18)*ln(y)^2+(-55606/615*(Complex(1)+Complex(1)*y^24+662922/194621*y-662922/
194621*y^23-14641168/194621*y^21-197335640/83409*y^19+6051813300/194621*y^15+
1500429422/583863*y^17-6051813300/194621*y^9-500386664/83409*y^11+500386664/
83409*y^13+14641168/194621*y^3+197335640/83409*y^5-1500429422/583863*y^7+
Complex(2321876115/194621)*y^8+Complex(3251530430/583863)*y^6+Complex(10695746/
194621)*y^4+Complex(2321876115/194621)*y^16+Complex(-796506628/27803)*y^14+
Complex(-2472502580/83409)*y^12+Complex(-796506628/27803)*y^10+Complex(
3251530430/583863)*y^18+Complex(10695746/194621)*y^20+Complex(2253362/194621)*y
^22+Complex(2253362/194621)*y^2)*y^2*ln(y)-1/2*(Complex(-63126988/271215)*y^4+
Complex(9991066/90405)*y^8+5858/315*y^17+Complex(-8415913/271215)*y^2+21077552/
90405*y^15+Complex(63126988/271215)*y^14+738463064/271215*y^13+Complex(1)*y^18-\
2478839824/271215*y^11+Complex(-775369708/90405)*y^6-63556588/10045*y^9+
Complex(775369708/90405)*y^12-2478839824/271215*y^7+Complex(8415913/271215)*y^
16+738463064/271215*y^5+Complex(-9991066/90405)*y^10+21077552/90405*y^3+
Complex(-1)+5858/315*y)*(y^2+1)^5)*ln(y^2+1)+475904/12915*y^2*(Complex(1)+
Complex(1)*y^24+30/13*y-30/13*y^23-1720/13*y^21-13230/13*y^19-1795330/13*y^15+
286200/13*y^17+1795330/13*y^9-5114130/13*y^11+5114130/13*y^13+1720/13*y^3+13230
/13*y^5-286200/13*y^7+Complex(306/13)*y^22+Complex(-404805/13)*y^8+Complex(
65110/13)*y^6+Complex(6828/13)*y^4+Complex(306/13)*y^2+Complex(-404805/13)*y^16
+Complex(1278696/13)*y^14+Complex(-2281608/13)*y^12+Complex(1278696/13)*y^10+
Complex(65110/13)*y^18+Complex(6828/13)*y^20)*ln(y^2+1)^2-27803/615*y^2*(
Complex(1)+Complex(1)*y^24+662922/194621*y-662922/194621*y^23-8051728/194621*y^
21-315945560/83409*y^19+8311991220/194621*y^15+2034174062/583863*y^17-\
8311991220/194621*y^9-1271351144/83409*y^11+1271351144/83409*y^13+8051728/
194621*y^3+315945560/83409*y^5-2034174062/583863*y^7+Complex(3428902035/194621)
*y^8+Complex(4938427070/583863)*y^6+Complex(-42019774/194621)*y^4+Complex(
3428902035/194621)*y^16+Complex(-1007368708/27803)*y^14+Complex(-4159399220/
83409)*y^12+Complex(-1007368708/27803)*y^10+Complex(4938427070/583863)*y^18+
Complex(-42019774/194621)*y^20+Complex(2253362/194621)*y^22+Complex(2253362/
194621)*y^2)*polylog(2,-y^2)+(-11145760575449/16272900-420979253927/1084860*ln(
p_inf)+Complex(26554758373/271215)*Pi-14282178742/7749*Pi^2)*y^11+(Complex(
26554758373/271215)*Pi-11145760575449/16272900-420979253927/1084860*ln(p_inf)+
14282178742/7749*Pi^2)*y^17+(Complex(-43001194223/4068225)+Complex(-8902103264/
1356075)*ln(p_inf)+Complex(-3440945/861)*Pi^2-128700728/6027*Pi)*y^6+(Complex(-\
273514/4305)*Pi+11961531641/2712150-31119848/38745*Pi^2+587082644/271215*ln(
p_inf))*y^5+(Complex(-14880846737/8136450)+Complex(-967865797/1356075)*ln(p_inf
)+Complex(-521467/2583)*Pi^2-118249/210*Pi)*y^4+(Complex(-240402266/4305)*Pi-\
5965252/1107*Pi^2+166801028837/1162350+33225010/369*ln(p_inf))*y^7+(Complex(
4015614922/6027)*ln(p_inf)+Complex(345556733639/332100)+Complex(2218850231/5166
)*Pi^2+6252158770/18081*Pi)*y^10+(5351082451/15876+134200406743/602700*ln(p_inf
)+Complex(-1822588157/10045)*Pi+9993867209/38745*Pi^2)*y^9+(Complex(39175918301
/198450)+Complex(-320245997/7749)*Pi^2+Complex(6729102433/54243)*ln(p_inf)+
901174105/108486*Pi)*y^8+(Complex(-17653256974/12915)*Pi^2+Complex(-43419592498
/90405)*ln(p_inf)+Complex(-67610038673/116235)-2346022107/4018*Pi)*y^16+(
Complex(14631745700/18081)*Pi-1394942214949/1356075-67970950022/90405*ln(p_inf)
-26880727628/5535*Pi^2)*y^15+(Complex(-2929/315)*Pi-2761/540-3159/820*ln(p_inf)
)*y^27+(34619/12915*Pi^2-74349157/1084860+710767/72324*ln(p_inf)+Complex(-\
1766053/12915)*Pi)*y^25+(Complex(2218850231/5166)*Pi^2+Complex(-4015614922/6027
)*ln(p_inf)+Complex(-345556733639/332100)-6252158770/18081*Pi)*y^18+(Complex(-\
4114099/4305)*y^4+Complex(37577963258/271215)*y^8+5858/315*y^21+Complex(-144239
/2583)*y^2+2811572/12915*y^19+Complex(-37577963258/271215)*y^14-2504722/4305*y^
17+Complex(4114099/4305)*y^18+291256240/2583*y^15+Complex(-1195532701/30135)*y^
6+2362798108/90405*y^13+Complex(-1022566138/2583)*y^12-165962617832/271215*y^11
+Complex(1)*y^22+2362798108/90405*y^9+Complex(1195532701/30135)*y^16+291256240/
2583*y^7+Complex(144239/2583)*y^20-2504722/4305*y^5+Complex(1022566138/2583)*y^
10+2811572/12915*y^3+Complex(-1)+5858/315*y)*(y^2+1)^3*ln(Complex(1)+y)-951808/
12915*y^2*(Complex(1)+Complex(1)*y^24+30/13*y-30/13*y^23-1450/13*y^21-1890*y^19
-1702720/13*y^15+293490/13*y^17+1702720/13*y^9-5187840/13*y^11+5187840/13*y^13+
1450/13*y^3+1890*y^5-293490/13*y^7+Complex(306/13)*y^22+Complex(306/13)*y^2+
Complex(-359445/13)*y^8+Complex(88150/13)*y^6+Complex(4668/13)*y^4+Complex(-\
359445/13)*y^16+Complex(1218216/13)*y^14+Complex(-2442888/13)*y^12+Complex(
1218216/13)*y^10+Complex(88150/13)*y^18+Complex(4668/13)*y^20)*polylog(2,-1/y^2
)+951808/12915*y^2*(Complex(1)+Complex(1)*y^24+30/13*y-30/13*y^23-1720/13*y^21-\
13230/13*y^19-1795330/13*y^15+286200/13*y^17+1795330/13*y^9-5114130/13*y^11+
5114130/13*y^13+1720/13*y^3+13230/13*y^5-286200/13*y^7+Complex(306/13)*y^22+
Complex(-404805/13)*y^8+Complex(65110/13)*y^6+Complex(6828/13)*y^4+Complex(306/
13)*y^2+Complex(-404805/13)*y^16+Complex(1278696/13)*y^14+Complex(-2281608/13)*
y^12+Complex(1278696/13)*y^10+Complex(65110/13)*y^18+Complex(6828/13)*y^20)*
polylog(2,1/(y^2+1)*y^2)+Complex(11539354982/5535)*y^14*Pi^2+27803/615*y*(9477/
111212*y^26-(Complex(1)+Complex(1)*y^24+662922/194621*y-662922/194621*y^23-\
14641168/194621*y^21-197335640/83409*y^19+6051813300/194621*y^15+1500429422/
583863*y^17-6051813300/194621*y^9-500386664/83409*y^11+500386664/83409*y^13+
14641168/194621*y^3+197335640/83409*y^5-1500429422/583863*y^7+Complex(
2321876115/194621)*y^8+Complex(3251530430/583863)*y^6+Complex(10695746/194621)*
y^4+Complex(2321876115/194621)*y^16+Complex(-796506628/27803)*y^14+Complex(-\
2472502580/83409)*y^12+Complex(-796506628/27803)*y^10+Complex(3251530430/583863
)*y^18+Complex(10695746/194621)*y^20+Complex(2253362/194621)*y^22+Complex(
2253362/194621)*y^2)*y*ln(b)+(Complex(1)+Complex(1)*y^24+662922/194621*y-662922
/194621*y^23-14641168/194621*y^21-197335640/83409*y^19+6051813300/194621*y^15+
1500429422/583863*y^17-6051813300/194621*y^9-500386664/83409*y^11+500386664/
83409*y^13+14641168/194621*y^3+197335640/83409*y^5-1500429422/583863*y^7+
Complex(2321876115/194621)*y^8+Complex(3251530430/583863)*y^6+Complex(10695746/
194621)*y^4+Complex(2321876115/194621)*y^16+Complex(-796506628/27803)*y^14+
Complex(-2472502580/83409)*y^12+Complex(-796506628/27803)*y^10+Complex(
3251530430/583863)*y^18+Complex(10695746/194621)*y^20+Complex(2253362/194621)*y
^22+Complex(2253362/194621)*y^2)*y*ln(2)+(Complex(2253362/194621)*ln(p_inf)+
Complex(1053540023/61305615))*y^3+(662922/194621*ln(p_inf)+141759343/16348164)*
y^2+(Complex(1)*ln(p_inf)+Complex(250135057/122611230))*y+(Complex(-\
867480756074/8757945)+Complex(-2472502580/83409)*ln(p_inf))*y^13+(-38646017783/
12261123-500386664/83409*ln(p_inf))*y^12+(Complex(-7017668498146/61305615)+
Complex(-796506628/27803)*ln(p_inf))*y^11+(-6051813300/194621*ln(p_inf)-\
5525470733357/49044492)*y^10+(Complex(2321876115/194621)*ln(p_inf)+Complex(
984071452675/24522246))*y^9+(-1500429422/583863*ln(p_inf)-850874841637/81740820
)*y^8+(Complex(3251530430/583863)*ln(p_inf)+Complex(243939896815/12261123))*y^7
+(197335640/83409*ln(p_inf)+3296881855/389242)*y^6+(Complex(8899184611/61305615
)+Complex(10695746/194621)*ln(p_inf))*y^5+(14641168/194621*ln(p_inf)+2293754389
/8174082)*y^4+(Complex(2321876115/194621)*ln(p_inf)+Complex(1406830617091/
24522246))*y^17+(5625342641197/49044492+6051813300/194621*ln(p_inf))*y^16+(
Complex(-796506628/27803)*ln(p_inf)+Complex(-5328557741026/61305615))*y^15+(
427749523703/12261123+500386664/83409*ln(p_inf))*y^14+(Complex(1)*ln(p_inf)+
Complex(188267537/122611230))*y^25+(-122723183/16348164-662922/194621*ln(p_inf)
)*y^24+(Complex(2253362/194621)*ln(p_inf)+Complex(65947703/61305615))*y^23+(-\
4740061247/24522246-14641168/194621*ln(p_inf))*y^22+(Complex(-35373066269/
61305615)+Complex(10695746/194621)*ln(p_inf))*y^21+(-12594878525/1167726-\
197335640/83409*ln(p_inf))*y^20+(Complex(260763124847/12261123)+Complex(
3251530430/583863)*ln(p_inf))*y^19+(51429810359/27246940+1500429422/583863*ln(
p_inf))*y^18-9477/111212)*ln(y))/b^3/(y^2+1)^15*p_inf^8-90336/5005*mu*y^2*70^(1
/2)*Pi^(1/2)*(-2929/8469*y*(Complex(1)*y^28-25876/2929*y-8444/2929*y^27-626904/
2929*y^25+2228124/2929*y^23+99784776/2929*y^21+823015484/2929*y^19+10846018284/
2929*y^15-5497093704/2929*y^17-680072684/2929*y^9+5278303704/2929*y^11-\
11604490284/2929*y^13-1466616/2929*y^3+16510596/2929*y^5+15049944/2929*y^7+
Complex(-13373/2929)+Complex(2132039/2929)*y^24+Complex(24675456/2929)*y^22+
Complex(70256537/2929)*y^8+Complex(25348128/2929)*y^6+Complex(-8317543/2929)*y^
4+Complex(-385212/2929)*y^2+Complex(1382240669/2929)*y^16+Complex(-575160320/
2929)*y^14+Complex(2036058119/2929)*y^12+Complex(-646182796/2929)*y^10+Complex(
-1248001156/2929)*y^18+Complex(-1291901/29)*y^20+Complex(57516/2929)*y^26)*
polylog(2,1/(y^2+1)*y^2)+2717/2823*y*(y^2+1)^8*(Complex(1)*y^12+Complex(364/19)
*y^10-40/19*y^11+Complex(2405/19)*y^8-490/19*y^9+Complex(-9600/19)*y^6+6410/19*
y^7+Complex(2405/19)*y^4-6410/19*y^5+Complex(364/19)*y^2+490/19*y^3+Complex(1)+
40/19*y)*polylog(2,1/(y^2+1))-2717/2823*y*(y^2+1)^6*(Complex(-11642/19)*y^4+
Complex(-800)*y^8-40/19*y^15+Complex(-402/19)*y^2-1370/19*y^13+Complex(402/19)*
y^14+30430/19*y^11+Complex(74486/19)*y^6-32080/19*y^9+Complex(7322/19)*y^12-\
60320/19*y^7+Complex(1)*y^16+2150*y^5+Complex(-53686/19)*y^10-3030/19*y^3+
Complex(-1)-40/19*y)*polylog(2,-y^2)-125840/2823*y^5*(Complex(5678/33)*y^4+
Complex(-151123/33)*y^8+70/11*y^19+Complex(-2036/33)*y^2-8218/55*y^17+Complex(
436244/165)*y^14-107016/55*y^15+Complex(-2036/33)*y^18+796824/55*y^13+Complex(
436244/165)*y^6-1627248/55*y^11+Complex(-151123/33)*y^12+1627248/55*y^9+
Complex(5678/33)*y^16-796824/55*y^7+Complex(1)*y^20+107016/55*y^5+Complex(
216272/165)*y^10+8218/55*y^3+Complex(1)-70/11*y)*polylog(2,-1/y^2)+y*(Complex(1
)*y^28+12802/2823*y-7082/2823*y^27-142567/2823*y^25-2975023/2823*y^23-4771585/
941*y^21-93237499/2823*y^19-1751530516/2823*y^15+337190694/941*y^17+69413699/
2823*y^9-325035694/941*y^11+1877942516/2823*y^13+163829/941*y^3-148097/2823*y^5
-4824365/2823*y^7+Complex(543283/2823)*y^24+Complex(15709616/8469)*y^22+
Complex(37582285/8469)*y^8+Complex(15373280/8469)*y^6+Complex(2284880/2823)*y^4
+Complex(46480/941)*y^2+Complex(-1035465074/8469)*y^16+Complex(-267347968/8469)
*y^14+Complex(-1362373799/8469)*y^12+Complex(303354020/8469)*y^10+Complex(
604263200/8469)*y^18+Complex(137951554/8469)*y^20+Complex(21884/941)*y^26+
Complex(5540/2823))*ln(y^2+1)^2-5858/8469*(y^2+1)^4*(763/11716*y^22-763/11716+(
Complex(1)*ln(p_inf)+Complex(-84611/1230180))*y^21+(-700173/410060-8444/2929*ln
(p_inf))*y^20+(Complex(45800/2929)*ln(p_inf)+Complex(13738/61509))*y^19+(-\
27153569/175740-249928/2929*ln(p_inf))*y^18+(Complex(1461359/11716)+Complex(
519855/2929)*ln(p_inf))*y^17+(-596620945/246036-3002060/2929*ln(p_inf))*y^16+(
Complex(9416640/2929)*ln(p_inf)+Complex(130610076/20503))*y^15+(343834961/43935
+13915048/2929*ln(p_inf))*y^14+(Complex(-6188720/2929)*ln(p_inf)+Complex(-\
127432141/61509))*y^13+(502831133/43935+18699184/2929*ln(p_inf))*y^12+11080/
2929*y*(Complex(222513/1108)*y^4+Complex(-1480733/1108)*y^8-6401/2770*y^19+
Complex(5864/277)*y^2-264389/5540*y^17+Complex(259869/277)*y^14-119597/1108*y^
15+Complex(5864/277)*y^18+10417409/5540*y^13+Complex(259869/277)*y^6+11775587/
5540*y^11+Complex(-1480733/1108)*y^12-11775587/5540*y^9+Complex(222513/1108)*y^
16-10417409/5540*y^7+Complex(1)*y^20+119597/1108*y^5+Complex(-1261200/277)*y^10
+264389/5540*y^3+Complex(1)+6401/2770*y)*ln(y)-(Complex(519855/2929)*y^4+
Complex(-6188720/2929)*y^8-8444/2929*y^19+Complex(45800/2929)*y^2-249928/2929*y
^17+Complex(9416640/2929)*y^14-3002060/2929*y^15+Complex(45800/2929)*y^18+
13915048/2929*y^13+Complex(9416640/2929)*y^6+18699184/2929*y^11+Complex(-\
6188720/2929)*y^12-18699184/2929*y^9+Complex(519855/2929)*y^16-13915048/2929*y^
7+Complex(1)*y^20+3002060/2929*y^5+Complex(-34303872/2929)*y^10+249928/2929*y^3
+Complex(1)+8444/2929*y)*y*ln(b)+3*(Complex(519855/2929)*y^4+Complex(-6188720/
2929)*y^8-8444/2929*y^19+Complex(45800/2929)*y^2-249928/2929*y^17+Complex(
9416640/2929)*y^14-3002060/2929*y^15+Complex(45800/2929)*y^18+13915048/2929*y^
13+Complex(9416640/2929)*y^6+18699184/2929*y^11+Complex(-6188720/2929)*y^12-\
18699184/2929*y^9+Complex(519855/2929)*y^16-13915048/2929*y^7+Complex(1)*y^20+
3002060/2929*y^5+Complex(-34303872/2929)*y^10+249928/2929*y^3+Complex(1)+8444/
2929*y)*y*ln(2)+(Complex(-68326704/3535)+Complex(-34303872/2929)*ln(p_inf))*y^
11+(-18699184/2929*ln(p_inf)-502831133/43935)*y^10+(Complex(-6188720/2929)*ln(
p_inf)+Complex(-127432141/61509))*y^9+(-13915048/2929*ln(p_inf)-343834961/43935
)*y^8+(Complex(9416640/2929)*ln(p_inf)+Complex(130610076/20503))*y^7+(3002060/
2929*ln(p_inf)+596620945/246036)*y^6+(Complex(1461359/11716)+Complex(519855/
2929)*ln(p_inf))*y^5+(249928/2929*ln(p_inf)+27153569/175740)*y^4+(Complex(45800
/2929)*ln(p_inf)+Complex(13738/61509))*y^3+(8444/2929*ln(p_inf)+700173/410060)*
y^2+(Complex(1)*ln(p_inf)+Complex(-84611/1230180))*y)*ln(y^2+1)-2611/25407*(
Complex(1)*Pi^2+Complex(11304771/1462160)+(-12666/2611*y+Complex(-8787/5222)+
12666/2611*y^27+425556/2611*y^25+20493054/2611*y^23-48430044/373*y^21-\
4490355234/2611*y^19-67130793810/2611*y^15+32625405108/2611*y^17+4490355234/
2611*y^9-32625405108/2611*y^11+67130793810/2611*y^13-425556/2611*y^3-20493054/
2611*y^5+48430044/373*y^7+Complex(96446649/746)*y^8+Complex(-22489272/373)*y^6+
Complex(-20319115101/5222)*y^16+Complex(5989408170/2611)*y^18+Complex(-86274/
2611)*y^2+Complex(-86274/2611)*y^26+Complex(2368353/5222)*y^24+Complex(96446649
/746)*y^20+Complex(-22489272/373)*y^22+Complex(3323731584/2611)*y^14+Complex(-\
20319115101/5222)*y^12+Complex(5989408170/2611)*y^10+Complex(2368353/5222)*y^4+
Complex(-8787/5222)*y^28)*ln(y)^2+Complex(-8787/5222)*ln(p_inf)^2+Complex(-\
77871/91385)*ln(p_inf)-43935/5222*(Complex(519855/2929)*y^4+Complex(-6188720/
2929)*y^8-8444/2929*y^19+Complex(45800/2929)*y^2-249928/2929*y^17+Complex(
9416640/2929)*y^14-3002060/2929*y^15+Complex(45800/2929)*y^18+13915048/2929*y^
13+Complex(9416640/2929)*y^6+18699184/2929*y^11+Complex(-6188720/2929)*y^12-\
18699184/2929*y^9+Complex(519855/2929)*y^16-13915048/2929*y^7+Complex(1)*y^20+
3002060/2929*y^5+Complex(-34303872/2929)*y^10+249928/2929*y^3+Complex(1)+8444/
2929*y)*(y^2+1)^4*ln(2)^2-8787/5222*(Complex(519855/2929)*y^4+Complex(-6188720/
2929)*y^8-8444/2929*y^19+Complex(45800/2929)*y^2-249928/2929*y^17+Complex(
9416640/2929)*y^14-3002060/2929*y^15+Complex(45800/2929)*y^18+13915048/2929*y^
13+Complex(9416640/2929)*y^6+18699184/2929*y^11+Complex(-6188720/2929)*y^12-\
18699184/2929*y^9+Complex(519855/2929)*y^16-13915048/2929*y^7+Complex(1)*y^20+
3002060/2929*y^5+Complex(-34303872/2929)*y^10+249928/2929*y^3+Complex(1)+8444/
2929*y)*(y^2+1)^4*ln(b)^2+(11943/52220-327/746*ln(p_inf))*y^29+(Complex(-\
852893017/2611)*Pi^2+Complex(5576202572/91385)*ln(p_inf)+Complex(-478649865399/
1462160)+Complex(427050339/5222)*ln(p_inf)^2)*y^16+(-176000523599/1096620-\
14738383439/182770*ln(p_inf)+114212178/2611*ln(p_inf)^2+5606651172/2611*Pi^2)*y
^13+(-42253411/1096620+895507/182770*ln(p_inf)-4358/2611*Pi^2+12666/2611*ln(
p_inf)^2)*y^27+(Complex(240353/182770)*ln(p_inf)+Complex(1)*Pi^2+Complex(-8787/
5222)*ln(p_inf)^2+Complex(23241189/1462160))*y^28+(-11988858113/91385+
2084769101/18277*ln(p_inf)+83008290/2611*ln(p_inf)^2+373830817/2611*Pi^2)*y^9+(
Complex(22032651595/292432)+Complex(18230966/2611)*Pi^2+Complex(-104349297/5222
)*ln(p_inf)^2+Complex(-2831253217/182770)*ln(p_inf))*y^8+(Complex(92934/373)*ln
(p_inf)^2+Complex(-7808839379/365540)+Complex(1591150739/13055)*ln(p_inf)+
Complex(480409988/2611)*Pi^2)*y^10+(Complex(49670353/1865)+Complex(-1220573614/
91385)*ln(p_inf)+Complex(-13055016/2611)*Pi^2+Complex(-17673864/2611)*ln(p_inf)
^2)*y^6+(60281378/91385-49991937/182770*ln(p_inf)-425556/2611*ln(p_inf)^2+31893
/2611*Pi^2)*y^3+(Complex(335884309/208880)+Complex(-10407458/13055)*ln(p_inf)+
Complex(1083056/2611)*Pi^2+Complex(-308841/746)*ln(p_inf)^2)*y^4+(-1411000141/
548310+139356277/3730*ln(p_inf)-3169959/373*Pi^2-80028/373*ln(p_inf)^2)*y^21+(
4358/2611*Pi^2+115635/5222-442276/91385*ln(p_inf)-12666/2611*ln(p_inf)^2)*y+(-\
324298776941/1096620+28313945431/182770*ln(p_inf)+190994508/2611*ln(p_inf)^2-\
2702545182/2611*Pi^2)*y^11+(Complex(10515315/73108)+Complex(-3194489/91385)*ln(
p_inf)+Complex(81924/2611)*Pi^2+Complex(-86274/2611)*ln(p_inf)^2)*y^2+(Complex(
480409988/2611)*Pi^2+Complex(-2566965641/13055)*ln(p_inf)+Complex(8708596109/
365540)+Complex(92934/373)*ln(p_inf)^2)*y^18+(87057462329/274155-29782824653/
91385*ln(p_inf)+2702545182/2611*Pi^2-190994508/2611*ln(p_inf)^2)*y^17+(Complex(
40533760/373)*Pi^2+Complex(36845522848/91385)*ln(p_inf)+Complex(-10577453517/
18277)+Complex(354749568/2611)*ln(p_inf)^2)*y^14+(80028/373*ln(p_inf)^2-\
102187661/91385+3169959/373*Pi^2+241046123/13055*ln(p_inf))*y^7+(Complex(
146795327241/1462160)+Complex(-104349297/5222)*ln(p_inf)^2+Complex(-13444096401
/91385)*ln(p_inf)+Complex(18230966/2611)*Pi^2)*y^20+(Complex(3153400452/91385)+
Complex(-17673864/2611)*ln(p_inf)^2+Complex(-13055016/2611)*Pi^2+Complex(-\
3005269114/91385)*ln(p_inf))*y^22+(113711626837/548310-34397979443/91385*ln(
p_inf)-114212178/2611*ln(p_inf)^2-5606651172/2611*Pi^2)*y^15+(36166832882/
274155-2616013509/36554*ln(p_inf)-373830817/2611*Pi^2-83008290/2611*ln(p_inf)^2
)*y^19+(-31893/2611*Pi^2-94361363/109662+74002216/91385*ln(p_inf)+425556/2611*
ln(p_inf)^2)*y^25+(3521283/2611*Pi^2-2016483909/182770+1590022654/91385*ln(
p_inf)+6078654/2611*ln(p_inf)^2)*y^23+(Complex(-86274/2611)*ln(p_inf)^2+
Complex(112162679/365540)+Complex(81924/2611)*Pi^2+Complex(3226331/91385)*ln(
p_inf))*y^26+(Complex(-852893017/2611)*Pi^2+Complex(427050339/5222)*ln(p_inf)^2
+Complex(-107541031757/292432)+Complex(70299005629/182770)*ln(p_inf))*y^12+(
Complex(893673881/292432)+Complex(-308841/746)*ln(p_inf)^2+Complex(1083056/2611
)*Pi^2+Complex(-169993/3730)*ln(p_inf))*y^24+(5262913699/548310-6078654/2611*ln
(p_inf)^2-3521283/2611*Pi^2-575642003/182770*ln(p_inf))*y^5-8787/2611*(y^2+1)^4
*(763/5858*y^21+(Complex(-240353/615090)+Complex(1)*ln(p_inf))*y^20+(-1215967/
615090-8444/2929*ln(p_inf))*y^19+(Complex(45800/2929)*ln(p_inf)+Complex(-549125
/61509))*y^18+(-249928/2929*ln(p_inf)-10258661/43935)*y^17+(Complex(519855/2929
)*ln(p_inf)+Complex(302255/5858))*y^16+(-259858495/61509-3002060/2929*ln(p_inf)
)*y^15+(Complex(9416640/2929)*ln(p_inf)+Complex(591750004/61509))*y^14+(
316599536/43935+13915048/2929*ln(p_inf))*y^13+(Complex(-6188720/2929)*ln(p_inf)
+Complex(203331823/41006))*y^12+(18699184/2929*ln(p_inf)+822693158/43935)*y^11+
(Complex(-68326704/3535)+Complex(-34303872/2929)*ln(p_inf))*y^10+(-18699184/
2929*ln(p_inf)-182969108/43935)*y^9+(Complex(-1119724033/123018)+Complex(-\
6188720/2929)*ln(p_inf))*y^8+(-13915048/2929*ln(p_inf)-371070386/43935)*y^7+(
Complex(191910452/61509)+Complex(9416640/2929)*ln(p_inf))*y^6+(76903955/123018+
3002060/2929*ln(p_inf))*y^5+(Complex(579552/2929)+Complex(519855/2929)*ln(p_inf
))*y^4+(6636247/87870+249928/2929*ln(p_inf))*y^3+(Complex(576601/61509)+
Complex(45800/2929)*ln(p_inf))*y^2+(442276/307545+8444/2929*ln(p_inf))*y+
Complex(257/1015)+Complex(1)*ln(p_inf))*ln(y)+8787/2611*(y^2+1)^4*((Complex(
519855/2929)*y^4+Complex(-6188720/2929)*y^8-8444/2929*y^19+Complex(45800/2929)*
y^2-249928/2929*y^17+Complex(9416640/2929)*y^14-3002060/2929*y^15+Complex(45800
/2929)*y^18+13915048/2929*y^13+Complex(9416640/2929)*y^6+18699184/2929*y^11+
Complex(-6188720/2929)*y^12-18699184/2929*y^9+Complex(519855/2929)*y^16-\
13915048/2929*y^7+Complex(1)*y^20+3002060/2929*y^5+Complex(-34303872/2929)*y^10
+249928/2929*y^3+Complex(1)+8444/2929*y)*ln(y)+763/5858*y^21+(Complex(-240353/
615090)+Complex(1)*ln(p_inf))*y^20+(-1215967/615090-8444/2929*ln(p_inf))*y^19+(
Complex(45800/2929)*ln(p_inf)+Complex(-549125/61509))*y^18+(-249928/2929*ln(
p_inf)-10258661/43935)*y^17+(Complex(519855/2929)*ln(p_inf)+Complex(302255/5858
))*y^16+(-259858495/61509-3002060/2929*ln(p_inf))*y^15+(Complex(9416640/2929)*
ln(p_inf)+Complex(591750004/61509))*y^14+(316599536/43935+13915048/2929*ln(
p_inf))*y^13+(Complex(-6188720/2929)*ln(p_inf)+Complex(203331823/41006))*y^12+(
18699184/2929*ln(p_inf)+822693158/43935)*y^11+(Complex(-68326704/3535)+Complex(
-34303872/2929)*ln(p_inf))*y^10+(-18699184/2929*ln(p_inf)-182969108/43935)*y^9+
(Complex(-1119724033/123018)+Complex(-6188720/2929)*ln(p_inf))*y^8+(-13915048/
2929*ln(p_inf)-371070386/43935)*y^7+(Complex(191910452/61509)+Complex(9416640/
2929)*ln(p_inf))*y^6+(76903955/123018+3002060/2929*ln(p_inf))*y^5+(Complex(
579552/2929)+Complex(519855/2929)*ln(p_inf))*y^4+(6636247/87870+249928/2929*ln(
p_inf))*y^3+(Complex(576601/61509)+Complex(45800/2929)*ln(p_inf))*y^2+(442276/
307545+8444/2929*ln(p_inf))*y+Complex(257/1015)+Complex(1)*ln(p_inf))*ln(b)-\
26361/2611*(y^2+1)^4*(763/5858*y^21+Complex(1)*ln(p_inf)+(Complex(578447/20503)
+Complex(45800/2929)*ln(p_inf))*y^2+(1510442/307545+8444/2929*ln(p_inf))*y+(
Complex(250342/307545)+Complex(1)*ln(p_inf))*y^20+(-1117433/205030-8444/2929*ln
(p_inf))*y^19+(Complex(45800/2929)*ln(p_inf)+Complex(203205/20503))*y^18+(-\
14775217/43935-249928/2929*ln(p_inf))*y^17+(Complex(519855/2929)*ln(p_inf)+
Complex(777429/2929))*y^16+(-111936871/20503-3002060/2929*ln(p_inf))*y^15+(
Complex(9416640/2929)*ln(p_inf)+Complex(829990996/61509))*y^14+(568064332/43935
+13915048/2929*ln(p_inf))*y^13+(-622535182/43935-13915048/2929*ln(p_inf))*y^7+(
Complex(430151444/61509)+Complex(9416640/2929)*ln(p_inf))*y^6+(76269397/41006+
3002060/2929*ln(p_inf))*y^5+(Complex(2411707/5858)+Complex(519855/2929)*ln(
p_inf))*y^4+(15669359/87870+249928/2929*ln(p_inf))*y^3+(Complex(-6188720/2929)*
ln(p_inf)+Complex(296846237/123018))*y^12+(1160614126/43935+18699184/2929*ln(
p_inf))*y^11+(Complex(-34303872/2929)*ln(p_inf)+Complex(-3427954352/102515))*y^
10+(-520890076/43935-18699184/2929*ln(p_inf))*y^9+(Complex(-1432873265/123018)+
Complex(-6188720/2929)*ln(p_inf))*y^8+Complex(8879/6090)+(Complex(519855/2929)*
y^4+Complex(-6188720/2929)*y^8-8444/2929*y^19+Complex(45800/2929)*y^2-249928/
2929*y^17+Complex(9416640/2929)*y^14-3002060/2929*y^15+Complex(45800/2929)*y^18
+13915048/2929*y^13+Complex(9416640/2929)*y^6+18699184/2929*y^11+Complex(-\
6188720/2929)*y^12-18699184/2929*y^9+Complex(519855/2929)*y^16-13915048/2929*y^
7+Complex(1)*y^20+3002060/2929*y^5+Complex(-34303872/2929)*y^10+249928/2929*y^3
+Complex(1)+8444/2929*y)*ln(y)+(Complex(-519855/2929)*y^4+Complex(6188720/2929)
*y^8+Complex(-45800/2929)*y^2+Complex(-1)+3002060/2929*y^15+18699184/2929*y^9+
13915048/2929*y^7-3002060/2929*y^5-249928/2929*y^3-8444/2929*y-13915048/2929*y^
13-18699184/2929*y^11+Complex(-9416640/2929)*y^14+Complex(-45800/2929)*y^18+
249928/2929*y^17+Complex(-9416640/2929)*y^6+Complex(6188720/2929)*y^12+Complex(
-519855/2929)*y^16+8444/2929*y^19+Complex(-1)*y^20+Complex(34303872/2929)*y^10)
*ln(b))*ln(2))*y)/b^3/(y^2+1)^17*p_inf^9;
W_even_hered_y_4_meqm1_fin := -96/35*mu*y^2*70^(1/2)*Pi^(1/2)*(((Complex(1)*y^
10+Complex(79/3)*y^8-8/3*y^9+Complex(-208)*y^6+308/3*y^7+Complex(208)*y^4-256*y
^5+Complex(-79/3)*y^2+308/3*y^3+Complex(-1)-8/3*y)*y*ln(y)+(Complex(1)*y^9-1/6*
y^10+Complex(421/9)*y^7-169/18*y^8+Complex(-1276/9)*y^5+967/9*y^6+Complex(421/9
)*y^3-967/9*y^4+Complex(1)*y+169/18*y^2+1/6)*(y^2+1))*y*polylog(2,-y^2)-(
Complex(1)*y^10+Complex(79/3)*y^8-8/3*y^9+Complex(-208)*y^6+308/3*y^7+Complex(
208)*y^4-256*y^5+Complex(-79/3)*y^2+308/3*y^3+Complex(-1)-8/3*y)*y^2*polylog(3,
-y^2)+((Complex(1)*y^10+Complex(79/3)*y^8-8/3*y^9+Complex(-208)*y^6+308/3*y^7+
Complex(208)*y^4-256*y^5+Complex(-79/3)*y^2+308/3*y^3+Complex(-1)-8/3*y)*y^2*ln
(y)^2-1/24*(Complex(1)*y^10+Complex(91/3)*y^8+20/3*y^9+Complex(-2912/3)*y^6+
1084/3*y^7+Complex(2912/3)*y^4-3872/3*y^5+Complex(-91/3)*y^2+1084/3*y^3+
Complex(-1)+20/3*y)*(y^2+1)^2)*ln(y^2+1)-1/2*(Complex(1)*y^10+Complex(79/3)*y^8
-8/3*y^9+Complex(-208)*y^6+308/3*y^7+Complex(208)*y^4-256*y^5+Complex(-79/3)*y^
2+308/3*y^3+Complex(-1)-8/3*y)*y^2*ln(y)^3-1/2*((Complex(1)*y^10+Complex(79/3)*
y^8-8/3*y^9+Complex(-208)*y^6+308/3*y^7+Complex(208)*y^4-256*y^5+Complex(-79/3)
*y^2+308/3*y^3+Complex(-1)-8/3*y)*y*ln(2)-y*(Complex(1)*y^10+Complex(79/3)*y^8-\
8/3*y^9+Complex(-208)*y^6+308/3*y^7+Complex(208)*y^4-256*y^5+Complex(-79/3)*y^2
+308/3*y^3+Complex(-1)-8/3*y)*ln(b)-1/3+(Complex(11/6)+Complex(1)*ln(p_inf))*y^
11+(-8/3*ln(p_inf)-50/9)*y^10+(Complex(79/3)*ln(p_inf)+Complex(1031/18))*y^9+(
308/3*ln(p_inf)+2315/9)*y^8+(Complex(-208)*ln(p_inf)+Complex(-585))*y^7+(-256*
ln(p_inf)-824)*y^6+(Complex(208)*ln(p_inf)+Complex(775))*y^5+(308/3*ln(p_inf)+
1360/3)*y^4+(Complex(-79/3)*ln(p_inf)+Complex(-917/6))*y^3+(-8/3*ln(p_inf)-74/3
)*y^2+(Complex(-1)*ln(p_inf)+Complex(-23/6))*y)*y*ln(y)^2+((y^2+1)*y*(Complex(1
)*y^9-1/6*y^10+Complex(421/9)*y^7-169/18*y^8+Complex(-1276/9)*y^5+967/9*y^6+
Complex(421/9)*y^3-967/9*y^4+Complex(1)*y+169/18*y^2+1/6)*ln(2)-y*(y^2+1)*(
Complex(1)*y^9-1/6*y^10+Complex(421/9)*y^7-169/18*y^8+Complex(-1276/9)*y^5+967/
9*y^6+Complex(421/9)*y^3-967/9*y^4+Complex(1)*y+169/18*y^2+1/6)*ln(b)+Complex(-\
1/48)+Complex(1/48)*y^14+(-1/9-1/6*ln(p_inf))*y^13+(Complex(55/48)+Complex(1)*
ln(p_inf)+Complex(-1/6)*Pi^2)*y^12+(-263/36-86/9*ln(p_inf)+4/9*Pi^2)*y^11+(
Complex(2239/48)+Complex(430/9)*ln(p_inf)+Complex(-79/18)*Pi^2)*y^10+(2099/18+
1765/18*ln(p_inf)-154/9*Pi^2)*y^9+(Complex(-20269/144)+Complex(-95)*ln(p_inf)+
Complex(104/3)*Pi^2)*y^8+(128/3*Pi^2-697/18)*y^7+(Complex(-14627/144)+Complex(-\
95)*ln(p_inf)+Complex(-104/3)*Pi^2)*y^6+(-140-154/9*Pi^2-1765/18*ln(p_inf))*y^5
+(Complex(4057/48)+Complex(79/18)*Pi^2+Complex(430/9)*ln(p_inf))*y^4+(275/12+86
/9*ln(p_inf)+4/9*Pi^2)*y^3+(Complex(-29/144)+Complex(1/6)*Pi^2+Complex(1)*ln(
p_inf))*y^2+(7/18+1/6*ln(p_inf))*y)*ln(y)+1/48*(Complex(1)*y^10+Complex(91/3)*y
^8+20/3*y^9+Complex(-2912/3)*y^6+1084/3*y^7+Complex(2912/3)*y^4-3872/3*y^5+
Complex(-91/3)*y^2+1084/3*y^3+Complex(-1)+20/3*y)*(y^2+1)^2*ln(2)-1/48*(y^2+1)^
2*(Complex(1)*y^10+Complex(91/3)*y^8+20/3*y^9+Complex(-2912/3)*y^6+1084/3*y^7+
Complex(2912/3)*y^4-3872/3*y^5+Complex(-91/3)*y^2+1084/3*y^3+Complex(-1)+20/3*y
)*ln(b)+(Complex(1)*y^10+Complex(79/3)*y^8-8/3*y^9+Complex(-208)*y^6+308/3*y^7+
Complex(208)*y^4-256*y^5+Complex(-79/3)*y^2+308/3*y^3+Complex(-1)-8/3*y)*y^2*
Zeta(3)+1/48*(y^2+1)*(-y^13+(Complex(-2/3)+Complex(1)*ln(p_inf))*y^12+(-37/3+20
/3*ln(p_inf)-4/3*Pi^2)*y^11+(Complex(259/3)+Complex(94/3)*ln(p_inf)+Complex(8)*
Pi^2)*y^10+(922/3+368*ln(p_inf)-676/9*Pi^2)*y^9+(Complex(-529)+Complex(-2821/3)
*ln(p_inf)+Complex(3368/9)*Pi^2)*y^8+(7736/9*Pi^2-414-2788/3*ln(p_inf))*y^7+(
Complex(-10208/9)*Pi^2+Complex(-46))*y^6+(-461-7736/9*Pi^2-2788/3*ln(p_inf))*y^
5+(Complex(1528/3)+Complex(3368/9)*Pi^2+Complex(2821/3)*ln(p_inf))*y^4+(815/3+
368*ln(p_inf)+676/9*Pi^2)*y^3+(Complex(-185/3)+Complex(8)*Pi^2+Complex(-94/3)*
ln(p_inf))*y^2+(4/3*Pi^2+20/3*ln(p_inf))*y+Complex(-1)*ln(p_inf)+Complex(-1)))/
(y^2+1)^9/b^4/p_inf^2+688/35*mu*y*(-3/172*y*(Complex(1)*y^6+Complex(11)*y^4-4/3
*y^5+Complex(-11)*y^2+52/3*y^3+Complex(-1)-4/3*y)*(y^2+1)^6*polylog(2,-y/(y^2+1
)*(Complex(1)-y))+3/172*y*(Complex(1)*y^6+Complex(11)*y^4-4/3*y^5+Complex(-11)*
y^2+52/3*y^3+Complex(-1)-4/3*y)*(y^2+1)^6*polylog(2,(1+Complex(1)*y)/(y^2+1))-3
/172*y*(Complex(1)*y^6+Complex(11)*y^4-4/3*y^5+Complex(-11)*y^2+52/3*y^3+
Complex(-1)-4/3*y)*(y^2+1)^6*polylog(2,Complex(-1)/(y^2+1)*(Complex(1)+y))+3/
172*y*(Complex(1)*y^6+Complex(11)*y^4-4/3*y^5+Complex(-11)*y^2+52/3*y^3+
Complex(-1)-4/3*y)*(y^2+1)^6*polylog(2,y/(y^2+1)*(Complex(1)+y))-3/172*(
Complex(1)*y^8+Complex(12)*y^6-4/3*y^7+Complex(-190/3)*y^4-44*y^5+Complex(12)*y
^2+44*y^3+Complex(1)+4/3*y)*y*(y^2+1)^5*polylog(2,(Complex(-1)+y)/y)+3/172*y*(y
^2+1)^3*(Complex(1)*y^12+Complex(14)*y^10-4/3*y^11+Complex(1165/3)*y^8-140/3*y^
9+Complex(-3892/3)*y^6+2936/3*y^7+Complex(1165/3)*y^4-2936/3*y^5+Complex(14)*y^
2+140/3*y^3+Complex(1)+4/3*y)*polylog(2,(Complex(1)+y)/y)+3/344*y*(344/3*y^2*(
Complex(1)*y^14+Complex(1165/43)*y^12-120/43*y^13+Complex(7297/43)*y^10-1100/43
*y^11+Complex(-76145/43)*y^8+880*y^9+Complex(76145/43)*y^6-87000/43*y^7+
Complex(-7297/43)*y^4+880*y^5+Complex(-1165/43)*y^2-1100/43*y^3+Complex(-1)-120
/43*y)*ln(y)+(Complex(30850/9)*y^4+Complex(-137488)*y^8-88/9*y^15+Complex(176/3
)*y^2-6236/9*y^13+Complex(272/3)*y^14-36476/3*y^11+Complex(399232/9)*y^6+885400
/9*y^9+Complex(31822/9)*y^12-882640/9*y^7+Complex(1)*y^16+36908/3*y^5+Complex(
400384/9)*y^10+6428/9*y^3+Complex(-1)+64/9*y)*(y^2+1))*polylog(2,-y^2)-y^3*(
Complex(1)*y^14+Complex(1165/43)*y^12-120/43*y^13+Complex(7297/43)*y^10-1100/43
*y^11+Complex(-76145/43)*y^8+880*y^9+Complex(76145/43)*y^6-87000/43*y^7+
Complex(-7297/43)*y^4+880*y^5+Complex(-1165/43)*y^2-1100/43*y^3+Complex(-1)-120
/43*y)*polylog(3,-y^2)-3/86*(Complex(1)*y^6+Complex(11)*y^4-4/3*y^5+Complex(-11
)*y^2+52/3*y^3+Complex(-1)-4/3*y)*y*(y^2+1)^6*ln(y^2+1)^2+(3/43*(Complex(1)*y^6
+Complex(11)*y^4-4/3*y^5+Complex(-11)*y^2+52/3*y^3+Complex(-1)-4/3*y)*y*(y^2+1)
^6*ln(Complex(1)+y)+y^3*(Complex(1)*y^14+Complex(1165/43)*y^12-120/43*y^13+
Complex(7297/43)*y^10-1100/43*y^11+Complex(-76145/43)*y^8+880*y^9+Complex(76145
/43)*y^6-87000/43*y^7+Complex(-7297/43)*y^4+880*y^5+Complex(-1165/43)*y^2-1100/
43*y^3+Complex(-1)-120/43*y)*ln(y)^2+3/86*(Complex(1)*y^6+Complex(11)*y^4-4/3*y
^5+Complex(-11)*y^2+52/3*y^3+Complex(-1)-4/3*y)*y*(y^2+1)^6*ln(y)+3/172*(y^2+1)
^2*((Complex(1)*y^6+Complex(11)*y^4-4/3*y^5+Complex(-11)*y^2+52/3*y^3+Complex(-\
1)-4/3*y)*y*(y^2+1)^4*ln(2)-y*(y^2+1)^4*(Complex(1)*y^6+Complex(11)*y^4-4/3*y^5
+Complex(-11)*y^2+52/3*y^3+Complex(-1)-4/3*y)*ln(b)-1/2-1/2*y^16+(Pi+Complex(13
/9)+Complex(1)*ln(p_inf))*y^15+(-128/27-4/3*ln(p_inf)+Complex(4/3)*Pi)*y^14+(15
*Pi+Complex(-1328/27)+Complex(15)*ln(p_inf))*y^13+(-6268/27+12*ln(p_inf)+
Complex(18)*Pi)*y^12+(22/3*Pi+Complex(39)*ln(p_inf)+Complex(-86))*y^11+(60*ln(
p_inf)-244504/27+Complex(16)*Pi)*y^10+(-58*Pi+Complex(25)*ln(p_inf)+Complex(
575285/27))*y^9+(280/3*ln(p_inf)+675779/27+Complex(-140/3)*Pi)*y^8+(Complex(-25
)*ln(p_inf)+Complex(-575285/27)-83*Pi)*y^7+(60*ln(p_inf)-244504/27+Complex(-76)
*Pi)*y^6+(Complex(-39)*ln(p_inf)+Complex(86)-95/3*Pi)*y^5+(12*ln(p_inf)-6268/27
+Complex(-30)*Pi)*y^4+(Complex(-15)*ln(p_inf)+Complex(1328/27))*y^3+(-4/3*ln(
p_inf)-128/27)*y^2+(Complex(-1)*ln(p_inf)+Complex(-13/9))*y))*ln(y^2+1)-3/86*y*
(Complex(1)*y^6+Complex(11)*y^4-4/3*y^5+Complex(-11)*y^2+52/3*y^3+Complex(-1)-4
/3*y)*(y^2+1)^6*polylog(2,Complex(1)*y)-3/86*(y^2+1)^3*(2*(Complex(1)*y^6+
Complex(11)*y^4-4/3*y^5+Complex(-11)*y^2+52/3*y^3+Complex(-1)-4/3*y)*y*(y^2+1)^
3*ln(y)+y*(Complex(1)*y^6+Complex(11)*y^4-4/3*y^5+Complex(-11)*y^2+52/3*y^3+
Complex(-1)-4/3*y)*(y^2+1)^3*ln(2)-y*(y^2+1)^3*(Complex(1)*y^6+Complex(11)*y^4-\
4/3*y^5+Complex(-11)*y^2+52/3*y^3+Complex(-1)-4/3*y)*ln(b)-1/2-1/2*y^14+(
Complex(7/6)+Complex(1)*ln(p_inf))*y^13+(-4/3*ln(p_inf)-19/2)*y^12+(Complex(14)
*ln(p_inf)+Complex(94/3))*y^11+(40/3*ln(p_inf)+77/6)*y^10+(-320/3*Pi+Complex(25
)*ln(p_inf)+Complex(355/6))*y^9+(140/3*ln(p_inf)+165/2+Complex(256)*Pi)*y^8+896
/3*Pi*y^7+(140/3*ln(p_inf)+165/2+Complex(-256)*Pi)*y^6+(Complex(-25)*ln(p_inf)+
Complex(-355/6)-320/3*Pi)*y^5+(40/3*ln(p_inf)+77/6)*y^4+(Complex(-14)*ln(p_inf)
+Complex(-94/3))*y^3+(-4/3*ln(p_inf)-19/2)*y^2+(Complex(-1)*ln(p_inf)+Complex(-\
7/6))*y)*ln(Complex(1)+y)-1/2*y^3*(Complex(1)*y^14+Complex(1165/43)*y^12-120/43
*y^13+Complex(7297/43)*y^10-1100/43*y^11+Complex(-76145/43)*y^8+880*y^9+
Complex(76145/43)*y^6-87000/43*y^7+Complex(-7297/43)*y^4+880*y^5+Complex(-1165/
43)*y^2-1100/43*y^3+Complex(-1)-120/43*y)*ln(y)^3-1/2*y^2*(y*(Complex(1)*y^14+
Complex(1165/43)*y^12-120/43*y^13+Complex(7297/43)*y^10-1100/43*y^11+Complex(-\
76145/43)*y^8+880*y^9+Complex(76145/43)*y^6-87000/43*y^7+Complex(-7297/43)*y^4+
880*y^5+Complex(-1165/43)*y^2-1100/43*y^3+Complex(-1)-120/43*y)*ln(2)-y*(
Complex(1)*y^14+Complex(1165/43)*y^12-120/43*y^13+Complex(7297/43)*y^10-1100/43
*y^11+Complex(-76145/43)*y^8+880*y^9+Complex(76145/43)*y^6-87000/43*y^7+
Complex(-7297/43)*y^4+880*y^5+Complex(-1165/43)*y^2-1100/43*y^3+Complex(-1)-120
/43*y)*ln(b)-19/129+(Complex(1)*ln(p_inf)+Complex(491/258))*y^15+(-6-120/43*ln(
p_inf))*y^14+(Complex(15503/258)+Complex(1165/43)*ln(p_inf))*y^13+(-2059/43-\
1100/43*ln(p_inf))*y^12+(Complex(7297/43)*ln(p_inf)+Complex(31269/86))*y^11+(
880*ln(p_inf)+105008/43)*y^10+(Complex(-76145/43)*ln(p_inf)+Complex(-1373969/
258))*y^9+(-87000/43*ln(p_inf)-901405/129)*y^8+(Complex(76145/43)*ln(p_inf)+
Complex(600403/86))*y^7+(880*ln(p_inf)+513118/129)*y^6+(Complex(-7297/43)*ln(
p_inf)+Complex(-309763/258))*y^5+(-1100/43*ln(p_inf)-32975/129)*y^4+(Complex(-\
1165/43)*ln(p_inf)+Complex(-33427/258))*y^3+(-120/43*ln(p_inf)-792/43)*y^2+(
Complex(-1)*ln(p_inf)+Complex(-827/258))*y)*ln(y)^2-5/2064*y*(-1344/5*y*(y^2+1)
*(Complex(1)*y^13-19/168*y^14+Complex(3917/84)*y^11-1583/168*y^12+Complex(12494
/21)*y^9-9173/56*y^10+Complex(-25779/14)*y^7+221005/168*y^8+Complex(12494/21)*y
^5-221005/168*y^6+Complex(3917/84)*y^3+9173/56*y^4+Complex(1)*y+1583/168*y^2+19
/168)*ln(2)+1344/5*y*(y^2+1)*(Complex(1)*y^13-19/168*y^14+Complex(3917/84)*y^11
-1583/168*y^12+Complex(12494/21)*y^9-9173/56*y^10+Complex(-25779/14)*y^7+221005
/168*y^8+Complex(12494/21)*y^5-221005/168*y^6+Complex(3917/84)*y^3+9173/56*y^4+
Complex(1)*y+1583/168*y^2+19/168)*ln(b)+(Complex(1)+18*Pi)*y^18+(824/15+152/5*
ln(p_inf)+Complex(24)*Pi)*y^17+(306*Pi+Complex(-271)+Complex(344/5)*Pi^2+
Complex(-1344/5)*ln(p_inf))*y^16+(40756/15+12816/5*ln(p_inf)-192*Pi^2+Complex(
264)*Pi)*y^15+(Complex(-73674/5)+2340*Pi+Complex(1864)*Pi^2+Complex(-64016/5)*
ln(p_inf))*y^14+(226752/5+232816/5*ln(p_inf)+Complex(-3216)*Pi-1760*Pi^2)*y^13+
(Complex(-3000566/15)+324*Pi+Complex(-862288/5)*ln(p_inf)+Complex(58376/5)*Pi^2
)*y^12+(-2249516/5-1547888/5*ln(p_inf)+Complex(-8136)*Pi+60544*Pi^2)*y^11+(
Complex(8445544/15)-9288*Pi+Complex(1675168/5)*ln(p_inf)+Complex(-121832)*Pi^2)
*y^10+(Complex(-3312)*Pi-139200*Pi^2+1696984/15)*y^9+(Complex(6169856/15)-53352
/5*Pi+Complex(1675168/5)*ln(p_inf)+Complex(121832)*Pi^2)*y^8+(Complex(16344/5)*
Pi+60544*Pi^2+7431788/15+1547888/5*ln(p_inf))*y^7+(Complex(-1049674/3)-11124/5*
Pi+Complex(-862288/5)*ln(p_inf)+Complex(-58376/5)*Pi^2)*y^6+(-1718864/15+
Complex(7152/5)*Pi-1760*Pi^2-232816/5*ln(p_inf))*y^5+(Complex(-184346/15)+828*
Pi+Complex(-1864)*Pi^2+Complex(-64016/5)*ln(p_inf))*y^4+(-21684/5-12816/5*ln(
p_inf)+Complex(-2328/5)*Pi-192*Pi^2)*y^3+(Complex(4697/15)-306/5*Pi+Complex(-\
344/5)*Pi^2+Complex(-1344/5)*ln(p_inf))*y^2+(-256/15-152/5*ln(p_inf)+Complex(24
/5)*Pi)*y-18/5*Pi+Complex(-1))*ln(y)-5/2064*y*(y^2+1)^2*((Complex(1)+18/5*Pi)*y
^14+(284/15+Complex(24/5)*Pi)*y^13+(Complex(-4411/15)+54*Pi)*y^12+(-12716/15+
Complex(-216/5)*Pi)*y^11+(Complex(-3177/5)+702/5*Pi)*y^10+(-494156/15+Complex(-\
216)*Pi)*y^9+(Complex(229475/3)+90*Pi)*y^8+(Complex(-336)*Pi+1342648/15)*y^7+(
Complex(-229475/3)-90*Pi)*y^6+(-494156/15+Complex(-216)*Pi)*y^5+(Complex(3177/5
)-702/5*Pi)*y^4+(-12716/15+Complex(-216/5)*Pi)*y^3+(Complex(4411/15)-54*Pi)*y^2
+(284/15+Complex(24/5)*Pi)*y-18/5*Pi+Complex(-1))*ln(2)+5/2064*y*(y^2+1)^2*((
Complex(1)+18/5*Pi)*y^14+(284/15+Complex(24/5)*Pi)*y^13+(Complex(-4411/15)+54*
Pi)*y^12+(-12716/15+Complex(-216/5)*Pi)*y^11+(Complex(-3177/5)+702/5*Pi)*y^10+(
-494156/15+Complex(-216)*Pi)*y^9+(Complex(229475/3)+90*Pi)*y^8+(Complex(-336)*
Pi+1342648/15)*y^7+(Complex(-229475/3)-90*Pi)*y^6+(-494156/15+Complex(-216)*Pi)
*y^5+(Complex(3177/5)-702/5*Pi)*y^4+(-12716/15+Complex(-216/5)*Pi)*y^3+(
Complex(4411/15)-54*Pi)*y^2+(284/15+Complex(24/5)*Pi)*y-18/5*Pi+Complex(-1))*ln
(b)+y^3*(Complex(1)*y^14+Complex(1165/43)*y^12-120/43*y^13+Complex(7297/43)*y^
10-1100/43*y^11+Complex(-76145/43)*y^8+880*y^9+Complex(76145/43)*y^6-87000/43*y
^7+Complex(-7297/43)*y^4+880*y^5+Complex(-1165/43)*y^2-1100/43*y^3+Complex(-1)-\
120/43*y)*Zeta(3)-5/2064*(y^2+1)*(43/5*y^18+((18/5+18/5*ln(p_inf))*Pi+Complex(1
)*ln(p_inf)+Complex(539/15))*y^17+(76/15*Pi^2+(Complex(24/5)*ln(p_inf)+Complex(
36/5))*Pi+3221/15+284/15*ln(p_inf))*y^16+(Complex(-224/5)*Pi^2+(402/5+288/5*ln(
p_inf))*Pi+Complex(-243/5)+Complex(-4396/15)*ln(p_inf))*y^15+(6332/15*Pi^2+(
Complex(-102)+Complex(-192/5)*ln(p_inf))*Pi+5465/3-4144/5*ln(p_inf))*y^14+(
Complex(-21736/15)*Pi^2+(210+972/5*ln(p_inf))*Pi+Complex(-128243/15)+Complex(-\
13942/15)*ln(p_inf))*y^13+(44372/5*Pi^2+(Complex(-2838/5)+Complex(-1296/5)*ln(
p_inf))*Pi-602087/15-506872/15*ln(p_inf))*y^12+(Complex(-407488/15)*Pi^2+(-174/
5+1152/5*ln(p_inf))*Pi+Complex(1137844/15)*ln(p_inf)+Complex(363141/5))*y^11+(-\
172196/3*Pi^2+(Complex(-5262/5)+Complex(-552)*ln(p_inf))*Pi+848492/15*ln(p_inf)
+683747/15)*y^10+(-762*Pi+Complex(175171/15)+Complex(400944/5)*Pi^2)*y^9+(
172196/3*Pi^2+(Complex(-552)*ln(p_inf)+Complex(-822))*Pi+848492/15*ln(p_inf)+
810383/15)*y^8+(Complex(-407488/15)*Pi^2+(-1152/5*ln(p_inf)-5562/5)*Pi+Complex(
-1137844/15)*ln(p_inf)+Complex(-192023/3))*y^7+(-44372/5*Pi^2+(Complex(-1296/5)
*ln(p_inf)+Complex(-714/5))*Pi-506872/15*ln(p_inf)-497537/15)*y^6+(Complex(-\
21736/15)*Pi^2+(-3378/5-972/5*ln(p_inf))*Pi+Complex(13942/15)*ln(p_inf)+
Complex(86279/15))*y^5+(-6332/15*Pi^2+(Complex(-192/5)*ln(p_inf)+Complex(150))*
Pi-4144/5*ln(p_inf)+3011/15)*y^4+(Complex(-224/5)*Pi^2+(-162-288/5*ln(p_inf))*
Pi+Complex(4396/15)*ln(p_inf)+Complex(5053/15))*y^3+(-76/15*Pi^2+(Complex(342/5
)+Complex(24/5)*ln(p_inf))*Pi+284/15*ln(p_inf)+288/5)*y^2+((-24/5-18/5*ln(p_inf
))*Pi+Complex(-1)*ln(p_inf)+Complex(-38/5))*y+Complex(18/5)*Pi))*70^(1/2)*Pi^(1
/2)/b^4/(y^2+1)^11;


==> anc/W_even_hered_leq3_meqm3.mpl <==
W_even_hered_y_2_meqm3_fin := -8/21*mu*(Complex(1)-y)^6*y^2*((Complex(1)+10*y+
Complex(-48)*y^2-10*y^3+Complex(1)*y^4)*ln(y^2+1)+(Complex(-1/2)*y^4+5*y^3+
Complex(24)*y^2-5*y+Complex(-1/2))*ln(2)+(Complex(1/2)*y^4+Complex(-24)*y^2+
Complex(1/2)-5*y^3+5*y)*ln(b)+(Complex(-1/2)*y^4+5*y^3+Complex(24)*y^2-5*y+
Complex(-1/2))*ln(y)+3/2*y^5+(Complex(11)+Complex(-1/2)*ln(p_inf))*y^4+(-55/2+5
*ln(p_inf))*y^3+(Complex(67/2)+Complex(24)*ln(p_inf))*y^2+(-6-5*ln(p_inf))*y+
Complex(-1/2)+Complex(-1/2)*ln(p_inf))*42^(1/2)*Pi^(1/2)/(y^2+1)^7/b^2*p_inf^2+
76/63*mu*(Complex(1)-y)^6*y^2*((Complex(1)*y^8+Complex(-970/19)*y^6+Complex(1)-\
1402/19*y^3+198/19*y-198/19*y^7+1402/19*y^5+Complex(942/19)*y^4+Complex(-970/19
)*y^2)*ln(y^2+1)+(Complex(-1/2)+701/19*y^3-99/19*y+Complex(-1/2)*y^8+Complex(
485/19)*y^6+Complex(-471/19)*y^4+Complex(485/19)*y^2+99/19*y^7-701/19*y^5)*ln(2
)+(Complex(1/2)-701/19*y^3+99/19*y+Complex(1/2)*y^8+Complex(-485/19)*y^6+
Complex(471/19)*y^4+Complex(-485/19)*y^2-99/19*y^7+701/19*y^5)*ln(b)+(Complex(-\
1/2)+701/19*y^3-99/19*y+Complex(-1/2)*y^8+Complex(485/19)*y^6+Complex(-471/19)*
y^4+Complex(485/19)*y^2+99/19*y^7-701/19*y^5)*ln(y)-15/38*y^9+(Complex(-1/2)*ln
(p_inf)+Complex(-313/114))*y^8+(463/38+99/19*ln(p_inf))*y^7+(Complex(485/19)*ln
(p_inf)+Complex(8485/114))*y^6+(-12581/114-701/19*ln(p_inf))*y^5+(Complex(-1163
/38)+Complex(-471/19)*ln(p_inf))*y^4+(4943/114+701/19*ln(p_inf))*y^3+(Complex(
1533/38)+Complex(485/19)*ln(p_inf))*y^2+(-135/19-99/19*ln(p_inf))*y+Complex(-11
/19)+Complex(-1/2)*ln(p_inf))*42^(1/2)*Pi^(1/2)/(y^2+1)^9/b^2*p_inf^4-133/99*mu
*(Complex(1)-y)^6*y^2*((Complex(8121/95)*y^8+Complex(-350376/931)*y^6+Complex(1
)*y^12+Complex(-290356/4655)*y^10+440974/4655*y^9-10702/931*y^11+Complex(1)-\
440974/4655*y^3+10702/931*y+170484/4655*y^7-170484/4655*y^5+Complex(8121/95)*y^
4+Complex(-290356/4655)*y^2)*ln(y^2+1)+(-220487/4655*y^9+5351/931*y^11+Complex(
-1/2)+220487/4655*y^3-5351/931*y-85242/4655*y^7+85242/4655*y^5+Complex(-8121/
190)*y^8+Complex(175188/931)*y^6+Complex(-1/2)*y^12+Complex(145178/4655)*y^10+
Complex(-8121/190)*y^4+Complex(145178/4655)*y^2)*ln(2)+(-5351/931*y^11+220487/
4655*y^9+Complex(1/2)-220487/4655*y^3+5351/931*y+85242/4655*y^7-85242/4655*y^5+
Complex(8121/190)*y^8+Complex(-175188/931)*y^6+Complex(1/2)*y^12+Complex(-\
145178/4655)*y^10+Complex(8121/190)*y^4+Complex(-145178/4655)*y^2)*ln(b)+(-\
220487/4655*y^9+5351/931*y^11+Complex(-1/2)+220487/4655*y^3-5351/931*y-85242/
4655*y^7+85242/4655*y^5+Complex(-8121/190)*y^8+Complex(175188/931)*y^6+Complex(
-1/2)*y^12+Complex(145178/4655)*y^10+Complex(-8121/190)*y^4+Complex(145178/4655
)*y^2)*ln(y)-129/266*y^13+(Complex(-1/2)*ln(p_inf)+Complex(-10427/2793))*y^12+(
483017/27930+5351/931*ln(p_inf))*y^11+(Complex(145178/4655)*ln(p_inf)+Complex(
588971/5586))*y^10+(-780817/4655-220487/4655*ln(p_inf))*y^9+(Complex(-8121/190)
*ln(p_inf)+Complex(-4403849/27930))*y^8+(-630827/2793-85242/4655*ln(p_inf))*y^7
+(Complex(175188/931)*ln(p_inf)+Complex(147739/245))*y^6+(-497957/27930+85242/
4655*ln(p_inf))*y^5+(Complex(-1258424/13965)+Complex(-8121/190)*ln(p_inf))*y^4+
(113047/1470+220487/4655*ln(p_inf))*y^3+(Complex(553201/9310)+Complex(145178/
4655)*ln(p_inf))*y^2+(-9138/931-5351/931*ln(p_inf))*y+Complex(-1415/1862)+
Complex(-1/2)*ln(p_inf))*42^(1/2)*Pi^(1/2)/(y^2+1)^11/b^2*p_inf^6+1165/858*mu*(
Complex(1)-y)^6*y^2*((Complex(3177064/24465)*y^4+Complex(-29107966/40775)*y^8+
Complex(-3019686/40775)*y^14+Complex(-3019686/40775)*y^2+24350346/40775*y^9+
9293618/40775*y^11+Complex(-30345082/40775)*y^6+Complex(3177064/24465)*y^12+
Complex(1)-13543646/122325*y^3+101958/8155*y-101958/8155*y^15+13543646/122325*y
^13-24350346/40775*y^7-9293618/40775*y^5+Complex(1)*y^16+Complex(-30345082/
40775)*y^10)*ln(y^2+1)+(-12175173/40775*y^9-4646809/40775*y^11+Complex(-1588532
/24465)*y^4+Complex(14553983/40775)*y^8+Complex(1509843/40775)*y^14+Complex(
1509843/40775)*y^2+Complex(15172541/40775)*y^6+Complex(-1588532/24465)*y^12+
Complex(-1/2)*y^16+Complex(15172541/40775)*y^10+Complex(-1/2)+6771823/122325*y^
3-50979/8155*y+50979/8155*y^15-6771823/122325*y^13+12175173/40775*y^7+4646809/
40775*y^5)*ln(2)+(4646809/40775*y^11+12175173/40775*y^9+Complex(1588532/24465)*
y^4+Complex(-14553983/40775)*y^8+Complex(-1509843/40775)*y^14+Complex(-1509843/
40775)*y^2+Complex(-15172541/40775)*y^6+Complex(1588532/24465)*y^12+Complex(1/2
)*y^16+Complex(-15172541/40775)*y^10+Complex(1/2)-6771823/122325*y^3+50979/8155
*y-50979/8155*y^15+6771823/122325*y^13-12175173/40775*y^7-4646809/40775*y^5)*ln
(b)+(-12175173/40775*y^9-4646809/40775*y^11+Complex(-1588532/24465)*y^4+
Complex(14553983/40775)*y^8+Complex(1509843/40775)*y^14+Complex(1509843/40775)*
y^2+Complex(15172541/40775)*y^6+Complex(-1588532/24465)*y^12+Complex(-1/2)*y^16
+Complex(15172541/40775)*y^10+Complex(-1/2)+6771823/122325*y^3-50979/8155*y+
50979/8155*y^15-6771823/122325*y^13+12175173/40775*y^7+4646809/40775*y^5)*ln(y)
-237/466*y^17+(Complex(-1/2)*ln(p_inf)+Complex(-86773/20970))*y^16+(14943023/
733950+50979/8155*ln(p_inf))*y^15+(Complex(1509843/40775)*ln(p_inf)+Complex(
33350341/244650))*y^14+(-158875337/733950-6771823/122325*ln(p_inf))*y^13+(
Complex(-1588532/24465)*ln(p_inf)+Complex(-50441089/146790))*y^12+(-166086967/
244650-4646809/40775*ln(p_inf))*y^11+(Complex(15172541/40775)*ln(p_inf)+
Complex(12442421/11650))*y^10+(-134327859/81550-12175173/40775*ln(p_inf))*y^9+(
Complex(14553983/40775)*ln(p_inf)+Complex(307397003/244650))*y^8+(264024653/
733950+12175173/40775*ln(p_inf))*y^7+(Complex(15172541/40775)*ln(p_inf)+
Complex(957981677/733950))*y^6+(16755077/81550+4646809/40775*ln(p_inf))*y^5+(
Complex(-124897223/733950)+Complex(-1588532/24465)*ln(p_inf))*y^4+(15247381/
146790+6771823/122325*ln(p_inf))*y^3+(Complex(6403697/81550)+Complex(1509843/
40775)*ln(p_inf))*y^2+(-59261/4893-50979/8155*ln(p_inf))*y+Complex(-7191/8155)+
Complex(-1/2)*ln(p_inf))*42^(1/2)*Pi^(1/2)/(y^2+1)^13/b^2*p_inf^8-833/624*mu*(
Complex(1)-y)^2*y^2*((Complex(-6320698/1785)*ln(p_inf)+Complex(27758746639/
14431725))*y^14+(139197072739/2061675+256259314/19635*ln(p_inf))*y^13+(Complex(
-213702102/9163)*ln(p_inf)+Complex(-1225536006217/14431725))*y^12+(-9115011911/
294525-256259314/19635*ln(p_inf))*y^11+(Complex(-6320698/1785)*ln(p_inf)+
Complex(-308297916343/14431725))*y^10+(-29239085641/1374450-6970848922/962115*
ln(p_inf))*y^9+(Complex(266107703233/28863450)+Complex(55856789/29155)*ln(p_inf
))*y^18+(15171964343/1603525+406820549/137445*ln(p_inf))*y^17+(Complex(
1694483843/1924230)*ln(p_inf)+Complex(104936588593/9621150))*y^16+(12850956847/
437325+6970848922/962115*ln(p_inf))*y^15+(9557203/1154538+302839/64141*ln(p_inf
))*y^23+(Complex(2924490683/28863450)+Complex(6106531/320705)*ln(p_inf))*y^22+(
1221312139/4123350+9920131/137445*ln(p_inf))*y^21+(Complex(-14001075749/
28863450)+Complex(-24998847/320705)*ln(p_inf))*y^20+(-81057425279/28863450-\
19230181/45815*ln(p_inf))*y^19+(Complex(-6648403/2886345)+Complex(-1/2)*ln(
p_inf))*y^24+(Complex(-193726109/641410)+Complex(-24998847/320705)*ln(p_inf))*y
^4+(-1067605351/5772690-9920131/137445*ln(p_inf))*y^3+(Complex(54285445/1154538
)+Complex(6106531/320705)*ln(p_inf))*y^2+(-5932972/577269-302839/64141*ln(p_inf
))*y+(Complex(1694483843/1924230)*ln(p_inf)+Complex(-28891806644/14431725))*y^8
+(-6203276377/589050-406820549/137445*ln(p_inf))*y^7+(Complex(55856789/29155)*
ln(p_inf)+Complex(928343641/164934))*y^6+(2488935703/1924230+19230181/45815*ln(
p_inf))*y^5-123/238*y^25+(Complex(1/2)+302839/64141*y-302839/64141*y^23-9920131
/137445*y^21+19230181/45815*y^19-6970848922/962115*y^15-406820549/137445*y^17+
6970848922/962115*y^9+256259314/19635*y^11-256259314/19635*y^13+9920131/137445*
y^3-19230181/45815*y^5+406820549/137445*y^7+Complex(-55856789/29155)*y^6+
Complex(213702102/9163)*y^12+Complex(6320698/1785)*y^10+Complex(1/2)*y^24+
Complex(-6106531/320705)*y^22+Complex(24998847/320705)*y^20+Complex(-55856789/
29155)*y^18+Complex(-1694483843/1924230)*y^16+Complex(6320698/1785)*y^14+
Complex(24998847/320705)*y^4+Complex(-6106531/320705)*y^2+Complex(-1694483843/
1924230)*y^8)*ln(b)+(Complex(-1/2)-302839/64141*y+302839/64141*y^23+9920131/
137445*y^21-19230181/45815*y^19+6970848922/962115*y^15+406820549/137445*y^17-\
6970848922/962115*y^9-256259314/19635*y^11+256259314/19635*y^13-9920131/137445*
y^3+19230181/45815*y^5-406820549/137445*y^7+Complex(1694483843/1924230)*y^8+
Complex(55856789/29155)*y^6+Complex(-213702102/9163)*y^12+Complex(-6320698/1785
)*y^10+Complex(-1/2)*y^24+Complex(6106531/320705)*y^22+Complex(-24998847/320705
)*y^20+Complex(55856789/29155)*y^18+Complex(1694483843/1924230)*y^16+Complex(-\
6320698/1785)*y^14+Complex(-24998847/320705)*y^4+Complex(6106531/320705)*y^2)*
ln(2)+(Complex(1)+Complex(1)*y^24+605678/64141*y-605678/64141*y^23-19840262/
137445*y^21+38460362/45815*y^19-13941697844/962115*y^15-813641098/137445*y^17+
13941697844/962115*y^9+512518628/19635*y^11-512518628/19635*y^13+19840262/
137445*y^3-38460362/45815*y^5+813641098/137445*y^7+Complex(-1694483843/962115)*
y^16+Complex(12641396/1785)*y^14+Complex(-1694483843/962115)*y^8+Complex(-\
111713578/29155)*y^6+Complex(-12213062/320705)*y^22+Complex(49997694/320705)*y^
20+Complex(-111713578/29155)*y^18+Complex(427404204/9163)*y^12+Complex(12641396
/1785)*y^10+Complex(49997694/320705)*y^4+Complex(-12213062/320705)*y^2)*ln(y^2+
1)+(Complex(-1/2)-302839/64141*y+302839/64141*y^23+9920131/137445*y^21-19230181
/45815*y^19+6970848922/962115*y^15+406820549/137445*y^17-6970848922/962115*y^9-\
256259314/19635*y^11+256259314/19635*y^13-9920131/137445*y^3+19230181/45815*y^5
-406820549/137445*y^7+Complex(1694483843/1924230)*y^8+Complex(55856789/29155)*y
^6+Complex(-213702102/9163)*y^12+Complex(-6320698/1785)*y^10+Complex(-1/2)*y^24
+Complex(6106531/320705)*y^22+Complex(-24998847/320705)*y^20+Complex(55856789/
29155)*y^18+Complex(1694483843/1924230)*y^16+Complex(-6320698/1785)*y^14+
Complex(-24998847/320705)*y^4+Complex(6106531/320705)*y^2)*ln(y)+Complex(-1/2)*
ln(p_inf)+Complex(-1123621/1154538))*42^(1/2)*Pi^(1/2)/(y^2+1)^15/b^2*p_inf^10
;
W_even_hered_y_3_meqm3_fin := 32/21*mu*y^2*(1/2*(Complex(1)*y^12+Complex(-12)*y
^10-6*y^11+Complex(1443)*y^8-348*y^9+Complex(-3808)*y^6+3018*y^7+Complex(1443)*
y^4-3018*y^5+Complex(-12)*y^2+348*y^3+Complex(1)+6*y)*y*polylog(2,-y^2)+ln(y)*(
Complex(1)*y^12+Complex(-12)*y^10-6*y^11+Complex(1443)*y^8-348*y^9+Complex(-\
3808)*y^6+3018*y^7+Complex(1443)*y^4-3018*y^5+Complex(-12)*y^2+348*y^3+Complex(
1)+6*y)*y*ln(y^2+1)-1/2*(Complex(1)*y^12+Complex(-12)*y^10-6*y^11+Complex(1443)
*y^8-348*y^9+Complex(-3808)*y^6+3018*y^7+Complex(1443)*y^4-3018*y^5+Complex(-12
)*y^2+348*y^3+Complex(1)+6*y)*y*ln(y)^2+(-1/2*(Complex(1)*y^12+Complex(-12)*y^
10-6*y^11+Complex(1443)*y^8-348*y^9+Complex(-3808)*y^6+3018*y^7+Complex(1443)*y
^4-3018*y^5+Complex(-12)*y^2+348*y^3+Complex(1)+6*y)*y*ln(2)+1/2*y*(Complex(1)*
y^12+Complex(-12)*y^10-6*y^11+Complex(1443)*y^8-348*y^9+Complex(-3808)*y^6+3018
*y^7+Complex(1443)*y^4-3018*y^5+Complex(-12)*y^2+348*y^3+Complex(1)+6*y)*ln(b)-\
3/8+3/8*y^14+(Complex(-1/2)*ln(p_inf)+Complex(1/4))*y^13+(3*ln(p_inf)+91/8)*y^
12+(Complex(6)*ln(p_inf)+Complex(66))*y^11+(174*ln(p_inf)+5743/8)*y^10+(
Complex(-1443/2)*ln(p_inf)+Complex(-10073/4))*y^9+(-1509*ln(p_inf)-39401/8)*y^8
+(Complex(1904)*ln(p_inf)+Complex(6096))*y^7+(1509*ln(p_inf)+39401/8)*y^6+(
Complex(-1443/2)*ln(p_inf)+Complex(-10073/4))*y^5+(-174*ln(p_inf)-5743/8)*y^4+(
Complex(6)*ln(p_inf)+Complex(66))*y^3+(-91/8-3*ln(p_inf))*y^2+(Complex(-1/2)*ln
(p_inf)+Complex(1/4))*y)*ln(y)-(y^2+1)*(Complex(1)*y^11+3/8*y^12+Complex(101/2)
*y^9+11/2*y^10+Complex(-1581/2)*y^7+2589/8*y^8+Complex(1581/2)*y^5-1043*y^6+
Complex(-101/2)*y^3+2589/8*y^4+Complex(-1)*y+11/2*y^2+3/8)*ln(2)+(y^2+1)*(
Complex(1)*y^11+3/8*y^12+Complex(101/2)*y^9+11/2*y^10+Complex(-1581/2)*y^7+2589
/8*y^8+Complex(1581/2)*y^5-1043*y^6+Complex(-101/2)*y^3+2589/8*y^4+Complex(-1)*
y+11/2*y^2+3/8)*ln(b)+(-3/8*ln(p_inf)-3/8)*y^14+(Complex(-1)*ln(p_inf)+Complex(
-17/8)+Complex(-1/12)*Pi^2)*y^13+(-47/8*ln(p_inf)-29/8+1/2*Pi^2)*y^12+(Complex(
-103/2)*ln(p_inf)+Complex(-185/2)+Complex(1)*Pi^2)*y^11+(-2633/8*ln(p_inf)-3719
/8+29*Pi^2)*y^10+(Complex(740)*ln(p_inf)+Complex(7659/8)+Complex(-481/4)*Pi^2)*
y^9+(5755/8*ln(p_inf)+7143/8-503/2*Pi^2)*y^8+Complex(952/3)*Pi^2*y^7+(5755/8*ln
(p_inf)+7143/8+503/2*Pi^2)*y^6+(Complex(-740)*ln(p_inf)+Complex(-7659/8)+
Complex(-481/4)*Pi^2)*y^5+(-2633/8*ln(p_inf)-3719/8-29*Pi^2)*y^4+(Complex(1)*Pi
^2+Complex(103/2)*ln(p_inf)+Complex(185/2))*y^3+(-29/8-47/8*ln(p_inf)-1/2*Pi^2)
*y^2+(Complex(-1/12)*Pi^2+Complex(1)*ln(p_inf)+Complex(17/8))*y-3/8*ln(p_inf)-3
/8)*42^(1/2)*Pi^(1/2)/(y^2+1)^9/b^3-12/7*mu*y*42^(1/2)*Pi^(1/2)*(-1/2*Pi+(y^2+1
)^3*(Complex(1)*y^14+Complex(5)*y^12-2*y^13+Complex(-119)*y^10-12*y^11+Complex(
1925)*y^8-798*y^9+Complex(-1925)*y^6+2520*y^7+Complex(119)*y^4-798*y^5+Complex(
-5)*y^2-12*y^3+Complex(-1)-2*y)*ln(Complex(1)+y)+1/2*Pi*y^20-62/27*y*(y*(
Complex(27724/31)*y^4+Complex(-136470/31)*y^8-198/31*y^15+Complex(-406/31)*y^14
-8260/31*y^13+Complex(-406/31)*y^2+38848/31*y^11+Complex(246/31)*y^6+87230/31*y
^9+Complex(27724/31)*y^12-87230/31*y^7+Complex(1)*y^16-38848/31*y^5+Complex(246
/31)*y^10+8260/31*y^3+Complex(1)+198/31*y)*ln(2)-y*(Complex(27724/31)*y^4+
Complex(-136470/31)*y^8-198/31*y^15+Complex(-406/31)*y^14-8260/31*y^13+Complex(
-406/31)*y^2+38848/31*y^11+Complex(246/31)*y^6+87230/31*y^9+Complex(27724/31)*y
^12-87230/31*y^7+Complex(1)*y^16-38848/31*y^5+Complex(246/31)*y^10+8260/31*y^3+
Complex(1)+198/31*y)*ln(b)+21/124-21/124*y^18+(Complex(1)*ln(p_inf)+Complex(187
/186))*y^17+(-198/31*ln(p_inf)-2355/124)*y^16+(Complex(-12749/93)+Complex(-406/
31)*ln(p_inf))*y^15+(-8260/31*ln(p_inf)-115511/93)*y^14+(Complex(27724/31)*ln(
p_inf)+Complex(318968/93))*y^13+(38848/31*ln(p_inf)+360515/93)*y^12+(Complex(
246/31)*ln(p_inf)+Complex(44303/31))*y^11+(87230/31*ln(p_inf)+1958471/186)*y^10
+(Complex(-136470/31)*ln(p_inf)+Complex(-445049/31))*y^9+(-87230/31*ln(p_inf)-\
1585223/186)*y^8+(Complex(-2353/31)+Complex(246/31)*ln(p_inf))*y^7+(-38848/31*
ln(p_inf)-350147/93)*y^6+(Complex(27724/31)*ln(p_inf)+Complex(256760/93))*y^5+(
8260/31*ln(p_inf)+84407/93)*y^4+(Complex(-406/31)*ln(p_inf)+Complex(-7565/93))*
y^3+(2355/124+198/31*ln(p_inf))*y^2+(Complex(1)*ln(p_inf)+Complex(187/186))*y)*
ln(y)-62/27*y^2*(Complex(27724/31)*y^4+Complex(-136470/31)*y^8-198/31*y^15+
Complex(-406/31)*y^14-8260/31*y^13+Complex(-406/31)*y^2+38848/31*y^11+Complex(
246/31)*y^6+87230/31*y^9+Complex(27724/31)*y^12-87230/31*y^7+Complex(1)*y^16-\
38848/31*y^5+Complex(246/31)*y^10+8260/31*y^3+Complex(1)+198/31*y)*ln(y)^2+62/
27*y^2*(Complex(27724/31)*y^4+Complex(-136470/31)*y^8-198/31*y^15+Complex(-406/
31)*y^14-8260/31*y^13+Complex(-406/31)*y^2+38848/31*y^11+Complex(246/31)*y^6+
87230/31*y^9+Complex(27724/31)*y^12-87230/31*y^7+Complex(1)*y^16-38848/31*y^5+
Complex(246/31)*y^10+8260/31*y^3+Complex(1)+198/31*y)*polylog(2,-y^2)+(-10748/9
-63037/81*ln(p_inf)-38848/81*Pi^2+Complex(-44)*Pi)*y^13+(Complex(128951/27)+
1749*Pi+Complex(-82/27)*Pi^2+Complex(32998/9)*ln(p_inf))*y^12+(792*Pi+Complex(
25573/27)+Complex(74860/81)*ln(p_inf)+Complex(-27724/81)*Pi^2)*y^14+(-101/2*Pi+
Complex(-1631/9)+Complex(406/81)*Pi^2+Complex(-8914/81)*ln(p_inf))*y^16+(-21020
/27-53627/81*ln(p_inf)+8260/81*Pi^2+Complex(420)*Pi)*y^15+(Complex(-25573/27)-\
792*Pi+Complex(-74860/81)*ln(p_inf)+Complex(-27724/81)*Pi^2)*y^6+(-21020/27-\
8260/81*Pi^2-53627/81*ln(p_inf)+Complex(420)*Pi)*y^5+(Complex(181/54)-4*Pi+
Complex(110/81)*ln(p_inf)+Complex(-31/81)*Pi^2)*y^2+(4/9-7/18*ln(p_inf)+
Complex(1)*Pi)*y+(8/27-277/18*ln(p_inf)-22/9*Pi^2+Complex(9)*Pi)*y^3+(Complex(
1631/9)+101/2*Pi+Complex(8914/81)*ln(p_inf)+Complex(406/81)*Pi^2)*y^4+(4/9-7/18
*ln(p_inf)+Complex(1)*Pi)*y^19+(8/27-277/18*ln(p_inf)+22/9*Pi^2+Complex(9)*Pi)*
y^17+(4*Pi+Complex(-181/54)+Complex(-31/81)*Pi^2+Complex(-110/81)*ln(p_inf))*y^
18+(38848/81*Pi^2-10748/9-63037/81*ln(p_inf)+Complex(-44)*Pi)*y^7+(Complex(-\
128951/27)-1749*Pi+Complex(-82/27)*Pi^2+Complex(-32998/9)*ln(p_inf))*y^8+(
135292/27+312502/81*ln(p_inf)-87230/81*Pi^2+Complex(-2178)*Pi)*y^11+(135292/27+
312502/81*ln(p_inf)+87230/81*Pi^2+Complex(-2178)*Pi)*y^9+(124/27*y^2*(Complex(
27724/31)*y^4+Complex(-136470/31)*y^8-198/31*y^15+Complex(-406/31)*y^14-8260/31
*y^13+Complex(-406/31)*y^2+38848/31*y^11+Complex(246/31)*y^6+87230/31*y^9+
Complex(27724/31)*y^12-87230/31*y^7+Complex(1)*y^16-38848/31*y^5+Complex(246/31
)*y^10+8260/31*y^3+Complex(1)+198/31*y)*ln(y)-1/2*(Complex(1)*y^2+Complex(-1)-2
*y)*(y^2+1)^9)*ln(y^2+1)+Complex(45490/27)*Pi^2*y^10+110/81*y*(y^2+1)*(Complex(
-1)*y+63/220*y^16+Complex(1)*y^15+243/22*y^14+Complex(-4402/55)*y^3+26206/55*y^
12+Complex(4402/55)*y^13+2125/22*y^10+Complex(41832/55)*y^5-323127/110*y^8+
Complex(-41832/55)*y^11+2125/22*y^6+Complex(-106659/55)*y^9+26206/55*y^4+
Complex(106659/55)*y^7+243/22*y^2+63/220)*ln(b)-110/81*y*(y^2+1)*(Complex(-1)*y
+63/220*y^16+Complex(1)*y^15+243/22*y^14+Complex(-4402/55)*y^3+26206/55*y^12+
Complex(4402/55)*y^13+2125/22*y^10+Complex(41832/55)*y^5-323127/110*y^8+
Complex(-41832/55)*y^11+2125/22*y^6+Complex(-106659/55)*y^9+26206/55*y^4+
Complex(106659/55)*y^7+243/22*y^2+63/220)*ln(2))/b^3/(y^2+1)^11*p_inf^2+64/21*
mu*y^2*(-1/2*(Complex(1)*y^14+Complex(-11)*y^12-6*y^13+Complex(2601)*y^10-474*y
^11+Complex(-11595)*y^8+7050*y^9+Complex(9195)*y^6-12600*y^7+Complex(-1161)*y^4
+4290*y^5+Complex(11)*y^2-174*y^3+Complex(-1)-6*y)*y*polylog(2,1/(y^2+1)*y^2)+1
/2*(y^2+1)*(Complex(1)*y^12+Complex(-12)*y^10-6*y^11+Complex(1443)*y^8-348*y^9+
Complex(-3808)*y^6+3018*y^7+Complex(1443)*y^4-3018*y^5+Complex(-12)*y^2+348*y^3
+Complex(1)+6*y)*y*polylog(2,1/(y^2+1))-1/2*(Complex(1)*y^14+Complex(-11)*y^12-\
6*y^13+Complex(2601)*y^10-474*y^11+Complex(-11595)*y^8+7050*y^9+Complex(9195)*y
^6-12600*y^7+Complex(-1161)*y^4+4290*y^5+Complex(11)*y^2-174*y^3+Complex(-1)-6*
y)*y*polylog(2,-y^2)+(3150*y^7+486*y^3-4410*y^5+1575*y^9-6*y^13-324*y^11+9*y+
Complex(2277/2)*y^10+Complex(-5255)*y^6+Complex(-115/2)*y^8+Complex(2079)*y^4+
Complex(-33/2)*y^2+Complex(1)*y^14+Complex(-11)*y^12+Complex(3/2))*y*ln(y^2+1)^
2-(y^2+1)*(3*(Complex(1)*y^12+Complex(-12)*y^10-6*y^11+Complex(1443)*y^8-348*y^
9+Complex(-3808)*y^6+3018*y^7+Complex(1443)*y^4-3018*y^5+Complex(-12)*y^2+348*y
^3+Complex(1)+6*y)*y*ln(2)-y*(Complex(1)*y^12+Complex(-12)*y^10-6*y^11+Complex(
1443)*y^8-348*y^9+Complex(-3808)*y^6+3018*y^7+Complex(1443)*y^4-3018*y^5+
Complex(-12)*y^2+348*y^3+Complex(1)+6*y)*ln(b)+2*(Complex(1)*y^12+Complex(-12)*
y^10-6*y^11+Complex(1443)*y^8-348*y^9+Complex(-3808)*y^6+3018*y^7+Complex(1443)
*y^4-3018*y^5+Complex(-12)*y^2+348*y^3+Complex(1)+6*y)*y*ln(y)+3/4-3/4*y^14+(
Complex(1)*ln(p_inf)+Complex(-323/140))*y^13+(-6*ln(p_inf)-1667/140)*y^12+(
Complex(-12)*ln(p_inf)+Complex(-3861/35))*y^11+(-348*ln(p_inf)-112961/140)*y^10
+(Complex(1443)*ln(p_inf)+Complex(340031/140))*y^9+(3018*ln(p_inf)+615481/140)*
y^8+(Complex(-26552/5)+Complex(-3808)*ln(p_inf))*y^7+(-3018*ln(p_inf)-615481/
140)*y^6+(Complex(1443)*ln(p_inf)+Complex(340031/140))*y^5+(348*ln(p_inf)+
112961/140)*y^4+(Complex(-12)*ln(p_inf)+Complex(-3861/35))*y^3+(1667/140+6*ln(
p_inf))*y^2+(Complex(1)*ln(p_inf)+Complex(-323/140))*y)*ln(y^2+1)+1/4*y*(y^2+1)
*((Complex(5)*y^12+Complex(-60)*y^10-30*y^11+Complex(7215)*y^8-1740*y^9+
Complex(-19040)*y^6+15090*y^7+Complex(7215)*y^4-15090*y^5+Complex(-60)*y^2+1740
*y^3+Complex(5)+30*y)*ln(2)^2+((36*y^11+2088*y^9-2088*y^3-36*y-18108*y^7+18108*
y^5+Complex(72)*y^10+Complex(-8658)*y^4+Complex(22848)*y^6+Complex(-8658)*y^8+
Complex(-6)*y^12+Complex(72)*y^2+Complex(-6))*ln(b)+(-36*y^11-2088*y^9+2088*y^3
+36*y+18108*y^7-18108*y^5+Complex(8658)*y^4+Complex(-22848)*y^6+Complex(-72)*y^
10+Complex(8658)*y^8+Complex(6)*y^12+Complex(-72)*y^2+Complex(6))*ln(y)-9*y^13+
(Complex(-1303/70)+Complex(6)*ln(p_inf))*y^12+(-6486/35-36*ln(p_inf))*y^11+(
Complex(-47832/35)+Complex(-72)*ln(p_inf))*y^10+(-395718/35-2088*ln(p_inf))*y^9
+(Complex(2371851/70)+Complex(8658)*ln(p_inf))*y^8+(1988913/35+18108*ln(p_inf))
*y^7+(Complex(-296944/5)+Complex(-22848)*ln(p_inf))*y^6+(-1384638/35-18108*ln(
p_inf))*y^5+(Complex(1128651/70)+Complex(8658)*ln(p_inf))*y^4+(119253/35+2088*
ln(p_inf))*y^3+(Complex(-4572/35)+Complex(-72)*ln(p_inf))*y^2+(1551/35+36*ln(
p_inf))*y+Complex(377/70)+Complex(6)*ln(p_inf))*ln(2)+(Complex(1)*y^12+Complex(
-12)*y^10-6*y^11+Complex(1443)*y^8-348*y^9+Complex(-3808)*y^6+3018*y^7+Complex(
1443)*y^4-3018*y^5+Complex(-12)*y^2+348*y^3+Complex(1)+6*y)*ln(b)^2+((12*y^11+
696*y^9-696*y^3-12*y-6036*y^7+6036*y^5+Complex(-2886)*y^4+Complex(7616)*y^6+
Complex(24)*y^10+Complex(-2886)*y^8+Complex(-2)*y^12+Complex(24)*y^2+Complex(-2
))*ln(y)+3*y^13+(Complex(603/70)+Complex(-2)*ln(p_inf))*y^12+(12*ln(p_inf)+1656
/35)*y^11+(Complex(14932/35)+Complex(24)*ln(p_inf))*y^10+(696*ln(p_inf)+102558/
35)*y^9+(Complex(-547231/70)+Complex(-2886)*ln(p_inf))*y^8+(-6036*ln(p_inf)-\
408453/35)*y^7+(Complex(53104/5)+Complex(7616)*ln(p_inf))*y^6+(207028/35+6036*
ln(p_inf))*y^5+(Complex(-132831/70)+Complex(-2886)*ln(p_inf))*y^4+(-10403/35-\
696*ln(p_inf))*y^3+(Complex(512/35)+Complex(24)*ln(p_inf))*y^2+(-11/35-12*ln(
p_inf))*y+Complex(43/70)+Complex(-2)*ln(p_inf))*ln(b)+(Complex(1)*y^12+Complex(
-12)*y^10-6*y^11+Complex(1443)*y^8-348*y^9+Complex(-3808)*y^6+3018*y^7+Complex(
1443)*y^4-3018*y^5+Complex(-12)*y^2+348*y^3+Complex(1)+6*y)*ln(y)^2+(-3*y^13+(
Complex(-603/70)+Complex(2)*ln(p_inf))*y^12+(-12*ln(p_inf)-1656/35)*y^11+(
Complex(-14932/35)+Complex(-24)*ln(p_inf))*y^10+(-696*ln(p_inf)-102558/35)*y^9+
(Complex(547231/70)+Complex(2886)*ln(p_inf))*y^8+(6036*ln(p_inf)+408453/35)*y^7
+(Complex(-53104/5)+Complex(-7616)*ln(p_inf))*y^6+(-207028/35-6036*ln(p_inf))*y
^5+(Complex(132831/70)+Complex(2886)*ln(p_inf))*y^4+(10403/35+696*ln(p_inf))*y^
3+(Complex(-512/35)+Complex(-24)*ln(p_inf))*y^2+(11/35+12*ln(p_inf))*y+Complex(
-43/70)+Complex(2)*ln(p_inf))*ln(y)+(339/140-3*ln(p_inf))*y^13+(Complex(-195/28
)+Complex(1)*ln(p_inf)^2+Complex(-603/70)*ln(p_inf))*y^12+(11297/140-1656/35*ln
(p_inf)-6*ln(p_inf)^2)*y^11+(Complex(761/14)+Complex(-14932/35)*ln(p_inf)+
Complex(-12)*ln(p_inf)^2)*y^10+(89506/35-102558/35*ln(p_inf)-348*ln(p_inf)^2)*y
^9+(Complex(-1359049/140)+Complex(1443)*ln(p_inf)^2+Complex(547231/70)*ln(p_inf
))*y^8+(-1283637/70+408453/35*ln(p_inf)+3018*ln(p_inf)^2)*y^7+(Complex(731478/
35)+Complex(-3808)*ln(p_inf)^2+Complex(-53104/5)*ln(p_inf))*y^6+(2111279/140-\
207028/35*ln(p_inf)-3018*ln(p_inf)^2)*y^5+(Complex(-933549/140)+Complex(1443)*
ln(p_inf)^2+Complex(132831/70)*ln(p_inf))*y^4+(-42507/28+10403/35*ln(p_inf)+348
*ln(p_inf)^2)*y^3+(Complex(3487/70)+Complex(-12)*ln(p_inf)^2+Complex(-512/35)*
ln(p_inf))*y^2+(-1733/70+11/35*ln(p_inf)+6*ln(p_inf)^2)*y+Complex(-619/140)+
Complex(1)*ln(p_inf)^2+Complex(-43/70)*ln(p_inf)))*42^(1/2)*Pi^(1/2)/(y^2+1)^10
/b^3*p_inf^3-1/7*mu*y*42^(1/2)*Pi^(1/2)*(-1/2*Pi+1/2*Pi*y^24+5206/99*y*(-117/
548+117/548*y^22+(Complex(427941/685)*ln(p_inf)+Complex(2995423/1370))*y^17+(
1957234/2603*ln(p_inf)+262377211/156180)*y^16+(-75432606/2603*ln(p_inf)-\
2671125107/26030)*y^10+(Complex(181061098/13015)*ln(p_inf)+Complex(394266655/
7809))*y^9+(9652374/2603*ln(p_inf)+83116901/5206)*y^8+(Complex(-204485176/39045
)+Complex(-10393256/13015)*ln(p_inf))*y^7+(-1957234/2603*ln(p_inf)-580951291/
156180)*y^6+(Complex(-74280376/39045)+Complex(-10393256/13015)*ln(p_inf))*y^15+
(-9652374/2603*ln(p_inf)-84156005/5206)*y^14+(Complex(181061098/13015)*ln(p_inf
)+Complex(450112159/7809))*y^13+(75432606/2603*ln(p_inf)+2888196467/26030)*y^12
+(Complex(-95346240/2603)*ln(p_inf)+Complex(-1729083436/13015))*y^11+(Complex(
427941/685)*ln(p_inf)+Complex(62868877/26030))*y^5+(616100/2603*ln(p_inf)+
132655961/156180)*y^4+(Complex(-233912/13015)*ln(p_inf)+Complex(-3291814/39045)
)*y^3+(915337/52060+18762/2603*ln(p_inf))*y^2+(Complex(1)*ln(p_inf)+Complex(
34055/15618))*y+(Complex(1)*ln(p_inf)+Complex(34055/15618))*y^21+(-915337/52060
-18762/2603*ln(p_inf))*y^20+(Complex(-5287654/39045)+Complex(-233912/13015)*ln(
p_inf))*y^19+(-616100/2603*ln(p_inf)-160787801/156180)*y^18+y*(Complex(427941/
685)*y^4+Complex(181061098/13015)*y^8-18762/2603*y^19+Complex(-10393256/13015)*
y^14-616100/2603*y^17+Complex(-233912/13015)*y^2+1957234/2603*y^15+Complex(-\
233912/13015)*y^18-9652374/2603*y^13+Complex(-10393256/13015)*y^6+75432606/2603
*y^11+Complex(181061098/13015)*y^12-75432606/2603*y^9+Complex(427941/685)*y^16+
9652374/2603*y^7+Complex(1)*y^20-1957234/2603*y^5+Complex(-95346240/2603)*y^10+
616100/2603*y^3+Complex(1)+18762/2603*y)*ln(2)-y*(Complex(427941/685)*y^4+
Complex(181061098/13015)*y^8-18762/2603*y^19+Complex(-10393256/13015)*y^14-\
616100/2603*y^17+Complex(-233912/13015)*y^2+1957234/2603*y^15+Complex(-233912/
13015)*y^18-9652374/2603*y^13+Complex(-10393256/13015)*y^6+75432606/2603*y^11+
Complex(181061098/13015)*y^12-75432606/2603*y^9+Complex(427941/685)*y^16+
9652374/2603*y^7+Complex(1)*y^20-1957234/2603*y^5+Complex(-95346240/2603)*y^10+
616100/2603*y^3+Complex(1)+18762/2603*y)*ln(b))*ln(y)-6140/297*(Complex(-1)*y+
6669/12280*y^20+Complex(23672193/15350)*y^15-53802/7675*y^18+Complex(1476489/
15350)*y^3-40155403/61400*y^16+Complex(-1476489/15350)*y^17+20861562/7675*y^14+
Complex(1)*y^19-22857171/1228*y^12+Complex(-108322267/15350)*y^13+319935968/
7675*y^10+Complex(-23672193/15350)*y^5-22857171/1228*y^8+Complex(523810341/
15350)*y^11+20861562/7675*y^6+Complex(-523810341/15350)*y^9-40155403/61400*y^4+
Complex(108322267/15350)*y^7-53802/7675*y^2+6669/12280)*y*(y^2+1)*ln(2)+6140/
297*(Complex(-1)*y+6669/12280*y^20+Complex(23672193/15350)*y^15-53802/7675*y^18
+Complex(1476489/15350)*y^3-40155403/61400*y^16+Complex(-1476489/15350)*y^17+
20861562/7675*y^14+Complex(1)*y^19-22857171/1228*y^12+Complex(-108322267/15350)
*y^13+319935968/7675*y^10+Complex(-23672193/15350)*y^5-22857171/1228*y^8+
Complex(523810341/15350)*y^11+20861562/7675*y^6+Complex(-523810341/15350)*y^9-\
40155403/61400*y^4+Complex(108322267/15350)*y^7-53802/7675*y^2+6669/12280)*y*(y
^2+1)*ln(b)+5120*(Complex(1)*y^13-3/8*y^14+Complex(298/3)*y^11-23/2*y^12+
Complex(-2678/3)*y^9+1509/4*y^10+Complex(1714)*y^7-11677/8*y^8+Complex(-2678/3)
*y^5+11677/8*y^6+Complex(298/3)*y^3-1509/4*y^4+Complex(1)*y+23/2*y^2+3/8)*y^5*
polylog(2,1/(y^2+1)*y^2)+2560*(Complex(1)*y^13-3/8*y^14+Complex(298/3)*y^11-23/
2*y^12+Complex(-2678/3)*y^9+1509/4*y^10+Complex(1714)*y^7-11677/8*y^8+Complex(-\
2678/3)*y^5+11677/8*y^6+Complex(298/3)*y^3-1509/4*y^4+Complex(1)*y+23/2*y^2+3/8
)*y^5*ln(y^2+1)^2+(-455/66-247/22*ln(p_inf)+Complex(-13)*Pi)*y^23+(Complex(1055
/54)+Complex(2603/297)*Pi^2+Complex(-6140/297)*ln(p_inf)+61*Pi)*y^22+(-\
290169607/2970-126737093/2970*ln(p_inf)+1957234/297*Pi^2+Complex(-51745)*Pi)*y^
17+(Complex(-1055/54)-61*Pi+Complex(6140/297)*ln(p_inf)+Complex(2603/297)*Pi^2)
*y^2+(-455/66-247/22*ln(p_inf)+Complex(-13)*Pi)*y+(858036073/1485+162661009/495
*ln(p_inf)+1072486/33*Pi^2+Complex(-130)*Pi)*y^9+(Complex(-6578320/27)+169819/2
*Pi+Complex(-10393256/1485)*Pi^2+Complex(-169300148/1485)*ln(p_inf))*y^8+(-\
1957234/297*Pi^2-290169607/2970-126737093/2970*ln(p_inf)+Complex(-51745)*Pi)*y^
7+(Complex(152651629/2970)-7583*Pi+Complex(14797136/495)*ln(p_inf)+Complex(
903431/165)*Pi^2)*y^6+(1903351/90+616100/297*Pi^2+40585819/2970*ln(p_inf)+
Complex(-4443)*Pi)*y^5+(7583*Pi+Complex(-152651629/2970)+Complex(903431/165)*Pi
^2+Complex(-14797136/495)*ln(p_inf))*y^18+(287051/2970+44119/330*ln(p_inf)+
Complex(-31)*Pi-6254/99*Pi^2)*y^21+(-169819/2*Pi+Complex(6578320/27)+Complex(-\
10393256/1485)*Pi^2+Complex(169300148/1485)*ln(p_inf))*y^16+(858036073/1485+
162661009/495*ln(p_inf)-1072486/33*Pi^2+Complex(-130)*Pi)*y^15+(-99999499/135-\
708314597/1485*ln(p_inf)+25144202/99*Pi^2+Complex(227370)*Pi)*y^13+(-99999499/
135-708314597/1485*ln(p_inf)-25144202/99*Pi^2+Complex(227370)*Pi)*y^11+(
Complex(49442233/55)+Complex(830976148/1485)*ln(p_inf)+185614*Pi+Complex(
181061098/1485)*Pi^2)*y^10+(Complex(359864/99)+Complex(-233912/1485)*Pi^2+
Complex(2922278/1485)*ln(p_inf)+1814*Pi)*y^20+(1903351/90+40585819/2970*ln(
p_inf)+Complex(-4443)*Pi-616100/297*Pi^2)*y^19+(-185614*Pi+Complex(-49442233/55
)+Complex(-830976148/1485)*ln(p_inf)+Complex(181061098/1485)*Pi^2)*y^14+(
Complex(-359864/99)-1814*Pi+Complex(-2922278/1485)*ln(p_inf)+Complex(-233912/
1485)*Pi^2)*y^4+(287051/2970+44119/330*ln(p_inf)+6254/99*Pi^2+Complex(-31)*Pi)*
y^3+Complex(-2889280/9)*Pi^2*y^12+5206/99*y^2*(Complex(427941/685)*y^4+Complex(
181061098/13015)*y^8-18762/2603*y^19+Complex(-10393256/13015)*y^14-616100/2603*
y^17+Complex(-233912/13015)*y^2+1957234/2603*y^15+Complex(-233912/13015)*y^18-\
9652374/2603*y^13+Complex(-10393256/13015)*y^6+75432606/2603*y^11+Complex(
181061098/13015)*y^12-75432606/2603*y^9+Complex(427941/685)*y^16+9652374/2603*y
^7+Complex(1)*y^20-1957234/2603*y^5+Complex(-95346240/2603)*y^10+616100/2603*y^
3+Complex(1)+18762/2603*y)*ln(y)^2+(y^2+1)^3*(Complex(-3268)*y^4+Complex(194754
)*y^8+26*y^17+Complex(3268)*y^14-16*y^15+Complex(-119)*y^2+8856*y^13+Complex(1)
*y^18+76944*y^11+Complex(-5004)*y^6-257124*y^9+Complex(5004)*y^12+76944*y^7+
Complex(119)*y^16+8856*y^5+Complex(-194754)*y^10-16*y^3+Complex(-1)+26*y)*ln(
Complex(1)+y)-5206/99*y^2*(Complex(6863679/13015)*y^4+Complex(1312248298/13015)
*y^8-18762/2603*y^19+Complex(-7172024/685)*y^14-521060/2603*y^17+Complex(-\
233912/13015)*y^2+4871794/2603*y^15+Complex(-233912/13015)*y^18-105262614/2603*
y^13+Complex(-7172024/685)*y^6+445359966/2603*y^11+Complex(1312248298/13015)*y^
12-445359966/2603*y^9+Complex(6863679/13015)*y^16+105262614/2603*y^7+Complex(1)
*y^20-4871794/2603*y^5+Complex(-529742400/2603)*y^10+521060/2603*y^3+Complex(1)
+18762/2603*y)*polylog(2,-y^2)+(-10412/99*y^2*(Complex(427941/685)*y^4+Complex(
181061098/13015)*y^8-18762/2603*y^19+Complex(-10393256/13015)*y^14-616100/2603*
y^17+Complex(-233912/13015)*y^2+1957234/2603*y^15+Complex(-233912/13015)*y^18-\
9652374/2603*y^13+Complex(-10393256/13015)*y^6+75432606/2603*y^11+Complex(
181061098/13015)*y^12-75432606/2603*y^9+Complex(427941/685)*y^16+9652374/2603*y
^7+Complex(1)*y^20-1957234/2603*y^5+Complex(-95346240/2603)*y^10+616100/2603*y^
3+Complex(1)+18762/2603*y)*ln(y)-1/2*(y^2+1)^9*(Complex(1)*y^6+Complex(113)*y^4
+26*y^5+Complex(-113)*y^2-172*y^3+Complex(-1)+26*y))*ln(y^2+1))/b^3/(y^2+1)^13*
p_inf^4-704/63*mu*y^2*(-1/2*(Complex(-24401/11)*y^4+Complex(4735314/11)*y^8-72/
11*y^21+Complex(-3193074/11)*y^14-4166/11*y^19+Complex(125/11)*y^2+24536/11*y^
17+Complex(20081/11)*y^18+1035484/11*y^15+Complex(-338409/11)*y^6-614544*y^13+
Complex(10712574/11)*y^12+1189344*y^11+Complex(1)*y^22-809424*y^9+Complex(
167049/11)*y^16+156524*y^7+Complex(-125/11)*y^20+13016/11*y^5+Complex(-12355614
/11)*y^10-4826/11*y^3+Complex(-1)-72/11*y)*y*polylog(2,1/(y^2+1)*y^2)+1/2*(
Complex(7472/11)*y^4+Complex(-46950/11)*y^8-72/11*y^15+Complex(-158/11)*y^14-\
2510/11*y^13+Complex(-158/11)*y^2+9002/11*y^11+Complex(4326/11)*y^6+31600/11*y^
9+Complex(7472/11)*y^12-31600/11*y^7+Complex(1)*y^16-9002/11*y^5+Complex(4326/
11)*y^10+2510/11*y^3+Complex(1)+72/11*y)*y*(y^2+1)^3*polylog(2,1/(y^2+1))-1/2*(
Complex(-24401/11)*y^4+Complex(4735314/11)*y^8-72/11*y^21+Complex(-3193074/11)*
y^14-4166/11*y^19+Complex(125/11)*y^2+24536/11*y^17+Complex(20081/11)*y^18+
1035484/11*y^15+Complex(-338409/11)*y^6-614544*y^13+Complex(10712574/11)*y^12+
1189344*y^11+Complex(1)*y^22-809424*y^9+Complex(167049/11)*y^16+156524*y^7+
Complex(-125/11)*y^20+13016/11*y^5+Complex(-12355614/11)*y^10-4826/11*y^3+
Complex(-1)-72/11*y)*y*polylog(2,-y^2)+y*(4614/11*y^3-4824/11*y^5+2116296/11*y^
9+1799616/11*y^13-297336*y^11+108/11*y-494196/11*y^7+Complex(14889/11)*y^4+
Complex(-1198471/11)*y^8+Complex(783626/11)*y^14+Complex(-375/22)*y^2-72/11*y^
21-2366/11*y^19-4564/11*y^17-195116/11*y^15+Complex(7537/22)*y^18+Complex(
117451/11)*y^6+Complex(-2823236/11)*y^12+Complex(3/2)+Complex(1)*y^22+Complex(-\
17827/22)*y^16+Complex(-125/11)*y^20+Complex(2943811/11)*y^10)*ln(y^2+1)^2-(y^2
+1)^3*(3*(Complex(7472/11)*y^4+Complex(-46950/11)*y^8-72/11*y^15+Complex(-158/
11)*y^14-2510/11*y^13+Complex(-158/11)*y^2+9002/11*y^11+Complex(4326/11)*y^6+
31600/11*y^9+Complex(7472/11)*y^12-31600/11*y^7+Complex(1)*y^16-9002/11*y^5+
Complex(4326/11)*y^10+2510/11*y^3+Complex(1)+72/11*y)*y*ln(2)-(Complex(7472/11)
*y^4+Complex(-46950/11)*y^8-72/11*y^15+Complex(-158/11)*y^14-2510/11*y^13+
Complex(-158/11)*y^2+9002/11*y^11+Complex(4326/11)*y^6+31600/11*y^9+Complex(
7472/11)*y^12-31600/11*y^7+Complex(1)*y^16-9002/11*y^5+Complex(4326/11)*y^10+
2510/11*y^3+Complex(1)+72/11*y)*y*ln(b)+2*(Complex(7472/11)*y^4+Complex(-46950/
11)*y^8-72/11*y^15+Complex(-158/11)*y^14-2510/11*y^13+Complex(-158/11)*y^2+9002
/11*y^11+Complex(4326/11)*y^6+31600/11*y^9+Complex(7472/11)*y^12-31600/11*y^7+
Complex(1)*y^16-9002/11*y^5+Complex(4326/11)*y^10+2510/11*y^3+Complex(1)+72/11*
y)*y*ln(y)-3/44+3/44*y^18+(Complex(1)*ln(p_inf)+Complex(-859/4620))*y^17+(-72/
11*ln(p_inf)-7719/1540)*y^16+(Complex(-158/11)*ln(p_inf)+Complex(-169849/2310))
*y^15+(-2510/11*ln(p_inf)-114553/231)*y^14+(Complex(7472/11)*ln(p_inf)+Complex(
1365038/1155))*y^13+(9002/11*ln(p_inf)+15889/15)*y^12+(Complex(127993/110)+
Complex(4326/11)*ln(p_inf))*y^11+(31600/11*ln(p_inf)+1106342/231)*y^10+(
Complex(-46950/11)*ln(p_inf)+Complex(-93265/14))*y^9+(-31600/11*ln(p_inf)-\
1106342/231)*y^8+(Complex(127993/110)+Complex(4326/11)*ln(p_inf))*y^7+(-9002/11
*ln(p_inf)-15889/15)*y^6+(Complex(7472/11)*ln(p_inf)+Complex(1365038/1155))*y^5
+(2510/11*ln(p_inf)+114553/231)*y^4+(Complex(-158/11)*ln(p_inf)+Complex(-169849
/2310))*y^3+(7719/1540+72/11*ln(p_inf))*y^2+(Complex(1)*ln(p_inf)+Complex(-859/
4620))*y)*ln(y^2+1)+1/4*y*(y^2+1)^3*(((-54012/11*y^11-189600/11*y^9-15060/11*y^
3-432/11*y+15060/11*y^13+189600/11*y^7+54012/11*y^5+Complex(-44832/11)*y^4+
Complex(281700/11)*y^8+Complex(948/11)*y^14+Complex(948/11)*y^2+Complex(-25956/
11)*y^6+Complex(-44832/11)*y^12+Complex(-6)*y^16+Complex(-25956/11)*y^10+432/11
*y^15+Complex(-6))*ln(b)+(54012/11*y^11+189600/11*y^9+15060/11*y^3+432/11*y-432
/11*y^15-15060/11*y^13-189600/11*y^7-54012/11*y^5+Complex(44832/11)*y^4+
Complex(-281700/11)*y^8+Complex(-948/11)*y^14+Complex(-948/11)*y^2+Complex(
25956/11)*y^6+Complex(44832/11)*y^12+Complex(6)*y^16+Complex(25956/11)*y^10+
Complex(6))*ln(y)+9/11*y^17+(Complex(4637/770)+Complex(6)*ln(p_inf))*y^16+(-\
39087/385-432/11*ln(p_inf))*y^15+(Complex(-355423/385)+Complex(-948/11)*ln(
p_inf))*y^14+(-523678/77-15060/11*ln(p_inf))*y^13+(Complex(5817142/385)+
Complex(44832/11)*ln(p_inf))*y^12+(528326/55+54012/11*ln(p_inf))*y^11+(Complex(
1247013/55)+Complex(25956/11)*ln(p_inf))*y^10+(4867223/77+189600/11*ln(p_inf))*
y^9+(Complex(-495765/7)+Complex(-281700/11)*ln(p_inf))*y^8+(-2756065/77-189600/
11*ln(p_inf))*y^7+(Complex(-166347/55)+Complex(25956/11)*ln(p_inf))*y^6+(-\
821506/55-54012/11*ln(p_inf))*y^5+(Complex(3423842/385)+Complex(44832/11)*ln(
p_inf))*y^4+(188546/77+15060/11*ln(p_inf))*y^3+(Complex(-64223/385)+Complex(-\
948/11)*ln(p_inf))*y^2+(20502/385+432/11*ln(p_inf))*y+Complex(4777/770)+
Complex(6)*ln(p_inf))*ln(2)+(-2378669/660+67656/55*ln(p_inf)+9002/11*ln(p_inf)^
2)*y^11+Complex(-263/770)*ln(p_inf)+(3/11*y^17+(Complex(-929/2310)+Complex(2)*
ln(p_inf))*y^16+(-6957/385-144/11*ln(p_inf))*y^15+(Complex(-315449/1155)+
Complex(-316/11)*ln(p_inf))*y^14+(-132224/77-5020/11*ln(p_inf))*y^13+(Complex(
3926726/1155)+Complex(14944/11)*ln(p_inf))*y^12+(18004/11*ln(p_inf)+67656/55)*y
^11+(Complex(363553/55)+Complex(8652/11)*ln(p_inf))*y^10+(63200/11*ln(p_inf)+
1089421/77)*y^9+(Complex(-93265/7)+Complex(-93900/11)*ln(p_inf))*y^8+(-63200/11
*ln(p_inf)-1157105/231)*y^7+(Complex(-107567/55)+Complex(8652/11)*ln(p_inf))*y^
6+(-496148/165-18004/11*ln(p_inf))*y^5+(Complex(511142/385)+Complex(14944/11)*
ln(p_inf))*y^4+(61540/231+5020/11*ln(p_inf))*y^3+(Complex(-8083/385)+Complex(-\
316/11)*ln(p_inf))*y^2+(762/385+144/11*ln(p_inf))*y+Complex(-263/770)+Complex(2
)*ln(p_inf))*ln(y)+(3/11*ln(p_inf)-969/1540)*y^17+((-18004/11*y^11-63200/11*y^9
-5020/11*y^3-144/11*y+144/11*y^15+5020/11*y^13+63200/11*y^7+18004/11*y^5+
Complex(-14944/11)*y^4+Complex(93900/11)*y^8+Complex(316/11)*y^14+Complex(316/
11)*y^2+Complex(-8652/11)*y^6+Complex(-14944/11)*y^12+Complex(-2)*y^16+Complex(
-8652/11)*y^10+Complex(-2))*ln(y)-3/11*y^17+(Complex(929/2310)+Complex(-2)*ln(
p_inf))*y^16+(6957/385+144/11*ln(p_inf))*y^15+(Complex(315449/1155)+Complex(316
/11)*ln(p_inf))*y^14+(132224/77+5020/11*ln(p_inf))*y^13+(Complex(-3926726/1155)
+Complex(-14944/11)*ln(p_inf))*y^12+(-18004/11*ln(p_inf)-67656/55)*y^11+(
Complex(-363553/55)+Complex(-8652/11)*ln(p_inf))*y^10+(-63200/11*ln(p_inf)-\
1089421/77)*y^9+(Complex(93265/7)+Complex(93900/11)*ln(p_inf))*y^8+(63200/11*ln
(p_inf)+1157105/231)*y^7+(Complex(107567/55)+Complex(-8652/11)*ln(p_inf))*y^6+(
496148/165+18004/11*ln(p_inf))*y^5+(Complex(-511142/385)+Complex(-14944/11)*ln(
p_inf))*y^4+(-61540/231-5020/11*ln(p_inf))*y^3+(Complex(8083/385)+Complex(316/
11)*ln(p_inf))*y^2+(-762/385-144/11*ln(p_inf))*y+Complex(263/770)+Complex(-2)*
ln(p_inf))*ln(b)+(Complex(-2489959/770)+Complex(363553/55)*ln(p_inf)+Complex(
4326/11)*ln(p_inf)^2)*y^10+(-299577/20+1089421/77*ln(p_inf)+31600/11*ln(p_inf)^
2)*y^9+(Complex(285689/14)+Complex(-46950/11)*ln(p_inf)^2+Complex(-93265/7)*ln(
p_inf))*y^8+(11682373/924-1157105/231*ln(p_inf)-31600/11*ln(p_inf)^2)*y^7+(
Complex(-738123/770)+Complex(4326/11)*ln(p_inf)^2+Complex(-107567/55)*ln(p_inf)
)*y^6+(6054117/1540-496148/165*ln(p_inf)-9002/11*ln(p_inf)^2)*y^5+(Complex(-\
40963/14)+Complex(7472/11)*ln(p_inf)^2+Complex(511142/385)*ln(p_inf))*y^4+(-\
4474861/4620+61540/231*ln(p_inf)+2510/11*ln(p_inf)^2)*y^3+(Complex(154489/2310)
+Complex(-158/11)*ln(p_inf)^2+Complex(-8083/385)*ln(p_inf))*y^2+(-23493/770+762
/385*ln(p_inf)+72/11*ln(p_inf)^2)*y+(85957/1540-6957/385*ln(p_inf)-72/11*ln(
p_inf)^2)*y^15+(Complex(-1704193/462)+Complex(7472/11)*ln(p_inf)^2+Complex(
3926726/1155)*ln(p_inf))*y^12+(Complex(1)*ln(p_inf)^2+Complex(-12217/1155)+
Complex(-929/2310)*ln(p_inf))*y^16+(Complex(-158/11)*ln(p_inf)^2+Complex(18863/
770)+Complex(-315449/1155)*ln(p_inf))*y^14+(2044563/1540-132224/77*ln(p_inf)-\
2510/11*ln(p_inf)^2)*y^13+Complex(1)*ln(p_inf)^2+(Complex(7472/11)*y^4+Complex(
-46950/11)*y^8-72/11*y^15+Complex(-158/11)*y^14-2510/11*y^13+Complex(-158/11)*y
^2+9002/11*y^11+Complex(4326/11)*y^6+31600/11*y^9+Complex(7472/11)*y^12-31600/
11*y^7+Complex(1)*y^16-9002/11*y^5+Complex(4326/11)*y^10+2510/11*y^3+Complex(1)
+72/11*y)*ln(y)^2+(Complex(7472/11)*y^4+Complex(-46950/11)*y^8-72/11*y^15+
Complex(-158/11)*y^14-2510/11*y^13+Complex(-158/11)*y^2+9002/11*y^11+Complex(
4326/11)*y^6+31600/11*y^9+Complex(7472/11)*y^12-31600/11*y^7+Complex(1)*y^16-\
9002/11*y^5+Complex(4326/11)*y^10+2510/11*y^3+Complex(1)+72/11*y)*ln(b)^2+(-\
158000/11*y^7-45010/11*y^5+12550/11*y^3+360/11*y+Complex(37360/11)*y^4+Complex(
-234750/11)*y^8+Complex(-790/11)*y^14+Complex(5)+Complex(-790/11)*y^2+Complex(
21630/11)*y^6+Complex(37360/11)*y^12+Complex(5)*y^16+Complex(21630/11)*y^10-360
/11*y^15-12550/11*y^13+45010/11*y^11+158000/11*y^9)*ln(2)^2+Complex(-3469/770))
)*42^(1/2)*Pi^(1/2)/b^3/(y^2+1)^14*p_inf^5+5/11*mu*y*(-1/2*Pi+1/2*Pi*y^28+10411
/585*y*(10263/41644*y^26+(-22812132/10411*ln(p_inf)-1351300833/145754)*y^6+(
Complex(64487466/72877)*ln(p_inf)+Complex(9271605911/2550695))*y^5+(21981564/
72877*ln(p_inf)+5886919067/5101390)*y^4+(Complex(-2181678/72877)*ln(p_inf)+
Complex(-65090177/510139))*y^3+(246415479/10202780+637674/72877*ln(p_inf))*y^2+
(Complex(-145794900/10411)*ln(p_inf)+Complex(-201098761546/2550695))*y^11+(-\
4522510764/72877*ln(p_inf)-469646556623/2040556)*y^10+(Complex(3816523107/72877
)*ln(p_inf)+Complex(944485386263/5101390))*y^9+(1777842798/72877*ln(p_inf)+
883830282319/10202780)*y^8+(Complex(-219021008147/7652085)+Complex(-547430022/
72877)*ln(p_inf))*y^7+(Complex(-12629445706/2550695)+Complex(-145794900/10411)*
ln(p_inf))*y^15+(780944088/10411*ln(p_inf)+811701529319/2550695)*y^14+(Complex(
-1267567340/10411)*ln(p_inf)+Complex(-485205315494/1093155))*y^13+(-780944088/
10411*ln(p_inf)-608561624039/2550695)*y^12+(6555855717/728770+22812132/10411*ln
(p_inf))*y^20+(Complex(-266416039571/7652085)+Complex(-547430022/72877)*ln(
p_inf))*y^19+(-1777842798/72877*ln(p_inf)-1115685140047/10202780)*y^18+(
Complex(3816523107/72877)*ln(p_inf)+Complex(1086286156439/5101390))*y^17+(
4522510764/72877*ln(p_inf)+2232794700043/10202780)*y^16+(Complex(1)*ln(p_inf)+
Complex(7945919/3060834))*y^25+(-8004771/351820-637674/72877*ln(p_inf))*y^24+(
Complex(-2181678/72877)*ln(p_inf)+Complex(-101277185/510139))*y^23+(-6948368027
/5101390-21981564/72877*ln(p_inf))*y^22+(Complex(64487466/72877)*ln(p_inf)+
Complex(8864707991/2550695))*y^21+(Complex(1)*ln(p_inf)+Complex(8659775/3060834
))*y-y*(Complex(1)+Complex(1)*y^24+637674/72877*y-637674/72877*y^23-21981564/
72877*y^21+22812132/10411*y^19+4522510764/72877*y^15-1777842798/72877*y^17-\
4522510764/72877*y^9-780944088/10411*y^11+780944088/10411*y^13+21981564/72877*y
^3-22812132/10411*y^5+1777842798/72877*y^7+Complex(-2181678/72877)*y^2+Complex(
-2181678/72877)*y^22+Complex(3816523107/72877)*y^8+Complex(-547430022/72877)*y^
6+Complex(64487466/72877)*y^4+Complex(-1267567340/10411)*y^12+Complex(-\
145794900/10411)*y^10+Complex(-547430022/72877)*y^18+Complex(3816523107/72877)*
y^16+Complex(-145794900/10411)*y^14+Complex(64487466/72877)*y^20)*ln(b)+y*(
Complex(1)+Complex(1)*y^24+637674/72877*y-637674/72877*y^23-21981564/72877*y^21
+22812132/10411*y^19+4522510764/72877*y^15-1777842798/72877*y^17-4522510764/
72877*y^9-780944088/10411*y^11+780944088/10411*y^13+21981564/72877*y^3-22812132
/10411*y^5+1777842798/72877*y^7+Complex(-2181678/72877)*y^2+Complex(-2181678/
72877)*y^22+Complex(3816523107/72877)*y^8+Complex(-547430022/72877)*y^6+
Complex(64487466/72877)*y^4+Complex(-1267567340/10411)*y^12+Complex(-145794900/
10411)*y^10+Complex(-547430022/72877)*y^18+Complex(3816523107/72877)*y^16+
Complex(-145794900/10411)*y^14+Complex(64487466/72877)*y^20)*ln(2)-10263/41644)
*ln(y)+704/105*y^2*(y^2+1)^2*(Complex(-2349)*y^4+Complex(314052)*y^8-6*y^19+
Complex(-9264)*y^14+113*y^17+Complex(-8)*y^2-6100*y^15+Complex(-8)*y^18-103458*
y^13+Complex(-9264)*y^6+568041*y^11+Complex(314052)*y^12-568041*y^9+Complex(-\
2349)*y^16+103458*y^7+Complex(1)*y^20+6100*y^5+Complex(-688608)*y^10-113*y^3+
Complex(1)+6*y)*ln(y^2+1)^2+1113433/85995*y*(y^2+1)*(Complex(1)*y^23+Complex(-1
)*y-63336801/11134330*y^22-5380160709/11134330*y^20+40426500051/11134330*y^18+
1508661/4453732*y^24-494332586217/22268660*y^16+47139684039/5567165*y^14+
280633968693/5567165*y^12+47139684039/5567165*y^10-5380160709/11134330*y^4-\
63336801/11134330*y^2-494332586217/22268660*y^8+40426500051/11134330*y^6+
1508661/4453732+Complex(57474352033/5567165)*y^7+Complex(165940430348/5567165)*
y^13+Complex(-165940430348/5567165)*y^11+Complex(-153664319818/5567165)*y^9+
Complex(-7690467578/5567165)*y^5+Complex(381346154/5567165)*y^3+Complex(-\
57474352033/5567165)*y^17+Complex(153664319818/5567165)*y^15+Complex(-381346154
/5567165)*y^21+Complex(7690467578/5567165)*y^19)*ln(b)-1113433/85995*y*(y^2+1)*
(Complex(1)*y^23+Complex(-1)*y-63336801/11134330*y^22-5380160709/11134330*y^20+
40426500051/11134330*y^18+1508661/4453732*y^24-494332586217/22268660*y^16+
47139684039/5567165*y^14+280633968693/5567165*y^12+47139684039/5567165*y^10-\
5380160709/11134330*y^4-63336801/11134330*y^2-494332586217/22268660*y^8+
40426500051/11134330*y^6+1508661/4453732+Complex(57474352033/5567165)*y^7+
Complex(165940430348/5567165)*y^13+Complex(-165940430348/5567165)*y^11+Complex(
-153664319818/5567165)*y^9+Complex(-7690467578/5567165)*y^5+Complex(381346154/
5567165)*y^3+Complex(-57474352033/5567165)*y^17+Complex(153664319818/5567165)*y
^15+Complex(-381346154/5567165)*y^21+Complex(7690467578/5567165)*y^19)*ln(2)+
1408/105*y^2*(y^2+1)^2*(Complex(-2349)*y^4+Complex(314052)*y^8-6*y^19+Complex(-\
9264)*y^14+113*y^17+Complex(-8)*y^2-6100*y^15+Complex(-8)*y^18-103458*y^13+
Complex(-9264)*y^6+568041*y^11+Complex(314052)*y^12-568041*y^9+Complex(-2349)*y
^16+103458*y^7+Complex(1)*y^20+6100*y^5+Complex(-688608)*y^10-113*y^3+Complex(1
)+6*y)*polylog(2,1/(y^2+1)*y^2)+(-478918/585*Pi^2+4736266768/429975+181449917/
28665*ln(p_inf)+Complex(-2556842/1575)*Pi)*y^23+(Complex(72491/12740)-734/25*Pi
+Complex(1113433/85995)*ln(p_inf)+Complex(3593/4914)*Pi^2)*y^2+(-12487/2730-\
3421/780*ln(p_inf)+Complex(-373/105)*Pi)*y+(Complex(-201987211/122850)-868717/
1050*Pi+Complex(-41753221/47775)*ln(p_inf)+Complex(-308701/4095)*Pi^2)*y^4+(
59478953/859950+3054623/44100*ln(p_inf)+51367/4095*Pi^2+Complex(11099/525)*Pi)*
y^3+(4736266768/429975+478918/585*Pi^2+181449917/28665*ln(p_inf)+Complex(-\
2556842/1575)*Pi)*y^5+(Complex(13901235563/429975)-2531336/1225*Pi+Complex(
2436373808/143325)*ln(p_inf)+Complex(9696173/1365)*Pi^2)*y^6+(Complex(-\
168352163039/859950)-82821331/1470*Pi+Complex(-297249857/4095)*Pi^2+Complex(-\
9956776891/85995)*ln(p_inf))*y^8+(-17255462/585*Pi^2-4865108708/61425-834436651
/20475*ln(p_inf)+Complex(-140038/105)*Pi)*y^7+(Complex(510980746657/1719900)+
Complex(6412664519/28665)*ln(p_inf)+36148046/147*Pi+Complex(157460363/2730)*Pi^
2)*y^10+(308685919307/859950+3062811749/12740*ln(p_inf)+57822619/585*Pi^2+
Complex(-48813739/245)*Pi)*y^9+(5222568761/17550+33974872229/191100*ln(p_inf)+
134358286/4095*Pi^2+Complex(-23375319/245)*Pi)*y^11+(-36148046/147*Pi+Complex(-\
510980746657/1719900)+Complex(157460363/2730)*Pi^2+Complex(-6412664519/28665)*
ln(p_inf))*y^18+(5222568761/17550+33974872229/191100*ln(p_inf)-134358286/4095*
Pi^2+Complex(-23375319/245)*Pi)*y^17+(-965101709/1470*Pi+Complex(-66486046457/
61425)+Complex(376170526/4095)*Pi^2+Complex(-8194993594/11025)*ln(p_inf))*y^16+
(-464978639444/429975-12139764916/15925*ln(p_inf)+6438868/117*Pi^2+Complex(
525909956/735)*Pi)*y^15+(-464978639444/429975-12139764916/15925*ln(p_inf)-\
6438868/117*Pi^2+Complex(525909956/735)*Pi)*y^13+(Complex(66486046457/61425)+
965101709/1470*Pi+Complex(376170526/4095)*Pi^2+Complex(8194993594/11025)*ln(
p_inf))*y^12+(Complex(-13901235563/429975)+Complex(9696173/1365)*Pi^2+Complex(-\
2436373808/143325)*ln(p_inf)+2531336/1225*Pi)*y^22+(-4865108708/61425-834436651
/20475*ln(p_inf)+Complex(-140038/105)*Pi+17255462/585*Pi^2)*y^21+(308685919307/
859950+3062811749/12740*ln(p_inf)+Complex(-48813739/245)*Pi-57822619/585*Pi^2)*
y^19+(Complex(168352163039/859950)+Complex(-297249857/4095)*Pi^2+Complex(
9956776891/85995)*ln(p_inf)+82821331/1470*Pi)*y^20+(Complex(-308701/4095)*Pi^2+
868717/1050*Pi+Complex(41753221/47775)*ln(p_inf)+Complex(201987211/122850))*y^
24+(-12487/2730-3421/780*ln(p_inf)+Complex(-373/105)*Pi)*y^27+(734/25*Pi+
Complex(-72491/12740)+Complex(3593/4914)*Pi^2+Complex(-1113433/85995)*ln(p_inf)
)*y^26+(-51367/4095*Pi^2+59478953/859950+3054623/44100*ln(p_inf)+Complex(11099/
525)*Pi)*y^25-1408/105*(y^2+1)^4*y^2*(Complex(1)+6*y+Complex(-1970)*y^4+10*y^3+
Complex(-66230)*y^8+10214*y^5+Complex(-10)*y^2-52790*y^7+Complex(-10)*y^14+
52790*y^9+Complex(30446)*y^6-10214*y^11+Complex(-1970)*y^12-10*y^13+Complex(1)*
y^16-6*y^15+Complex(30446)*y^10)*polylog(2,-1/y^2)+Complex(-1156558/135)*Pi^2*y
^14-10411/585*y^2*(Complex(1)+Complex(1)*y^24+637674/72877*y-637674/72877*y^23-\
29394684/72877*y^21-11782428/10411*y^19-9643961556/72877*y^15+5217671442/72877*
y^17+9643961556/72877*y^9+2275732392/10411*y^11-2275732392/10411*y^13+29394684/
72877*y^3+11782428/10411*y^5-5217671442/72877*y^7+Complex(-66721620/10411)*y^10
+Complex(1455759738/72877)*y^18+Complex(-9882922653/72877)*y^16+Complex(-\
66721620/10411)*y^14+Complex(84255786/72877)*y^20+Complex(-2181678/72877)*y^2+
Complex(-2181678/72877)*y^22+Complex(-9882922653/72877)*y^8+Complex(1455759738/
72877)*y^6+Complex(84255786/72877)*y^4+Complex(3371398420/10411)*y^12)*polylog(
2,-y^2)+(Complex(-779383/525)*y^4+Complex(-402925886/3675)*y^8+746/105*y^21+
Complex(402925886/3675)*y^14-33388/525*y^19+Complex(-1393/25)*y^2+768658/225*y^
17+Complex(779383/525)*y^18-3883792/525*y^15+Complex(119801/245)*y^6+502847092/
1225*y^13+Complex(-3016244594/3675)*y^12-2253215624/2205*y^11+Complex(1)*y^22+
502847092/1225*y^9+Complex(-119801/245)*y^16-3883792/525*y^7+Complex(1393/25)*y
^20+768658/225*y^5+Complex(3016244594/3675)*y^10-33388/525*y^3+Complex(-1)+746/
105*y)*(y^2+1)^3*ln(Complex(1)+y)-36947/4095*y^2*(Complex(1)+Complex(1)*y^24+
21270/36947*y+Complex(982236573/36947)*y^8+Complex(3019568262/36947)*y^6+
Complex(-284574762/36947)*y^4-21270/36947*y^23+18247548/36947*y^21-1289773884/
36947*y^19+6134810196/36947*y^15+3079257198/36947*y^17-6134810196/36947*y^9-\
2762284056/36947*y^11+2762284056/36947*y^13-18247548/36947*y^3+1289773884/36947
*y^5-3079257198/36947*y^7+Complex(1522734/36947)*y^2+Complex(-8451984268/36947)
*y^12+Complex(-5534610612/36947)*y^10+Complex(1522734/36947)*y^22+Complex(
3019568262/36947)*y^18+Complex(982236573/36947)*y^16+Complex(-5534610612/36947)
*y^14+Complex(-284574762/36947)*y^20)*ln(y)^2+(-20822/585*y^2*(Complex(1)+
Complex(1)*y^24+637674/72877*y-637674/72877*y^23-21981564/72877*y^21+22812132/
10411*y^19+4522510764/72877*y^15-1777842798/72877*y^17-4522510764/72877*y^9-\
780944088/10411*y^11+780944088/10411*y^13+21981564/72877*y^3-22812132/10411*y^5
+1777842798/72877*y^7+Complex(-2181678/72877)*y^2+Complex(-2181678/72877)*y^22+
Complex(3816523107/72877)*y^8+Complex(-547430022/72877)*y^6+Complex(64487466/
72877)*y^4+Complex(-1267567340/10411)*y^12+Complex(-145794900/10411)*y^10+
Complex(-547430022/72877)*y^18+Complex(3816523107/72877)*y^16+Complex(-\
145794900/10411)*y^14+Complex(64487466/72877)*y^20)*ln(y)-1/2*(y^2+1)^9*(
Complex(1)*y^10+Complex(502403/11025)*y^8+746/105*y^9+Complex(-2638/49)*y^6-\
298856/3675*y^7+Complex(2638/49)*y^4+44012/2205*y^5+Complex(-502403/11025)*y^2-\
298856/3675*y^3+Complex(-1)+746/105*y))*ln(y^2+1))*42^(1/2)*Pi^(1/2)/b^3/(y^2+1
)^15*p_inf^6-32/77*mu*(181/9*y*(Complex(7748759/905)*y^4+Complex(-1086154316/
905)*y^8-1380/181*y^21+Complex(261514864/905)*y^14+22868/181*y^19+Complex(-\
73709/905)*y^2-3177824/181*y^17+Complex(-3239911/905)*y^18-3205348/181*y^15+
Complex(103324271/905)*y^6+151695012/181*y^13+Complex(-1510261624/905)*y^12-\
425616048/181*y^11+Complex(1)*y^22+369962124/181*y^9+Complex(25731041/905)*y^16
-90996188/181*y^7+Complex(-18599/905)*y^20+220760/181*y^5+Complex(2265976556/
905)*y^10+411676/181*y^3+Complex(1303/181)+8508/181*y)*polylog(2,1/(y^2+1)*y^2)
+187/3*(Complex(15992/17)*y^4+Complex(-75330/17)*y^8-108/17*y^15+Complex(-218/
17)*y^14-4670/17*y^13+Complex(-218/17)*y^2+22898/17*y^11+Complex(-1278/17)*y^6+
47620/17*y^9+Complex(15992/17)*y^12-47620/17*y^7+Complex(1)*y^16-22898/17*y^5+
Complex(-1278/17)*y^10+4670/17*y^3+Complex(1)+108/17*y)*y*(y^2+1)^3*polylog(2,1
/(y^2+1))-187/3*y*(Complex(-31139/17)*y^4+Complex(4844886/17)*y^8-108/17*y^21+
Complex(-3322806/17)*y^14-7154/17*y^19+Complex(167/17)*y^2+55244/17*y^17+
Complex(35459/17)*y^18+1111876/17*y^15+Complex(-310731/17)*y^6-6794256/17*y^13+
Complex(10571226/17)*y^12+12897456/17*y^11+Complex(1)*y^22-530208*y^9+Complex(
159531/17)*y^16+1742716/17*y^7+Complex(-167/17)*y^20+34364/17*y^5+Complex(-\
12315066/17)*y^10-6014/17*y^3+Complex(-1)-108/17*y)*polylog(2,-y^2)+13200*y^5*(
y^2+1)*(Complex(1)*y^12+Complex(-1184/15)*y^10+77/5*y^11+Complex(8842/15)*y^8-\
1407/5*y^9+Complex(-5472/5)*y^6+4984/5*y^7+Complex(8842/15)*y^4-4984/5*y^5+
Complex(-1184/15)*y^2+1407/5*y^3+Complex(1)-77/5*y)*polylog(2,-1/y^2)+y*(63805/
3*y^3+117782/3*y^5+21865550*y^9+7115402*y^13-23645336*y^11+364*y-16719248/3*y^7
+Complex(1270898/15)*y^4+Complex(190/3)+Complex(-196349827/15)*y^8+Complex(
28261703/15)*y^14+Complex(-4478/15)*y^2+Complex(-186849/5)*y^18+32*y^21+2873*y^
19-203542*y^17+339664*y^15+Complex(19713262/15)*y^6+Complex(-237328073/15)*y^12
+Complex(1)*y^22+Complex(6781057/15)*y^16+Complex(1569/5)*y^20+Complex(
392044957/15)*y^10)*ln(y^2+1)^2+362/9*(y^2+1)*((-8944248/181*ln(p_inf)-\
590823293/6335)*y^10+(Complex(24214616/905)*ln(p_inf)+Complex(5149985189/95025)
)*y^9+(1725876/181*ln(p_inf)+136588918/6335)*y^8+(Complex(-2523952/905)*ln(
p_inf)+Complex(-619612228/95025))*y^7+(-239168/181*ln(p_inf)-195567137/76020)*y
^6+(Complex(685143/905)*ln(p_inf)+Complex(186751001/126700))*y^5+(47032/181*ln(
p_inf)+44761531/76020)*y^4+(Complex(-19504/905)*ln(p_inf)+Complex(-8507746/
95025))*y^3+(161153/25340+1380/181*ln(p_inf))*y^2+(Complex(1)*ln(p_inf)+
Complex(29221/76020))*y+(Complex(1)*ln(p_inf)+Complex(29221/76020))*y^21+(-\
161153/25340-1380/181*ln(p_inf))*y^20+(Complex(-19504/905)*ln(p_inf)+Complex(-\
8507746/95025))*y^19+(-47032/181*ln(p_inf)-44761531/76020)*y^18+(Complex(685143
/905)*ln(p_inf)+Complex(186751001/126700))*y^17+(239168/181*ln(p_inf)+195567137
/76020)*y^16+(Complex(-2523952/905)*ln(p_inf)+Complex(-619612228/95025))*y^15+(
-1725876/181*ln(p_inf)-136588918/6335)*y^14+(Complex(24214616/905)*ln(p_inf)+
Complex(5149985189/95025))*y^13+117/724*y^22+(8944248/181*ln(p_inf)+590823293/
6335)*y^12+(Complex(-10932240/181)*ln(p_inf)+Complex(-705702584/6335))*y^11-117
/724-y*(Complex(685143/905)*y^4+Complex(24214616/905)*y^8-1380/181*y^19+
Complex(-2523952/905)*y^14-47032/181*y^17+Complex(-19504/905)*y^2+239168/181*y^
15+Complex(-19504/905)*y^18-1725876/181*y^13+Complex(-2523952/905)*y^6+8944248/
181*y^11+Complex(24214616/905)*y^12-8944248/181*y^9+Complex(685143/905)*y^16+
1725876/181*y^7+Complex(1)*y^20-239168/181*y^5+Complex(-10932240/181)*y^10+
47032/181*y^3+Complex(1)+1380/181*y)*ln(b)-380/181*y*(Complex(942201/950)*y^4+
Complex(-905977/50)*y^8-546/95*y^19+Complex(1888618/475)*y^14-57103/190*y^17+
Complex(-2714/475)*y^2+102341/190*y^15+Complex(-2714/475)*y^18+2327247/190*y^13
+Complex(1888618/475)*y^6-3308577/190*y^11+Complex(-905977/50)*y^12+3308577/190
*y^9+Complex(942201/950)*y^16-2327247/190*y^7+Complex(1)*y^20-102341/190*y^5+
Complex(1469028/95)*y^10+57103/190*y^3+Complex(1)+546/95*y)*ln(y)+3*y*(Complex(
685143/905)*y^4+Complex(24214616/905)*y^8-1380/181*y^19+Complex(-2523952/905)*y
^14-47032/181*y^17+Complex(-19504/905)*y^2+239168/181*y^15+Complex(-19504/905)*
y^18-1725876/181*y^13+Complex(-2523952/905)*y^6+8944248/181*y^11+Complex(
24214616/905)*y^12-8944248/181*y^9+Complex(685143/905)*y^16+1725876/181*y^7+
Complex(1)*y^20-239168/181*y^5+Complex(-10932240/181)*y^10+47032/181*y^3+
Complex(1)+1380/181*y)*ln(2))*ln(y^2+1)-371/27*y*(y^2+1)*(Complex(1)*Pi^2+((
268352454/12985+2152512/371*ln(p_inf))*y^15+(Complex(-22715568/1855)*ln(p_inf)+
Complex(-3654004008/64925))*y^14+(-2556693711/12985-15532884/371*ln(p_inf))*y^
13+(Complex(61922379783/129850)+Complex(217931544/1855)*ln(p_inf))*y^12+(
Complex(1629/371)*ln(p_inf)+Complex(216753/25970))*y^20+(-1097181/12985-12420/
371*ln(p_inf))*y^19+(Complex(-53663871/64925)+Complex(-3312/35)*ln(p_inf))*y^18
+(-148785411/25970-423288/371*ln(p_inf))*y^17+Complex(72834/12985)+Complex(1629
/371)*ln(p_inf)+(Complex(-12186141/64925)+Complex(-3312/35)*ln(p_inf))*y^2+(
270171/5194+12420/371*ln(p_inf))*y+(Complex(-1979348928/64925)+Complex(-\
22715568/1855)*ln(p_inf))*y^6+(-413053527/25970-2152512/371*ln(p_inf))*y^5+(
Complex(497809512/64925)+Complex(6166287/1855)*ln(p_inf))*y^4+(28446879/12985+
423288/371*ln(p_inf))*y^3+(1966382643/2597+80498232/371*ln(p_inf))*y^11+(
Complex(-10500108336/12985)+Complex(-98390160/371)*ln(p_inf))*y^10+(-7591590291
/12985-80498232/371*ln(p_inf))*y^9+(Complex(36635229573/129850)+Complex(
217931544/1855)*ln(p_inf))*y^8+(1211846697/12985+15532884/371*ln(p_inf))*y^7+(
Complex(6166287/1855)*ln(p_inf)+Complex(1725187059/129850))*y^16+(Complex(-1629
/371)-80498232/371*y^11+80498232/371*y^9+Complex(-6166287/1855)*y^4+Complex(-\
217931544/1855)*y^8+Complex(22715568/1855)*y^14+Complex(3312/35)*y^2-423288/371
*y^3-12420/371*y+15532884/371*y^13+Complex(3312/35)*y^18+Complex(22715568/1855)
*y^6+Complex(-217931544/1855)*y^12+Complex(-6166287/1855)*y^16+Complex(-1629/
371)*y^20+Complex(98390160/371)*y^10-15532884/371*y^7+2152512/371*y^5-2152512/
371*y^15+12420/371*y^19+423288/371*y^17)*ln(b)+(-12420/371*y^19-423288/371*y^17
+Complex(1629/371)+80498232/371*y^11-80498232/371*y^9+Complex(6166287/1855)*y^4
+Complex(217931544/1855)*y^8+423288/371*y^3+12420/371*y+2152512/371*y^15-\
15532884/371*y^13+Complex(-22715568/1855)*y^14+Complex(-3312/35)*y^2+Complex(-\
3312/35)*y^18+Complex(-22715568/1855)*y^6+Complex(217931544/1855)*y^12+Complex(
6166287/1855)*y^16+Complex(1629/371)*y^20+Complex(-98390160/371)*y^10+15532884/
371*y^7-2152512/371*y^5)*ln(y)+1053/742*y^21)*ln(2)+(1095489377/259700+81893/53
*Pi^2-15435001/5194*ln(p_inf)-358752/371*ln(p_inf)^2)*y^5+(Complex(-2344749221/
1038800)+Complex(1330344/1855)*Pi^2+Complex(158531829/129850)*ln(p_inf)+
Complex(2055429/3710)*ln(p_inf)^2)*y^4+(-405725031/519400+706549/2597*ln(p_inf)
+104135/371*Pi^2+70548/371*ln(p_inf)^2)*y^3+(-2699889/103880+20229/5194*ln(
p_inf)+2472/371*Pi^2+2070/371*ln(p_inf)^2)*y+Complex(-700779/207760)+((4140/371
*y^19+141096/371*y^17-26832744/371*y^11+26832744/371*y^9-141096/371*y^3-4140/
371*y-717504/371*y^15+5177628/371*y^13+Complex(-543/371)-5177628/371*y^7+717504
/371*y^5+Complex(-2055429/1855)*y^4+Complex(-72643848/1855)*y^8+Complex(7571856
/1855)*y^14+Complex(1104/35)*y^2+Complex(1104/35)*y^18+Complex(7571856/1855)*y^
6+Complex(-72643848/1855)*y^12+Complex(-2055429/1855)*y^16+Complex(-543/371)*y^
20+Complex(32796720/371)*y^10)*ln(y)-351/742*y^21+(Complex(-543/371)*ln(p_inf)+
Complex(-13229/12985))*y^20+(191157/12985+4140/371*ln(p_inf))*y^19+(Complex(
1104/35)*ln(p_inf)+Complex(15420701/64925))*y^18+(141096/371*ln(p_inf)+37696041
/25970)*y^17+(Complex(-2055429/1855)*ln(p_inf)+Complex(-200860587/64925))*y^16+
(-59196066/12985-717504/371*ln(p_inf))*y^15+(Complex(7571856/1855)*ln(p_inf)+
Complex(898721408/64925))*y^14+(633907923/12985+5177628/371*ln(p_inf))*y^13+(
Complex(-72643848/1855)*ln(p_inf)+Complex(-14514495413/129850))*y^12+(-26832744
/371*ln(p_inf)-2145857033/12985)*y^11+(Complex(32796720/371)*ln(p_inf)+Complex(
2117107752/12985))*y^10+(26832744/371*ln(p_inf)+279816545/2597)*y^9+(Complex(-\
72643848/1855)*ln(p_inf)+Complex(-6085445343/129850))*y^8+(-5177628/371*ln(
p_inf)-37125117/2597)*y^7+(Complex(7571856/1855)*ln(p_inf)+Complex(340503048/
64925))*y^6+(15435001/5194+717504/371*ln(p_inf))*y^5+(Complex(-2055429/1855)*ln
(p_inf)+Complex(-158531829/129850))*y^4+(-706549/2597-141096/371*ln(p_inf))*y^3
+(Complex(1104/35)*ln(p_inf)+Complex(1594791/64925))*y^2+(-20229/5194-4140/371*
ln(p_inf))*y+Complex(-2763/25970)+Complex(-543/371)*ln(p_inf))*ln(b)+(Complex(
130631/1855)+Complex(-24932/1855)*Pi^2+Complex(-1594791/64925)*ln(p_inf)+
Complex(-552/35)*ln(p_inf)^2)*y^2+(Complex(24696484/1855)*Pi^2+Complex(
590215583/64925)+Complex(-3785928/1855)*ln(p_inf)^2+Complex(-340503048/64925)*
ln(p_inf))*y^6+(-326727/7*Pi^2-272024208/9275+37125117/2597*ln(p_inf)+2588814/
371*ln(p_inf)^2)*y^7+(Complex(-168070547/1855)*Pi^2+Complex(-42054235457/519400
)+Complex(36321924/1855)*ln(p_inf)^2+Complex(6085445343/129850)*ln(p_inf))*y^8+
(39053567957/259700-279816545/2597*ln(p_inf)+53574249/371*Pi^2-13416372/371*ln(
p_inf)^2)*y^9+(Complex(-16398360/371)*ln(p_inf)^2+Complex(57013176/371)*Pi^2+
Complex(24160549799/129850)+Complex(-2117107752/12985)*ln(p_inf))*y^10+(-\
20082877247/129850+2145857033/12985*ln(p_inf)-53574249/371*Pi^2+13416372/371*ln
(p_inf)^2)*y^11+(Complex(-44307360303/519400)+Complex(36321924/1855)*ln(p_inf)^
2+Complex(-168070547/1855)*Pi^2+Complex(14514495413/129850)*ln(p_inf))*y^12+(
7991098361/259700-633907923/12985*ln(p_inf)+326727/7*Pi^2-2588814/371*ln(p_inf)
^2)*y^13+(Complex(-898721408/64925)*ln(p_inf)+Complex(-3785928/1855)*ln(p_inf)^
2+Complex(113120401/12985)+Complex(24696484/1855)*Pi^2)*y^14+(-534970663/129850
+59196066/12985*ln(p_inf)+358752/371*ln(p_inf)^2-81893/53*Pi^2)*y^15+(Complex(
2055429/3710)*ln(p_inf)^2+Complex(-2722458183/1038800)+Complex(200860587/64925)
*ln(p_inf)+Complex(1330344/1855)*Pi^2)*y^16+(13807237/14840-37696041/25970*ln(
p_inf)-70548/371*ln(p_inf)^2-104135/371*Pi^2)*y^17+(Complex(2700559/129850)+
Complex(-15420701/64925)*ln(p_inf)+Complex(-24932/1855)*Pi^2+Complex(-552/35)*
ln(p_inf)^2)*y^18+(23307391/519400-191157/12985*ln(p_inf)-2070/371*ln(p_inf)^2-\
2472/371*Pi^2)*y^19+(Complex(13229/12985)*ln(p_inf)+Complex(543/742)*ln(p_inf)^
2+Complex(-1577721/207760)+Complex(1)*Pi^2)*y^20+Complex(2763/25970)*ln(p_inf)+
Complex(543/742)*ln(p_inf)^2+(-5391/12985+351/742*ln(p_inf))*y^21+(351/742*y^21
+(Complex(543/371)*ln(p_inf)+Complex(13229/12985))*y^20+(-191157/12985-4140/371
*ln(p_inf))*y^19+(Complex(-1104/35)*ln(p_inf)+Complex(-15420701/64925))*y^18+(-\
141096/371*ln(p_inf)-37696041/25970)*y^17+(Complex(2055429/1855)*ln(p_inf)+
Complex(200860587/64925))*y^16+(59196066/12985+717504/371*ln(p_inf))*y^15+(
Complex(-7571856/1855)*ln(p_inf)+Complex(-898721408/64925))*y^14+(-633907923/
12985-5177628/371*ln(p_inf))*y^13+(Complex(72643848/1855)*ln(p_inf)+Complex(
14514495413/129850))*y^12+(26832744/371*ln(p_inf)+2145857033/12985)*y^11+(
Complex(-32796720/371)*ln(p_inf)+Complex(-2117107752/12985))*y^10+(-26832744/
371*ln(p_inf)-279816545/2597)*y^9+(Complex(72643848/1855)*ln(p_inf)+Complex(
6085445343/129850))*y^8+(5177628/371*ln(p_inf)+37125117/2597)*y^7+(Complex(-\
7571856/1855)*ln(p_inf)+Complex(-340503048/64925))*y^6+(-15435001/5194-717504/
371*ln(p_inf))*y^5+(Complex(2055429/1855)*ln(p_inf)+Complex(158531829/129850))*
y^4+(706549/2597+141096/371*ln(p_inf))*y^3+(Complex(-1104/35)*ln(p_inf)+
Complex(-1594791/64925))*y^2+(20229/5194+4140/371*ln(p_inf))*y+Complex(2763/
25970)+Complex(543/371)*ln(p_inf))*ln(y)+(12944070/371*y^7-1793760/371*y^5+
352740/371*y^3+10350/371*y+Complex(2055429/742)*y^4+Complex(36321924/371)*y^8+
Complex(-3785928/371)*y^14+Complex(-552/7)*y^2+Complex(2715/742)+Complex(-552/7
)*y^18+Complex(-3785928/371)*y^6+Complex(36321924/371)*y^12+Complex(2055429/742
)*y^16+Complex(2715/742)*y^20+Complex(-81991800/371)*y^10+1793760/371*y^15-\
12944070/371*y^13+67081860/371*y^11-67081860/371*y^9-10350/371*y^19-352740/371*
y^17)*ln(2)^2+(Complex(543/742)-2070/371*y^19+Complex(-724653/530)*y^4+Complex(
-2064537276/1855)*y^8+Complex(39647496/265)*y^14+Complex(-552/35)*y^2+Complex(-\
552/35)*y^18+Complex(39647496/265)*y^6+Complex(-2064537276/1855)*y^12+Complex(-\
724653/530)*y^16+Complex(543/742)*y^20+Complex(763689960/371)*y^10+197993106/
371*y^13-697102668/371*y^11+697102668/371*y^9-197993106/371*y^7+10618368/371*y^
5+70548/371*y^3+2070/371*y-70548/371*y^17-10618368/371*y^15)*ln(y)^2+(2588814/
371*y^7-358752/371*y^5+70548/371*y^3+2070/371*y+Complex(543/742)+Complex(
2055429/3710)*y^4+Complex(36321924/1855)*y^8+Complex(-3785928/1855)*y^14+
Complex(-552/35)*y^2+Complex(-552/35)*y^18+Complex(-3785928/1855)*y^6+Complex(
36321924/1855)*y^12+Complex(2055429/3710)*y^16+Complex(543/742)*y^20+Complex(-\
16398360/371)*y^10+358752/371*y^15-2588814/371*y^13+13416372/371*y^11-13416372/
371*y^9-2070/371*y^19-70548/371*y^17)*ln(b)^2))*y^2*42^(1/2)*Pi^(1/2)/b^3/(y^2+
1)^14*p_inf^7-615/1144*mu*y*(-1/2*Pi+1/2*Pi*y^32+(-55606/1845*y^2*(Complex(1)+
Complex(1)*y^28+1988766/194621*y-1988766/194621*y^27-74366924/194621*y^25+
892500698/194621*y^23-7143271702/139015*y^21+37437570992/973105*y^19+
96201825268/194621*y^15+217180655926/973105*y^17-37437570992/973105*y^9-\
217180655926/973105*y^11-96201825268/194621*y^13+74366924/194621*y^3-892500698/
194621*y^5+7143271702/139015*y^7+Complex(-42290116/973105)*y^26+Complex(-\
42290116/973105)*y^2+Complex(1265828143/973105)*y^24+Complex(-52090299808/
2919315)*y^22+Complex(15863345593/2919315)*y^16+Complex(71502720700/583863)*y^
18+Complex(-316386865792/417045)*y^14+Complex(15863345593/2919315)*y^12+
Complex(71502720700/583863)*y^10+Complex(49311733307/583863)*y^8+Complex(-\
52090299808/2919315)*y^6+Complex(1265828143/973105)*y^4+Complex(49311733307/
583863)*y^20)*ln(y)-1/2*(y^2+1)^9*(Complex(1)*y^14+Complex(170400821/4068225)*y
^12+21778/4305*y^13+Complex(-155390567/4068225)*y^10-36366356/452025*y^11+
Complex(44433587/581175)*y^8-51853778/4068225*y^9+Complex(-44433587/581175)*y^6
-96209896/581175*y^7+Complex(155390567/4068225)*y^4-51853778/4068225*y^5+
Complex(-170400821/4068225)*y^2-36366356/452025*y^3+Complex(-1)+21778/4305*y))*
ln(y^2+1)+(Complex(6609588047/6780375)*ln(p_inf)+Complex(4593547631/2440935)+
58039987/64575*Pi+Complex(-36345254/581175)*Pi^2)*y^28+(Complex(-39093722429999
/11623500)+Complex(-76867134002/30135)*ln(p_inf)+Complex(1046679097273/1162350)
*Pi^2-37325824393/10045*Pi)*y^18+(-126462402094661/34870500-46264558749169/
16272900*ln(p_inf)+1124096821742/116235*Pi^2+Complex(3420916149937/813645)*Pi)*
y^17+(-126462402094661/34870500-46264558749169/16272900*ln(p_inf)-1124096821742
/116235*Pi^2+Complex(3420916149937/813645)*Pi)*y^15+(-268988401/452025*Pi+
Complex(-11155429564007/244093500)+Complex(19080226189/1162350)*Pi^2+Complex(-\
154853093216/6780375)*ln(p_inf))*y^26+(10204476487/116235*Pi^2-6582958490587/
48818700-1148572650569/16272900*ln(p_inf)+Complex(4261846093/193725)*Pi)*y^25+(
29609284385461/244093500+30013592621101/81364500*ln(p_inf)+2055427861112/581175
*Pi^2+Complex(-1069513157687/813645)*Pi)*y^11+(Complex(24658936826/4305)*Pi^2+
Complex(4830597654949/6780375)+Complex(3430370904883/4068225)*ln(p_inf)+
1518576107659/813645*Pi)*y^12+(3319065519719/244093500+23487833071/3254580*ln(
p_inf)-98005426/116235*Pi^2+Complex(-329368813/193725)*Pi)*y^27+(-2761/540-3159
/820*ln(p_inf)+Complex(-10889/4305)*Pi)*y^31+(Complex(-698543803/48818700)+
269783/9225*Pi+Complex(-73589/46494)*Pi^2+Complex(-492062/33075)*ln(p_inf))*y^
30+(598790789/5424300+158437969/1808100*ln(p_inf)+34619/12915*Pi^2+Complex(
942413/21525)*Pi)*y^29+(Complex(7428439425676/20341125)+524102003911/4068225*Pi
+Complex(-1618534864/7175)*Pi^2+Complex(4284135237916/20341125)*ln(p_inf))*y^24
+(Complex(-22253862109/25830)*Pi^2+Complex(54120993504329/81364500)+Complex(
1261511067188/4068225)*ln(p_inf)-686944288043/4068225*Pi)*y^10+(24205934658749/
34870500+4732817974039/11623500*ln(p_inf)+11201793953/83025*Pi^2+Complex(-\
310826499439/1356075)*Pi)*y^9+(Complex(76867134002/30135)*ln(p_inf)+Complex(
1046679097273/1162350)*Pi^2+Complex(39093722429999/11623500)+37325824393/10045*
Pi)*y^14+(165032922657731/244093500+526987473647/1660500*ln(p_inf)-\
3160842766289/581175*Pi^2+Complex(-29624649821/162729)*Pi)*y^13+(
165032922657731/244093500+526987473647/1660500*ln(p_inf)+Complex(-29624649821/
162729)*Pi+3160842766289/581175*Pi^2)*y^19+(Complex(-3430370904883/4068225)*ln(
p_inf)+Complex(-4830597654949/6780375)+Complex(24658936826/4305)*Pi^2-\
1518576107659/813645*Pi)*y^20+(Complex(-1618534864/7175)*Pi^2+Complex(-\
7428439425676/20341125)+Complex(-4284135237916/20341125)*ln(p_inf)-524102003911
/4068225*Pi)*y^8+(-10204476487/116235*Pi^2-6582958490587/48818700-1148572650569
/16272900*ln(p_inf)+Complex(4261846093/193725)*Pi)*y^7+(Complex(19080226189/
1162350)*Pi^2+Complex(11155429564007/244093500)+Complex(154853093216/6780375)*
ln(p_inf)+268988401/452025*Pi)*y^6+(3319065519719/244093500+98005426/116235*Pi^
2+23487833071/3254580*ln(p_inf)+Complex(-329368813/193725)*Pi)*y^5+(Complex(-\
4593547631/2440935)+Complex(-36345254/581175)*Pi^2+Complex(-6609588047/6780375)
*ln(p_inf)-58039987/64575*Pi)*y^4+(598790789/5424300+158437969/1808100*ln(p_inf
)-34619/12915*Pi^2+Complex(942413/21525)*Pi)*y^3+(Complex(-73589/46494)*Pi^2+
Complex(698543803/48818700)+Complex(492062/33075)*ln(p_inf)-269783/9225*Pi)*y^2
+(-2761/540-3159/820*ln(p_inf)+Complex(-10889/4305)*Pi)*y+(Complex(-\
54120993504329/81364500)+Complex(-1261511067188/4068225)*ln(p_inf)+Complex(-\
22253862109/25830)*Pi^2+686944288043/4068225*Pi)*y^22+(29609284385461/244093500
+30013592621101/81364500*ln(p_inf)+Complex(-1069513157687/813645)*Pi-\
2055427861112/581175*Pi^2)*y^21+(-11201793953/83025*Pi^2+24205934658749/
34870500+4732817974039/11623500*ln(p_inf)+Complex(-310826499439/1356075)*Pi)*y^
23+27803/1845*y*(-28431/111212+28431/111212*y^30+(Complex(3489822999631/
613056150)+Complex(1265828143/973105)*ln(p_inf))*y^25+(118371246695/5449388+
892500698/194621*ln(p_inf))*y^24+(Complex(-28208204949251/204352050)+Complex(
15863345593/2919315)*ln(p_inf))*y^13+(-217180655926/973105*ln(p_inf)-\
142458689987717/175158900)*y^12+(Complex(21921791408936/61305615)+Complex(
71502720700/583863)*ln(p_inf))*y^11+(-37437570992/973105*ln(p_inf)-\
252960387369643/1226112300)*y^10+(Complex(15863345593/2919315)*ln(p_inf)+
Complex(72611523488509/204352050))*y^17+(96201825268/194621*ln(p_inf)+
180553028059309/81740820)*y^16+(Complex(-316386865792/417045)*ln(p_inf)+
Complex(-6048143862064/2085225))*y^15+(-96201825268/194621*ln(p_inf)-\
81071764417435/49044492)*y^14+(74366924/194621*ln(p_inf)+376590776101/245222460
)*y^4+(Complex(-55697172136/306528075)+Complex(-42290116/973105)*ln(p_inf))*y^3
+(849465509/27246940+1988766/194621*ln(p_inf))*y^2+(Complex(1)*ln(p_inf)+
Complex(405976897/122611230))*y+(Complex(40530626377649/122611230)+Complex(
49311733307/583863)*ln(p_inf))*y^9+(7143271702/139015*ln(p_inf)+33826114997123/
175158900)*y^8+(Complex(-21029356526936/306528075)+Complex(-52090299808/2919315
)*ln(p_inf))*y^7+(-892500698/194621*ln(p_inf)-4655492417563/245222460)*y^6+(
Complex(3387518282831/613056150)+Complex(1265828143/973105)*ln(p_inf))*y^5+(
Complex(344109377/122611230)+Complex(1)*ln(p_inf))*y^29+(-1988766/194621*ln(
p_inf)-754284709/27246940)*y^28+(Complex(-26211774137176/306528075)+Complex(-\
52090299808/2919315)*ln(p_inf))*y^23+(-4360945688107/19462100-7143271702/139015
*ln(p_inf))*y^22+(Complex(49311733307/583863)*ln(p_inf)+Complex(37817816486833/
122611230))*y^21+(12565645720121/408704100+37437570992/973105*ln(p_inf))*y^20+(
Complex(37125943307944/61305615)+Complex(71502720700/583863)*ln(p_inf))*y^19+(
217180655926/973105*ln(p_inf)+45973239494359/58386300)*y^18+(Complex(-\
84638999336/306528075)+Complex(-42290116/973105)*ln(p_inf))*y^27+(-48994588989/
27246940-74366924/194621*ln(p_inf))*y^26-y*(Complex(1)+Complex(1)*y^28+1988766/
194621*y-1988766/194621*y^27-74366924/194621*y^25+892500698/194621*y^23-\
7143271702/139015*y^21+37437570992/973105*y^19+96201825268/194621*y^15+
217180655926/973105*y^17-37437570992/973105*y^9-217180655926/973105*y^11-\
96201825268/194621*y^13+74366924/194621*y^3-892500698/194621*y^5+7143271702/
139015*y^7+Complex(-42290116/973105)*y^26+Complex(-42290116/973105)*y^2+
Complex(1265828143/973105)*y^24+Complex(-52090299808/2919315)*y^22+Complex(
15863345593/2919315)*y^16+Complex(71502720700/583863)*y^18+Complex(-\
316386865792/417045)*y^14+Complex(15863345593/2919315)*y^12+Complex(71502720700
/583863)*y^10+Complex(49311733307/583863)*y^8+Complex(-52090299808/2919315)*y^6
+Complex(1265828143/973105)*y^4+Complex(49311733307/583863)*y^20)*ln(b)+y*(
Complex(1)+Complex(1)*y^28+1988766/194621*y-1988766/194621*y^27-74366924/194621
*y^25+892500698/194621*y^23-7143271702/139015*y^21+37437570992/973105*y^19+
96201825268/194621*y^15+217180655926/973105*y^17-37437570992/973105*y^9-\
217180655926/973105*y^11-96201825268/194621*y^13+74366924/194621*y^3-892500698/
194621*y^5+7143271702/139015*y^7+Complex(-42290116/973105)*y^26+Complex(-\
42290116/973105)*y^2+Complex(1265828143/973105)*y^24+Complex(-52090299808/
2919315)*y^22+Complex(15863345593/2919315)*y^16+Complex(71502720700/583863)*y^
18+Complex(-316386865792/417045)*y^14+Complex(15863345593/2919315)*y^12+
Complex(71502720700/583863)*y^10+Complex(49311733307/583863)*y^8+Complex(-\
52090299808/2919315)*y^6+Complex(1265828143/973105)*y^4+Complex(49311733307/
583863)*y^20)*ln(2))*ln(y)-1319753/38745*y^2*(Complex(1)+Complex(1)*y^28+
7212582/1319753*y-7212582/1319753*y^27+168920932/1319753*y^25-38140403854/
1319753*y^23+163641524942/6598765*y^21+8334024157424/6598765*y^19-4207781811164
/1319753*y^15-11991829097378/6598765*y^17-8334024157424/6598765*y^9+
11991829097378/6598765*y^11+4207781811164/1319753*y^13-168920932/1319753*y^3+
38140403854/1319753*y^5-163641524942/6598765*y^7+Complex(-2591662456508/1319753
)*y^18+Complex(27383627653504/6598765)*y^14+Complex(-2077494848953/6598765)*y^
12+Complex(-2591662456508/1319753)*y^10+Complex(12158952737/35669)*y^8+Complex(
472314996128/6598765)*y^6+Complex(-34362967949/6598765)*y^4+Complex(18510668/
6598765)*y^2+Complex(12158952737/35669)*y^20+Complex(-34362967949/6598765)*y^24
+Complex(18510668/6598765)*y^26+Complex(472314996128/6598765)*y^22+Complex(-\
2077494848953/6598765)*y^16)*ln(y)^2+(y^2+1)^3*(Complex(1)*y^26+21778/4305*y+
Complex(-1)+21778/4305*y^25-315928/3075*y^23+715507988/193725*y^21-10611485768/
193725*y^19+3882158803952/4068225*y^15+829607856506/1356075*y^17+829607856506/
1356075*y^9+3882158803952/4068225*y^11-17408873428232/4068225*y^13-315928/3075*
y^3+715507988/193725*y^5-10611485768/193725*y^7+Complex(511891/9225)*y^24+
Complex(105136538/64575)*y^22+Complex(-1869420781943/4068225)*y^16+Complex(
157755592709/581175)*y^18+Complex(-12864972280732/4068225)*y^14+Complex(
12864972280732/4068225)*y^12+Complex(1869420781943/4068225)*y^10+Complex(-\
157755592709/581175)*y^8+Complex(2821544102/452025)*y^6+Complex(-105136538/
64575)*y^4+Complex(-511891/9225)*y^2+Complex(-2821544102/452025)*y^20)*ln(
Complex(1)+y)-27803/1845*y^2*(Complex(1)+Complex(1)*y^28+1988766/194621*y-\
1988766/194621*y^27-54598604/194621*y^25+1577802458/194621*y^23-19531418902/
139015*y^21+43005647792/973105*y^19+191037045748/194621*y^15+786969532726/
973105*y^17-43005647792/973105*y^9-786969532726/973105*y^11-191037045748/194621
*y^13+54598604/194621*y^3-1577802458/194621*y^5+19531418902/139015*y^7+Complex(
-42290116/973105)*y^26+Complex(-42290116/973105)*y^2+Complex(143178649/139015)*
y^24+Complex(-133799355808/2919315)*y^22+Complex(-779350273607/2919315)*y^16+
Complex(38605747300/83409)*y^18+Complex(-693829988992/417045)*y^14+Complex(-\
779350273607/2919315)*y^12+Complex(38605747300/83409)*y^10+Complex(126698116667
/583863)*y^8+Complex(-133799355808/2919315)*y^6+Complex(143178649/139015)*y^4+
Complex(126698116667/583863)*y^20)*polylog(2,-y^2)+Complex(-7399583928512/
581175)*Pi^2*y^16+492062/33075*y*(y^2+1)*(Complex(1)*y^27+Complex(-1)*y+
20896785/80698168*y^28-124052673/20174542*y^26+158065397981/30261813*y^22-\
13150780579171/403490840*y^20+2359687279103/302618130*y^18-115950533279/
242094504*y^24-7052227065023/242094504*y^16+2221532742258/10087271*y^14-\
7052227065023/242094504*y^12+2359687279103/302618130*y^10-115950533279/
242094504*y^4-124052673/20174542*y^2-13150780579171/403490840*y^8+158065397981/
30261813*y^6+20896785/80698168+Complex(-6710460757/100872710)*y^25+Complex(-\
1526994738757/10087271)*y^13+Complex(-2215276247155/60523626)*y^9+Complex(
953765179967/60523626)*y^7+Complex(-161563553973/100872710)*y^5+Complex(
6710460757/100872710)*y^3+Complex(1526994738757/10087271)*y^15+Complex(-\
202515776288/10087271)*y^11+Complex(202515776288/10087271)*y^17+Complex(
2215276247155/60523626)*y^19+Complex(-953765179967/60523626)*y^21+Complex(
161563553973/100872710)*y^23)*ln(b)-492062/33075*y*(y^2+1)*(Complex(1)*y^27+
Complex(-1)*y+20896785/80698168*y^28-124052673/20174542*y^26+158065397981/
30261813*y^22-13150780579171/403490840*y^20+2359687279103/302618130*y^18-\
115950533279/242094504*y^24-7052227065023/242094504*y^16+2221532742258/10087271
*y^14-7052227065023/242094504*y^12+2359687279103/302618130*y^10-115950533279/
242094504*y^4-124052673/20174542*y^2-13150780579171/403490840*y^8+158065397981/
30261813*y^6+20896785/80698168+Complex(-6710460757/100872710)*y^25+Complex(-\
1526994738757/10087271)*y^13+Complex(-2215276247155/60523626)*y^9+Complex(
953765179967/60523626)*y^7+Complex(-161563553973/100872710)*y^5+Complex(
6710460757/100872710)*y^3+Complex(1526994738757/10087271)*y^15+Complex(-\
202515776288/10087271)*y^11+Complex(202515776288/10087271)*y^17+Complex(
2215276247155/60523626)*y^19+Complex(-953765179967/60523626)*y^21+Complex(
161563553973/100872710)*y^23)*ln(2)+475904/38745*y^2*(y^2+1)^2*(Complex(1)+
Complex(1)*y^24+90/13*y-90/13*y^23-1000/13*y^21-268170/13*y^19+9225530/13*y^15+
1266600/13*y^17-9225530/13*y^9+39875850/13*y^11-39875850/13*y^13+1000/13*y^3+
268170/13*y^5-1266600/13*y^7+Complex(-174/13)*y^22+Complex(639675/13)*y^16+
Complex(875830/13)*y^18+Complex(-22080024/13)*y^14+Complex(42876792/13)*y^12+
Complex(-22080024/13)*y^10+Complex(639675/13)*y^8+Complex(875830/13)*y^6+
Complex(-39252/13)*y^4+Complex(-174/13)*y^2+Complex(-39252/13)*y^20)*ln(y^2+1)^
2-951808/38745*y^2*(y^2+1)^2*(Complex(1)+Complex(1)*y^24+90/13*y-90/13*y^23-190
/13*y^21-241710/13*y^19+10773440/13*y^15+502230/13*y^17-10773440/13*y^9+
37537920/13*y^11-37537920/13*y^13+190/13*y^3+241710/13*y^5-502230/13*y^7+
Complex(-174/13)*y^22+Complex(-174/13)*y^2+Complex(2136555/13)*y^16+Complex(
656950/13)*y^18+Complex(-22140504/13)*y^14+Complex(39328632/13)*y^12+Complex(-\
22140504/13)*y^10+Complex(2136555/13)*y^8+Complex(656950/13)*y^6+Complex(-41412
/13)*y^4+Complex(-41412/13)*y^20)*polylog(2,-1/y^2)+951808/38745*y^2*(y^2+1)^2*
(Complex(1)+Complex(1)*y^24+90/13*y-90/13*y^23-1000/13*y^21-268170/13*y^19+
9225530/13*y^15+1266600/13*y^17-9225530/13*y^9+39875850/13*y^11-39875850/13*y^
13+1000/13*y^3+268170/13*y^5-1266600/13*y^7+Complex(-174/13)*y^22+Complex(
639675/13)*y^16+Complex(875830/13)*y^18+Complex(-22080024/13)*y^14+Complex(
42876792/13)*y^12+Complex(-22080024/13)*y^10+Complex(639675/13)*y^8+Complex(
875830/13)*y^6+Complex(-39252/13)*y^4+Complex(-174/13)*y^2+Complex(-39252/13)*y
^20)*polylog(2,1/(y^2+1)*y^2))*42^(1/2)*Pi^(1/2)/b^3/(y^2+1)^17*p_inf^8-30112/
1001*mu*y^2*42^(1/2)*Pi^(1/2)*(-2929/8469*y*(Complex(1)*y^28-77628/2929*y-25332
/2929*y^27-1984776/2929*y^25-92407212/2929*y^23+3645150936/2929*y^21-\
18857361612/2929*y^19+7985924676/2929*y^15+21582786600/2929*y^17+15902238012/
2929*y^9-27214732920/2929*y^11-916965636/2929*y^13-4570344/2929*y^3+119245452/
2929*y^5-2287794936/2929*y^7+Complex(-13373/2929)+Complex(26952611/14645)*y^24+
Complex(-403172/14645)*y^26+Complex(4164879488/14645)*y^22+Complex(11924264721/
14645)*y^16+Complex(23687472316/2929)*y^18+Complex(-150302788608/14645)*y^14+
Complex(-33908958429/14645)*y^12+Complex(23887883956/2929)*y^10+Complex(-\
7120485799/2929)*y^8+Complex(2707583648/14645)*y^6+Complex(-129628099/14645)*y^
4+Complex(128788/14645)*y^2+Complex(-9973473937/2929)*y^20)*polylog(2,1/(y^2+1)
*y^2)+2717/2823*y*(y^2+1)^6*(Complex(18832/19)*y^4+Complex(-84790/19)*y^8-120/
19*y^15+Complex(-238/19)*y^14-5390/19*y^13+Complex(-238/19)*y^2+27530/19*y^11+
Complex(-3146/19)*y^6+52960/19*y^9+Complex(18832/19)*y^12-52960/19*y^7+Complex(
1)*y^16-27530/19*y^5+Complex(-3146/19)*y^10+5390/19*y^3+Complex(1)+120/19*y)*
polylog(2,1/(y^2+1))-2717/2823*y*(y^2+1)^3*(Complex(-33385/19)*y^4+Complex(
4881410/19)*y^8-120/19*y^21+Complex(-3366050/19)*y^14-8150/19*y^19+Complex(181/
19)*y^2+65480/19*y^17+Complex(40585/19)*y^18+59860*y^15+Complex(-301505/19)*y^6
-6805680/19*y^13+Complex(10524110/19)*y^12+12835680/19*y^11+Complex(1)*y^22-\
9050160/19*y^9+Complex(157025/19)*y^16+1749700/19*y^7+Complex(-181/19)*y^20+
41480/19*y^5+Complex(-647450)*y^10-6410/19*y^3+Complex(-1)-120/19*y)*polylog(2,
-y^2)-761904/941*(Complex(3858326/2997)*y^4+Complex(772961/2997)*y^8+5726/333*y
^19+Complex(-10032812/2997)*y^14-17290/37*y^17+Complex(-339812/2997)*y^2+839608
/333*y^15+Complex(-339812/2997)*y^18-1126888/333*y^13+Complex(-10032812/2997)*y
^6-165872/333*y^11+Complex(772961/2997)*y^12+165872/333*y^9+Complex(3858326/
2997)*y^16+1126888/333*y^7+Complex(1)*y^20-839608/333*y^5+Complex(12356176/2997
)*y^10+17290/37*y^3+Complex(1)-5726/333*y)*y^5*polylog(2,-1/y^2)+y*(Complex(1)*
y^28+12802/941*y-7082/941*y^27-742853/2823*y^25+18408227/2823*y^23-639849497/
2823*y^21+3217307263/2823*y^19-1021235708/2823*y^15-3176586154/2823*y^17-\
908262221/941*y^9+1371747958/941*y^11-52308044/941*y^13+611791/941*y^3-7627089/
941*y^5+137874499/941*y^7+Complex(5540/2823)+Complex(12813439549/42345)*y^12+
Complex(-11482992188/8469)*y^10+Complex(3835551437/8469)*y^8+Complex(-\
1420706848/42345)*y^6+Complex(36707728/14115)*y^4+Complex(-334576/14115)*y^2+
Complex(5262045506/8469)*y^20+Complex(3536981/4705)*y^24+Complex(-81972/4705)*y
^26+Complex(-2149354768/42345)*y^22+Complex(-10103172026/42345)*y^16+Complex(-\
11382786368/8469)*y^18+Complex(65239328768/42345)*y^14)*ln(y^2+1)^2-5858/8469*(
y^2+1)^2*(2289/11716*y^26+(168901917/29290+7053816/2929*ln(p_inf))*y^20+(
Complex(-23651514/2929)*ln(p_inf)+Complex(-12403241581/615090))*y^19+(-76156584
/2929*ln(p_inf)-3470757571/58580)*y^18-2289/11716+(Complex(163455615/2929)*ln(
p_inf)+Complex(46785996193/410060))*y^17+(195945756/2929*ln(p_inf)+50690387343/
410060)*y^16+(Complex(-52847904/2929)*ln(p_inf)+Complex(-2411373754/102515))*y^
15+(216611976/2929*ln(p_inf)+2106233582/14645)*y^14+(Complex(-1794249184/14645)
*ln(p_inf)+Complex(-50284523398/219675))*y^13+(-216611976/2929*ln(p_inf)-\
2106233582/14645)*y^12+(Complex(-52847904/2929)*ln(p_inf)+Complex(-2411373754/
102515))*y^11+(-195945756/2929*ln(p_inf)-50690387343/410060)*y^10+(Complex(
163455615/2929)*ln(p_inf)+Complex(46785996193/410060))*y^9+(76156584/2929*ln(
p_inf)+3470757571/58580)*y^8+(Complex(-23651514/2929)*ln(p_inf)+Complex(-\
12403241581/615090))*y^7+(-7053816/2929*ln(p_inf)-168901917/29290)*y^6+(
Complex(2803824/2929)*ln(p_inf)+Complex(214866263/102515))*y^5+(904512/2929*ln(
p_inf)+4312667/5858)*y^4+(Complex(-432462/14645)*ln(p_inf)+Complex(-115880617/
1025150))*y^3+(3370977/410060+25332/2929*ln(p_inf))*y^2+(Complex(1)*ln(p_inf)+
Complex(894269/1230180))*y+(Complex(1)*ln(p_inf)+Complex(894269/1230180))*y^25+
(-25332/2929*ln(p_inf)-3370977/410060)*y^24+(Complex(-432462/14645)*ln(p_inf)+
Complex(-115880617/1025150))*y^23+(-4312667/5858-904512/2929*ln(p_inf))*y^22+(
Complex(2803824/2929)*ln(p_inf)+Complex(214866263/102515))*y^21+11080/2929*(
Complex(1)+Complex(1)*y^24+19203/2770*y-19203/2770*y^23-1711371/5540*y^21+
4653033/5540*y^19+40708347/1385*y^15-5068761/2770*y^17-40708347/1385*y^9-\
36896307/1385*y^11+36896307/1385*y^13+1711371/5540*y^3-4653033/5540*y^5+5068761
/2770*y^7+Complex(-97494/6925)*y^22+Complex(4243887/277)*y^16+Complex(1683639/
2770)*y^18+Complex(-43895343/2770)*y^14+Complex(-714673141/13850)*y^12+Complex(
-43895343/2770)*y^10+Complex(4243887/277)*y^8+Complex(1683639/2770)*y^6+
Complex(1052325/1108)*y^4+Complex(-97494/6925)*y^2+Complex(1052325/1108)*y^20)*
y*ln(y)-(Complex(1)+Complex(1)*y^24+25332/2929*y-25332/2929*y^23-904512/2929*y^
21+7053816/2929*y^19+195945756/2929*y^15-76156584/2929*y^17-195945756/2929*y^9-\
216611976/2929*y^11+216611976/2929*y^13+904512/2929*y^3-7053816/2929*y^5+
76156584/2929*y^7+Complex(-432462/14645)*y^22+Complex(163455615/2929)*y^16+
Complex(-23651514/2929)*y^18+Complex(-52847904/2929)*y^14+Complex(-1794249184/
14645)*y^12+Complex(-52847904/2929)*y^10+Complex(163455615/2929)*y^8+Complex(-\
23651514/2929)*y^6+Complex(2803824/2929)*y^4+Complex(-432462/14645)*y^2+
Complex(2803824/2929)*y^20)*y*ln(b)+3*(Complex(1)+Complex(1)*y^24+25332/2929*y-\
25332/2929*y^23-904512/2929*y^21+7053816/2929*y^19+195945756/2929*y^15-76156584
/2929*y^17-195945756/2929*y^9-216611976/2929*y^11+216611976/2929*y^13+904512/
2929*y^3-7053816/2929*y^5+76156584/2929*y^7+Complex(-432462/14645)*y^22+
Complex(163455615/2929)*y^16+Complex(-23651514/2929)*y^18+Complex(-52847904/
2929)*y^14+Complex(-1794249184/14645)*y^12+Complex(-52847904/2929)*y^10+
Complex(163455615/2929)*y^8+Complex(-23651514/2929)*y^6+Complex(2803824/2929)*y
^4+Complex(-432462/14645)*y^2+Complex(2803824/2929)*y^20)*y*ln(2))*ln(y^2+1)-\
2611/25407*y*(Complex(1)*Pi^2+Complex(11304771/1462160)+(Complex(4391842454/
2611)*Pi^2+Complex(1783312551891/7310800)+Complex(-50981319/746)*ln(p_inf)^2+
Complex(-1173794379/5222)*ln(p_inf))*y^8+(-39852393579/456925+4686635727/18277*
ln(p_inf)-8741128941/2611*Pi^2+76029606/2611*ln(p_inf)^2)*y^9+(Complex(-\
53659674/373)*ln(p_inf)^2+Complex(-11642616668/2611)*Pi^2+Complex(996727367457/
1827700)+Complex(-2488446573/13055)*ln(p_inf))*y^10+(-406264907789/365540+
186151637157/182770*ln(p_inf)+1667381610/373*Pi^2+798520356/2611*ln(p_inf)^2)*y
^11+(Complex(-615403464083/1044400)+Complex(645192921/3730)*ln(p_inf)^2+
Complex(4043922627/13055)*Pi^2+Complex(154860637511/130550)*ln(p_inf))*y^12+(-\
1671265192699/1827700+15756898323/182770*ln(p_inf)+1809957228/2611*Pi^2+
618836598/2611*ln(p_inf)^2)*y^13+(Complex(776324540192/456925)*ln(p_inf)+
Complex(6175466112/13055)*ln(p_inf)^2+Complex(-790894041877/456925)+Complex(
10151100672/1865)*Pi^2)*y^14+(744200345473/913850-156618942297/91385*ln(p_inf)-\
618836598/2611*ln(p_inf)^2-1809957228/2611*Pi^2)*y^15+(Complex(645192921/3730)*
ln(p_inf)^2+Complex(-5016613708051/7310800)+Complex(-6320207132/65275)*ln(p_inf
)+Complex(4043922627/13055)*Pi^2)*y^16+(514781150993/456925-111014199399/91385*
ln(p_inf)-798520356/2611*ln(p_inf)^2-1667381610/373*Pi^2)*y^17+(Complex(
3703511869/7460)+Complex(-13723911209/13055)*ln(p_inf)+Complex(-11642616668/
2611)*Pi^2+Complex(-53659674/373)*ln(p_inf)^2)*y^18+(62555483302/456925+
33473132709/182770*ln(p_inf)-76029606/2611*ln(p_inf)^2+8741128941/2611*Pi^2)*y^
19+(Complex(-3731472439/13055)*ln(p_inf)+Complex(-50981319/746)*ln(p_inf)^2+
Complex(1894360886829/7310800)+Complex(4391842454/2611)*Pi^2)*y^20+(-\
114386209457/913850+6191985417/26110*ln(p_inf)-220249989/373*Pi^2+13490028/373*
ln(p_inf)^2)*y^21+(Complex(-13563953596/456925)+Complex(767070302/9325)*ln(
p_inf)+Complex(-1784010184/13055)*Pi^2+Complex(19425384/1865)*ln(p_inf)^2)*y^22
+(54927321/2611*Pi^2+7624682837/913850-1753610286/91385*ln(p_inf)-7829190/2611*
ln(p_inf)^2)*y^23+(Complex(44830877169/7310800)+Complex(29529872/13055)*Pi^2+
Complex(-1168271899/130550)*ln(p_inf)+Complex(-5643789/3730)*ln(p_inf)^2)*y^24+
(-119001/373*Pi^2-2136535083/913850+382336848/91385*ln(p_inf)+1432764/2611*ln(
p_inf)^2)*y^25+(Complex(-3000713/365540)+Complex(68596/13055)*Pi^2+Complex(
43633409/65275)*ln(p_inf)+Complex(86394/1865)*ln(p_inf)^2)*y^26+(-203066783/
1827700+1395717/36554*ln(p_inf)-13074/2611*Pi^2+37998/2611*ln(p_inf)^2)*y^27+
Complex(-8787/5222)*ln(p_inf)^2+(Complex(-738527/182770)*ln(p_inf)+Complex(
24306917/1462160)+Complex(1)*Pi^2+Complex(-8787/5222)*ln(p_inf)^2)*y^28+(346905
/5222-1326828/91385*ln(p_inf)+13074/2611*Pi^2-37998/2611*ln(p_inf)^2)*y+(
Complex(-360848549/1827700)+Complex(68596/13055)*Pi^2+Complex(5390949/65275)*ln
(p_inf)+Complex(86394/1865)*ln(p_inf)^2)*y^2+(1003773654/456925-160971891/
182770*ln(p_inf)+119001/373*Pi^2-1432764/2611*ln(p_inf)^2)*y^3+(Complex(
8518408467/1462160)+Complex(29529872/13055)*Pi^2+Complex(-237712602/65275)*ln(
p_inf)+Complex(-5643789/3730)*ln(p_inf)^2)*y^4+(-11008253001/913850-54927321/
2611*Pi^2+1765226871/182770*ln(p_inf)+7829190/2611*ln(p_inf)^2)*y^5+(Complex(-\
1784010184/13055)*Pi^2+Complex(-18917706587/456925)+Complex(19425384/1865)*ln(
p_inf)^2+Complex(1697918454/65275)*ln(p_inf))*y^6+(220249989/373*Pi^2+
61787758481/456925-1161422151/13055*ln(p_inf)-13490028/373*ln(p_inf)^2)*y^7+
Complex(-77871/91385)*ln(p_inf)+(-981/746*ln(p_inf)+35829/52220)*y^29-26361/
2611*(y^2+1)^2*(2289/5858*y^25+Complex(1)*ln(p_inf)+(Complex(-2019183704/102515
)+Complex(-23651514/2929)*ln(p_inf))*y^6+(-183991673/29290-7053816/2929*ln(
p_inf))*y^5+(Complex(234269883/102515)+Complex(2803824/2929)*ln(p_inf))*y^4+(
3661963/5858+904512/2929*ln(p_inf))*y^3+(Complex(-31073932/512575)+Complex(-\
432462/14645)*ln(p_inf))*y^2+(1510442/102515+25332/2929*ln(p_inf))*y+(Complex(-\
12949863019/102515)+Complex(-52847904/2929)*ln(p_inf))*y^10+(-44962251221/
205030-195945756/2929*ln(p_inf))*y^9+(Complex(15667226733/102515)+Complex(
163455615/2929)*ln(p_inf))*y^8+(1882394317/29290+76156584/2929*ln(p_inf))*y^7+(
19388826817/102515+195945756/2929*ln(p_inf))*y^15+(Complex(-52847904/2929)*ln(
p_inf)+Complex(3670275607/102515))*y^14+(4665169132/14645+216611976/2929*ln(
p_inf))*y^13+(Complex(-27569723122/73225)+Complex(-1794249184/14645)*ln(p_inf))
*y^12+(-431391320/2929-216611976/2929*ln(p_inf))*y^11+(Complex(2803824/2929)*ln
(p_inf)+Complex(431918467/102515))*y^20+(323775537/29290+7053816/2929*ln(p_inf)
)*y^19+(Complex(-12329523511/307545)+Complex(-23651514/2929)*ln(p_inf))*y^18+(-\
1711687139/14645-76156584/2929*ln(p_inf))*y^17+(Complex(163455615/2929)*ln(
p_inf)+Complex(43021056457/205030))*y^16+Complex(8879/6090)+(Complex(246594/
102515)+Complex(1)*ln(p_inf))*y^24+(-4622757/205030-25332/2929*ln(p_inf))*y^23+
(Complex(-121277647/512575)+Complex(-432462/14645)*ln(p_inf))*y^22+(-46611287/
29290-904512/2929*ln(p_inf))*y^21+(Complex(1)+Complex(1)*y^24+25332/2929*y-\
25332/2929*y^23-904512/2929*y^21+7053816/2929*y^19+195945756/2929*y^15-76156584
/2929*y^17-195945756/2929*y^9-216611976/2929*y^11+216611976/2929*y^13+904512/
2929*y^3-7053816/2929*y^5+76156584/2929*y^7+Complex(-432462/14645)*y^22+
Complex(163455615/2929)*y^16+Complex(-23651514/2929)*y^18+Complex(-52847904/
2929)*y^14+Complex(-1794249184/14645)*y^12+Complex(-52847904/2929)*y^10+
Complex(163455615/2929)*y^8+Complex(-23651514/2929)*y^6+Complex(2803824/2929)*y
^4+Complex(-432462/14645)*y^2+Complex(2803824/2929)*y^20)*ln(y)+(-25332/2929*y+
Complex(-1)+25332/2929*y^23+904512/2929*y^21-7053816/2929*y^19-195945756/2929*y
^15+76156584/2929*y^17+195945756/2929*y^9+216611976/2929*y^11-216611976/2929*y^
13-904512/2929*y^3+7053816/2929*y^5-76156584/2929*y^7+Complex(-1)*y^24+Complex(
432462/14645)*y^22+Complex(-163455615/2929)*y^16+Complex(23651514/2929)*y^18+
Complex(52847904/2929)*y^14+Complex(1794249184/14645)*y^12+Complex(52847904/
2929)*y^10+Complex(-163455615/2929)*y^8+Complex(23651514/2929)*y^6+Complex(-\
2803824/2929)*y^4+Complex(432462/14645)*y^2+Complex(-2803824/2929)*y^20)*ln(b))
*ln(2)-8787/2611*(2289/5858*y^25+Complex(1)*ln(p_inf)+(-19801997/5858-7053816/
2929*ln(p_inf))*y^5+(Complex(2803824/2929)*ln(p_inf)+Complex(116041971/102515))
*y^4+(7412599/29290+904512/2929*ln(p_inf))*y^3+(Complex(-432462/14645)*ln(p_inf
)+Complex(-12838451/512575))*y^2+(442276/102515+25332/2929*ln(p_inf))*y+(-\
76156584/2929*ln(p_inf)-1252934383/14645)*y^17+(Complex(163455615/2929)*ln(
p_inf)+Complex(14618149796/102515))*y^16+(11126447439/102515+195945756/2929*ln(
p_inf))*y^15+(Complex(-52847904/2929)*ln(p_inf)+Complex(5898695559/102515))*y^
14+(3360339848/14645+216611976/2929*ln(p_inf))*y^13+(Complex(-1794249184/14645)
*ln(p_inf)+Complex(-50284523398/219675))*y^12+(-216611976/2929*ln(p_inf)-\
852127316/14645)*y^11+(Complex(-52847904/2929)*ln(p_inf)+Complex(-10721443067/
102515))*y^10+(-195945756/2929*ln(p_inf)-5687498493/41006)*y^9+(Complex(
163455615/2929)*ln(p_inf)+Complex(17549696601/205030))*y^8+(76156584/2929*ln(
p_inf)+192977761/5858)*y^7+(Complex(-23651514/2929)*ln(p_inf)+Complex(-\
1021878197/102515))*y^6+(Complex(738527/615090)+Complex(1)*ln(p_inf))*y^24+(-\
497285/41006-25332/2929*ln(p_inf))*y^23+(Complex(-432462/14645)*ln(p_inf)+
Complex(-103042166/512575))*y^22+(-35714071/29290-904512/2929*ln(p_inf))*y^21+(
Complex(2803824/2929)*ln(p_inf)+Complex(62738111/20503))*y^20+(238793849/29290+
7053816/2929*ln(p_inf))*y^19+(Complex(-23651514/2929)*ln(p_inf)+Complex(-\
1867521398/61509))*y^18+Complex(257/1015))*(y^2+1)^2*ln(y)+8787/2611*(y^2+1)^2*
(2289/5858*y^25+Complex(1)*ln(p_inf)+(-19801997/5858-7053816/2929*ln(p_inf))*y^
5+(Complex(2803824/2929)*ln(p_inf)+Complex(116041971/102515))*y^4+(7412599/
29290+904512/2929*ln(p_inf))*y^3+(Complex(-432462/14645)*ln(p_inf)+Complex(-\
12838451/512575))*y^2+(442276/102515+25332/2929*ln(p_inf))*y+(-76156584/2929*ln
(p_inf)-1252934383/14645)*y^17+(Complex(163455615/2929)*ln(p_inf)+Complex(
14618149796/102515))*y^16+(11126447439/102515+195945756/2929*ln(p_inf))*y^15+(
Complex(-52847904/2929)*ln(p_inf)+Complex(5898695559/102515))*y^14+(3360339848/
14645+216611976/2929*ln(p_inf))*y^13+(Complex(-1794249184/14645)*ln(p_inf)+
Complex(-50284523398/219675))*y^12+(-216611976/2929*ln(p_inf)-852127316/14645)*
y^11+(Complex(-52847904/2929)*ln(p_inf)+Complex(-10721443067/102515))*y^10+(-\
195945756/2929*ln(p_inf)-5687498493/41006)*y^9+(Complex(163455615/2929)*ln(
p_inf)+Complex(17549696601/205030))*y^8+(76156584/2929*ln(p_inf)+192977761/5858
)*y^7+(Complex(-23651514/2929)*ln(p_inf)+Complex(-1021878197/102515))*y^6+(
Complex(738527/615090)+Complex(1)*ln(p_inf))*y^24+(-497285/41006-25332/2929*ln(
p_inf))*y^23+(Complex(-432462/14645)*ln(p_inf)+Complex(-103042166/512575))*y^22
+(-35714071/29290-904512/2929*ln(p_inf))*y^21+(Complex(2803824/2929)*ln(p_inf)+
Complex(62738111/20503))*y^20+(238793849/29290+7053816/2929*ln(p_inf))*y^19+(
Complex(-23651514/2929)*ln(p_inf)+Complex(-1867521398/61509))*y^18+Complex(257/
1015)+(Complex(1)+Complex(1)*y^24+25332/2929*y-25332/2929*y^23-904512/2929*y^21
+7053816/2929*y^19+195945756/2929*y^15-76156584/2929*y^17-195945756/2929*y^9-\
216611976/2929*y^11+216611976/2929*y^13+904512/2929*y^3-7053816/2929*y^5+
76156584/2929*y^7+Complex(-432462/14645)*y^22+Complex(163455615/2929)*y^16+
Complex(-23651514/2929)*y^18+Complex(-52847904/2929)*y^14+Complex(-1794249184/
14645)*y^12+Complex(-52847904/2929)*y^10+Complex(163455615/2929)*y^8+Complex(-\
23651514/2929)*y^6+Complex(2803824/2929)*y^4+Complex(-432462/14645)*y^2+
Complex(2803824/2929)*y^20)*ln(y))*ln(b)-43935/5222*(Complex(1)+Complex(1)*y^24
+25332/2929*y-25332/2929*y^23-904512/2929*y^21+7053816/2929*y^19+195945756/2929
*y^15-76156584/2929*y^17-195945756/2929*y^9-216611976/2929*y^11+216611976/2929*
y^13+904512/2929*y^3-7053816/2929*y^5+76156584/2929*y^7+Complex(-432462/14645)*
y^22+Complex(163455615/2929)*y^16+Complex(-23651514/2929)*y^18+Complex(-\
52847904/2929)*y^14+Complex(-1794249184/14645)*y^12+Complex(-52847904/2929)*y^
10+Complex(163455615/2929)*y^8+Complex(-23651514/2929)*y^6+Complex(2803824/2929
)*y^4+Complex(-432462/14645)*y^2+Complex(2803824/2929)*y^20)*(y^2+1)^2*ln(2)^2-\
8787/5222*(Complex(1)+Complex(1)*y^24+25332/2929*y-25332/2929*y^23-904512/2929*
y^21+7053816/2929*y^19+195945756/2929*y^15-76156584/2929*y^17-195945756/2929*y^
9-216611976/2929*y^11+216611976/2929*y^13+904512/2929*y^3-7053816/2929*y^5+
76156584/2929*y^7+Complex(-432462/14645)*y^22+Complex(163455615/2929)*y^16+
Complex(-23651514/2929)*y^18+Complex(-52847904/2929)*y^14+Complex(-1794249184/
14645)*y^12+Complex(-52847904/2929)*y^10+Complex(163455615/2929)*y^8+Complex(-\
23651514/2929)*y^6+Complex(2803824/2929)*y^4+Complex(-432462/14645)*y^2+
Complex(2803824/2929)*y^20)*(y^2+1)^2*ln(b)^2+(-37998/2611*y+Complex(-8787/5222
)+37998/2611*y^27+1432764/2611*y^25+699629562/2611*y^23-2733070932/373*y^21+
103659218010/2611*y^19-21112653942/2611*y^15-140027786532/2611*y^17-\
103659218010/2611*y^9+140027786532/2611*y^11+21112653942/2611*y^13-1432764/2611
*y^3-699629562/2611*y^5+2733070932/373*y^7+Complex(854303386752/13055)*y^14+
Complex(15804062361/3730)*y^12+Complex(-23188717992/13055)*y^6+Complex(
105577329423/5222)*y^8+Complex(105577329423/5222)*y^20+Complex(-23188717992/
13055)*y^22+Complex(86394/1865)*y^2+Complex(-8787/5222)*y^28+Complex(86394/1865
)*y^26+Complex(371921637/26110)*y^24+Complex(15804062361/3730)*y^16+Complex(-\
138106060854/2611)*y^10+Complex(371921637/26110)*y^4+Complex(-138106060854/2611
)*y^18)*ln(y)^2))/b^3/(y^2+1)^17*p_inf^9;
W_even_hered_y_4_meqm3_fin := -32/7*mu*y^2*((y*(Complex(1)*y^14+Complex(-25)*y^
12-8*y^13+Complex(3419)*y^10-668*y^11+Complex(-16715)*y^8+9440*y^9+Complex(
16715)*y^6-20120*y^7+Complex(-3419)*y^4+9440*y^5+Complex(25)*y^2-668*y^3+
Complex(-1)-8*y)*ln(y)-5/3*(y^2+1)*(Complex(1)*y^13+3/10*y^14+Complex(491/5)*y^
11+79/10*y^12+Complex(-13621/5)*y^9+8199/10*y^10+Complex(32266/5)*y^7-52357/10*
y^8+Complex(-13621/5)*y^5+52357/10*y^6+Complex(491/5)*y^3-8199/10*y^4+Complex(1
)*y-79/10*y^2-3/10))*y*polylog(2,-y^2)-y^2*(Complex(1)*y^14+Complex(-25)*y^12-8
*y^13+Complex(3419)*y^10-668*y^11+Complex(-16715)*y^8+9440*y^9+Complex(16715)*y
^6-20120*y^7+Complex(-3419)*y^4+9440*y^5+Complex(25)*y^2-668*y^3+Complex(-1)-8*
y)*polylog(3,-y^2)+(y^2*(Complex(1)*y^14+Complex(-25)*y^12-8*y^13+Complex(3419)
*y^10-668*y^11+Complex(-16715)*y^8+9440*y^9+Complex(16715)*y^6-20120*y^7+
Complex(-3419)*y^4+9440*y^5+Complex(25)*y^2-668*y^3+Complex(-1)-8*y)*ln(y)^2-3/
8*(Complex(1)*y^14+Complex(275/9)*y^12-4/3*y^13+Complex(3497/3)*y^10-572/9*y^11
+Complex(-83855/9)*y^8+40780/9*y^9+Complex(83855/9)*y^6-11720*y^7+Complex(-3497
/3)*y^4+40780/9*y^5+Complex(-275/9)*y^2-572/9*y^3+Complex(-1)-4/3*y)*(y^2+1)^2)
*ln(y^2+1)-1/2*y^2*(Complex(1)*y^14+Complex(-25)*y^12-8*y^13+Complex(3419)*y^10
-668*y^11+Complex(-16715)*y^8+9440*y^9+Complex(16715)*y^6-20120*y^7+Complex(-\
3419)*y^4+9440*y^5+Complex(25)*y^2-668*y^3+Complex(-1)-8*y)*ln(y)^3-1/2*y*(y*(
Complex(1)*y^14+Complex(-25)*y^12-8*y^13+Complex(3419)*y^10-668*y^11+Complex(-\
16715)*y^8+9440*y^9+Complex(16715)*y^6-20120*y^7+Complex(-3419)*y^4+9440*y^5+
Complex(25)*y^2-668*y^3+Complex(-1)-8*y)*ln(2)-y*(Complex(1)*y^14+Complex(-25)*
y^12-8*y^13+Complex(3419)*y^10-668*y^11+Complex(-16715)*y^8+9440*y^9+Complex(
16715)*y^6-20120*y^7+Complex(-3419)*y^4+9440*y^5+Complex(25)*y^2-668*y^3+
Complex(-1)-8*y)*ln(b)-1+(Complex(11/6)+Complex(1)*ln(p_inf))*y^15+(-8*ln(p_inf
)-50/3)*y^14+(Complex(-25)*ln(p_inf)+Complex(-365/6))*y^13+(-668*ln(p_inf)-4841
/3)*y^12+(Complex(3419)*ln(p_inf)+Complex(53503/6))*y^11+(9440*ln(p_inf)+80684/
3)*y^10+(Complex(-16715)*ln(p_inf)+Complex(-313973/6))*y^9+(-20120*ln(p_inf)-\
209077/3)*y^8+(Complex(16715)*ln(p_inf)+Complex(388553/6))*y^7+(9440*ln(p_inf)+
41614)*y^6+(Complex(-3419)*ln(p_inf)+Complex(-35341/2))*y^5+(-668*ln(p_inf)-\
4373)*y^4+(Complex(25)*ln(p_inf)+Complex(783/2))*y^3+(-44-8*ln(p_inf))*y^2+(
Complex(-1)*ln(p_inf)+Complex(3/2))*y)*ln(y)^2+(-5/3*(Complex(1)*y^13+3/10*y^14
+Complex(491/5)*y^11+79/10*y^12+Complex(-13621/5)*y^9+8199/10*y^10+Complex(
32266/5)*y^7-52357/10*y^8+Complex(-13621/5)*y^5+52357/10*y^6+Complex(491/5)*y^3
-8199/10*y^4+Complex(1)*y-79/10*y^2-3/10)*(y^2+1)*y*ln(2)+5/3*y*(y^2+1)*(
Complex(1)*y^13+3/10*y^14+Complex(491/5)*y^11+79/10*y^12+Complex(-13621/5)*y^9+
8199/10*y^10+Complex(32266/5)*y^7-52357/10*y^8+Complex(-13621/5)*y^5+52357/10*y
^6+Complex(491/5)*y^3-8199/10*y^4+Complex(1)*y-79/10*y^2-3/10)*ln(b)+Complex(-3
/16)+Complex(3/16)*y^18+(-1-1/2*ln(p_inf))*y^17+(Complex(27/16)+Complex(-5/3)*
ln(p_inf)+Complex(-1/6)*Pi^2)*y^16+(-311/12-41/3*ln(p_inf)+4/3*Pi^2)*y^15+(
Complex(-2425/24)+Complex(-496/3)*ln(p_inf)+Complex(25/6)*Pi^2)*y^14+(-4459/3-\
4139/3*ln(p_inf)+334/3*Pi^2)*y^13+(Complex(44801/8)+Complex(13130/3)*ln(p_inf)+
Complex(-3419/6)*Pi^2)*y^12+(129307/12+22079/3*ln(p_inf)-4720/3*Pi^2)*y^11+(
Complex(-32803/3)+Complex(-6215)*ln(p_inf)+Complex(16715/6)*Pi^2)*y^10+(10060/3
*Pi^2-16175/6)*y^9+(Complex(-15755/2)+Complex(-6215)*ln(p_inf)+Complex(-16715/6
)*Pi^2)*y^8+(-4720/3*Pi^2-141553/12-22079/3*ln(p_inf))*y^7+(Complex(65667/8)+
Complex(13130/3)*ln(p_inf)+Complex(3419/6)*Pi^2)*y^6+(9412/3+334/3*Pi^2+4139/3*
ln(p_inf))*y^5+(Complex(-13475/24)+Complex(-496/3)*ln(p_inf)+Complex(-25/6)*Pi^
2)*y^4+(13/12+41/3*ln(p_inf)+4/3*Pi^2)*y^3+(Complex(-505/48)+Complex(1/6)*Pi^2+
Complex(-5/3)*ln(p_inf))*y^2+(1/2+1/2*ln(p_inf))*y)*ln(y)+3/16*(Complex(1)*y^14
+Complex(275/9)*y^12-4/3*y^13+Complex(3497/3)*y^10-572/9*y^11+Complex(-83855/9)
*y^8+40780/9*y^9+Complex(83855/9)*y^6-11720*y^7+Complex(-3497/3)*y^4+40780/9*y^
5+Complex(-275/9)*y^2-572/9*y^3+Complex(-1)-4/3*y)*(y^2+1)^2*ln(2)-3/16*(
Complex(1)*y^14+Complex(275/9)*y^12-4/3*y^13+Complex(3497/3)*y^10-572/9*y^11+
Complex(-83855/9)*y^8+40780/9*y^9+Complex(83855/9)*y^6-11720*y^7+Complex(-3497/
3)*y^4+40780/9*y^5+Complex(-275/9)*y^2-572/9*y^3+Complex(-1)-4/3*y)*(y^2+1)^2*
ln(b)+y^2*(Complex(1)*y^14+Complex(-25)*y^12-8*y^13+Complex(3419)*y^10-668*y^11
+Complex(-16715)*y^8+9440*y^9+Complex(16715)*y^6-20120*y^7+Complex(-3419)*y^4+
9440*y^5+Complex(25)*y^2-668*y^3+Complex(-1)-8*y)*Zeta(3)+3/16*(y^2+1)*(-11/9*y
^17+(Complex(-2/3)+Complex(1)*ln(p_inf))*y^16+(-27-4/3*ln(p_inf)-4/9*Pi^2)*y^15
+(Complex(149/9)+Complex(284/9)*ln(p_inf)+Complex(-40/27)*Pi^2)*y^14+(-4235/9-\
584/9*ln(p_inf)-316/27*Pi^2)*y^13+(Complex(20195/9)+Complex(10766/9)*ln(p_inf)+
Complex(-3928/27)*Pi^2)*y^12+(47821/9+40208/9*ln(p_inf)-3644/3*Pi^2)*y^11+(
Complex(-22325/3)+Complex(-73364/9)*ln(p_inf)+Complex(108968/27)*Pi^2)*y^10+(-\
48937/9-64700/9*ln(p_inf)+209428/27*Pi^2)*y^9+(Complex(-2095/3)+Complex(-258128
/27)*Pi^2)*y^8+(-209428/27*Pi^2-19291/3-64700/9*ln(p_inf))*y^7+(Complex(67375/9
)+Complex(73364/9)*ln(p_inf)+Complex(108968/27)*Pi^2)*y^6+(4599+3644/3*Pi^2+
40208/9*ln(p_inf))*y^5+(Complex(-13639/9)+Complex(-10766/9)*ln(p_inf)+Complex(-\
3928/27)*Pi^2)*y^4+(-515/3-584/9*ln(p_inf)+316/27*Pi^2)*y^3+(Complex(-293/9)+
Complex(-40/27)*Pi^2+Complex(-284/9)*ln(p_inf))*y^2+(-16/3-4/3*ln(p_inf)+4/9*Pi
^2)*y+Complex(-1)*ln(p_inf)+Complex(-1)))*42^(1/2)*Pi^(1/2)/(y^2+1)^11/b^4/
p_inf^2+688/21*mu*y*(9/172*(Complex(1)*y^10+Complex(-3)*y^8-4*y^9+Complex(476)*
y^6-148*y^7+Complex(-476)*y^4+672*y^5+Complex(3)*y^2-148*y^3+Complex(-1)-4*y)*y
*(y^2+1)^6*polylog(2,(1+Complex(1)*y)/(y^2+1))-9/172*(Complex(1)*y^10+Complex(-\
3)*y^8-4*y^9+Complex(476)*y^6-148*y^7+Complex(-476)*y^4+672*y^5+Complex(3)*y^2-\
148*y^3+Complex(-1)-4*y)*y*(y^2+1)^6*polylog(2,Complex(-1)/(y^2+1)*(Complex(1)+
y))-9/86*(Complex(1)*y^7+Complex(-3)*y^5-4*y^6+Complex(231)*y^3-78*y^4+Complex(
-245)*y+336*y^2-70)*y^4*(y^2+1)^6*polylog(2,(Complex(-1)+y)/y)+9/86*y^4*(
Complex(1)*y^9+Complex(-2)*y^7-4*y^8+Complex(868)*y^5-210*y^6+Complex(-1806)*y^
3+1666*y^4+Complex(395)*y-1142*y^2+58)*(y^2+1)^5*polylog(2,(Complex(1)+y)/y)+9/
344*y*(344/9*y^2*(Complex(-107430/43)*y^4+Complex(661008/43)*y^8-360/43*y^17+
Complex(107430/43)*y^14-23540/43*y^15+Complex(1149/43)*y^2+244800/43*y^13+
Complex(1)*y^18+86580/43*y^11+Complex(256706/43)*y^6-954160/43*y^9+Complex(-\
256706/43)*y^12+86580/43*y^7+Complex(-1149/43)*y^16+244800/43*y^5+Complex(-\
661008/43)*y^10-23540/43*y^3+Complex(-1)-360/43*y)*ln(y)+(Complex(-40087/9)*y^4
+Complex(172834/9)*y^8-112/9*y^19+Complex(814156/9)*y^14-5308/9*y^17+Complex(-\
242/9)*y^2-287884/9*y^15+Complex(-206/9)*y^18+981244/9*y^13+Complex(780244/9)*y
^6+2472212/9*y^11+Complex(215278/9)*y^12-2391644/9*y^9+Complex(-31609/9)*y^16-\
950788/9*y^7+Complex(1)*y^20+285940/9*y^5+Complex(-3642976/9)*y^10+2284/9*y^3+
Complex(-1)+40/9*y)*(y^2+1))*polylog(2,-y^2)-y^3*(Complex(-107430/43)*y^4+
Complex(661008/43)*y^8-360/43*y^17+Complex(107430/43)*y^14-23540/43*y^15+
Complex(1149/43)*y^2+244800/43*y^13+Complex(1)*y^18+86580/43*y^11+Complex(
256706/43)*y^6-954160/43*y^9+Complex(-256706/43)*y^12+86580/43*y^7+Complex(-\
1149/43)*y^16+244800/43*y^5+Complex(-661008/43)*y^10-23540/43*y^3+Complex(-1)-\
360/43*y)*polylog(3,-y^2)-45/344*(Complex(1)*y^10+Complex(-3)*y^8-4*y^9+
Complex(476)*y^6-148*y^7+Complex(-476)*y^4+672*y^5+Complex(3)*y^2-148*y^3+
Complex(-1)-4*y)*y*(y^2+1)^6*ln(y^2+1)^2+(45/172*(Complex(1)*y^10+Complex(-3)*y
^8-4*y^9+Complex(476)*y^6-148*y^7+Complex(-476)*y^4+672*y^5+Complex(3)*y^2-148*
y^3+Complex(-1)-4*y)*y*(y^2+1)^6*ln(Complex(1)+y)+y^3*(Complex(-107430/43)*y^4+
Complex(661008/43)*y^8-360/43*y^17+Complex(107430/43)*y^14-23540/43*y^15+
Complex(1149/43)*y^2+244800/43*y^13+Complex(1)*y^18+86580/43*y^11+Complex(
256706/43)*y^6-954160/43*y^9+Complex(-256706/43)*y^12+86580/43*y^7+Complex(-\
1149/43)*y^16+244800/43*y^5+Complex(-661008/43)*y^10-23540/43*y^3+Complex(-1)-\
360/43*y)*ln(y)^2+27/172*(Complex(1)*y^10+Complex(-3)*y^8-4*y^9+Complex(476)*y^
6-148*y^7+Complex(-476)*y^4+672*y^5+Complex(3)*y^2-148*y^3+Complex(-1)-4*y)*y*(
y^2+1)^6*ln(y)+9/172*(y^2+1)^2*((Complex(1)*y^10+Complex(-3)*y^8-4*y^9+Complex(
476)*y^6-148*y^7+Complex(-476)*y^4+672*y^5+Complex(3)*y^2-148*y^3+Complex(-1)-4
*y)*y*(y^2+1)^4*ln(2)-y*(y^2+1)^4*(Complex(1)*y^10+Complex(-3)*y^8-4*y^9+
Complex(476)*y^6-148*y^7+Complex(-476)*y^4+672*y^5+Complex(3)*y^2-148*y^3+
Complex(-1)-4*y)*ln(b)-3/2-3/2*y^20+(Complex(1)*ln(p_inf)+Complex(-2/3)+2*Pi)*y
^19+(-4*ln(p_inf)-581/27+Complex(8)*Pi)*y^18+(Complex(1)*ln(p_inf)+Complex(-\
9341/81)+2*Pi)*y^17+(-164*ln(p_inf)-24721/54+Complex(258)*Pi)*y^16+(Complex(470
)*ln(p_inf)+Complex(-160271/81)+695*Pi)*y^15+(56*ln(p_inf)-914744/81+Complex(-\
56)*Pi)*y^14+(Complex(1414)*ln(p_inf)+Complex(469255/27)+2079*Pi)*y^13+(1636*ln
(p_inf)-228269/81+Complex(-2426)*Pi)*y^12+(Complex(944)*ln(p_inf)+Complex(
1245343/27)+1339*Pi)*y^11+(2840*ln(p_inf)+628510/9+Complex(-4260)*Pi)*y^10+(
Complex(-944)*ln(p_inf)+Complex(-1245343/27)-1493*Pi)*y^9+(1636*ln(p_inf)-\
228269/81+Complex(-2482)*Pi)*y^8+(-2163*Pi+Complex(-1414)*ln(p_inf)+Complex(-\
469255/27))*y^7+(56*ln(p_inf)-914744/81+Complex(-112)*Pi)*y^6+(-715*Pi+Complex(
-470)*ln(p_inf)+Complex(160271/81))*y^5+(-164*ln(p_inf)-24721/54+Complex(234)*
Pi)*y^4+(-Pi+Complex(-1)*ln(p_inf)+Complex(9341/81))*y^3+(-581/27-4*ln(p_inf)+
Complex(4)*Pi)*y^2+(-Pi+Complex(-1)*ln(p_inf)+Complex(2/3))*y))*ln(y^2+1)-9/86*
(Complex(1)*y^16-4*y^15+Complex(1750)*y^12-288*y^13+Complex(-14416)*y^10+5976*y
^11+Complex(32256)*y^8-25460*y^9+Complex(-16304)*y^6+28300*y^7+Complex(810)*y^4
-5544*y^5-32*y^3+Complex(-1)-4*y)*y*(y^2+1)^3*polylog(2,Complex(1)*y)-9/86*(y^2
+1)^3*(3*y*(Complex(1)*y^16-4*y^15+Complex(2690/3)*y^12-608/3*y^13+Complex(-\
4176)*y^10+2136*y^11+Complex(10752)*y^8-7540*y^9+Complex(-6064)*y^6+10380*y^7+
Complex(-130/3)*y^4-1704*y^5-352/3*y^3+Complex(-1)-4*y)*ln(y)+((Complex(1)*y^10
+Complex(-3)*y^8-4*y^9+Complex(476)*y^6-148*y^7+Complex(-476)*y^4+672*y^5+
Complex(3)*y^2-148*y^3+Complex(-1)-4*y)*y*(y^2+1)*ln(2)-y*(y^2+1)*(Complex(1)*y
^10+Complex(-3)*y^8-4*y^9+Complex(476)*y^6-148*y^7+Complex(-476)*y^4+672*y^5+
Complex(3)*y^2-148*y^3+Complex(-1)-4*y)*ln(b)-3/2-3/2*y^14+(Complex(1)*ln(p_inf
)+Complex(-3/2))*y^13+(-41/2-4*ln(p_inf))*y^12+(Complex(-2)*ln(p_inf)+Complex(-\
70))*y^11+(-152*ln(p_inf)-1155/2+Complex(-64)*Pi)*y^10+(Complex(473)*ln(p_inf)+
Complex(2673/2)-320*Pi)*y^9+(524*ln(p_inf)+2607/2+Complex(704)*Pi)*y^8+896*Pi*y
^7+(524*ln(p_inf)+2607/2+Complex(-704)*Pi)*y^6+(-320*Pi+Complex(-473)*ln(p_inf)
+Complex(-2673/2))*y^5+(-152*ln(p_inf)-1155/2+Complex(64)*Pi)*y^4+(Complex(2)*
ln(p_inf)+Complex(70))*y^3+(-41/2-4*ln(p_inf))*y^2+(Complex(-1)*ln(p_inf)+
Complex(3/2))*y)*(y^2+1)^2)*ln(Complex(1)+y)-1/2*y^3*(Complex(-107430/43)*y^4+
Complex(661008/43)*y^8-360/43*y^17+Complex(107430/43)*y^14-23540/43*y^15+
Complex(1149/43)*y^2+244800/43*y^13+Complex(1)*y^18+86580/43*y^11+Complex(
256706/43)*y^6-954160/43*y^9+Complex(-256706/43)*y^12+86580/43*y^7+Complex(-\
1149/43)*y^16+244800/43*y^5+Complex(-661008/43)*y^10-23540/43*y^3+Complex(-1)-\
360/43*y)*ln(y)^3-1/2*y^2*(y*(Complex(-107430/43)*y^4+Complex(661008/43)*y^8-\
360/43*y^17+Complex(107430/43)*y^14-23540/43*y^15+Complex(1149/43)*y^2+244800/
43*y^13+Complex(1)*y^18+86580/43*y^11+Complex(256706/43)*y^6-954160/43*y^9+
Complex(-256706/43)*y^12+86580/43*y^7+Complex(-1149/43)*y^16+244800/43*y^5+
Complex(-661008/43)*y^10-23540/43*y^3+Complex(-1)-360/43*y)*ln(2)-y*(Complex(-\
107430/43)*y^4+Complex(661008/43)*y^8-360/43*y^17+Complex(107430/43)*y^14-23540
/43*y^15+Complex(1149/43)*y^2+244800/43*y^13+Complex(1)*y^18+86580/43*y^11+
Complex(256706/43)*y^6-954160/43*y^9+Complex(-256706/43)*y^12+86580/43*y^7+
Complex(-1149/43)*y^16+244800/43*y^5+Complex(-661008/43)*y^10-23540/43*y^3+
Complex(-1)-360/43*y)*ln(b)-19/43+(Complex(1)*ln(p_inf)+Complex(491/258))*y^19+
(-360/43*ln(p_inf)-198/43)*y^18+(Complex(-1149/43)*ln(p_inf)+Complex(-17305/86)
)*y^17+(-23540/43*ln(p_inf)-82621/43)*y^16+(Complex(107430/43)*ln(p_inf)+
Complex(343516/43))*y^15+(244800/43*ln(p_inf)+791592/43)*y^14+(Complex(-256706/
43)*ln(p_inf)+Complex(-918478/43))*y^13+(86580/43*ln(p_inf)+58130/43)*y^12+(
Complex(-661008/43)*ln(p_inf)+Complex(-1989415/43))*y^11+(-954160/43*ln(p_inf)-\
9987844/129)*y^10+(Complex(661008/43)*ln(p_inf)+Complex(2724349/43))*y^9+(86580
/43*ln(p_inf)+769376/43)*y^8+(Complex(256706/43)*ln(p_inf)+Complex(724232/43))*
y^7+(244800/43*ln(p_inf)+21768)*y^6+(Complex(-107430/43)*ln(p_inf)+Complex(-\
488350/43))*y^5+(-23540/43*ln(p_inf)-127650/43)*y^4+(Complex(1149/43)*ln(p_inf)
+Complex(18061/86))*y^3+(-2318/43-360/43*ln(p_inf))*y^2+(Complex(-1)*ln(p_inf)+
Complex(-155/258))*y)*ln(y)^2-15/688*y*(-6*Pi+Complex(-1)+448/15*y*(y^2+1)*(
Complex(1)*y+19/56*y^18+Complex(4481/28)*y^15+949/56*y^16+Complex(4481/28)*y^3+
8966/7*y^14+Complex(1)*y^17-30188/7*y^12+Complex(-49825/14)*y^13-303991/28*y^10
+Complex(-49825/14)*y^5+303991/28*y^8+Complex(-24257/28)*y^11+30188/7*y^6+
Complex(113843/7)*y^9-8966/7*y^4+Complex(-24257/28)*y^7-949/56*y^2-19/56)*ln(2)
-448/15*y*(y^2+1)*(Complex(1)*y+19/56*y^18+Complex(4481/28)*y^15+949/56*y^16+
Complex(4481/28)*y^3+8966/7*y^14+Complex(1)*y^17-30188/7*y^12+Complex(-49825/14
)*y^13-303991/28*y^10+Complex(-49825/14)*y^5+303991/28*y^8+Complex(-24257/28)*y
^11+30188/7*y^6+Complex(113843/7)*y^9-8966/7*y^4+Complex(-24257/28)*y^7-949/56*
y^2-19/56)*ln(b)+(18432136/135-1526656/9*Pi^2+Complex(-375984/5)*Pi)*y^11+(54/5
*Pi+Complex(1))*y^22+(Complex(34242062/45)+86388*Pi+Complex(459856)*ln(p_inf)+
Complex(-1762688/15)*Pi^2)*y^12+(-29349104/45-2265296/5*ln(p_inf)+15392*Pi^2+
Complex(22320)*Pi)*y^13+(728/45+152/15*ln(p_inf)+Complex(216/5)*Pi)*y^21+(
Complex(3119442/5)+Complex(459856)*ln(p_inf)+233868/5*Pi+Complex(1762688/15)*Pi
^2)*y^10+(Complex(-41678542/135)-325116/5*Pi+Complex(-1982512/15)*ln(p_inf)+
Complex(2053648/45)*Pi^2)*y^8+(43520*Pi^2+3870256/45+452736/5*ln(p_inf)+
Complex(-136416/5)*Pi)*y^7+(Complex(-1441307/9)-44346*Pi+Complex(-507568/5)*ln(
p_inf)+Complex(-57296/3)*Pi^2)*y^6+(-3358504/45-37664/9*Pi^2-581416/15*ln(p_inf
)+Complex(84024/5)*Pi)*y^5+(Complex(593387/45)+594*Pi+Complex(24048/5)*ln(p_inf
)+Complex(3064/15)*Pi^2)*y^4+(-11132/45-7744/15*ln(p_inf)-64*Pi^2+Complex(3768/
5)*Pi)*y^3+(747744+2265296/5*ln(p_inf)+15392*Pi^2+Complex(-629712/5)*Pi)*y^9+(
Complex(20291/135)-18*Pi+Complex(-344/45)*Pi^2+Complex(448/15)*ln(p_inf))*y^2+(
-352/45-152/15*ln(p_inf)+Complex(24)*Pi)*y+(-6861392/45-452736/5*ln(p_inf)+
43520*Pi^2+Complex(672)*Pi)*y^15+(Complex(-6593798/45)+31212/5*Pi+Complex(-\
1982512/15)*ln(p_inf)+Complex(-2053648/45)*Pi^2)*y^14+(162/5*Pi+Complex(169/3)+
Complex(344/45)*Pi^2+Complex(448/15)*ln(p_inf))*y^20+(Complex(83263/15)+42702/5
*Pi+Complex(24048/5)*ln(p_inf)+Complex(-3064/15)*Pi^2)*y^18+(6697408/135+581416
/15*ln(p_inf)-37664/9*Pi^2+Complex(-12168)*Pi)*y^17+(6388/9+7744/15*ln(p_inf)-\
64*Pi^2+Complex(2136)*Pi)*y^19+(Complex(-6413849/45)-4782*Pi+Complex(-507568/5)
*ln(p_inf)+Complex(57296/3)*Pi^2)*y^16)*ln(y)-15/688*y*(y^2+1)^2*((Complex(1)+6
/5*Pi)*y^18+(188/45+Complex(24/5)*Pi)*y^17+(Complex(-6613/135)+6/5*Pi)*y^16+(
10028/45+Complex(984/5)*Pi)*y^15+(Complex(-502306/135)+564*Pi)*y^14+(-1749784/
135+Complex(-336/5)*Pi)*y^13+(Complex(733418/45)+8484/5*Pi)*y^12+(-203444/27+
Complex(-9816/5)*Pi)*y^11+(Complex(2350124/45)+5664/5*Pi)*y^10+(1137032/15+
Complex(-3408)*Pi)*y^9+(Complex(-2350124/45)-5664/5*Pi)*y^8+(-203444/27+
Complex(-9816/5)*Pi)*y^7+(Complex(-733418/45)-8484/5*Pi)*y^6+(-1749784/135+
Complex(-336/5)*Pi)*y^5+(Complex(502306/135)-564*Pi)*y^4+(10028/45+Complex(984/
5)*Pi)*y^3+(Complex(6613/135)-6/5*Pi)*y^2+(188/45+Complex(24/5)*Pi)*y-6/5*Pi+
Complex(-1))*ln(2)+15/688*y*(y^2+1)^2*((Complex(1)+6/5*Pi)*y^18+(188/45+
Complex(24/5)*Pi)*y^17+(Complex(-6613/135)+6/5*Pi)*y^16+(10028/45+Complex(984/5
)*Pi)*y^15+(Complex(-502306/135)+564*Pi)*y^14+(-1749784/135+Complex(-336/5)*Pi)
*y^13+(Complex(733418/45)+8484/5*Pi)*y^12+(-203444/27+Complex(-9816/5)*Pi)*y^11
+(Complex(2350124/45)+5664/5*Pi)*y^10+(1137032/15+Complex(-3408)*Pi)*y^9+(
Complex(-2350124/45)-5664/5*Pi)*y^8+(-203444/27+Complex(-9816/5)*Pi)*y^7+(
Complex(-733418/45)-8484/5*Pi)*y^6+(-1749784/135+Complex(-336/5)*Pi)*y^5+(
Complex(502306/135)-564*Pi)*y^4+(10028/45+Complex(984/5)*Pi)*y^3+(Complex(6613/
135)-6/5*Pi)*y^2+(188/45+Complex(24/5)*Pi)*y-6/5*Pi+Complex(-1))*ln(b)+y^3*(
Complex(-107430/43)*y^4+Complex(661008/43)*y^8-360/43*y^17+Complex(107430/43)*y
^14-23540/43*y^15+Complex(1149/43)*y^2+244800/43*y^13+Complex(1)*y^18+86580/43*
y^11+Complex(256706/43)*y^6-954160/43*y^9+Complex(-256706/43)*y^12+86580/43*y^7
+Complex(-1149/43)*y^16+244800/43*y^5+Complex(-661008/43)*y^10-23540/43*y^3+
Complex(-1)-360/43*y)*Zeta(3)-15/688*(y^2+1)*(-103/45*y^22+((6/5+6/5*ln(p_inf))
*Pi+Complex(1)*ln(p_inf)+Complex(689/45))*y^21+(76/45*Pi^2+(Complex(24/5)*ln(
p_inf)+Complex(36/5))*Pi-2273/45+188/45*ln(p_inf))*y^20+(Complex(224/45)*Pi^2+(
-6+12/5*ln(p_inf))*Pi+Complex(-6478/135)*ln(p_inf)+Complex(643/9))*y^19+(-1964/
45*Pi^2+(Complex(1008/5)*ln(p_inf)+Complex(1962/5))*Pi+10216/45*ln(p_inf)-40264
/45)*y^18+(Complex(64648/45)*Pi^2+(6288/5+2826/5*ln(p_inf))*Pi+Complex(-508919/
135)*ln(p_inf)+Complex(26102/15))*y^17+(327232/45*Pi^2+(Complex(648/5)*ln(p_inf
)+Complex(-1902/5))*Pi-343940/27*ln(p_inf)-67192/45)*y^16+(Complex(-152528/9)*
Pi^2+(21768/5+11304/5*ln(p_inf))*Pi+Complex(1697948/135)*ln(p_inf)+Complex(
109328/45))*y^15+(-810496/45*Pi^2+(Complex(-6552)+Complex(-10152/5)*ln(p_inf))*
Pi-2767004/135*ln(p_inf)-140710/9)*y^14+(Complex(-315016/45)*Pi^2+(13812/5+
14148/5*ln(p_inf))*Pi+Complex(3083542/45)*ln(p_inf)+Complex(43826))*y^13+(-\
2322488/45*Pi^2+(Complex(-68928/5)+Complex(-26856/5)*ln(p_inf))*Pi+9216068/135*
ln(p_inf)+1926046/45)*y^12+(Complex(-67594/45)+Complex(3389536/45)*Pi^2-6900*Pi
)*y^11+(2322488/45*Pi^2+(Complex(-26856/5)*ln(p_inf)+Complex(-52596/5))*Pi+
9216068/135*ln(p_inf)+1781984/45)*y^10+(Complex(-315016/45)*Pi^2+(-12600-14148/
5*ln(p_inf))*Pi+Complex(-3083542/45)*ln(p_inf)+Complex(-1987028/45))*y^9+(
810496/45*Pi^2+(Complex(-2868/5)+Complex(-10152/5)*ln(p_inf))*Pi-2767004/135*ln
(p_inf)-108496/5)*y^8+(Complex(-152528/9)*Pi^2+(-37272/5-11304/5*ln(p_inf))*Pi+
Complex(-1697948/135)*ln(p_inf)+Complex(95272/45))*y^7+(-327232/45*Pi^2+(
Complex(648/5)*ln(p_inf)+Complex(15528/5))*Pi-343940/27*ln(p_inf)-141283/45)*y^
6+(Complex(64648/45)*Pi^2+(-6282/5-2826/5*ln(p_inf))*Pi+Complex(508919/135)*ln(
p_inf)+Complex(73421/45))*y^5+(1964/45*Pi^2+(Complex(1008/5)*ln(p_inf)+Complex(
1212))*Pi+10216/45*ln(p_inf)+16907/45)*y^4+(Complex(224/45)*Pi^2+(882/5-12/5*ln
(p_inf))*Pi+Complex(6478/135)*ln(p_inf)+Complex(-601/9))*y^3+(-76/45*Pi^2+(
Complex(24/5)*ln(p_inf)+Complex(282/5))*Pi+16/3+188/45*ln(p_inf))*y^2+((24/5-6/
5*ln(p_inf))*Pi+Complex(-1)*ln(p_inf)+Complex(-38/5))*y+Complex(18/5)*Pi))*42^(
1/2)*Pi^(1/2)/b^4/(y^2+1)^13;


==> anc/W_even_hered_leq4_meqm2.mpl <==
W_even_hered_y_2_meqm2_fin := -128/21*y^2*((1/8*y^4+Complex(1)*y^3-3*y^2+
Complex(-1)*y+1/8)*ln(y^2+1)+(Complex(-1/2)*y^3-1/16*y^4+3/2*y^2-1/16+Complex(1
/2)*y)*ln(2)+(1/16*y^4+Complex(1/2)*y^3-3/2*y^2+Complex(-1/2)*y+1/16)*ln(b)+(
Complex(-1/2)*y^3-1/16*y^4+3/2*y^2-1/16+Complex(1/2)*y)*ln(y)+Complex(-1/8)*y^5
+(19/24-1/16*ln(p_inf))*y^4+(Complex(67/48)+Complex(-1/2)*ln(p_inf))*y^3+(27/16
+3/2*ln(p_inf))*y^2+(Complex(9/16)+Complex(1/2)*ln(p_inf))*y-1/16-1/16*ln(p_inf
))*(-y+Complex(1))^6*Pi^(1/2)*mu/(y^2+1)^7/b^2*p_inf^3+6304/385*y^2*((Complex(
3790/591)*y^3+Complex(1)*y+18817/591*y^4+827/591*y^2-95/591+Complex(1)*y^9+
Complex(3790/591)*y^7+Complex(4838/591)*y^5+95/591*y^10-827/591*y^8-18817/591*y
^6)*ln(y^2+1)+(Complex(-1895/591)*y^3+Complex(-1/2)*y+Complex(-1/2)*y^9+
Complex(-1895/591)*y^7+Complex(-2419/591)*y^5-95/1182*y^10+827/1182*y^8+18817/
1182*y^6-18817/1182*y^4-827/1182*y^2+95/1182)*ln(2)+(Complex(1895/591)*y^3+
Complex(1/2)*y+Complex(1/2)*y^9+Complex(1895/591)*y^7+Complex(2419/591)*y^5+95/
1182*y^10-827/1182*y^8-18817/1182*y^6+18817/1182*y^4+827/1182*y^2-95/1182)*ln(b
)+(Complex(-1895/591)*y^3+Complex(-1/2)*y+Complex(-1/2)*y^9+Complex(-1895/591)*
y^7+Complex(-2419/591)*y^5-95/1182*y^10+827/1182*y^8+18817/1182*y^6-18817/1182*
y^4-827/1182*y^2+95/1182)*ln(y)+Complex(5/197)*y^11+(-95/1182*ln(p_inf)-1/18)*y
^10+(Complex(-1/2)*ln(p_inf)+Complex(-38/591))*y^9+(3493/7092+827/1182*ln(p_inf
))*y^8+(Complex(-1895/591)*ln(p_inf)+Complex(-21299/3546))*y^7+(858019/14184+
18817/1182*ln(p_inf))*y^6+(Complex(-64279/3546)+Complex(-2419/591)*ln(p_inf))*y
^5+(-50075/1576-18817/1182*ln(p_inf))*y^4+(Complex(-22907/3546)+Complex(-1895/
591)*ln(p_inf))*y^3+(-4501/4728-827/1182*ln(p_inf))*y^2+(Complex(-1/2)*ln(p_inf
)+Complex(-779/1182))*y+95/1182*ln(p_inf)+145/1576)*(-y+Complex(1))^4*Pi^(1/2)*
mu/(y^2+1)^9/b^2*p_inf^5-23456/1001*y^2*((Complex(13916/2199)*y^3+Complex(1)*y+
328/2199*y^14-17398/10995*y^12+Complex(1)*y^13+Complex(13916/2199)*y^11+138026/
3665*y^4+17398/10995*y^2-328/2199+Complex(-136973/10995)*y^9+Complex(576976/
3665)*y^7+Complex(-136973/10995)*y^5-138026/3665*y^10-353364/3665*y^8+353364/
3665*y^6)*ln(y^2+1)+(Complex(-1/2)*y+69013/3665*y^10+176682/3665*y^8-176682/
3665*y^6-69013/3665*y^4-8699/10995*y^2+164/2199-164/2199*y^14+8699/10995*y^12+
Complex(-1/2)*y^13+Complex(-6958/2199)*y^3+Complex(-6958/2199)*y^11+Complex(
136973/21990)*y^9+Complex(-288488/3665)*y^7+Complex(136973/21990)*y^5)*ln(2)+(
Complex(1/2)*y-69013/3665*y^10-176682/3665*y^8+176682/3665*y^6+69013/3665*y^4+
8699/10995*y^2-164/2199+164/2199*y^14-8699/10995*y^12+Complex(1/2)*y^13+
Complex(6958/2199)*y^11+Complex(6958/2199)*y^3+Complex(-136973/21990)*y^9+
Complex(288488/3665)*y^7+Complex(-136973/21990)*y^5)*ln(b)+(Complex(-1/2)*y+
69013/3665*y^10+176682/3665*y^8-176682/3665*y^6-69013/3665*y^4-8699/10995*y^2+
164/2199-164/2199*y^14+8699/10995*y^12+Complex(-1/2)*y^13+Complex(-6958/2199)*y
^3+Complex(-6958/2199)*y^11+Complex(136973/21990)*y^9+Complex(-288488/3665)*y^7
+Complex(136973/21990)*y^5)*ln(y)+Complex(88/2199)*y^15+(-69469/527760-164/2199
*ln(p_inf))*y^14+(Complex(-1/2)*ln(p_inf)+Complex(-29987/439800))*y^13+(882541/
2638800+8699/10995*ln(p_inf))*y^12+(Complex(-6958/2199)*ln(p_inf)+Complex(-\
588083/164925))*y^11+(69013/3665*ln(p_inf)+2305075/35184)*y^10+(Complex(136973/
21990)*ln(p_inf)+Complex(15143419/263880))*y^9+(612650203/2638800+176682/3665*
ln(p_inf))*y^8+(Complex(-288488/3665)*ln(p_inf)+Complex(-4845069/18325))*y^7+(-\
264044003/2638800-176682/3665*ln(p_inf))*y^6+(Complex(1166629/263880)+Complex(
136973/21990)*ln(p_inf))*y^5+(-7613903/175920-69013/3665*ln(p_inf))*y^4+(
Complex(-228964/32985)+Complex(-6958/2199)*ln(p_inf))*y^3+(-238003/175920-8699/
10995*ln(p_inf))*y^2+(Complex(-1/2)*ln(p_inf)+Complex(-70361/87960))*y+164/2199
*ln(p_inf)+3755/35184)*(-y+Complex(1))^4*Pi^(1/2)*mu/(y^2+1)^11/b^2*p_inf^7+
140832/5005*y^2*(-y+Complex(1))^4*(920/13203*ln(p_inf)+9085/79218+(461252/4401*
y^10-461252/4401*y^8-590470/4401*y^6-85826/4401*y^4-3941/4401*y^2+Complex(-1/2)
*y^17+Complex(-38833/13203)*y^15+Complex(95851/4401)*y^13+Complex(-1/2)*y+
Complex(-38833/13203)*y^3+Complex(-482563/4401)*y^7+Complex(-482563/4401)*y^11+
Complex(-1077553/4401)*y^9+Complex(95851/4401)*y^5+920/13203-920/13203*y^18+
85826/4401*y^14+590470/4401*y^12+3941/4401*y^16)*ln(y)+(-461252/4401*y^10+
461252/4401*y^8+590470/4401*y^6+85826/4401*y^4+3941/4401*y^2+Complex(1/2)*y^17+
Complex(38833/13203)*y^15+Complex(-95851/4401)*y^13+Complex(1/2)*y+Complex(
38833/13203)*y^3+Complex(482563/4401)*y^7+Complex(482563/4401)*y^11+Complex(
1077553/4401)*y^9+Complex(-95851/4401)*y^5-920/13203+920/13203*y^18-3941/4401*y
^16-85826/4401*y^14-590470/4401*y^12)*ln(b)+(461252/4401*y^10-461252/4401*y^8-\
590470/4401*y^6-85826/4401*y^4-3941/4401*y^2+Complex(-1/2)*y^17+Complex(-38833/
13203)*y^15+Complex(95851/4401)*y^13+Complex(-1/2)*y+Complex(-38833/13203)*y^3+
Complex(-482563/4401)*y^7+Complex(-482563/4401)*y^11+Complex(-1077553/4401)*y^9
+Complex(95851/4401)*y^5+920/13203-920/13203*y^18+85826/4401*y^14+590470/4401*y
^12+3941/4401*y^16)*ln(2)+(Complex(1)*y^17+Complex(77666/13203)*y^15+Complex(-\
191702/4401)*y^13+Complex(1)*y+Complex(77666/13203)*y^3+Complex(965126/4401)*y^
7+Complex(965126/4401)*y^11+1840/13203*y^18-7882/4401*y^16-171652/4401*y^14-\
1180940/4401*y^12+171652/4401*y^4+7882/4401*y^2+Complex(2155106/4401)*y^9+
Complex(-191702/4401)*y^5-1840/13203-922504/4401*y^10+922504/4401*y^8+1180940/
4401*y^6)*ln(y^2+1)+(Complex(-482563/4401)*ln(p_inf)+Complex(-6798323/29340))*y
^11+(1962497/35208+85826/4401*ln(p_inf))*y^14+(Complex(-38833/13203)*ln(p_inf)+
Complex(46415/158436))*y^15+(Complex(-22123/528120)+Complex(-1/2)*ln(p_inf))*y^
17+(96569/176040+3941/4401*ln(p_inf))*y^16+(-15737/105624-920/13203*ln(p_inf))*
y^18+(-1716649/35208-85826/4401*ln(p_inf))*y^4+(Complex(-38833/13203)*ln(p_inf)
+Complex(-361081/52812))*y^3+(-92795/52812-3941/4401*ln(p_inf))*y^2+(Complex(-\
482563/4401)*ln(p_inf)+Complex(-13349849/29340))*y^7+(-20679253/58680-590470/
4401*ln(p_inf))*y^6+(Complex(95851/4401)*ln(p_inf)+Complex(2405005/52812))*y^5+
(461252/4401*ln(p_inf)+69758693/105624)*y^10+(Complex(-1077553/4401)*ln(p_inf)+
Complex(-32639399/39609))*y^9+(-2708875/35208-461252/4401*ln(p_inf))*y^8+(
Complex(95851/4401)*ln(p_inf)+Complex(9082919/52812))*y^13+(900676927/1584360+
590470/4401*ln(p_inf))*y^12+(Complex(-1/2)*ln(p_inf)+Complex(-31867/35208))*y+
Complex(560/13203)*y^19)*Pi^(1/2)*mu/(y^2+1)^13/b^2*p_inf^9;
W_even_hered_y_3_meqm2_fin := 64/7*y^2*(1/2*y*(Complex(1)*y^11+1/3*y^12+
Complex(79/3)*y^9+4*y^10+Complex(-348)*y^7+153*y^8+Complex(348)*y^5-448*y^6+
Complex(-79/3)*y^3+153*y^4+Complex(-1)*y+4*y^2+1/3)*polylog(2,-y^2)+(Complex(1)
*y^11+1/3*y^12+Complex(79/3)*y^9+4*y^10+Complex(-348)*y^7+153*y^8+Complex(348)*
y^5-448*y^6+Complex(-79/3)*y^3+153*y^4+Complex(-1)*y+4*y^2+1/3)*y*ln(y)*ln(y^2+
1)-1/2*y*(Complex(1)*y^11+1/3*y^12+Complex(79/3)*y^9+4*y^10+Complex(-348)*y^7+
153*y^8+Complex(348)*y^5-448*y^6+Complex(-79/3)*y^3+153*y^4+Complex(-1)*y+4*y^2
+1/3)*ln(y)^2+(-1/2*y*(Complex(1)*y^11+1/3*y^12+Complex(79/3)*y^9+4*y^10+
Complex(-348)*y^7+153*y^8+Complex(348)*y^5-448*y^6+Complex(-79/3)*y^3+153*y^4+
Complex(-1)*y+4*y^2+1/3)*ln(2)+1/2*y*(Complex(1)*y^11+1/3*y^12+Complex(79/3)*y^
9+4*y^10+Complex(-348)*y^7+153*y^8+Complex(348)*y^5-448*y^6+Complex(-79/3)*y^3+
153*y^4+Complex(-1)*y+4*y^2+1/3)*ln(b)+Complex(1/12)+Complex(-1/12)*y^14+(-7/36
-1/6*ln(p_inf))*y^13+(Complex(-31/12)+Complex(-1/2)*ln(p_inf))*y^12+(-4/3-2*ln(
p_inf))*y^11+(Complex(-2269/36)+Complex(-79/6)*ln(p_inf))*y^10+(-3259/12-153/2*
ln(p_inf))*y^9+(Complex(2261/4)+Complex(174)*ln(p_inf))*y^8+(2132/3+224*ln(
p_inf))*y^7+(Complex(-2261/4)+Complex(-174)*ln(p_inf))*y^6+(-3259/12-153/2*ln(
p_inf))*y^5+(Complex(2269/36)+Complex(79/6)*ln(p_inf))*y^4+(-4/3-2*ln(p_inf))*y
^3+(Complex(31/12)+Complex(1/2)*ln(p_inf))*y^2+(-7/36-1/6*ln(p_inf))*y)*ln(y)+1
/12*(Complex(1)*y^12+Complex(19)*y^10-2/3*y^11+Complex(1181/3)*y^8-76/3*y^9+
Complex(-4466/3)*y^6+3286/3*y^7+Complex(1181/3)*y^4-3286/3*y^5+Complex(19)*y^2+
76/3*y^3+Complex(1)+2/3*y)*(y^2+1)*ln(2)-1/12*(Complex(1)*y^12+Complex(19)*y^10
-2/3*y^11+Complex(1181/3)*y^8-76/3*y^9+Complex(-4466/3)*y^6+3286/3*y^7+Complex(
1181/3)*y^4-3286/3*y^5+Complex(19)*y^2+76/3*y^3+Complex(1)+2/3*y)*(y^2+1)*ln(b)
+(Complex(1/12)+Complex(1/12)*ln(p_inf))*y^14+(-7/24-1/18*ln(p_inf)-1/36*Pi^2)*
y^13+(Complex(61/36)+Complex(5/3)*ln(p_inf)+Complex(-1/12)*Pi^2)*y^12+(-13/6*ln
(p_inf)-1/3*Pi^2-125/18)*y^11+(Complex(605/12)+Complex(619/18)*ln(p_inf)+
Complex(-79/36)*Pi^2)*y^10+(535/6*ln(p_inf)+2717/24-51/4*Pi^2)*y^9+(Complex(-\
1309/12)+Complex(-365/4)*ln(p_inf)+Complex(29)*Pi^2)*y^8+112/3*Pi^2*y^7+(
Complex(-1309/12)+Complex(-365/4)*ln(p_inf)+Complex(-29)*Pi^2)*y^6+(-2717/24-\
535/6*ln(p_inf)-51/4*Pi^2)*y^5+(Complex(605/12)+Complex(619/18)*ln(p_inf)+
Complex(79/36)*Pi^2)*y^4+(125/18+13/6*ln(p_inf)-1/3*Pi^2)*y^3+(Complex(61/36)+
Complex(5/3)*ln(p_inf)+Complex(1/12)*Pi^2)*y^2+(-1/36*Pi^2+7/24+1/18*ln(p_inf))
*y+Complex(1/12)*ln(p_inf)+Complex(1/12))*Pi^(1/2)*mu/(y^2+1)^9/b^3*p_inf-16/7*
y*(Complex(1/2)*Pi-16/33*y*(963/40*y*(Complex(1)*y^15+100/321*y^16+Complex(8615
/321)*y^13+432/107*y^14+Complex(-1)*y+11306/321*y^12+Complex(-8615/321)*y^3+
116300/107*y^10+Complex(751715/321)*y^7-321820/107*y^8+Complex(26033/107)*y^11+
116300/107*y^6+Complex(-751715/321)*y^9+11306/321*y^4+Complex(-26033/107)*y^5+
432/107*y^2+100/321)*ln(2)-963/40*y*(Complex(1)*y^15+100/321*y^16+Complex(8615/
321)*y^13+432/107*y^14+Complex(-1)*y+11306/321*y^12+Complex(-8615/321)*y^3+
116300/107*y^10+Complex(751715/321)*y^7-321820/107*y^8+Complex(26033/107)*y^11+
116300/107*y^6+Complex(-751715/321)*y^9+11306/321*y^4+Complex(-26033/107)*y^5+
432/107*y^2+100/321)*ln(b)+Complex(-1)+Complex(1)*y^18+(1491/160+15/2*ln(p_inf)
)*y^17+(Complex(1499/20)+Complex(963/40)*ln(p_inf))*y^16+(1607/16+486/5*ln(
p_inf))*y^15+(Complex(24503/10)+Complex(5169/8)*ln(p_inf))*y^14+(7942/5+16959/
20*ln(p_inf))*y^13+(Complex(129088/5)+Complex(234297/40)*ln(p_inf))*y^12+(52335
/2*ln(p_inf)+7920077/80)*y^11+(Complex(-3962487/20)+Complex(-451029/8)*ln(p_inf
))*y^10+(-144819/2*ln(p_inf)-19723187/80)*y^9+(Complex(3888567/20)+Complex(
451029/8)*ln(p_inf))*y^8+(7751117/80+52335/2*ln(p_inf))*y^7+(Complex(-133048/5)
+Complex(-234297/40)*ln(p_inf))*y^6+(2662/5+16959/20*ln(p_inf))*y^5+(Complex(-\
21863/10)+Complex(-5169/8)*ln(p_inf))*y^4+(1607/16+486/5*ln(p_inf))*y^3+(
Complex(-1499/20)+Complex(-963/40)*ln(p_inf))*y^2+(1491/160+15/2*ln(p_inf))*y)*
ln(y)+(Complex(-23/66)+Complex(16/33)*ln(p_inf)+1/2*Pi)*y+64364/11*Pi^2*y^10+(
Complex(1)*y^13+y^14+Complex(14)*y^11+9*y^12+Complex(175)*y^9+21*y^10+Complex(-\
700)*y^7+525*y^8+Complex(175)*y^5-525*y^6+Complex(14)*y^3-21*y^4+Complex(1)*y-9
*y^2-1)*(y^2+1)^3*ln(y+Complex(1))-642/55*y^2*(Complex(1)*y^15+100/321*y^16+
Complex(8615/321)*y^13+432/107*y^14+Complex(-1)*y+11306/321*y^12+Complex(-8615/
321)*y^3+116300/107*y^10+Complex(751715/321)*y^7-321820/107*y^8+Complex(26033/
107)*y^11+116300/107*y^6+Complex(-751715/321)*y^9+11306/321*y^4+Complex(-26033/
107)*y^5+432/107*y^2+100/321)*ln(y)^2+642/55*y^2*(Complex(1)*y^15+100/321*y^16+
Complex(8615/321)*y^13+432/107*y^14+Complex(-1)*y+11306/321*y^12+Complex(-8615/
321)*y^3+116300/107*y^10+Complex(751715/321)*y^7-321820/107*y^8+Complex(26033/
107)*y^11+116300/107*y^6+Complex(-751715/321)*y^9+11306/321*y^4+Complex(-26033/
107)*y^5+432/107*y^2+100/321)*polylog(2,-y^2)+Complex(-1/2)*Pi*y^20+(1284/55*y^
2*(Complex(1)*y^15+100/321*y^16+Complex(8615/321)*y^13+432/107*y^14+Complex(-1)
*y+11306/321*y^12+Complex(-8615/321)*y^3+116300/107*y^10+Complex(751715/321)*y^
7-321820/107*y^8+Complex(26033/107)*y^11+116300/107*y^6+Complex(-751715/321)*y^
9+11306/321*y^4+Complex(-26033/107)*y^5+432/107*y^2+100/321)*ln(y)-1/2*(y^2+1)^
7*(Complex(1)*y^5+y^6+Complex(10)*y^3+5*y^4+Complex(1)*y-5*y^2-1))*ln(y^2+1)-16
/33*y*(Complex(28603/40)*y^12+Complex(257611/20)*y^10-419/160*y^15+Complex(1)*y
^16-11251/160*y^13+Complex(28603/40)*y^4-235419/160*y^11+Complex(257611/20)*y^6
+4704533/160*y^9+Complex(111/4)*y^2-4704533/160*y^7+Complex(-744591/20)*y^8+
235419/160*y^5+Complex(111/4)*y^14+11251/160*y^3+Complex(1)+419/160*y)*(y^2+1)*
ln(b)+16/33*y*(Complex(28603/40)*y^12+Complex(257611/20)*y^10-419/160*y^15+
Complex(1)*y^16-11251/160*y^13+Complex(28603/40)*y^4-235419/160*y^11+Complex(
257611/20)*y^6+4704533/160*y^9+Complex(111/4)*y^2-4704533/160*y^7+Complex(-\
744591/20)*y^8+235419/160*y^5+Complex(111/4)*y^14+11251/160*y^3+Complex(1)+419/
160*y)*(y^2+1)*ln(2)+(Complex(-23/66)+Complex(16/33)*ln(p_inf)+1/2*Pi)*y^19+(
Complex(-6)*Pi-1001/180-419/330*ln(p_inf)-20/33*Pi^2)*y^18+(Complex(-31/10)+
Complex(460/33)*ln(p_inf)+Complex(-107/55)*Pi^2+17/2*Pi)*y^17+(Complex(-51/2)*
Pi-115309/990-389/11*ln(p_inf)-432/55*Pi^2)*y^16+(Complex(30308/99)+Complex(-\
1723/33)*Pi^2+Complex(59426/165)*ln(p_inf)+110*Pi)*y^15+(Complex(-308)*Pi-\
168751/90-24667/33*ln(p_inf)-11306/165*Pi^2)*y^14+(Complex(5134616/495)+
Complex(-26033/55)*Pi^2+Complex(72510/11)*ln(p_inf)-66*Pi)*y^13+(Complex(-561)*
Pi+2210623/110+2234557/165*ln(p_inf)-23260/11*Pi^2)*y^12+(Complex(-157223/9)+
Complex(-389584/33)*ln(p_inf)+Complex(150343/33)*Pi^2-693*Pi)*y^11+(Complex(-\
157223/9)+Complex(-150343/33)*Pi^2+Complex(-389584/33)*ln(p_inf)-693*Pi)*y^9+(-\
2210623/110-2234557/165*ln(p_inf)+Complex(561)*Pi-23260/11*Pi^2)*y^8+(Complex(
5134616/495)+Complex(26033/55)*Pi^2+Complex(72510/11)*ln(p_inf)-66*Pi)*y^7+(
168751/90+24667/33*ln(p_inf)+Complex(308)*Pi-11306/165*Pi^2)*y^6+(Complex(30308
/99)+Complex(59426/165)*ln(p_inf)+Complex(1723/33)*Pi^2+110*Pi)*y^5+(115309/990
+389/11*ln(p_inf)+Complex(51/2)*Pi-432/55*Pi^2)*y^4+(Complex(-31/10)+Complex(
107/55)*Pi^2+Complex(460/33)*ln(p_inf)+17/2*Pi)*y^3+(1001/180+419/330*ln(p_inf)
+Complex(6)*Pi-20/33*Pi^2)*y^2)*Pi^(1/2)*mu/b^3/(y^2+1)^11*p_inf^3+128/7*y^2*(-\
1/2*y*(Complex(1)*y^17+1/3*y^18+Complex(88/3)*y^15+5*y^16+Complex(224)*y^13+116
*y^14+Complex(1)*y+3180*y^12+Complex(88/3)*y^3-21038*y^10+Complex(-14896)*y^7+
24238*y^8+Complex(-10976)*y^11-6060*y^6+Complex(26950)*y^9+204*y^4+Complex(1624
)*y^5-5*y^2-1/3)*polylog(2,1/(y^2+1)*y^2)+1/2*(Complex(1)*y^11+1/3*y^12+
Complex(79/3)*y^9+4*y^10+Complex(-348)*y^7+153*y^8+Complex(348)*y^5-448*y^6+
Complex(-79/3)*y^3+153*y^4+Complex(-1)*y+4*y^2+1/3)*y*(y^2+1)^3*polylog(2,1/(y^
2+1))-1/2*y*(Complex(1)*y^17+1/3*y^18+Complex(88/3)*y^15+5*y^16+Complex(224)*y^
13+116*y^14+Complex(1)*y+3180*y^12+Complex(88/3)*y^3-21038*y^10+Complex(-14896)
*y^7+24238*y^8+Complex(-10976)*y^11-6060*y^6+Complex(26950)*y^9+204*y^4+
Complex(1624)*y^5-5*y^2-1/3)*polylog(2,-y^2)+(1/2+313/2*y^4+8699/2*y^10+1/3*y^
18-4595/6*y^12+Complex(1)*y^17+Complex(88/3)*y^15+Complex(-777/2)*y^13+Complex(
-3/2)*y+5*y^16+9265/6*y^6+357/2*y^14+15/2*y^2-13939/2*y^8+Complex(-44)*y^3+
Complex(4494)*y^7+Complex(1974)*y^11+Complex(-13475/2)*y^9+Complex(-147/2)*y^5)
*y*ln(y^2+1)^2-1/6*(18*y*(Complex(1)*y^11+1/3*y^12+Complex(79/3)*y^9+4*y^10+
Complex(-348)*y^7+153*y^8+Complex(348)*y^5-448*y^6+Complex(-79/3)*y^3+153*y^4+
Complex(-1)*y+4*y^2+1/3)*ln(2)+(Complex(-6)*y^12-2*y^13+Complex(-158)*y^10-24*y
^11+Complex(2088)*y^8-918*y^9+Complex(-2088)*y^6+2688*y^7+Complex(158)*y^4-918*
y^5+Complex(6)*y^2-24*y^3-2*y)*ln(b)+12*(Complex(1)*y^11+1/3*y^12+Complex(79/3)
*y^9+4*y^10+Complex(-348)*y^7+153*y^8+Complex(348)*y^5-448*y^6+Complex(-79/3)*y
^3+153*y^4+Complex(-1)*y+4*y^2+1/3)*y*ln(y)+Complex(-1)+Complex(1)*y^14+(-7438/
3465+2*ln(p_inf))*y^13+(Complex(20282/1155)+Complex(6)*ln(p_inf))*y^12+(24*ln(
p_inf)-43612/1155)*y^11+(Complex(1394378/3465)+Complex(158)*ln(p_inf))*y^10+(
918*ln(p_inf)+463042/385)*y^9+(Complex(-810787/385)+Complex(-2088)*ln(p_inf))*y
^8+(-2688*ln(p_inf)-413648/165)*y^7+(Complex(810787/385)+Complex(2088)*ln(p_inf
))*y^6+(918*ln(p_inf)+463042/385)*y^5+(Complex(-1394378/3465)+Complex(-158)*ln(
p_inf))*y^4+(24*ln(p_inf)-43612/1155)*y^3+(Complex(-20282/1155)+Complex(-6)*ln(
p_inf))*y^2+(-7438/3465+2*ln(p_inf))*y)*(y^2+1)^3*ln(y^2+1)+1/6*y*((30*y^10+
Complex(15/2)*y^11+Complex(-2610)*y^7+Complex(2610)*y^5+Complex(-15/2)*y+
Complex(395/2)*y^9+5/2*y^12-3360*y^6+2295/2*y^4+30*y^2+2295/2*y^8+5/2+Complex(-\
395/2)*y^3)*ln(2)^2+((-36*y^10-1377*y^8+4032*y^6-1377*y^4-36*y^2+Complex(-3132)
*y^5+Complex(237)*y^3+Complex(9)*y-3-3*y^12+Complex(-9)*y^11+Complex(-237)*y^9+
Complex(3132)*y^7)*ln(b)+(36*y^10+1377*y^8-4032*y^6+1377*y^4+36*y^2+Complex(
3132)*y^5+Complex(-237)*y^3+Complex(-9)*y+3+3*y^12+Complex(9)*y^11+Complex(237)
*y^9+Complex(-3132)*y^7)*ln(y)+Complex(3)*y^13+(901/3465+3*ln(p_inf))*y^12+(
Complex(80596/1155)+Complex(9)*ln(p_inf))*y^11+(36*ln(p_inf)-48371/1155)*y^10+(
Complex(5462719/3465)+Complex(237)*ln(p_inf))*y^9+(2104161/385+1377*ln(p_inf))*
y^8+(Complex(-3649211/385)+Complex(-3132)*ln(p_inf))*y^7+(-1613944/165-4032*ln(
p_inf))*y^6+(Complex(2384486/385)+Complex(3132)*ln(p_inf))*y^5+(868311/385+1377
*ln(p_inf))*y^4+(Complex(-1173049/3465)+Complex(-237)*ln(p_inf))*y^3+(41719/
1155+36*ln(p_inf))*y^2+(Complex(-11296/1155)+Complex(-9)*ln(p_inf))*y+3*ln(
p_inf)+7831/3465)*ln(2)+(1/2*y^12+Complex(3/2)*y^11+6*y^10+Complex(79/2)*y^9+
459/2*y^8+Complex(-522)*y^7-672*y^6+Complex(522)*y^5+459/2*y^4+Complex(-79/2)*y
^3+6*y^2+Complex(-3/2)*y+1/2)*ln(b)^2+((-1-12*y^2-y^12-12*y^10-459*y^8+1344*y^6
-459*y^4+Complex(-1044)*y^5+Complex(79)*y^3+Complex(3)*y+Complex(-3)*y^11+
Complex(-79)*y^9+Complex(1044)*y^7)*ln(y)+Complex(-1)*y^13+(4874/3465-ln(p_inf)
)*y^12+(Complex(-21691/1155)+Complex(-3)*ln(p_inf))*y^11+(-12*ln(p_inf)+36821/
1155)*y^10+(Complex(-1412134/3465)+Complex(-79)*ln(p_inf))*y^9+(-459*ln(p_inf)-\
437496/385)*y^8+(Complex(616181/385)+Complex(1044)*ln(p_inf))*y^7+(206824/165+
1344*ln(p_inf))*y^6+(Complex(-194606/385)+Complex(-1044)*ln(p_inf))*y^5+(-25546
/385-459*ln(p_inf))*y^4+(Complex(-17756/3465)+Complex(79)*ln(p_inf))*y^3+(6791/
1155-12*ln(p_inf))*y^2+(Complex(-1409/1155)+Complex(3)*ln(p_inf))*y+2564/3465-
ln(p_inf))*ln(b)+(1/2*y^12+Complex(3/2)*y^11+6*y^10+Complex(79/2)*y^9+459/2*y^8
+Complex(-522)*y^7-672*y^6+Complex(522)*y^5+459/2*y^4+Complex(-79/2)*y^3+6*y^2+
Complex(-3/2)*y+1/2)*ln(y)^2+(Complex(1)*y^13+(-4874/3465+ln(p_inf))*y^12+(
Complex(21691/1155)+Complex(3)*ln(p_inf))*y^11+(12*ln(p_inf)-36821/1155)*y^10+(
Complex(1412134/3465)+Complex(79)*ln(p_inf))*y^9+(459*ln(p_inf)+437496/385)*y^8
+(Complex(-616181/385)+Complex(-1044)*ln(p_inf))*y^7+(-206824/165-1344*ln(p_inf
))*y^6+(Complex(194606/385)+Complex(1044)*ln(p_inf))*y^5+(25546/385+459*ln(
p_inf))*y^4+(Complex(17756/3465)+Complex(-79)*ln(p_inf))*y^3+(-6791/1155+12*ln(
p_inf))*y^2+(Complex(1409/1155)+Complex(-3)*ln(p_inf))*y+ln(p_inf)-2564/3465)*
ln(y)+(Complex(1)*ln(p_inf)+Complex(-8593/6930))*y^13+(-40471/8316-4874/3465*ln
(p_inf)+1/2*ln(p_inf)^2)*y^12+(Complex(-151471/4620)+Complex(21691/1155)*ln(
p_inf)+Complex(3/2)*ln(p_inf)^2)*y^11+(-36821/1155*ln(p_inf)-42481/693+6*ln(
p_inf)^2)*y^10+(Complex(-1091501/1980)+Complex(1412134/3465)*ln(p_inf)+Complex(
79/2)*ln(p_inf)^2)*y^9+(-3899153/1540+437496/385*ln(p_inf)+459/2*ln(p_inf)^2)*y
^8+(Complex(11414279/2310)+Complex(-616181/385)*ln(p_inf)+Complex(-522)*ln(
p_inf)^2)*y^7+(19217711/3465-206824/165*ln(p_inf)-672*ln(p_inf)^2)*y^6+(
Complex(-1462029/385)+Complex(194606/385)*ln(p_inf)+Complex(522)*ln(p_inf)^2)*y
^5+(-1881997/1260+25546/385*ln(p_inf)+459/2*ln(p_inf)^2)*y^4+(Complex(9642473/
41580)+Complex(17756/3465)*ln(p_inf)+Complex(-79/2)*ln(p_inf)^2)*y^3+(-5974/165
-6791/1155*ln(p_inf)+6*ln(p_inf)^2)*y^2+(Complex(10483/1260)+Complex(-3/2)*ln(
p_inf)^2+Complex(1409/1155)*ln(p_inf))*y-2564/3465*ln(p_inf)-13213/4620+1/2*ln(
p_inf)^2)*(y^2+1)^3)*Pi^(1/2)*mu/(y^2+1)^12/b^3*p_inf^4+388/55*y*(-79368/8827*y
^2*(Complex(86259/3307)*y^17+2740/9921*y^20+Complex(5146060/9921)*y^15+35032/
9921*y^18+Complex(-778012/3307)*y^13-124328/3307*y^16+Complex(-1)*y+11093344/
9921*y^14+Complex(-86259/3307)*y^3+40900468/9921*y^12+Complex(778012/3307)*y^7-\
47907440/3307*y^10+Complex(-108494248/9921)*y^11+40900468/9921*y^8+Complex(
108494248/9921)*y^9+11093344/9921*y^6+Complex(-5146060/9921)*y^5-124328/3307*y^
4+Complex(1)*y^19+35032/9921*y^2+2740/9921)*ln(y)^2+79368/8827*y^2*(Complex(
86259/3307)*y^17+2740/9921*y^20+Complex(1288260/3307)*y^15+35032/9921*y^18+
Complex(8190948/3307)*y^13-264304/9921*y^16+Complex(-1)*y+3337024/9921*y^14+
Complex(-86259/3307)*y^3+102110188/9921*y^12+Complex(-8190948/3307)*y^7-\
259266320/9921*y^10+Complex(-69050936/3307)*y^11+102110188/9921*y^8+Complex(
69050936/3307)*y^9+3337024/9921*y^6+Complex(-1288260/3307)*y^5-264304/9921*y^4+
Complex(1)*y^19+35032/9921*y^2+2740/9921)*polylog(2,-y^2)+(Complex(1)*y^17+45/
679*y^18+Complex(8088/679)*y^15-813/679*y^16+Complex(-11388/679)*y^13-3484/97*y
^14+Complex(1)*y-608508/679*y^12+Complex(8088/679)*y^3+728610/97*y^10+Complex(
342168/97)*y^7-728610/97*y^8+Complex(342168/97)*y^11+608508/679*y^6+Complex(-\
934650/97)*y^9+3484/97*y^4+Complex(-11388/679)*y^5+813/679*y^2-45/679)*(y^2+1)^
3*ln(y+Complex(1))+Complex(-45/1358)*Pi*y^24+6640/26481*y*(Complex(-1)-29763/
830*y*(Complex(86259/3307)*y^17+2740/9921*y^20+Complex(5146060/9921)*y^15+35032
/9921*y^18+Complex(-778012/3307)*y^13-124328/3307*y^16+Complex(-1)*y+11093344/
9921*y^14+Complex(-86259/3307)*y^3+40900468/9921*y^12+Complex(778012/3307)*y^7-\
47907440/3307*y^10+Complex(-108494248/9921)*y^11+40900468/9921*y^8+Complex(
108494248/9921)*y^9+11093344/9921*y^6+Complex(-5146060/9921)*y^5-124328/3307*y^
4+Complex(1)*y^19+35032/9921*y^2+2740/9921)*ln(2)+29763/830*y*(Complex(86259/
3307)*y^17+2740/9921*y^20+Complex(5146060/9921)*y^15+35032/9921*y^18+Complex(-\
778012/3307)*y^13-124328/3307*y^16+Complex(-1)*y+11093344/9921*y^14+Complex(-\
86259/3307)*y^3+40900468/9921*y^12+Complex(778012/3307)*y^7-47907440/3307*y^10+
Complex(-108494248/9921)*y^11+40900468/9921*y^8+Complex(108494248/9921)*y^9+
11093344/9921*y^6+Complex(-5146060/9921)*y^5-124328/3307*y^4+Complex(1)*y^19+
35032/9921*y^2+2740/9921)*ln(b)+Complex(1)*y^22+(Complex(21485413/8300)+
Complex(776331/830)*ln(p_inf))*y^4+(-308128/2075-52548/415*ln(p_inf))*y^3+(
Complex(531939/8300)+Complex(29763/830)*ln(p_inf))*y^2+(-9085/664-822/83*ln(
p_inf))*y+(-9085/664-822/83*ln(p_inf))*y^21+(Complex(-531939/8300)+Complex(-\
29763/830)*ln(p_inf))*y^20+(-308128/2075-52548/415*ln(p_inf))*y^19+(Complex(-\
21142213/8300)+Complex(-776331/830)*ln(p_inf))*y^18+(180025143/16600+559476/415
*ln(p_inf))*y^17+(Complex(-33090099/415)+Complex(-1543818/83)*ln(p_inf))*y^16+(
-301517793/2075-16640016/415*ln(p_inf))*y^15+(Complex(-35710206/2075)+Complex(
3501054/415)*ln(p_inf))*y^14+(-5123430289/8300-61350702/415*ln(p_inf))*y^13+(
Complex(6050842599/4150)+Complex(162741372/415)*ln(p_inf))*y^12+(43116696/83*ln
(p_inf)+769758834/415)*y^11+(Complex(-5823391479/4150)+Complex(-162741372/415)*
ln(p_inf))*y^10+(-61350702/415*ln(p_inf)-4700907409/8300)*y^9+(Complex(23584326
/2075)+Complex(-3501054/415)*ln(p_inf))*y^8+(-258586593/2075-16640016/415*ln(
p_inf))*y^7+(Complex(5421999/83)+Complex(1543818/83)*ln(p_inf))*y^6+(127309623/
16600+559476/415*ln(p_inf))*y^5)*ln(y)-112640/97*(-19/224+339/56*y^2-10701/224*
y^8+2525/28*y^6-19/224*y^12+339/56*y^10-10701/224*y^4+Complex(-1)*y+Complex(-77
)*y^5+Complex(1)*y^11+Complex(-21)*y^9+Complex(77)*y^7+Complex(21)*y^3)*y^6*
polylog(2,1/(y^2+1)*y^2)-56320/97*(-19/224+339/56*y^2-10701/224*y^8+2525/28*y^6
-19/224*y^12+339/56*y^10-10701/224*y^4+Complex(-1)*y+Complex(-77)*y^5+Complex(1
)*y^11+Complex(-21)*y^9+Complex(77)*y^7+Complex(21)*y^3)*y^6*ln(y^2+1)^2+(-\
6773054072/132405*ln(p_inf)-6637773020/79443-23371696/3783*Pi^2+Complex(4175314
/679)*Pi)*y^10+(Complex(345755752/8827)+Complex(3112048/8827)*Pi^2+Complex(
985294624/44135)*ln(p_inf)+308451/679*Pi)*y^15+(Complex(-800/3783)+Complex(-\
6640/26481)*ln(p_inf)+1/2*Pi)*y^23+(42374/11349+24820/26481*ln(p_inf)+Complex(-\
339/679)*Pi-10960/26481*Pi^2)*y^2+(Complex(-800/3783)+Complex(-6640/26481)*ln(
p_inf)+1/2*Pi)*y+(Complex(-61754/6305)+Complex(13228/8827)*Pi^2+Complex(-108898
/44135)*ln(p_inf)+10125/1358*Pi)*y^3+(Complex(-764723276/10185)+Complex(
433976992/26481)*Pi^2+Complex(-6171102164/132405)*ln(p_inf)-5029167/679*Pi)*y^
13+(Complex(-764723276/10185)+Complex(-6171102164/132405)*ln(p_inf)+Complex(-\
433976992/26481)*Pi^2-5029167/679*Pi)*y^11+(Complex(501969704/79443)+Complex(
119147152/26481)*ln(p_inf)+Complex(-20584240/26481)*Pi^2+2385955/1358*Pi)*y^17+
(Complex(-3200769/1358)*Pi-81432148/56745+20507648/18915*ln(p_inf)-44373376/
26481*Pi^2)*y^16+(Complex(-4175314/679)*Pi+6637773020/79443+6773054072/132405*
ln(p_inf)-23371696/3783*Pi^2)*y^14+(Complex(-13228/8827)*Pi^2+10125/1358*Pi+
Complex(-61754/6305)+Complex(-108898/44135)*ln(p_inf))*y^21+(Complex(13346/679)
*Pi-1008944/44135*ln(p_inf)-140128/26481*Pi^2-5909338/79443)*y^20+(Complex(339/
679)*Pi-24820/26481*ln(p_inf)-10960/26481*Pi^2-42374/11349)*y^22+(Complex(
342033/679)*Pi-269421634/132405-46850372/44135*ln(p_inf)+497312/8827*Pi^2)*y^18
+(Complex(-345036/8827)*Pi^2+Complex(1248610/79443)+Complex(4233854/44135)*ln(
p_inf)+14913/1358*Pi)*y^19+27375680/1261*Pi^2*y^12+(Complex(501969704/79443)+
Complex(20584240/26481)*Pi^2+Complex(119147152/26481)*ln(p_inf)+2385955/1358*Pi
)*y^7+(269421634/132405+46850372/44135*ln(p_inf)+Complex(-342033/679)*Pi+497312
/8827*Pi^2)*y^6+(Complex(1248610/79443)+Complex(4233854/44135)*ln(p_inf)+
Complex(345036/8827)*Pi^2+14913/1358*Pi)*y^5+(5909338/79443+1008944/44135*ln(
p_inf)+Complex(-13346/679)*Pi-140128/26481*Pi^2)*y^4+(Complex(345755752/8827)+
Complex(-3112048/8827)*Pi^2+Complex(985294624/44135)*ln(p_inf)+308451/679*Pi)*y
^9+(81432148/56745-20507648/18915*ln(p_inf)+Complex(3200769/1358)*Pi-44373376/
26481*Pi^2)*y^8+Complex(45/1358)*Pi+(158736/8827*y^2*(Complex(86259/3307)*y^17+
2740/9921*y^20+Complex(5146060/9921)*y^15+35032/9921*y^18+Complex(-778012/3307)
*y^13-124328/3307*y^16+Complex(-1)*y+11093344/9921*y^14+Complex(-86259/3307)*y^
3+40900468/9921*y^12+Complex(778012/3307)*y^7-47907440/3307*y^10+Complex(-\
108494248/9921)*y^11+40900468/9921*y^8+Complex(108494248/9921)*y^9+11093344/
9921*y^6+Complex(-5146060/9921)*y^5-124328/3307*y^4+Complex(1)*y^19+35032/9921*
y^2+2740/9921)*ln(y)-1/2*(Complex(1)*y^9+45/679*y^10+Complex(5372/679)*y^7-993/
679*y^8+Complex(-29910/679)*y^5-20686/679*y^6+Complex(5372/679)*y^3+20686/679*y
^4+Complex(1)*y+993/679*y^2-45/679)*(y^2+1)^7)*ln(y^2+1)-6640/26481*y*(Complex(
-148321448/2075)*y^12+Complex(2136061333/8300)*y^10+1241/332*y^19+Complex(-\
812191/2075)*y^16+725683/8300*y^17+Complex(-812191/2075)*y^4+8603024/2075*y^15+
Complex(-36421294/2075)*y^6-3515024/415*y^13+Complex(146747/16600)*y^18-\
811481519/4150*y^11+Complex(146747/16600)*y^2+811481519/4150*y^9+Complex(-\
148321448/2075)*y^8+3515024/415*y^7+Complex(1)*y^20-8603024/2075*y^5+Complex(-\
36421294/2075)*y^14-725683/8300*y^3+Complex(1)-1241/332*y)*(y^2+1)*ln(2)+6640/
26481*y*(Complex(-148321448/2075)*y^12+Complex(2136061333/8300)*y^10+1241/332*y
^19+Complex(-812191/2075)*y^16+725683/8300*y^17+Complex(-812191/2075)*y^4+
8603024/2075*y^15+Complex(-36421294/2075)*y^6-3515024/415*y^13+Complex(146747/
16600)*y^18-811481519/4150*y^11+Complex(146747/16600)*y^2+811481519/4150*y^9+
Complex(-148321448/2075)*y^8+3515024/415*y^7+Complex(1)*y^20-8603024/2075*y^5+
Complex(-36421294/2075)*y^14-725683/8300*y^3+Complex(1)-1241/332*y)*(y^2+1)*ln(
b))*Pi^(1/2)*mu/b^3/(y^2+1)^13*p_inf^5-30528/385*y^2*Pi^(1/2)*(-1/2*y*(Complex(
177023/159)*y^17+145/477*y^22+Complex(-1855768/159)*y^15+2257/477*y^20+Complex(
1045898/159)*y^13-27917/477*y^18+Complex(1)*y+2346067/477*y^16+Complex(1554/53)
*y^3-7108222/477*y^14+Complex(-7545224/477)*y^7-3705758/477*y^12+Complex(
1802372/159)*y^11-906962/477*y^10+Complex(1)*y^21+11377102/477*y^8+Complex(
9022454/477)*y^9-318603/53*y^6+Complex(601909/477)*y^5+4373/53*y^4+Complex(1554
/53)*y^19-2257/477*y^2-145/477)*polylog(2,1/(y^2+1)*y^2)+1/2*(Complex(1)*y^15+
145/477*y^16+Complex(1395/53)*y^13+1822/477*y^14+Complex(-1)*y-1336/159*y^12+
Complex(-1395/53)*y^3+240190/159*y^10+Complex(1450355/477)*y^7-203730/53*y^8+
Complex(204763/477)*y^11+240190/159*y^6+Complex(-1450355/477)*y^9-1336/159*y^4+
Complex(-204763/477)*y^5+1822/477*y^2+145/477)*y*(y^2+1)^3*polylog(2,1/(y^2+1))
-1/2*y*(Complex(177023/159)*y^17+145/477*y^22+Complex(-1855768/159)*y^15+2257/
477*y^20+Complex(1045898/159)*y^13-27917/477*y^18+Complex(1)*y+2346067/477*y^16
+Complex(1554/53)*y^3-7108222/477*y^14+Complex(-7545224/477)*y^7-3705758/477*y^
12+Complex(1802372/159)*y^11-906962/477*y^10+Complex(1)*y^21+11377102/477*y^8+
Complex(9022454/477)*y^9-318603/53*y^6+Complex(601909/477)*y^5+4373/53*y^4+
Complex(1554/53)*y^19-2257/477*y^2-145/477)*polylog(2,-y^2)+y*(2257/477*y^20+
Complex(344113/954)*y^17+Complex(394421/477)*y^15+Complex(-3626756/477)*y^13+
Complex(-3/2)*y+145/477*y^22+145/318-47/3*y^4-3051307/477*y^10+18691/954*y^18-\
2351608/477*y^12+612359/954*y^16+1609553/477*y^6+724826/159*y^14+2257/318*y^2-\
2446853/477*y^8+Complex(-2331/53)*y^3+Complex(961237/159)*y^7+Complex(-450593/
159)*y^11+Complex(1)*y^21+Complex(65191/53)*y^9+Complex(-50589/53)*y^5+Complex(
1554/53)*y^19)*ln(y^2+1)^2+5/2862*((Complex(-3685734/5)*y^12+Complex(5221278)*y
^10+Complex(-8586/5)*y^16+Complex(45198)*y^4+Complex(3685734/5)*y^6+Complex(
8586/5)*y^2+Complex(-5221278)*y^8+6600852*y^9+72144/5*y^13-2594052*y^11-2594052
*y^7+72144/5*y^5-32796/5*y^3-522*y-522*y^17-32796/5*y^15+Complex(-45198)*y^14)*
ln(2)+(Complex(1228578/5)*y^12+Complex(-1740426)*y^10+Complex(2862/5)*y^16+
Complex(-15066)*y^4+Complex(-1228578/5)*y^6+Complex(-2862/5)*y^2+Complex(
1740426)*y^8+Complex(15066)*y^14-2200284*y^9+864684*y^11+174*y^17+10932/5*y^15-\
24048/5*y^13+864684*y^7-24048/5*y^5+10932/5*y^3+174*y)*ln(b)+(Complex(-2457156/
5)*y^12+Complex(3480852)*y^10+Complex(-5724/5)*y^16+Complex(30132)*y^4+Complex(
2457156/5)*y^6+Complex(5724/5)*y^2+Complex(-3480852)*y^8+Complex(-30132)*y^14+
48096/5*y^13-1729368*y^11+4400568*y^9-1729368*y^7+48096/5*y^5-21864/5*y^3-348*y
-348*y^17-21864/5*y^15)*ln(y)+Complex(-1)+Complex(1)*y^18+(194681/1155-174*ln(
p_inf))*y^17+(Complex(-52438/1925)+Complex(-2862/5)*ln(p_inf))*y^16+(-10932/5*
ln(p_inf)+13660606/5775)*y^15+(Complex(-1031815/77)+Complex(-15066)*ln(p_inf))*
y^14+(24048/5*ln(p_inf)+123149632/1925)*y^13+(Complex(-2664223181/5775)+
Complex(-1228578/5)*ln(p_inf))*y^12+(-864684*ln(p_inf)-486321834/385)*y^11+(
Complex(2521895363/1155)+Complex(1740426)*ln(p_inf))*y^10+(2200284*ln(p_inf)+
1005985034/385)*y^9+(Complex(-2521895363/1155)+Complex(-1740426)*ln(p_inf))*y^8
+(-864684*ln(p_inf)-486321834/385)*y^7+(Complex(2664223181/5775)+Complex(
1228578/5)*ln(p_inf))*y^6+(24048/5*ln(p_inf)+123149632/1925)*y^5+(Complex(
1031815/77)+Complex(15066)*ln(p_inf))*y^4+(-10932/5*ln(p_inf)+13660606/5775)*y^
3+(Complex(52438/1925)+Complex(2862/5)*ln(p_inf))*y^2+(194681/1155-174*ln(p_inf
))*y)*(y^2+1)^3*ln(y^2+1)-5/2862*y*(((Complex(1431/5)*y^15+Complex(7533)*y^13+
Complex(-1431/5)*y+Complex(-7533)*y^3+Complex(870213)*y^7+Complex(614289/5)*y^
11+Complex(-870213)*y^9+Complex(-614289/5)*y^5+432342*y^10-1100142*y^8+432342*y
^6-12024/5*y^4+5466/5*y^2+87+87*y^16+5466/5*y^14-12024/5*y^12)*ln(y)+Complex(-1
)*y^17+(87*ln(p_inf)-26606/231)*y^16+(Complex(212944/1925)+Complex(1431/5)*ln(
p_inf))*y^15+(-10965203/5775+5466/5*ln(p_inf))*y^14+(Complex(5086542/385)+
Complex(7533)*ln(p_inf))*y^13+(-125109441/1925-12024/5*ln(p_inf))*y^12+(
Complex(2575547053/5775)+Complex(614289/5)*ln(p_inf))*y^11+(432342*ln(p_inf)+
408297581/385)*y^10+(Complex(-1690328749/1155)+Complex(-870213)*ln(p_inf))*y^9+
(-1100142*ln(p_inf)-502992517/385)*y^8+(Complex(831566614/1155)+Complex(870213)
*ln(p_inf))*y^7+(78024253/385+432342*ln(p_inf))*y^6+(Complex(-88676128/5775)+
Complex(-614289/5)*ln(p_inf))*y^5+(1959809/1925-12024/5*ln(p_inf))*y^4+(
Complex(-72533/385)+Complex(-7533)*ln(p_inf))*y^3+(-2695403/5775+5466/5*ln(
p_inf))*y^2+(Complex(160506/1925)+Complex(-1431/5)*ln(p_inf))*y+87*ln(p_inf)-\
61651/1155)*ln(b)+61651/1155*ln(p_inf)+3561409/13860+(Complex(1)*ln(p_inf)+
Complex(-84823/6930))*y^17+((1297026*y^10-3300426*y^8+1297026*y^6-36072/5*y^4+
16398/5*y^2+261+261*y^16+16398/5*y^14-36072/5*y^12+Complex(4293/5)*y^15+
Complex(22599)*y^13+Complex(-4293/5)*y+Complex(-22599)*y^3+Complex(2610639)*y^7
+Complex(1842867/5)*y^11+Complex(-2610639)*y^9+Complex(-1842867/5)*y^5)*ln(b)+(
-1297026*y^10+3300426*y^8-1297026*y^6+36072/5*y^4-16398/5*y^2-261-261*y^16-\
16398/5*y^14+36072/5*y^12+Complex(-4293/5)*y^15+Complex(-22599)*y^13+Complex(
4293/5)*y+Complex(22599)*y^3+Complex(-2610639)*y^7+Complex(-1842867/5)*y^11+
Complex(2610639)*y^9+Complex(1842867/5)*y^5)*ln(y)+Complex(3)*y^17+(-51077/1155
-261*ln(p_inf))*y^16+(Complex(-3106989/1925)+Complex(-4293/5)*ln(p_inf))*y^15+(
4612703/5775-16398/5*ln(p_inf))*y^14+(Complex(-28252377/385)+Complex(-22599)*ln
(p_inf))*y^13+(396067051/1925+36072/5*ln(p_inf))*y^12+(Complex(-10905177208/
5775)+Complex(-1842867/5)*ln(p_inf))*y^11+(-1297026*ln(p_inf)-1970586617/385)*y
^10+(Complex(1914751676/231)+Complex(2610639)*ln(p_inf))*y^9+(681295605/77+
3300426*ln(p_inf))*y^8+(Complex(-1399494395/231)+Complex(-2610639)*ln(p_inf))*y
^7+(-979766633/385-1297026*ln(p_inf))*y^6+(Complex(3444564433/5775)+Complex(
1842867/5)*ln(p_inf))*y^5+(14859301/1925+36072/5*ln(p_inf))*y^4+(Complex(
2642070/77)+Complex(22599)*ln(p_inf))*y^3+(-20196697/5775-16398/5*ln(p_inf))*y^
2+(Complex(1986639/1925)+Complex(4293/5)*ln(p_inf))*y-261*ln(p_inf)-265214/1155
)*ln(2)+(-1080855*y^10+Complex(-1431/2)*y^15+Complex(-37665/2)*y^13+Complex(
1431/2)*y+Complex(37665/2)*y^3+Complex(-4351065/2)*y^7+Complex(-614289/2)*y^11-\
435/2*y^16-2733*y^14+6012*y^12-1080855*y^6+6012*y^4-2733*y^2+2750355*y^8-435/2+
Complex(4351065/2)*y^9+Complex(614289/2)*y^5)*ln(2)^2+(-216171*y^10-87/2*y^16-\
2733/5*y^14+6012/5*y^12-216171*y^6+6012/5*y^4-2733/5*y^2+550071*y^8-87/2+
Complex(-1431/10)*y^15+Complex(-7533/2)*y^13+Complex(1431/10)*y+Complex(7533/2)
*y^3+Complex(-870213/2)*y^7+Complex(-614289/10)*y^11+Complex(870213/2)*y^9+
Complex(614289/10)*y^5)*ln(y)^2+(Complex(-1897417/2100)+Complex(1431/10)*ln(
p_inf)^2+Complex(-160506/1925)*ln(p_inf))*y-87/2*ln(p_inf)^2+(-216171*y^10-87/2
*y^16-2733/5*y^14+6012/5*y^12-216171*y^6+6012/5*y^4-2733/5*y^2+550071*y^8-87/2+
Complex(-1431/10)*y^15+Complex(-7533/2)*y^13+Complex(1431/10)*y+Complex(7533/2)
*y^3+Complex(-870213/2)*y^7+Complex(-614289/10)*y^11+Complex(870213/2)*y^9+
Complex(614289/10)*y^5)*ln(b)^2+(Complex(104621261/69300)+Complex(-212944/1925)
*ln(p_inf)+Complex(-1431/10)*ln(p_inf)^2)*y^15+(4618045/1386+2695403/5775*ln(
p_inf)-2733/5*ln(p_inf)^2)*y^2+(3736247/630+10965203/5775*ln(p_inf)-2733/5*ln(
p_inf)^2)*y^14+(Complex(219412440103/69300)+Complex(-831566614/1155)*ln(p_inf)+
Complex(-870213/2)*ln(p_inf)^2)*y^7+(9982759679/6930-78024253/385*ln(p_inf)-\
216171*ln(p_inf)^2)*y^6+(Complex(-26421867223/69300)+Complex(88676128/5775)*ln(
p_inf)+Complex(614289/10)*ln(p_inf)^2)*y^5+(Complex(-149843263/6300)+Complex(
72533/385)*ln(p_inf)+Complex(7533/2)*ln(p_inf)^2)*y^3+(Complex(46126115393/
69300)+Complex(-2575547053/5775)*ln(p_inf)+Complex(-614289/10)*ln(p_inf)^2)*y^
11+(-408297581/385*ln(p_inf)+23852001749/11550-216171*ln(p_inf)^2)*y^10+(
30218891/69300+26606/231*ln(p_inf)-87/2*ln(p_inf)^2)*y^16+(Complex(38190169/924
)+Complex(-5086542/385)*ln(p_inf)+Complex(-7533/2)*ln(p_inf)^2)*y^13+(-\
725664539/34650+125109441/1925*ln(p_inf)+6012/5*ln(p_inf)^2)*y^12+(-33925961/
3850-1959809/1925*ln(p_inf)+6012/5*ln(p_inf)^2)*y^4+(Complex(-3337540769/900)+
Complex(1690328749/1155)*ln(p_inf)+Complex(870213/2)*ln(p_inf)^2)*y^9+(-\
6795707738/1575+502992517/385*ln(p_inf)+550071*ln(p_inf)^2)*y^8+(Complex(1)*y^
17+(-87*ln(p_inf)+26606/231)*y^16+(Complex(-212944/1925)+Complex(-1431/5)*ln(
p_inf))*y^15+(10965203/5775-5466/5*ln(p_inf))*y^14+(Complex(-5086542/385)+
Complex(-7533)*ln(p_inf))*y^13+(125109441/1925+12024/5*ln(p_inf))*y^12+(
Complex(-2575547053/5775)+Complex(-614289/5)*ln(p_inf))*y^11+(-432342*ln(p_inf)
-408297581/385)*y^10+(Complex(1690328749/1155)+Complex(870213)*ln(p_inf))*y^9+(
1100142*ln(p_inf)+502992517/385)*y^8+(Complex(-831566614/1155)+Complex(-870213)
*ln(p_inf))*y^7+(-78024253/385-432342*ln(p_inf))*y^6+(Complex(88676128/5775)+
Complex(614289/5)*ln(p_inf))*y^5+(-1959809/1925+12024/5*ln(p_inf))*y^4+(
Complex(72533/385)+Complex(7533)*ln(p_inf))*y^3+(2695403/5775-5466/5*ln(p_inf))
*y^2+(Complex(-160506/1925)+Complex(1431/5)*ln(p_inf))*y-87*ln(p_inf)+61651/
1155)*ln(y))*(y^2+1)^3)*mu/b^3/(y^2+1)^14*p_inf^6-44284/5005*y*((235408/11071*y
^2*(Complex(-895236920/44139)*y^15+Complex(-330707160/14713)*y^13+Complex(
5877235/14713)*y^19+Complex(78613577/14713)*y^17+Complex(-78613577/14713)*y^7+
Complex(-5877235/14713)*y^5+Complex(330707160/14713)*y^11+Complex(895236920/
44139)*y^9+Complex(1)*y^23+10240/44139*y^24+36600/14713*y^22-807700/14713*y^20-\
4563312/14713*y^18+223087092/14713*y^16-95028400/14713*y^14-1686367088/44139*y^
12+36600/14713*y^2-4563312/14713*y^6-807700/14713*y^4-95028400/14713*y^10+
223087092/14713*y^8+Complex(-1)*y+10240/44139+Complex(-1049881/44139)*y^3+
Complex(1049881/44139)*y^21)*ln(y)-1/2*(Complex(1)*y^13-400/11071*y^14+Complex(
5809078/697473)*y^11-5636384/2092419*y^12+Complex(-84841619/2092419)*y^9-\
80113984/2092419*y^10+Complex(-19019644/298917)*y^7-5849360/298917*y^8+Complex(
-84841619/2092419)*y^5+5849360/298917*y^6+Complex(5809078/697473)*y^3+80113984/
2092419*y^4+Complex(1)*y+5636384/2092419*y^2+400/11071)*(y^2+1)^7)*ln(y^2+1)+
Complex(-200/11071)*Pi+2592199232/99639*Pi^2*y^14+45760/11071*y^2*(Complex(91/3
)*y^17+1/3*y^20+Complex(2860/3)*y^15+16/3*y^18+Complex(3108)*y^13-39*y^16+
Complex(-1)*y+656*y^14+Complex(-91/3)*y^3+19642*y^12+Complex(-3108)*y^7-49896*y
^10+Complex(-34776)*y^11+19642*y^8+Complex(34776)*y^9+656*y^6+Complex(-2860/3)*
y^5-39*y^4+Complex(1)*y^19+16/3*y^2+1/3)*(y^2+1)^2*polylog(2,-1/y^2)+(Complex(-\
564092894/4483755)+Complex(255142162/10462095)*ln(p_inf)+Complex(1980164/99639)
*Pi^2-181983/11071*Pi)*y^5+(890951203/10462095+34150988/1162455*ln(p_inf)+
Complex(-351640/11071)*Pi-3040/11071*Pi^2)*y^4+(Complex(4625539822/1494585)+
Complex(285740/33213)*Pi^2+Complex(230576954/99639)*ln(p_inf)+21881249/99639*Pi
)*y^7+(1030852668/387485+131509340/99639*ln(p_inf)+Complex(-6452640/11071)*Pi+
2590160/33213*Pi^2)*y^6+(Complex(168224204468/1494585)+Complex(199024708/33213)
*Pi^2+Complex(229696129058/3487365)*ln(p_inf)+28990863707/1394946*Pi)*y^9+(
186419673827/6277257+23640621092/1494585*ln(p_inf)+Complex(-1929942664/298917)*
Pi+94799744/99639*Pi^2)*y^8+(-297037599098/3487365*ln(p_inf)-2931767963563/
20924190-413813168/33213*Pi^2+Complex(17073101656/697473)*Pi)*y^10+(Complex(
15377924120/232491)*Pi-3462302863582/10462095-138052582736/697473*ln(p_inf)+
50773440/11071*Pi^2)*y^12+(Complex(187159016542/4483755)+Complex(47330983004/
2092419)*ln(p_inf)+Complex(-1686026080/99639)*Pi^2+41370492917/4184838*Pi)*y^11
+(Complex(-285740/33213)*Pi^2+21881249/99639*Pi+Complex(4625539822/1494585)+
Complex(230576954/99639)*ln(p_inf))*y^21+(Complex(1929942664/298917)*Pi-\
23640621092/1494585*ln(p_inf)+94799744/99639*Pi^2-186419673827/6277257)*y^20+(
Complex(-1250707390516/3487365)+Complex(-199421600/11071)*Pi^2+Complex(-\
2392134428/11071)*ln(p_inf)-7223696090/99639*Pi)*y^13+(Complex(255142162/
10462095)*ln(p_inf)+Complex(-564092894/4483755)-181983/11071*Pi+Complex(-\
1980164/99639)*Pi^2)*y^23+(Complex(-199024708/33213)*Pi^2+Complex(168224204468/
1494585)+Complex(229696129058/3487365)*ln(p_inf)+28990863707/1394946*Pi)*y^19+(
159331/22142*Pi+Complex(-17785574/3487365)*ln(p_inf)+Complex(-165218288/
10462095)+Complex(-35972/33213)*Pi^2)*y^25+(Complex(351640/11071)*Pi-890951203/
10462095-34150988/1162455*ln(p_inf)-3040/11071*Pi^2)*y^24+(Complex(-36370/99639
)+Complex(-3840/11071)*ln(p_inf)+1/2*Pi)*y^27+(Complex(6452640/11071)*Pi-\
131509340/99639*ln(p_inf)+2590160/33213*Pi^2-1030852668/387485)*y^22+(Complex(
187159016542/4483755)+Complex(47330983004/2092419)*ln(p_inf)+Complex(1686026080
/99639)*Pi^2+41370492917/4184838*Pi)*y^17+(Complex(-15377924120/232491)*Pi+
3462302863582/10462095+138052582736/697473*ln(p_inf)+50773440/11071*Pi^2)*y^16+
(Complex(-17073101656/697473)*Pi+2931767963563/20924190+297037599098/3487365*ln
(p_inf)-413813168/33213*Pi^2)*y^18+(Complex(-1250707390516/3487365)+Complex(
199421600/11071)*Pi^2+Complex(-2392134428/11071)*ln(p_inf)-7223696090/99639*Pi)
*y^15+(-16335029/4184838-1890202/2092419*ln(p_inf)-18080/99639*Pi^2+Complex(
18040/11071)*Pi)*y^26+(16335029/4184838+1890202/2092419*ln(p_inf)+Complex(-\
18040/11071)*Pi-18080/99639*Pi^2)*y^2+(Complex(-36370/99639)+Complex(-3840/
11071)*ln(p_inf)+1/2*Pi)*y+(Complex(-165218288/10462095)+Complex(35972/33213)*
Pi^2+Complex(-17785574/3487365)*ln(p_inf)+159331/22142*Pi)*y^3+3840/11071*y*((
Complex(-78613577/480)*y^18+Complex(22380923/36)*y^16+Complex(1175447/96)*y^6+
Complex(1049881/1440)*y^4+Complex(2755893/4)*y^14+Complex(-2755893/4)*y^12+
Complex(-22380923/36)*y^10+Complex(78613577/480)*y^8+Complex(-1175447/96)*y^20+
Complex(-1049881/1440)*y^22+Complex(-14713/480)*y^24-64/9*y-64/9*y^25-305/4*y^
23+40385/24*y^21-18590591/40*y^17+95069/10*y^19+1187855/6*y^11+105397943/90*y^
13+1187855/6*y^15+40385/24*y^5-305/4*y^3+95069/10*y^7-18590591/40*y^9+Complex(
14713/480)*y^2)*ln(2)+(Complex(1175447/96)*y^20+Complex(-2755893/4)*y^14+
Complex(2755893/4)*y^12+Complex(22380923/36)*y^10+Complex(-78613577/480)*y^8+
Complex(-1175447/96)*y^6+Complex(-1049881/1440)*y^4+Complex(-22380923/36)*y^16+
Complex(14713/480)*y^24+Complex(1049881/1440)*y^22+Complex(78613577/480)*y^18+
64/9*y+64/9*y^25+305/4*y^23-40385/24*y^21+18590591/40*y^17-95069/10*y^19-\
1187855/6*y^11-105397943/90*y^13-1187855/6*y^15-40385/24*y^5+305/4*y^3-95069/10
*y^7+18590591/40*y^9+Complex(-14713/480)*y^2)*ln(b)+Complex(-1)+Complex(1)*y^26
+(Complex(-1049881/1440)*ln(p_inf)+Complex(-1563739943/907200))*y^22+(40385/24*
ln(p_inf)+9412189/864)*y^21+(Complex(-379020313/8640)+Complex(-1175447/96)*ln(
p_inf))*y^20+(11394759901/129600+95069/10*ln(p_inf))*y^19+(-3910301/362880-64/9
*ln(p_inf))*y^25+(Complex(-14713/480)*ln(p_inf)+Complex(-15587639/302400))*y^24
+(-305/4*ln(p_inf)-2008781/33600)*y^23+(Complex(1751089183/907200)+Complex(
1049881/1440)*ln(p_inf))*y^4+(-7660183/100800-305/4*ln(p_inf))*y^3+(Complex(
16404559/302400)+Complex(14713/480)*ln(p_inf))*y^2+(-4237069/362880-64/9*ln(
p_inf))*y+(Complex(189126061769/302400)+Complex(78613577/480)*ln(p_inf))*y^8+(
6949900781/129600+95069/10*ln(p_inf))*y^7+(Complex(364653233/8640)+Complex(
1175447/96)*ln(p_inf))*y^6+(36844609/4320+40385/24*ln(p_inf))*y^5+(45510125503/
10800+105397943/90*ln(p_inf))*y^13+(Complex(-16825151297/7200)+Complex(-2755893
/4)*ln(p_inf))*y^12+(1187855/6*ln(p_inf)+12075609127/15120)*y^11+(Complex(-\
204916903817/90720)+Complex(-22380923/36)*ln(p_inf))*y^10+(-18590591/40*ln(
p_inf)-1027682734933/604800)*y^9+(Complex(-226246012369/302400)+Complex(-\
78613577/480)*ln(p_inf))*y^18+(-1115961554693/604800-18590591/40*ln(p_inf))*y^
17+(Complex(199034602897/90720)+Complex(22380923/36)*ln(p_inf))*y^16+(
6247852463/15120+1187855/6*ln(p_inf))*y^15+(Complex(19746669097/7200)+Complex(
2755893/4)*ln(p_inf))*y^14)*ln(y)+(Complex(-775533/11071)*y^17-400/11071*y^22+
Complex(61197064/99639)*y^15-34880/11071*y^20+Complex(27844355666/697473)*y^13-\
597440/11071*y^18+Complex(1)*y-11007920/11071*y^16+Complex(126118/11071)*y^3-\
2918909408/298917*y^14+Complex(61197064/99639)*y^7+56696704768/697473*y^12+
Complex(-212937547372/2092419)*y^11-56696704768/697473*y^10+Complex(1)*y^21+
2918909408/298917*y^8+Complex(27844355666/697473)*y^9+11007920/11071*y^6+
Complex(-775533/11071)*y^5+597440/11071*y^4+Complex(126118/11071)*y^19+34880/
11071*y^2+400/11071)*(y^2+1)^3*ln(y+Complex(1))-26184/11071*y^2*(Complex(1)*y^
23-400/3273*y^24-10680/1091*y^22-162460/1091*y^20-33709936/9819*y^18-16180508/
3273*y^16+18868240/3273*y^14+390267472/9819*y^12-10680/1091*y^2-33709936/9819*y
^6-162460/1091*y^4+18868240/3273*y^10-16180508/3273*y^8+Complex(-1)*y-400/3273+
Complex(17407960/3273)*y^15+Complex(10524920/1091)*y^13+Complex(-1911455/1091)*
y^19+Complex(6966259/1091)*y^17+Complex(-6966259/1091)*y^7+Complex(1911455/1091
)*y^5+Complex(19933/3273)*y^3+Complex(-10524920/1091)*y^11+Complex(-17407960/
3273)*y^9+Complex(-19933/3273)*y^21)*ln(y)^2+117704/11071*y^2*(Complex(1)*y^23+
10240/44139*y^24+36600/14713*y^22-1133740/14713*y^20+18053568/14713*y^18+
85669812/14713*y^16-92385760/14713*y^14-708350048/44139*y^12+36600/14713*y^2+
18053568/14713*y^6-1133740/14713*y^4-92385760/14713*y^10+85669812/14713*y^8+
Complex(-1)*y+10240/44139+Complex(-480102200/44139)*y^15+Complex(-115452120/
14713)*y^13+Complex(9721075/14713)*y^19+Complex(5580617/14713)*y^17+Complex(-\
5580617/14713)*y^7+Complex(-9721075/14713)*y^5+Complex(-1049881/44139)*y^3+
Complex(115452120/14713)*y^11+Complex(480102200/44139)*y^9+Complex(1049881/
44139)*y^21)*polylog(2,-y^2)+Complex(200/11071)*Pi*y^28-45760/11071*y^2*(
Complex(91/3)*y^17+1/3*y^20+Complex(844/3)*y^15+16/3*y^18+Complex(17220)*y^13+
18*y^16+Complex(-1)*y-3412*y^14+Complex(-91/3)*y^3+51745*y^12+Complex(-17220)*y
^7-110496*y^10+Complex(-86520)*y^11+51745*y^8+Complex(86520)*y^9-3412*y^6+
Complex(-844/3)*y^5+18*y^4+Complex(1)*y^19+16/3*y^2+1/3)*(y^2+1)^2*polylog(2,1/
(y^2+1)*y^2)+3840/11071*y*(Complex(1)+Complex(-11952855043/1814400)*y^18+
Complex(-20786958659/113400)*y^16+Complex(-11952855043/1814400)*y^6+Complex(-\
76217521/907200)*y^4+Complex(8287987/604800)*y^2+Complex(5101520977/43200)*y^14
+Complex(10904995669/21600)*y^12+Complex(5101520977/43200)*y^10+Complex(-\
20786958659/113400)*y^8+Complex(-76217521/907200)*y^20+Complex(8287987/604800)*
y^22-945101/362880*y+Complex(1)*y^24+945101/362880*y^23+148953941/1814400*y^21+
25328962471/604800*y^17+6755286409/1814400*y^19+407818321/1440*y^11-407818321/
1440*y^13-8692388101/30240*y^15-6755286409/1814400*y^5-148953941/1814400*y^3-\
25328962471/604800*y^7+8692388101/30240*y^9)*(y^2+1)*ln(b)-3840/11071*y*(
Complex(1)+Complex(-11952855043/1814400)*y^18+Complex(-20786958659/113400)*y^16
+Complex(-11952855043/1814400)*y^6+Complex(-76217521/907200)*y^4+Complex(
8287987/604800)*y^2+Complex(5101520977/43200)*y^14+Complex(10904995669/21600)*y
^12+Complex(5101520977/43200)*y^10+Complex(-20786958659/113400)*y^8+Complex(-\
76217521/907200)*y^20+Complex(8287987/604800)*y^22-945101/362880*y+Complex(1)*y
^24+945101/362880*y^23+148953941/1814400*y^21+25328962471/604800*y^17+
6755286409/1814400*y^19+407818321/1440*y^11-407818321/1440*y^13-8692388101/
30240*y^15-6755286409/1814400*y^5-148953941/1814400*y^3-25328962471/604800*y^7+
8692388101/30240*y^9)*(y^2+1)*ln(2)-22880/11071*y^2*(Complex(91/3)*y^17+1/3*y^
20+Complex(844/3)*y^15+16/3*y^18+Complex(17220)*y^13+18*y^16+Complex(-1)*y-3412
*y^14+Complex(-91/3)*y^3+51745*y^12+Complex(-17220)*y^7-110496*y^10+Complex(-\
86520)*y^11+51745*y^8+Complex(86520)*y^9-3412*y^6+Complex(-844/3)*y^5+18*y^4+
Complex(1)*y^19+16/3*y^2+1/3)*(y^2+1)^2*ln(y^2+1)^2)*Pi^(1/2)*mu/b^3/(y^2+1)^15
*p_inf^7+13476/455*y^2*(-32398/12353*y*(Complex(95879790/16199)*y^15+Complex(-\
4639568530/48597)*y^13+Complex(-34908755/48597)*y^19+Complex(886931303/48597)*y
^17+Complex(1673426497/48597)*y^7+Complex(-215869045/48597)*y^5+Complex(-\
8040719/48597)*y^3+Complex(-1005693950/48597)*y^11+Complex(482581510/48597)*y^9
+Complex(436301/16199)*y^21+Complex(1)*y^23+12755/48597*y^24+350/97*y^22+
1604130/16199*y^20-85276342/16199*y^18+267277927/16199*y^16+1577063220/16199*y^
14-5328995980/48597*y^12+445538/16199*y^2+856090094/48597*y^6-2300030/16199*y^4
-249515820/16199*y^10-626603633/16199*y^8+80875/48597+Complex(-88687/16199)*y)*
polylog(2,1/(y^2+1)*y^2)-72488/12353*y*(Complex(1)*y^15+655/2091*y^16+Complex(
56365/2091)*y^13+8546/2091*y^14+Complex(-1)*y+94456/2091*y^12+Complex(-56365/
2091)*y^3+690210/697*y^10+Complex(4563365/2091)*y^7-1963370/697*y^8+Complex(
420029/2091)*y^11+690210/697*y^6+Complex(-4563365/2091)*y^9+94456/2091*y^4+
Complex(-420029/2091)*y^5+8546/2091*y^2+655/2091)*(y^2+1)^4*polylog(2,1/(y^2+1)
)+72488/12353*y*(Complex(104731/123)*y^17+655/2091*y^22+Complex(-23631032/2091)
*y^15+10511/2091*y^20+Complex(4286534/697)*y^13-371/2091*y^18+Complex(1)*y+
3097807/697*y^16+Complex(62638/2091)*y^3-10311862/697*y^14+Complex(-30303992/
2091)*y^7-6930518/697*y^12+Complex(11573276/697)*y^11+3796198/697*y^10+Complex(
1)*y^21+14087942/697*y^8+Complex(8754494/697)*y^9-4111967/697*y^6+Complex(
2916947/2091)*y^5+245891/2091*y^4+Complex(62638/2091)*y^19-10511/2091*y^2-655/
2091)*(y^2+1)*polylog(2,-y^2)+465920/3369*(Complex(-1)+26*y+Complex(85)*y^2-351
*y^3+Complex(-366)*y^4+1068*y^5+Complex(406)*y^6-1400*y^7+Complex(-406)*y^8+
1068*y^9+Complex(366)*y^10-351*y^11+Complex(-85)*y^12+26*y^13+Complex(1)*y^14)*
y^6*polylog(2,-1/y^2)+y*(Complex(-2284110970/37059)*y^15+Complex(2170085570/
37059)*y^13+Complex(97291915/37059)*y^19+Complex(-353320831/37059)*y^17+
Complex(-2207036969/37059)*y^7+Complex(153485885/37059)*y^5+Complex(2057005/
12353)*y^3+Complex(3475176910/37059)*y^11+Complex(504630030/12353)*y^9+Complex(
560801/37059)*y^21+Complex(1)*y^23+4205/37059*y^24-1654/1123*y^22-5973970/12353
*y^20+248350082/37059*y^18+241109721/12353*y^16-159279420/1123*y^14+413358820/
12353*y^12-405282/12353*y^2-287856346/12353*y^6-2069810/12353*y^4+6773220/1123*
y^10+1134991281/12353*y^8+Complex(60135/12353)*y-21305/12353)*ln(y^2+1)^2+12910
/111177*(Complex(-1)+(14085916/1491105-15306/1291*ln(p_inf))*y^21+(Complex(
33377138/2485175)+Complex(-291582/6455)*ln(p_inf))*y^20+(-179808/1291*ln(p_inf)
+1199814524/7455525)*y^19+(Complex(-1583116404/2485175)+Complex(-7270254/6455)*
ln(p_inf))*y^18+(2239686/1291*ln(p_inf)+18975098984/2485175)*y^17+(Complex(-\
7161995597/213015)+Complex(-26013876/1291)*ln(p_inf))*y^16+(-205462704/6455*ln(
p_inf)-197608640344/7455525)*y^15+(Complex(-69493678756/497035)+Complex(-\
335144484/6455)*ln(p_inf))*y^14+Complex(1)*y^22+291582/6455*y*(Complex(403903/
16199)*y^17+12755/48597*y^20+Complex(21678230/48597)*y^15+149840/48597*y^18+
Complex(18619138/16199)*y^13-622135/16199*y^16+Complex(-1)*y+34243784/48597*y^
14+Complex(-403903/16199)*y^3+353591378/48597*y^12+Complex(-18619138/16199)*y^7
-328506640/16199*y^10+Complex(-774761768/48597)*y^11+353591378/48597*y^8+
Complex(774761768/48597)*y^9+34243784/48597*y^6+Complex(-21678230/48597)*y^5-\
622135/16199*y^4+Complex(1)*y^19+149840/48597*y^2+12755/48597)*ln(b)-874746/
6455*y*(Complex(403903/16199)*y^17+12755/48597*y^20+Complex(21678230/48597)*y^
15+149840/48597*y^18+Complex(18619138/16199)*y^13-622135/16199*y^16+Complex(-1)
*y+34243784/48597*y^14+Complex(-403903/16199)*y^3+353591378/48597*y^12+Complex(
-18619138/16199)*y^7-328506640/16199*y^10+Complex(-774761768/48597)*y^11+
353591378/48597*y^8+Complex(774761768/48597)*y^9+34243784/48597*y^6+Complex(-\
21678230/48597)*y^5-622135/16199*y^4+Complex(1)*y^19+149840/48597*y^2+12755/
48597)*ln(2)+72162/1291*y*(Complex(387347/12027)*y^17+4261/12027*y^20+Complex(
1226794/12027)*y^15+19088/3165*y^18+Complex(-82179466/20045)*y^13+2566987/20045
*y^16+Complex(-1)*y+83696792/60135*y^14+Complex(-387347/12027)*y^3-439619866/
60135*y^12+Complex(82179466/20045)*y^7+39219600/4009*y^10+Complex(559308296/
60135)*y^11-439619866/60135*y^8+Complex(-559308296/60135)*y^9+83696792/60135*y^
6+Complex(-1226794/12027)*y^5+2566987/20045*y^4+Complex(1)*y^19+19088/3165*y^2+
4261/12027)*ln(y)+(-2121548268/6455*ln(p_inf)-579033469084/1065075)*y^13+(
Complex(140305568146/135555)+Complex(4648570608/6455)*ln(p_inf))*y^12+(
1182623904/1291*ln(p_inf)+8161998056/6455)*y^11+(Complex(-140305568146/135555)+
Complex(-4648570608/6455)*ln(p_inf))*y^10+(-2121548268/6455*ln(p_inf)-\
579033469084/1065075)*y^9+(Complex(69493678756/497035)+Complex(335144484/6455)*
ln(p_inf))*y^8+(-205462704/6455*ln(p_inf)-197608640344/7455525)*y^7+(Complex(
7161995597/213015)+Complex(26013876/1291)*ln(p_inf))*y^6+(2239686/1291*ln(p_inf
)+18975098984/2485175)*y^5+(Complex(1583116404/2485175)+Complex(7270254/6455)*
ln(p_inf))*y^4+(-179808/1291*ln(p_inf)+1199814524/7455525)*y^3+(Complex(-\
33377138/2485175)+Complex(291582/6455)*ln(p_inf))*y^2+(14085916/1491105-15306/
1291*ln(p_inf))*y)*(y^2+1)^2*ln(y^2+1)-12910/111177*y*(3597824/1491105*ln(p_inf
)+(Complex(157329/12910)*Pi^2+Complex(145791/12910)*ln(p_inf)^2+Complex(-\
2190342779/29822100)+Complex(-6848431/2485175)*ln(p_inf))*y+(Complex(1)*ln(
p_inf)+Complex(-12895363/8946630))*y^25-9363/2582*Pi^2+65501515/3578652-7653/
2582*ln(p_inf)^2-145791/2582*(Complex(403903/16199)*y^17+12755/48597*y^20+
Complex(21678230/48597)*y^15+149840/48597*y^18+Complex(18619138/16199)*y^13-\
622135/16199*y^16+Complex(-1)*y+34243784/48597*y^14+Complex(-403903/16199)*y^3+
353591378/48597*y^12+Complex(-18619138/16199)*y^7-328506640/16199*y^10+Complex(
-774761768/48597)*y^11+353591378/48597*y^8+Complex(774761768/48597)*y^9+
34243784/48597*y^6+Complex(-21678230/48597)*y^5-622135/16199*y^4+Complex(1)*y^
19+149840/48597*y^2+12755/48597)*(y^2+1)^2*ln(2)^2-145791/12910*(Complex(403903
/16199)*y^17+12755/48597*y^20+Complex(21678230/48597)*y^15+149840/48597*y^18+
Complex(18619138/16199)*y^13-622135/16199*y^16+Complex(-1)*y+34243784/48597*y^
14+Complex(-403903/16199)*y^3+353591378/48597*y^12+Complex(-18619138/16199)*y^7
-328506640/16199*y^10+Complex(-774761768/48597)*y^11+353591378/48597*y^8+
Complex(774761768/48597)*y^9+34243784/48597*y^6+Complex(-21678230/48597)*y^5-\
622135/16199*y^4+Complex(1)*y^19+149840/48597*y^2+12755/48597)*(y^2+1)^2*ln(b)^
2+(Complex(2677858067728/2485175)+Complex(-27247499/1291)*Pi^2+Complex(-\
189983778027/497035)*ln(p_inf)+Complex(-192410613/1291)*ln(p_inf)^2)*y^9+(
Complex(-24851907919/12780900)+Complex(4674811/12910)*Pi^2+Complex(241762546/
2485175)*ln(p_inf)+Complex(3926709/12910)*ln(p_inf)^2)*y^3+(222774524282/497035
*ln(p_inf)-13073784093523/22366575+73228014/1291*ln(p_inf)^2-204137838/1291*Pi^
2)*y^10+(10639505593901/223665750-128161242751/7455525*ln(p_inf)-113704787/6455
*Pi^2-45991221/6455*ln(p_inf)^2)*y^6+(Complex(74295899088821/74555250)+Complex(
-6067657336/213015)*ln(p_inf)+Complex(-216543817/1291)*Pi^2+Complex(-1078356531
/6455)*ln(p_inf)^2)*y^11+(Complex(31499057/2485175)*ln(p_inf)+Complex(
48376167317/447331500)+Complex(-157329/12910)*Pi^2+Complex(-145791/12910)*ln(
p_inf)^2)*y^23+(374205052134869/447331500-33402489096/71005*ln(p_inf)+323558799
/12910*Pi^2-1260637623/12910*ln(p_inf)^2)*y^16+(-4143665640391/22366575-\
147905821138/497035*ln(p_inf)-204137838/1291*Pi^2+73228014/1291*ln(p_inf)^2)*y^
14+(Complex(-94420397269/2711100)+Complex(196275869/42603)*ln(p_inf)+Complex(
12186125/2582)*Pi^2+Complex(14490147/2582)*ln(p_inf)^2)*y^5+(3789252491/
14911050+1719199/71005*ln(p_inf)-377991/6455*Pi^2-52605/1291*ln(p_inf)^2)*y^2+(
-2494288948/1065075+19552618/45185*ln(p_inf)-533967/1291*Pi^2+466191/1291*ln(
p_inf)^2)*y^4+(Complex(-108482600327611/74555250)+Complex(216543817/1291)*Pi^2+
Complex(184629515998/213015)*ln(p_inf)+Complex(1078356531/6455)*ln(p_inf)^2)*y^
13+(Complex(15716411617741/63904500)+Complex(-325155300623/1491105)*ln(p_inf)+
Complex(249300157/12910)*Pi^2+Complex(-301276749/12910)*ln(p_inf)^2)*y^17+(-\
238180902992882/111832875+767696210156/1065075*ln(p_inf)+581794990/1291*Pi^2+
1895785626/6455*ln(p_inf)^2)*y^12+(Complex(-12186125/2582)*Pi^2+Complex(
4637391950899/89466300)+Complex(-6449146738/213015)*ln(p_inf)+Complex(-14490147
/2582)*ln(p_inf)^2)*y^19+(554433104053/10650750+9120602167/1491105*ln(p_inf)-\
113704787/6455*Pi^2-45991221/6455*ln(p_inf)^2)*y^18+(281312760522083/447331500-\
42107852964/355025*ln(p_inf)+323558799/12910*Pi^2-1260637623/12910*ln(p_inf)^2)
*y^8+(Complex(-940563373033/7100500)+Complex(-249300157/12910)*Pi^2+Complex(-\
77282280773/7455525)*ln(p_inf)+Complex(301276749/12910)*ln(p_inf)^2)*y^7+(
4014529/129100-7653/2582*ln(p_inf)^2+10488092/1491105*ln(p_inf)-9363/2582*Pi^2)
*y^24+(-62012934106/22366575+466191/1291*ln(p_inf)^2+340419234/45185*ln(p_inf)-\
533967/1291*Pi^2)*y^20+(Complex(-4674811/12910)*Pi^2+Complex(-3926709/12910)*ln
(p_inf)^2+Complex(67726812143/21301500)+Complex(-1272114407/2485175)*ln(p_inf))
*y^21+(-52605/1291*ln(p_inf)^2+99277111513/223665750+55245609/355025*ln(p_inf)-\
377991/6455*Pi^2)*y^22+(Complex(-3212948613541/2982210)+Complex(27247499/1291)*
Pi^2+Complex(33754258254/99407)*ln(p_inf)+Complex(192410613/1291)*ln(p_inf)^2)*
y^15+(-7653/2582*y^24-52605/1291*y^22+466191/1291*y^20-445750581/6455*y^18+
9532865097/12910*y^16-3210948882/1291*y^14+23421289626/6455*y^12-52605/1291*y^2
-445750581/6455*y^6+466191/1291*y^4-3210948882/1291*y^10+9532865097/12910*y^8+
Complex(-145791/12910)*y^23+Complex(145791/12910)*y-7653/2582+Complex(-3926709/
12910)*y^21+Complex(3926709/12910)*y^3+Complex(-7320752691/6455)*y^11+Complex(-\
20640291/2582)*y^19+Complex(933065739/1291)*y^9+Complex(-2312534451/12910)*y^7+
Complex(20640291/2582)*y^5+Complex(2312534451/12910)*y^17+Complex(-933065739/
1291)*y^15+Complex(7320752691/6455)*y^13)*ln(y)^2+(Complex(1)*y^21+(-7653/1291*
ln(p_inf)+10488092/1491105)*y^20+(Complex(26528707/2485175)+Complex(-145791/
6455)*ln(p_inf))*y^19+(-89904/1291*ln(p_inf)+1055276869/7455525)*y^18+(Complex(
-1327656996/2485175)+Complex(-3635127/6455)*ln(p_inf))*y^17+(1119843/1291*ln(
p_inf)+18002059804/2485175)*y^16+(Complex(-1244764457/42603)+Complex(-13006938/
1291)*ln(p_inf))*y^15+(-63464624858/7455525-102731352/6455*ln(p_inf))*y^14+(
Complex(-395375324059/2485175)+Complex(-167572242/6455)*ln(p_inf))*y^13+(-\
490619754968/1065075-1060774134/6455*ln(p_inf))*y^12+(Complex(465605008489/
677775)+Complex(2324285304/6455)*ln(p_inf))*y^11+(591311952/1291*ln(p_inf)+
4080999028/6455)*y^10+(Complex(-235922832241/677775)+Complex(-2324285304/6455)*
ln(p_inf))*y^9+(-1060774134/6455*ln(p_inf)-88413714116/1065075)*y^8+(Complex(-\
47906930279/2485175)+Complex(167572242/6455)*ln(p_inf))*y^7+(-134144015486/
7455525-102731352/6455*ln(p_inf))*y^6+(Complex(938173312/213015)+Complex(
13006938/1291)*ln(p_inf))*y^5+(194607836/497035+1119843/1291*ln(p_inf))*y^4+(
Complex(255459408/2485175)+Complex(3635127/6455)*ln(p_inf))*y^3+(28907531/
1491105-89904/1291*ln(p_inf))*y^2+(Complex(-6848431/2485175)+Complex(145791/
6455)*ln(p_inf))*y-7653/1291*ln(p_inf)+3597824/1491105)*(y^2+1)^2*ln(y)-((
591311952/1291*y^10-1060774134/6455*y^8-102731352/6455*y^6+1119843/1291*y^4-\
89904/1291*y^2-7653/1291-89904/1291*y^18+1119843/1291*y^16-102731352/6455*y^14-\
1060774134/6455*y^12-7653/1291*y^20+Complex(-3635127/6455)*y^17+Complex(-\
13006938/1291)*y^15+Complex(-167572242/6455)*y^13+Complex(145791/6455)*y+
Complex(3635127/6455)*y^3+Complex(167572242/6455)*y^7+Complex(2324285304/6455)*
y^11+Complex(-2324285304/6455)*y^9+Complex(13006938/1291)*y^5+Complex(-145791/
6455)*y^19)*ln(y)+Complex(1)*y^21+(-7653/1291*ln(p_inf)+10488092/1491105)*y^20+
(Complex(26528707/2485175)+Complex(-145791/6455)*ln(p_inf))*y^19+(-89904/1291*
ln(p_inf)+1055276869/7455525)*y^18+(Complex(-1327656996/2485175)+Complex(-\
3635127/6455)*ln(p_inf))*y^17+(1119843/1291*ln(p_inf)+18002059804/2485175)*y^16
+(Complex(-1244764457/42603)+Complex(-13006938/1291)*ln(p_inf))*y^15+(-\
63464624858/7455525-102731352/6455*ln(p_inf))*y^14+(Complex(-395375324059/
2485175)+Complex(-167572242/6455)*ln(p_inf))*y^13+(-490619754968/1065075-\
1060774134/6455*ln(p_inf))*y^12+(Complex(465605008489/677775)+Complex(
2324285304/6455)*ln(p_inf))*y^11+(591311952/1291*ln(p_inf)+4080999028/6455)*y^
10+(Complex(-235922832241/677775)+Complex(-2324285304/6455)*ln(p_inf))*y^9+(-\
1060774134/6455*ln(p_inf)-88413714116/1065075)*y^8+(Complex(-47906930279/
2485175)+Complex(167572242/6455)*ln(p_inf))*y^7+(-134144015486/7455525-\
102731352/6455*ln(p_inf))*y^6+(Complex(938173312/213015)+Complex(13006938/1291)
*ln(p_inf))*y^5+(194607836/497035+1119843/1291*ln(p_inf))*y^4+(Complex(
255459408/2485175)+Complex(3635127/6455)*ln(p_inf))*y^3+(28907531/1491105-89904
/1291*ln(p_inf))*y^2+(Complex(-6848431/2485175)+Complex(145791/6455)*ln(p_inf))
*y-7653/1291*ln(p_inf)+3597824/1491105)*(y^2+1)^2*ln(b)+3*(-7653/1291*ln(p_inf)
+Complex(1)*y^21-28805701/4473315+(Complex(-28286071549/639045)+Complex(-\
13006938/1291)*ln(p_inf))*y^15+(-721960133606/22366575-102731352/6455*ln(p_inf)
)*y^14+(Complex(-1475150851351/7455525)+Complex(-167572242/6455)*ln(p_inf))*y^
13+(-2255973402146/3195225-1060774134/6455*ln(p_inf))*y^12+(-7653/1291*ln(p_inf
)-8134897/4473315)*y^20+(Complex(-171870956/7455525)+Complex(-145791/6455)*ln(
p_inf))*y^19+(839864287/22366575-89904/1291*ln(p_inf))*y^18+(Complex(-\
10252757257/7455525)+Complex(-3635127/6455)*ln(p_inf))*y^17+(63663581017/
7455525+1119843/1291*ln(p_inf))*y^16+(Complex(2490144745891/2033325)+Complex(
2324285304/6455)*ln(p_inf))*y^11+(591311952/1291*ln(p_inf)+25488214156/19365)*y
^10+(Complex(-1801098217147/2033325)+Complex(-2324285304/6455)*ln(p_inf))*y^9+(
-209871055918/639045-1060774134/6455*ln(p_inf))*y^8+(Complex(145304088337/
7455525)+Complex(167572242/6455)*ln(p_inf))*y^7+(-186799661098/4473315-\
102731352/6455*ln(p_inf))*y^6+(Complex(230911784/7455525)+Complex(145791/6455)*
ln(p_inf))*y+(Complex(2485824926/127809)+Complex(13006938/1291)*ln(p_inf))*y^5+
(2515303829/1491105+1119843/1291*ln(p_inf))*y^4+(Complex(7036164493/7455525)+
Complex(3635127/6455)*ln(p_inf))*y^3+(-378470671/4473315-89904/1291*ln(p_inf))*
y^2+(-591311952/1291*y^10+1060774134/6455*y^8+Complex(3635127/6455)*y^17+
Complex(13006938/1291)*y^15+102731352/6455*y^6-1119843/1291*y^4+89904/1291*y^2+
7653/1291+Complex(167572242/6455)*y^13+Complex(-145791/6455)*y+Complex(-3635127
/6455)*y^3+Complex(-167572242/6455)*y^7+Complex(-2324285304/6455)*y^11+Complex(
2324285304/6455)*y^9+Complex(-13006938/1291)*y^5+Complex(145791/6455)*y^19+
89904/1291*y^18-1119843/1291*y^16+102731352/6455*y^14+1060774134/6455*y^12+7653
/1291*y^20)*ln(b)+(591311952/1291*y^10-1060774134/6455*y^8-102731352/6455*y^6+
1119843/1291*y^4-89904/1291*y^2-7653/1291-89904/1291*y^18+1119843/1291*y^16-\
102731352/6455*y^14-1060774134/6455*y^12-7653/1291*y^20+Complex(-3635127/6455)*
y^17+Complex(-13006938/1291)*y^15+Complex(-167572242/6455)*y^13+Complex(145791/
6455)*y+Complex(3635127/6455)*y^3+Complex(167572242/6455)*y^7+Complex(
2324285304/6455)*y^11+Complex(-2324285304/6455)*y^9+Complex(13006938/1291)*y^5+
Complex(-145791/6455)*y^19)*ln(y))*(y^2+1)^2*ln(2)))*Pi^(1/2)*mu/b^3/(y^2+1)^15
*p_inf^8;
W_even_hered_y_4_meqm2_fin := -256/7*y^2*(1/12*y*((Complex(12)*y^14+3*y^15+
Complex(432)*y^12+45*y^13+Complex(-9300)*y^10+3057*y^11+Complex(20880)*y^8-\
17145*y^9+Complex(-9300)*y^6+17145*y^7+Complex(432)*y^4-3057*y^5+Complex(12)*y^
2-45*y^3-3*y)*ln(y)+(y^2+1)*(Complex(1)*y^14+Complex(34)*y^12+Complex(1146)*y^
10-47*y^11+Complex(-8967)*y^8+4432*y^9+Complex(8967)*y^6-11202*y^7+Complex(-\
1146)*y^4+4432*y^5+Complex(-34)*y^2-47*y^3+Complex(-1)))*polylog(2,-y^2)-y^2*(
Complex(1)*y^13+1/4*y^14+Complex(36)*y^11+15/4*y^12+Complex(-775)*y^9+1019/4*y^
10+Complex(1740)*y^7-5715/4*y^8+Complex(-775)*y^5+5715/4*y^6+Complex(36)*y^3-\
1019/4*y^4+Complex(1)*y-15/4*y^2-1/4)*polylog(3,-y^2)+(y^2*(Complex(1)*y^13+1/4
*y^14+Complex(36)*y^11+15/4*y^12+Complex(-775)*y^9+1019/4*y^10+Complex(1740)*y^
7-5715/4*y^8+Complex(-775)*y^5+5715/4*y^6+Complex(36)*y^3-1019/4*y^4+Complex(1)
*y-15/4*y^2-1/4)*ln(y)^2+1/36*(y^2+1)^2*(Complex(1)*y^13-3/2*y^14+Complex(61)*y
^11-50*y^12+Complex(4885)*y^9-996*y^10+Complex(-13870)*y^7+21625/2*y^8+Complex(
4885)*y^5-21625/2*y^6+Complex(61)*y^3+996*y^4+Complex(1)*y+50*y^2+3/2))*ln(y^2+
1)-1/2*y^2*(Complex(1)*y^13+1/4*y^14+Complex(36)*y^11+15/4*y^12+Complex(-775)*y
^9+1019/4*y^10+Complex(1740)*y^7-5715/4*y^8+Complex(-775)*y^5+5715/4*y^6+
Complex(36)*y^3-1019/4*y^4+Complex(1)*y-15/4*y^2-1/4)*ln(y)^3-1/2*y*(y*(
Complex(1)*y^13+1/4*y^14+Complex(36)*y^11+15/4*y^12+Complex(-775)*y^9+1019/4*y^
10+Complex(1740)*y^7-5715/4*y^8+Complex(-775)*y^5+5715/4*y^6+Complex(36)*y^3-\
1019/4*y^4+Complex(1)*y-15/4*y^2-1/4)*ln(2)-y*(Complex(1)*y^13+1/4*y^14+
Complex(36)*y^11+15/4*y^12+Complex(-775)*y^9+1019/4*y^10+Complex(1740)*y^7-5715
/4*y^8+Complex(-775)*y^5+5715/4*y^6+Complex(36)*y^3-1019/4*y^4+Complex(1)*y-15/
4*y^2-1/4)*ln(b)+Complex(1/6)+(11/24+1/4*ln(p_inf))*y^15+(Complex(25/12)+
Complex(1)*ln(p_inf))*y^14+(61/8+15/4*ln(p_inf))*y^13+(Complex(256/3)+Complex(
36)*ln(p_inf))*y^12+(1019/4*ln(p_inf)+15623/24)*y^11+(Complex(-26095/12)+
Complex(-775)*ln(p_inf))*y^10+(-5715/4*ln(p_inf)-106273/24)*y^9+(Complex(12001/
2)+Complex(1740)*ln(p_inf))*y^8+(44451/8+5715/4*ln(p_inf))*y^7+(Complex(-41737/
12)+Complex(-775)*ln(p_inf))*y^6+(-33163/24-1019/4*ln(p_inf))*y^5+(Complex(36)*
ln(p_inf)+Complex(282))*y^4+(5/24-15/4*ln(p_inf))*y^3+(Complex(95/12)+Complex(1
)*ln(p_inf))*y^2+(-11/24-1/4*ln(p_inf))*y)*ln(y)^2+(1/12*(y^2+1)*y*(Complex(1)*
y^14+Complex(34)*y^12+Complex(1146)*y^10-47*y^11+Complex(-8967)*y^8+4432*y^9+
Complex(8967)*y^6-11202*y^7+Complex(-1146)*y^4+4432*y^5+Complex(-34)*y^2-47*y^3
+Complex(-1))*ln(2)-1/12*y*(Complex(1)*y^14+Complex(34)*y^12+Complex(1146)*y^10
-47*y^11+Complex(-8967)*y^8+4432*y^9+Complex(8967)*y^6-11202*y^7+Complex(-1146)
*y^4+4432*y^5+Complex(-34)*y^2-47*y^3+Complex(-1))*(y^2+1)*ln(b)-1/48+1/48*y^18
+(Complex(1/9)+Complex(1/12)*ln(p_inf))*y^17+(19/48-1/24*Pi^2)*y^16+(Complex(
229/72)+Complex(-1/6)*Pi^2+Complex(35/12)*ln(p_inf))*y^15+(5/6-47/12*ln(p_inf)-\
5/8*Pi^2)*y^14+(Complex(3695/36)+Complex(-6)*Pi^2+Complex(295/3)*ln(p_inf))*y^
13+(32833/72+4385/12*ln(p_inf)-1019/24*Pi^2)*y^12+(Complex(-67237/72)+Complex(
775/6)*Pi^2+Complex(-2607/4)*ln(p_inf))*y^11+(-3385/6*ln(p_inf)-35227/36+1905/8
*Pi^2)*y^10+(Complex(-290)*Pi^2+Complex(2995/12))*y^9+(-50821/72-3385/6*ln(
p_inf)-1905/8*Pi^2)*y^8+(Complex(25105/24)+Complex(2607/4)*ln(p_inf)+Complex(
775/6)*Pi^2)*y^7+(25187/36+4385/12*ln(p_inf)+1019/24*Pi^2)*y^6+(Complex(-967/4)
+Complex(-6)*Pi^2+Complex(-295/3)*ln(p_inf))*y^5+(-2135/72-47/12*ln(p_inf)+5/8*
Pi^2)*y^4+(Complex(-355/72)+Complex(-1/6)*Pi^2+Complex(-35/12)*ln(p_inf))*y^3+(
-155/144+1/24*Pi^2)*y^2+(Complex(-5/36)+Complex(-1/12)*ln(p_inf))*y)*ln(y)-1/72
*(y^2+1)^2*(Complex(1)*y^13-3/2*y^14+Complex(61)*y^11-50*y^12+Complex(4885)*y^9
-996*y^10+Complex(-13870)*y^7+21625/2*y^8+Complex(4885)*y^5-21625/2*y^6+
Complex(61)*y^3+996*y^4+Complex(1)*y+50*y^2+3/2)*ln(2)+1/72*(Complex(1)*y^13-3/
2*y^14+Complex(61)*y^11-50*y^12+Complex(4885)*y^9-996*y^10+Complex(-13870)*y^7+
21625/2*y^8+Complex(4885)*y^5-21625/2*y^6+Complex(61)*y^3+996*y^4+Complex(1)*y+
50*y^2+3/2)*(y^2+1)^2*ln(b)+y^2*(Complex(1)*y^13+1/4*y^14+Complex(36)*y^11+15/4
*y^12+Complex(-775)*y^9+1019/4*y^10+Complex(1740)*y^7-5715/4*y^8+Complex(-775)*
y^5+5715/4*y^6+Complex(36)*y^3-1019/4*y^4+Complex(1)*y-15/4*y^2-1/4)*Zeta(3)+1/
48*(Complex(1)*y^17+(-1/6+ln(p_inf))*y^16+(Complex(70/3)+Complex(2/3)*Pi^2+
Complex(-2/3)*ln(p_inf))*y^15+(49+103/3*ln(p_inf))*y^14+(Complex(685/3)+
Complex(68/3)*Pi^2+Complex(-124/3)*ln(p_inf))*y^13+(9211/6+2092/3*ln(p_inf)-94/
3*Pi^2)*y^12+(Complex(-4086)+Complex(764)*Pi^2+Complex(-9892/3)*ln(p_inf))*y^11
+(-19633/3*ln(p_inf)-6036+8864/3*Pi^2)*y^10+(Complex(-5978)*Pi^2+Complex(5990)*
ln(p_inf)+Complex(4467))*y^9+(-7468*Pi^2-1315/2)*y^8+(Complex(15914/3)+Complex(
5990)*ln(p_inf)+Complex(5978)*Pi^2)*y^7+(17767/3+19633/3*ln(p_inf)+8864/3*Pi^2)
*y^6+(Complex(-3415)+Complex(-764)*Pi^2+Complex(-9892/3)*ln(p_inf))*y^5+(-5899/
6-2092/3*ln(p_inf)-94/3*Pi^2)*y^4+(Complex(130/3)+Complex(-68/3)*Pi^2+Complex(-\
124/3)*ln(p_inf))*y^3+(-42-103/3*ln(p_inf))*y^2+(Complex(4)+Complex(-2/3)*Pi^2+
Complex(-2/3)*ln(p_inf))*y-1-ln(p_inf))*(y^2+1))*Pi^(1/2)*mu/(y^2+1)^11/b^4/
p_inf+110336/385*y*(-55/3448*(y^2+1)^6*y*(Complex(1)*y^9+1/2*y^10+Complex(18)*y
^7+9/2*y^8+Complex(-126)*y^5+84*y^6+Complex(18)*y^3-84*y^4+Complex(1)*y-9/2*y^2
-1/2)*polylog(2,-y/(y^2+1)*(-y+Complex(1)))+55/3448*(y^2+1)^6*y*(Complex(1)*y^9
+1/2*y^10+Complex(18)*y^7+9/2*y^8+Complex(-126)*y^5+84*y^6+Complex(18)*y^3-84*y
^4+Complex(1)*y-9/2*y^2-1/2)*polylog(2,(1+Complex(1)*y)/(y^2+1))-55/3448*(y^2+1
)^6*y*(Complex(1)*y^9+1/2*y^10+Complex(18)*y^7+9/2*y^8+Complex(-126)*y^5+84*y^6
+Complex(18)*y^3-84*y^4+Complex(1)*y-9/2*y^2-1/2)*polylog(2,Complex(-1)/(y^2+1)
*(y+Complex(1)))+55/3448*(y^2+1)^6*y*(Complex(1)*y^9+1/2*y^10+Complex(18)*y^7+9
/2*y^8+Complex(-126)*y^5+84*y^6+Complex(18)*y^3-84*y^4+Complex(1)*y-9/2*y^2-1/2
)*polylog(2,y/(y^2+1)*(y+Complex(1)))-55/3448*(y^2+1)^7*y*(Complex(1)*y^7+1/2*y
^8+Complex(17)*y^5+4*y^6+Complex(-17)*y^3-25*y^4+Complex(-1)*y+4*y^2+1/2)*
polylog(2,(Complex(-1)+y)/y)+55/3448*(y^2+1)^3*y*(Complex(1)*y^15+1/2*y^16+
Complex(21)*y^13+6*y^14+Complex(-1)*y-6*y^12+Complex(-21)*y^3+3514*y^10+
Complex(7387)*y^7-9333*y^8+Complex(825)*y^11+3514*y^6+Complex(-825)*y^5-6*y^4+
Complex(-7387)*y^9+6*y^2+1/2)*polylog(2,(y+Complex(1))/y)+925/20688*y*(20688/
925*y^2*(Complex(1)*y^17+205/862*y^18+Complex(15658/431)*y^15+3225/862*y^16+
Complex(44518/431)*y^13+86305/862*y^14+Complex(1)*y+1283845/862*y^12+Complex(
15658/431)*y^3-3918080/431*y^10+Complex(-2127774/431)*y^7+3918080/431*y^8+
Complex(-2127774/431)*y^11-1283845/862*y^6+Complex(4722590/431)*y^9-86305/862*y
^4+Complex(44518/431)*y^5-3225/862*y^2-205/862)*ln(y)+(Complex(38367/925)*y^17+
33/370*y^20+Complex(1249122/925)*y^15+1098/925*y^18+Complex(12830854/925)*y^13-\
2869/74*y^16+Complex(-119/185)*y+628914/925*y^14+Complex(-30777/925)*y^3+
48615039/925*y^12+Complex(-12970114/925)*y^7-121042846/925*y^10+Complex(-\
96922116/925)*y^11+48462249/925*y^8+Complex(96597396/925)*y^9+501534/925*y^6+
Complex(-1257702/925)*y^5-29063/370*y^4+Complex(1)*y^19-1212/925*y^2-33/370)*(y
^2+1))*polylog(2,-y^2)-y^3*(Complex(1)*y^17+205/862*y^18+Complex(15658/431)*y^
15+3225/862*y^16+Complex(44518/431)*y^13+86305/862*y^14+Complex(1)*y+1283845/
862*y^12+Complex(15658/431)*y^3-3918080/431*y^10+Complex(-2127774/431)*y^7+
3918080/431*y^8+Complex(-2127774/431)*y^11-1283845/862*y^6+Complex(4722590/431)
*y^9-86305/862*y^4+Complex(44518/431)*y^5-3225/862*y^2-205/862)*polylog(3,-y^2)
-55/1724*(y^2+1)^6*y*(Complex(1)*y^9+1/2*y^10+Complex(18)*y^7+9/2*y^8+Complex(-\
126)*y^5+84*y^6+Complex(18)*y^3-84*y^4+Complex(1)*y-9/2*y^2-1/2)*ln(y^2+1)^2+(
55/862*(y^2+1)^6*y*(Complex(1)*y^9+1/2*y^10+Complex(18)*y^7+9/2*y^8+Complex(-\
126)*y^5+84*y^6+Complex(18)*y^3-84*y^4+Complex(1)*y-9/2*y^2-1/2)*ln(y+Complex(1
))+y^3*(Complex(1)*y^17+205/862*y^18+Complex(15658/431)*y^15+3225/862*y^16+
Complex(44518/431)*y^13+86305/862*y^14+Complex(1)*y+1283845/862*y^12+Complex(
15658/431)*y^3-3918080/431*y^10+Complex(-2127774/431)*y^7+3918080/431*y^8+
Complex(-2127774/431)*y^11-1283845/862*y^6+Complex(4722590/431)*y^9-86305/862*y
^4+Complex(44518/431)*y^5-3225/862*y^2-205/862)*ln(y)^2+55/1724*(y^2+1)^6*y*(
Complex(1)*y^9+1/2*y^10+Complex(18)*y^7+9/2*y^8+Complex(-126)*y^5+84*y^6+
Complex(18)*y^3-84*y^4+Complex(1)*y-9/2*y^2-1/2)*ln(y)+55/6896*(y^2+1)^2*(2*(y^
2+1)^4*y*(Complex(1)*y^9+1/2*y^10+Complex(18)*y^7+9/2*y^8+Complex(-126)*y^5+84*
y^6+Complex(18)*y^3-84*y^4+Complex(1)*y-9/2*y^2-1/2)*ln(2)-2*y*(Complex(1)*y^9+
1/2*y^10+Complex(18)*y^7+9/2*y^8+Complex(-126)*y^5+84*y^6+Complex(18)*y^3-84*y^
4+Complex(1)*y-9/2*y^2-1/2)*(y^2+1)^4*ln(b)+Complex(1)+Complex(1)*y^20+(
Complex(-1)*Pi+35/66+ln(p_inf))*y^19+(Complex(2)*ln(p_inf)+Complex(4858/495)+2*
Pi)*y^18+(Complex(-13)*Pi-57677/990+13*ln(p_inf))*y^17+(Complex(44)*ln(p_inf)+
Complex(10231/495)+44*Pi)*y^16+(Complex(-105)*Pi-69106/45+210*ln(p_inf))*y^15+(
Complex(-96)*ln(p_inf)+Complex(1775248/495)+30*Pi)*y^14+(Complex(-205)*Pi-\
3658394/165+562*ln(p_inf))*y^13+(Complex(-748)*ln(p_inf)+Complex(58086506/495)-\
280*Pi)*y^12+(Complex(5)*Pi+364*ln(p_inf)+122842123/495)*y^11+(Complex(-1220)*
ln(p_inf)+Complex(-153538228/495)-610*Pi)*y^10+(Complex(369)*Pi-364*ln(p_inf)-\
122842123/495)*y^9+(Complex(-748)*ln(p_inf)+Complex(58086506/495)-468*Pi)*y^8+(
Complex(357)*Pi+3658394/165-562*ln(p_inf))*y^7+(Complex(-96)*ln(p_inf)+Complex(
1775248/495)-126*Pi)*y^6+(Complex(105)*Pi+69106/45-210*ln(p_inf))*y^5+(Complex(
44)*ln(p_inf)+Complex(10231/495))*y^4+(57677/990-13*ln(p_inf))*y^3+(Complex(2)*
ln(p_inf)+Complex(4858/495))*y^2+(-35/66-ln(p_inf))*y))*ln(y^2+1)-55/1724*(y^2+
1)^6*y*(Complex(1)*y^9+1/2*y^10+Complex(18)*y^7+9/2*y^8+Complex(-126)*y^5+84*y^
6+Complex(18)*y^3-84*y^4+Complex(1)*y-9/2*y^2-1/2)*polylog(2,Complex(1)*y)-55/
3448*(4*(y^2+1)^3*y*(Complex(1)*y^9+1/2*y^10+Complex(18)*y^7+9/2*y^8+Complex(-\
126)*y^5+84*y^6+Complex(18)*y^3-84*y^4+Complex(1)*y-9/2*y^2-1/2)*ln(y)+2*(y^2+1
)^3*y*(Complex(1)*y^9+1/2*y^10+Complex(18)*y^7+9/2*y^8+Complex(-126)*y^5+84*y^6
+Complex(18)*y^3-84*y^4+Complex(1)*y-9/2*y^2-1/2)*ln(2)-2*y*(Complex(1)*y^9+1/2
*y^10+Complex(18)*y^7+9/2*y^8+Complex(-126)*y^5+84*y^6+Complex(18)*y^3-84*y^4+
Complex(1)*y-9/2*y^2-1/2)*(y^2+1)^3*ln(b)+Complex(1)+Complex(-4608)*y^9*Pi+(1/6
+ln(p_inf))*y^17+(Complex(2)*ln(p_inf)+Complex(49/3))*y^16+(1+12*ln(p_inf))*y^
15+(Complex(42)*ln(p_inf)+Complex(210))*y^14+(493+198*ln(p_inf))*y^13+(Complex(
-138)*ln(p_inf)+Complex(-130)-384*Pi)*y^12+(Complex(1792)*Pi+364*ln(p_inf)+2951
/3)*y^11+(Complex(-610)*ln(p_inf)+Complex(-4004/3)+3712*Pi)*y^10+Complex(1)*y^
18+(Complex(-610)*ln(p_inf)+Complex(-4004/3)-3712*Pi)*y^8+(Complex(1792)*Pi-\
2951/3-364*ln(p_inf))*y^7+(Complex(-138)*ln(p_inf)+Complex(-130)+384*Pi)*y^6+(-\
493-198*ln(p_inf))*y^5+(Complex(42)*ln(p_inf)+Complex(210))*y^4+(-1-12*ln(p_inf
))*y^3+(Complex(2)*ln(p_inf)+Complex(49/3))*y^2+(-1/6-ln(p_inf))*y)*(y^2+1)^3*
ln(y+Complex(1))-1/2*y^3*(Complex(1)*y^17+205/862*y^18+Complex(15658/431)*y^15+
3225/862*y^16+Complex(44518/431)*y^13+86305/862*y^14+Complex(1)*y+1283845/862*y
^12+Complex(15658/431)*y^3-3918080/431*y^10+Complex(-2127774/431)*y^7+3918080/
431*y^8+Complex(-2127774/431)*y^11-1283845/862*y^6+Complex(4722590/431)*y^9-\
86305/862*y^4+Complex(44518/431)*y^5-3225/862*y^2-205/862)*ln(y)^3-1/2*(y*(
Complex(1)*y^17+205/862*y^18+Complex(15658/431)*y^15+3225/862*y^16+Complex(
44518/431)*y^13+86305/862*y^14+Complex(1)*y+1283845/862*y^12+Complex(15658/431)
*y^3-3918080/431*y^10+Complex(-2127774/431)*y^7+3918080/431*y^8+Complex(-\
2127774/431)*y^11-1283845/862*y^6+Complex(4722590/431)*y^9-86305/862*y^4+
Complex(44518/431)*y^5-3225/862*y^2-205/862)*ln(2)-y*(Complex(1)*y^17+205/862*y
^18+Complex(15658/431)*y^15+3225/862*y^16+Complex(44518/431)*y^13+86305/862*y^
14+Complex(1)*y+1283845/862*y^12+Complex(15658/431)*y^3-3918080/431*y^10+
Complex(-2127774/431)*y^7+3918080/431*y^8+Complex(-2127774/431)*y^11-1283845/
862*y^6+Complex(4722590/431)*y^9-86305/862*y^4+Complex(44518/431)*y^5-3225/862*
y^2-205/862)*ln(b)+Complex(95/1293)+(4675/10344+205/862*ln(p_inf))*y^19+(
Complex(1)*ln(p_inf)+Complex(11105/5172))*y^18+(26577/3448+3225/862*ln(p_inf))*
y^17+(Complex(15658/431)*ln(p_inf)+Complex(75711/862))*y^16+(910069/3448+86305/
862*ln(p_inf))*y^15+(Complex(44518/431)*ln(p_inf)+Complex(377495/2586))*y^14+(
13605729/3448+1283845/862*ln(p_inf))*y^13+(Complex(-2127774/431)*ln(p_inf)+
Complex(-37992601/2586))*y^12+(-3918080/431*ln(p_inf)-307735997/10344)*y^11+(
Complex(4722590/431)*ln(p_inf)+Complex(51456419/1293))*y^10+(3918080/431*ln(
p_inf)+127478893/3448)*y^9+(Complex(-2127774/431)*ln(p_inf)+Complex(-19824953/
862))*y^8+(-30058165/3448-1283845/862*ln(p_inf))*y^7+(Complex(44518/431)*ln(
p_inf)+Complex(1234923/862))*y^6+(-3832531/10344-86305/862*ln(p_inf))*y^5+(
Complex(15658/431)*ln(p_inf)+Complex(193603/862))*y^4+(-12707/5172-3225/862*ln(
p_inf))*y^3+(Complex(1)*ln(p_inf)+Complex(28771/5172))*y^2+(-2309/5172-205/862*
ln(p_inf))*y)*y^2*ln(y)^2+495/13792*y*((Complex(-15112288/297)*Pi^2+Complex(
186810784/4455)+7520/3*Pi)*y^11+(-4/99+Complex(1)*Pi)*y^22+Complex(-1/9)*Pi+4/
99+(616020712/4455+2975992/45*ln(p_inf)+2054152/297*Pi^2+Complex(-1330)*Pi)*y^8
+(Complex(167718544/1485)*ln(p_inf)+Complex(98133316/495)+Complex(1031648/45)*
Pi^2-8980/9*Pi)*y^9+(-145008404/1485*ln(p_inf)-202421902/1485-12537856/297*Pi^2
+Complex(-39230/9)*Pi)*y^10+(-828563858/4455-145008404/1485*ln(p_inf)+12537856/
297*Pi^2+Complex(-2690)*Pi)*y^12+(Complex(1031648/45)*Pi^2+Complex(-167718544/
1485)*ln(p_inf)+Complex(-817483388/4455)+36940/9*Pi)*y^13+(140048072/1485+
2975992/45*ln(p_inf)-2054152/297*Pi^2+Complex(1410)*Pi)*y^14+(Complex(-712288/
1485)*Pi^2+Complex(28307792/1485)*ln(p_inf)+Complex(101222608/4455)+9824/9*Pi)*
y^15+(Complex(-250528/1485)*Pi^2+Complex(858656/495)*ln(p_inf)+Complex(10206946
/4455)-410*Pi)*y^17+(9231476/4455+1021928/1485*ln(p_inf)-138088/297*Pi^2+
Complex(12227/9)*Pi)*y^16+(-95629/1485-108634/1485*ln(p_inf)-1720/99*Pi^2+
Complex(973/9)*Pi)*y^18+(Complex(331568/4455)-48*Pi+Complex(-6896/1485)*Pi^2+
Complex(6424/135)*ln(p_inf))*y^19+(-2*Pi+Complex(304/297)*ln(p_inf)+Complex(
9242/4455))*y^21+(-38/495*ln(p_inf)-328/297*Pi^2-2597/1485+Complex(15)*Pi)*y^20
+(Complex(-304/297)*ln(p_inf)+Complex(-1798/4455)-2/9*Pi)*y+(Complex(-6896/1485
)*Pi^2+Complex(-6424/135)*ln(p_inf)+Complex(-113072/4455)-16/3*Pi)*y^3+(-65903/
4455-38/495*ln(p_inf)+328/297*Pi^2+Complex(-5/3)*Pi)*y^2+(-2413583/4455-108634/
1485*ln(p_inf)+1720/99*Pi^2+Complex(-757/9)*Pi)*y^4+(Complex(-250528/1485)*Pi^2
+Complex(-858656/495)*ln(p_inf)+Complex(-4421194/1485)+150*Pi)*y^5+(Complex(-\
28307792/1485)*ln(p_inf)+Complex(-225584624/4455)+Complex(-712288/1485)*Pi^2-\
6304/9*Pi)*y^7+(-18258404/4455+1021928/1485*ln(p_inf)+138088/297*Pi^2+Complex(
997/9)*Pi)*y^6+304/297*y*(Complex(3225121/190)*y^12+Complex(-24189939/190)*y^10
-3/40*y^17+Complex(8643/190)*y^16-2713/38*y^15+Complex(-313353/190)*y^4+70653/
95*y^13+Complex(-3225121/190)*y^6+12134661/190*y^11+Complex(1)*y^18-60521423/
380*y^9+Complex(-8643/190)*y^2+12134661/190*y^7+Complex(24189939/190)*y^8+70653
/95*y^5+Complex(313353/190)*y^14-2713/38*y^3+Complex(-1)-3/40*y)*(y^2+1)*ln(2)-\
304/297*y*(Complex(3225121/190)*y^12+Complex(-24189939/190)*y^10-3/40*y^17+
Complex(8643/190)*y^16-2713/38*y^15+Complex(-313353/190)*y^4+70653/95*y^13+
Complex(-3225121/190)*y^6+12134661/190*y^11+Complex(1)*y^18-60521423/380*y^9+
Complex(-8643/190)*y^2+12134661/190*y^7+Complex(24189939/190)*y^8+70653/95*y^5+
Complex(313353/190)*y^14-2713/38*y^3+Complex(-1)-3/40*y)*(y^2+1)*ln(b))*ln(y)+
55/13792*y*((-4/11+Complex(1)*Pi)*y^18+(Complex(3722/495)-2*Pi)*y^17+(29416/495
+Complex(13)*Pi)*y^16+(Complex(101804/495)-44*Pi)*y^15+(91336/45+Complex(210)*
Pi)*y^14+(Complex(-1735648/495)+96*Pi)*y^13+(3902044/165+Complex(562)*Pi)*y^12+
(Complex(-58811516/495)+748*Pi)*y^11+(-122355208/495+Complex(364)*Pi)*y^10+(
Complex(152216908/495)+1220*Pi)*y^9+(122355208/495+Complex(-364)*Pi)*y^8+(
Complex(-58811516/495)+748*Pi)*y^7+(-3902044/165+Complex(-562)*Pi)*y^6+(
Complex(-1735648/495)+96*Pi)*y^5+(-91336/45+Complex(-210)*Pi)*y^4+(Complex(
101804/495)-44*Pi)*y^3+(-29416/495+Complex(-13)*Pi)*y^2+(Complex(3722/495)-2*Pi
)*y+Complex(-1)*Pi+4/11)*(y^2+1)^2*ln(2)-55/13792*y*((-4/11+Complex(1)*Pi)*y^18
+(Complex(3722/495)-2*Pi)*y^17+(29416/495+Complex(13)*Pi)*y^16+(Complex(101804/
495)-44*Pi)*y^15+(91336/45+Complex(210)*Pi)*y^14+(Complex(-1735648/495)+96*Pi)*
y^13+(3902044/165+Complex(562)*Pi)*y^12+(Complex(-58811516/495)+748*Pi)*y^11+(-\
122355208/495+Complex(364)*Pi)*y^10+(Complex(152216908/495)+1220*Pi)*y^9+(
122355208/495+Complex(-364)*Pi)*y^8+(Complex(-58811516/495)+748*Pi)*y^7+(-\
3902044/165+Complex(-562)*Pi)*y^6+(Complex(-1735648/495)+96*Pi)*y^5+(-91336/45+
Complex(-210)*Pi)*y^4+(Complex(101804/495)-44*Pi)*y^3+(-29416/495+Complex(-13)*
Pi)*y^2+(Complex(3722/495)-2*Pi)*y+Complex(-1)*Pi+4/11)*(y^2+1)^2*ln(b)+y^3*(
Complex(1)*y^17+205/862*y^18+Complex(15658/431)*y^15+3225/862*y^16+Complex(
44518/431)*y^13+86305/862*y^14+Complex(1)*y+1283845/862*y^12+Complex(15658/431)
*y^3-3918080/431*y^10+Complex(-2127774/431)*y^7+3918080/431*y^8+Complex(-\
2127774/431)*y^11-1283845/862*y^6+Complex(4722590/431)*y^9-86305/862*y^4+
Complex(44518/431)*y^5-3225/862*y^2-205/862)*Zeta(3)+5/1293*(Complex(1)*y^22+(-\
33/16*Pi^2+(Complex(143/32)+Complex(33/32)*ln(p_inf))*Pi-3/8*ln(p_inf)-1001/80)
*y^21+(Complex(-61/24)*Pi^2+(-187/32-33/16*ln(p_inf))*Pi+Complex(1861/240)*ln(
p_inf)+Complex(6137/160))*y^20+(-4639/160*Pi^2+(Complex(1771/32)+Complex(231/16
)*ln(p_inf))*Pi-152581/960+7309/120*ln(p_inf))*y^19+(Complex(-457/20)*Pi^2+(-\
1111/32-759/16*ln(p_inf))*Pi+Complex(52763/240)*ln(p_inf)+Complex(158023/160))*
y^18+(-2297/12*Pi^2+(Complex(13717/16)+Complex(7359/32)*ln(p_inf))*Pi+106553/80
+10772/5*ln(p_inf))*y^17+(Complex(11799/10)*Pi^2+(30173/16+429/8*ln(p_inf))*Pi+
Complex(-408461/120)*ln(p_inf)+Complex(346839/40))*y^16+(-121473/40*Pi^2+(
Complex(6787/8)+Complex(6369/8)*ln(p_inf))*Pi+30762923/480+3177707/120*ln(p_inf
))*y^15+(Complex(1900073/60)*Pi^2+(57057/8+6963/8*ln(p_inf))*Pi+Complex(-\
5045597/40)*ln(p_inf)+Complex(-22407637/120))*y^14+(4039387/40*Pi^2+(Complex(-\
74591/16)+Complex(15279/16)*ln(p_inf))*Pi-134864999/480-27662269/120*ln(p_inf))
*y^13+(Complex(-1932847/10)*Pi^2+(4059/2*ln(p_inf)+141603/16)*Pi+Complex(
5837837/30)*ln(p_inf)+Complex(47709869/240))*y^12+(Complex(-186395/16)*Pi-\
58013093/240*Pi^2-4558219/120)*y^11+(Complex(1988287/10)*Pi^2+(42471/16+4059/2*
ln(p_inf))*Pi+Complex(5837837/30)*ln(p_inf)+Complex(57302623/240))*y^10+(
2117291/20*Pi^2+(Complex(-41173/4)+Complex(-15279/16)*ln(p_inf))*Pi+27662269/
120*ln(p_inf)+42176941/160)*y^9+(Complex(-944839/30)*Pi^2+(6963/8*ln(p_inf)-\
5401/2)*Pi+Complex(-5045597/40)*ln(p_inf)+Complex(-1223801/8))*y^8+(-18183/40*
Pi^2+(Complex(-29689/8)+Complex(-6369/8)*ln(p_inf))*Pi-7075949/160-3177707/120*
ln(p_inf))*y^7+(Complex(-46203/20)*Pi^2+(-17171/8+429/8*ln(p_inf))*Pi+Complex(-\
408461/120)*ln(p_inf)+Complex(249667/120))*y^6+(-2951/48*Pi^2+(Complex(-10857/
32)+Complex(-7359/32)*ln(p_inf))*Pi-1073227/480-10772/5*ln(p_inf))*y^5+(
Complex(-2881/40)*Pi^2+(-14707/32-759/16*ln(p_inf))*Pi+Complex(52763/240)*ln(
p_inf)+Complex(284291/480))*y^4+(-19/160*Pi^2+(Complex(803/32)+Complex(-231/16)
*ln(p_inf))*Pi+3989/960-7309/120*ln(p_inf))*y^3+(Complex(-19/12)*Pi^2+(-1199/32
-33/16*ln(p_inf))*Pi+Complex(1861/240)*ln(p_inf)+Complex(8533/480))*y^2+((
Complex(11/16)+Complex(-33/32)*ln(p_inf))*Pi+133/32+3/8*ln(p_inf))*y-33/16*Pi)*
(y^2+1))*Pi^(1/2)*mu/b^4/(y^2+1)^13*p_inf;


==> anc/W_even_hered_leq4_meqm4.mpl <==
W_even_hered_y_2_meqm4_fin := -32/7*y^2*Pi^(1/2)*7^(1/2)*(-y+Complex(1))^8*((
Complex(1)*y+Complex(1)*y^5+Complex(-64/3)*y^3+1/12*y^6-23/4*y^4+23/4*y^2-1/12)
*ln(y^2+1)+(-1/24*y^6+Complex(-1/2)*y^5+23/8*y^4+Complex(32/3)*y^3-23/8*y^2+
Complex(-1/2)*y+1/24)*ln(2)+(1/24*y^6-23/8*y^4+23/8*y^2-1/24+Complex(1/2)*y+
Complex(1/2)*y^5+Complex(-32/3)*y^3)*ln(b)+(-1/24*y^6+Complex(-1/2)*y^5+23/8*y^
4+Complex(32/3)*y^3-23/8*y^2+Complex(-1/2)*y+1/24)*ln(y)+Complex(-1/6)*y^7+(29/
18-1/24*ln(p_inf))*y^6+(Complex(-1/2)*ln(p_inf)+Complex(79/12))*y^5+(-289/24+23
/8*ln(p_inf))*y^4+(Complex(32/3)*ln(p_inf)+Complex(287/18))*y^3+(-23/6-23/8*ln(
p_inf))*y^2+(Complex(-1/2)*ln(p_inf)+Complex(-7/12))*y+1/24+1/24*ln(p_inf))*mu/
(y^2+1)^9/b^2*p_inf^3+6304/385*y^2*Pi^(1/2)*((Complex(1)*y+Complex(3910/591)*y^
5+Complex(-12994/591)*y^3+95/1182*y^10-6953/1182*y^8+30017/1182*y^6-30017/1182*
y^4+6953/1182*y^2+Complex(1)*y^9+Complex(-12994/591)*y^7-95/1182)*ln(y^2+1)+(-\
95/2364*y^10+6953/2364*y^8-30017/2364*y^6+30017/2364*y^4-6953/2364*y^2+95/2364+
Complex(-1955/591)*y^5+Complex(6497/591)*y^3+Complex(-1/2)*y^9+Complex(6497/591
)*y^7+Complex(-1/2)*y)*ln(2)+(95/2364*y^10-6953/2364*y^8+30017/2364*y^6-30017/
2364*y^4+6953/2364*y^2-95/2364+Complex(1955/591)*y^5+Complex(-6497/591)*y^3+
Complex(1/2)*y^9+Complex(-6497/591)*y^7+Complex(1/2)*y)*ln(b)+(-95/2364*y^10+
6953/2364*y^8-30017/2364*y^6+30017/2364*y^4-6953/2364*y^2+95/2364+Complex(-1955
/591)*y^5+Complex(6497/591)*y^3+Complex(-1/2)*y^9+Complex(6497/591)*y^7+
Complex(-1/2)*y)*ln(y)+Complex(5/197)*y^11+(-95/2364*ln(p_inf)-679/3546)*y^10+(
Complex(-454/591)+Complex(-1/2)*ln(p_inf))*y^9+(60067/14184+6953/2364*ln(p_inf)
)*y^8+(Complex(111485/3546)+Complex(6497/591)*ln(p_inf))*y^7+(-1262177/28368-\
30017/2364*ln(p_inf))*y^6+(Complex(-1955/591)*ln(p_inf)+Complex(10201/3546))*y^
5+(125971/9456+30017/2364*ln(p_inf))*y^4+(Complex(6497/591)*ln(p_inf)+Complex(
65909/3546))*y^3+(-41749/9456-6953/2364*ln(p_inf))*y^2+(Complex(-1/2)*ln(p_inf)
+Complex(-779/1182))*y+95/2364*ln(p_inf)+145/3152)*7^(1/2)*(-y+Complex(1))^8*mu
/(y^2+1)^11/b^2*p_inf^5-23456/1001*y^2*Pi^(1/2)*((Complex(1)*y+Complex(125363/
10995)*y^5+Complex(-282196/10995)*y^3+119266/3665*y^10+30604/3665*y^8-30604/
3665*y^6-119266/3665*y^4+69806/10995*y^2+164/2199*y^14-69806/10995*y^12+
Complex(1)*y^13+Complex(-282196/10995)*y^11+Complex(125363/10995)*y^9+Complex(-\
554288/3665)*y^7-164/2199)*ln(y^2+1)+(-59633/3665*y^10-15302/3665*y^8+15302/
3665*y^6+59633/3665*y^4-34903/10995*y^2+82/2199+Complex(-125363/21990)*y^5+
Complex(141098/10995)*y^3+Complex(-1/2)*y^13+Complex(141098/10995)*y^11+
Complex(-125363/21990)*y^9+Complex(277144/3665)*y^7-82/2199*y^14+34903/10995*y^
12+Complex(-1/2)*y)*ln(2)+(59633/3665*y^10+15302/3665*y^8-15302/3665*y^6-59633/
3665*y^4+34903/10995*y^2-82/2199+Complex(125363/21990)*y^5+Complex(-141098/
10995)*y^3+Complex(1/2)*y^13+Complex(-141098/10995)*y^11+Complex(125363/21990)*
y^9+Complex(-277144/3665)*y^7+82/2199*y^14-34903/10995*y^12+Complex(1/2)*y)*ln(
b)+(-59633/3665*y^10-15302/3665*y^8+15302/3665*y^6+59633/3665*y^4-34903/10995*y
^2+82/2199+Complex(-125363/21990)*y^5+Complex(141098/10995)*y^3+Complex(-1/2)*y
^13+Complex(141098/10995)*y^11+Complex(-125363/21990)*y^9+Complex(277144/3665)*
y^7-82/2199*y^14+34903/10995*y^12+Complex(-1/2)*y)*ln(y)+Complex(88/2199)*y^15+
(-381733/1055520-82/2199*ln(p_inf))*y^14+(Complex(-1/2)*ln(p_inf)+Complex(-\
706787/439800))*y^13+(37057129/5277600+34903/10995*ln(p_inf))*y^12+(Complex(
7075997/164925)+Complex(141098/10995)*ln(p_inf))*y^11+(-59633/3665*ln(p_inf)-\
24075013/351840)*y^10+(Complex(-1402145/52776)+Complex(-125363/21990)*ln(p_inf)
)*y^9+(-471778109/5277600-15302/3665*ln(p_inf))*y^8+(Complex(13393861/54975)+
Complex(277144/3665)*ln(p_inf))*y^7+(-101540771/5277600+15302/3665*ln(p_inf))*y
^6+(Complex(-125363/21990)*ln(p_inf)+Complex(-2014267/263880))*y^5+(8801941/
351840+59633/3665*ln(p_inf))*y^4+(Complex(141098/10995)*ln(p_inf)+Complex(
832564/32985))*y^3+(-1987607/351840-34903/10995*ln(p_inf))*y^2+(Complex(-1/2)*
ln(p_inf)+Complex(-70361/87960))*y+82/2199*ln(p_inf)+3755/70368)*7^(1/2)*(-y+
Complex(1))^8*mu/(y^2+1)^13/b^2*p_inf^7+140832/5005*y^2*Pi^(1/2)*7^(1/2)*(-y+
Complex(1))^8*(460/13203*ln(p_inf)+(Complex(195607/13203)*ln(p_inf)+Complex(
1697503/52812))*y^3+(-29765/4401-14987/4401*ln(p_inf))*y^2+(Complex(-1/2)*ln(
p_inf)+Complex(-31867/35208))*y+(Complex(117277261/198045)+Complex(736015/4401)
*ln(p_inf))*y^9+(25363741/211248+107969/978*ln(p_inf))*y^8+(Complex(5235029/
9780)+Complex(686101/4401)*ln(p_inf))*y^7+(90749/2160+281093/8802*ln(p_inf))*y^
6+(Complex(-40309/4401)*ln(p_inf)+Complex(-411169/17604))*y^5+(7311683/211248+
55913/2934*ln(p_inf))*y^4+(Complex(-40309/4401)*ln(p_inf)+Complex(-3867785/
52812))*y^13+(-803130659/3168720-281093/8802*ln(p_inf))*y^12+(Complex(121603357
/264060)+Complex(686101/4401)*ln(p_inf))*y^11+(-107969/978*ln(p_inf)-15405437/
23472)*y^10+(-86213/211248-460/13203*ln(p_inf))*y^18+(Complex(-1008683/528120)+
Complex(-1/2)*ln(p_inf))*y^17+(3032791/352080+14987/4401*ln(p_inf))*y^16+(
Complex(195607/13203)*ln(p_inf)+Complex(8658631/158436))*y^15+(-96525107/
1056240-55913/2934*ln(p_inf))*y^14+(-107969/978*y^10+107969/978*y^8+281093/8802
*y^6+55913/2934*y^4-14987/4401*y^2+460/13203+Complex(-1/2)*y^17+Complex(195607/
13203)*y^15+Complex(-40309/4401)*y^13+Complex(-1/2)*y+Complex(195607/13203)*y^3
+Complex(686101/4401)*y^7+Complex(686101/4401)*y^11+Complex(-40309/4401)*y^5-\
460/13203*y^18+14987/4401*y^16-55913/2934*y^14-281093/8802*y^12+Complex(736015/
4401)*y^9)*ln(y)+(107969/978*y^10-107969/978*y^8-281093/8802*y^6-55913/2934*y^4
+14987/4401*y^2-460/13203+Complex(1/2)*y^17+Complex(-195607/13203)*y^15+
Complex(40309/4401)*y^13+Complex(1/2)*y+Complex(-195607/13203)*y^3+Complex(-\
686101/4401)*y^7+Complex(-686101/4401)*y^11+Complex(40309/4401)*y^5+460/13203*y
^18-14987/4401*y^16+55913/2934*y^14+281093/8802*y^12+Complex(-736015/4401)*y^9)
*ln(b)+(-107969/978*y^10+107969/978*y^8+281093/8802*y^6+55913/2934*y^4-14987/
4401*y^2+460/13203+Complex(-1/2)*y^17+Complex(195607/13203)*y^15+Complex(-40309
/4401)*y^13+Complex(-1/2)*y+Complex(195607/13203)*y^3+Complex(686101/4401)*y^7+
Complex(686101/4401)*y^11+Complex(-40309/4401)*y^5-460/13203*y^18+14987/4401*y^
16-55913/2934*y^14-281093/8802*y^12+Complex(736015/4401)*y^9)*ln(2)+(Complex(1)
*y^17+Complex(-391214/13203)*y^15+Complex(80618/4401)*y^13+107969/489*y^10-\
107969/489*y^8-281093/4401*y^6-55913/1467*y^4+29974/4401*y^2+920/13203*y^18-\
29974/4401*y^16+Complex(1)*y+Complex(-391214/13203)*y^3+55913/1467*y^14+281093/
4401*y^12+Complex(-1372202/4401)*y^7+Complex(-1372202/4401)*y^11+Complex(80618/
4401)*y^5+Complex(-1472030/4401)*y^9-920/13203)*ln(y^2+1)+Complex(560/13203)*y^
19+9085/158436)*mu/(y^2+1)^15/b^2*p_inf^9;
W_even_hered_y_3_meqm4_fin := 64/7*y^2*Pi^(1/2)*7^(1/2)*mu*(1/12*(Complex(-1022
/3)*y^12+Complex(52837/3)*y^10-10/3*y^15+Complex(1)*y^16-223/3*y^13+Complex(-\
1022/3)*y^4-4683*y^11+Complex(52837/3)*y^6+35708*y^9+Complex(9)*y^2-35708*y^7+
Complex(-44718)*y^8+4683*y^5+Complex(9)*y^14+223/3*y^3+Complex(1)+10/3*y)*(y^2+
1)*ln(2)+(Complex(1)*y^15+1/6*y^16+Complex(5/3)*y^13-5/3*y^14+Complex(-1)*y-970
/3*y^12+Complex(-5/3)*y^3+6191*y^10+Complex(34165/3)*y^7-13855*y^8+Complex(6157
/3)*y^11+6191*y^6+Complex(-6157/3)*y^5-970/3*y^4+Complex(-34165/3)*y^9-5/3*y^2+
1/6)*y*ln(y)*ln(y^2+1)+13855/12*Pi^2*y^9-1/12*(Complex(-1022/3)*y^12+Complex(
52837/3)*y^10-10/3*y^15+Complex(1)*y^16-223/3*y^13+Complex(-1022/3)*y^4-4683*y^
11+Complex(52837/3)*y^6+35708*y^9+Complex(9)*y^2-35708*y^7+Complex(-44718)*y^8+
4683*y^5+Complex(9)*y^14+223/3*y^3+Complex(1)+10/3*y)*(y^2+1)*ln(b)-1/2*y*(
Complex(1)*y^15+1/6*y^16+Complex(5/3)*y^13-5/3*y^14+Complex(-1)*y-970/3*y^12+
Complex(-5/3)*y^3+6191*y^10+Complex(34165/3)*y^7-13855*y^8+Complex(6157/3)*y^11
+6191*y^6+Complex(-6157/3)*y^5-970/3*y^4+Complex(-34165/3)*y^9-5/3*y^2+1/6)*ln(
y)^2+Complex(1/12)+(-50125/72-3568/9*ln(p_inf)+485/18*Pi^2)*y^13+(Complex(41297
/18)+Complex(51815/36)*ln(p_inf)+Complex(-6157/36)*Pi^2)*y^12+(31025/12*ln(
p_inf)-6191/12*Pi^2+282739/72)*y^11+(Complex(-10043/3)+Complex(-81317/36)*ln(
p_inf)+Complex(34165/36)*Pi^2)*y^10+(25/48+5/18*ln(p_inf)-1/72*Pi^2)*y+(
Complex(41297/18)+Complex(51815/36)*ln(p_inf)+Complex(6157/36)*Pi^2)*y^6+(50125
/72+3568/9*ln(p_inf)+485/18*Pi^2)*y^5+(Complex(-1265/18)+Complex(-995/36)*ln(
p_inf)+Complex(5/36)*Pi^2)*y^4+(Complex(-10043/3)+Complex(-81317/36)*ln(p_inf)+
Complex(-34165/36)*Pi^2)*y^8+(-282739/72-6191/12*Pi^2-31025/12*ln(p_inf))*y^7+(
737/72+233/36*ln(p_inf)+5/36*Pi^2)*y^3+(Complex(1/12)*Pi^2+Complex(1/36)+
Complex(5/6)*ln(p_inf))*y^2+Complex(1/12)*ln(p_inf)+(-1/2*y*(Complex(1)*y^15+1/
6*y^16+Complex(5/3)*y^13-5/3*y^14+Complex(-1)*y-970/3*y^12+Complex(-5/3)*y^3+
6191*y^10+Complex(34165/3)*y^7-13855*y^8+Complex(6157/3)*y^11+6191*y^6+Complex(
-6157/3)*y^5-970/3*y^4+Complex(-34165/3)*y^9-5/3*y^2+1/6)*ln(2)+1/2*y*(Complex(
1)*y^15+1/6*y^16+Complex(5/3)*y^13-5/3*y^14+Complex(-1)*y-970/3*y^12+Complex(-5
/3)*y^3+6191*y^10+Complex(34165/3)*y^7-13855*y^8+Complex(6157/3)*y^11+6191*y^6+
Complex(-6157/3)*y^5-970/3*y^4+Complex(-34165/3)*y^9-5/3*y^2+1/6)*ln(b)+
Complex(1/12)+Complex(-1/12)*y^18+(11/72-1/12*ln(p_inf))*y^17+(Complex(-7/4)+
Complex(-1/2)*ln(p_inf))*y^16+(311/36+5/6*ln(p_inf))*y^15+(Complex(497/18)+
Complex(-5/6)*ln(p_inf))*y^14+(7117/9+485/3*ln(p_inf))*y^13+(Complex(-73727/18)
+Complex(-6157/6)*ln(p_inf))*y^12+(-135533/12-6191/2*ln(p_inf))*y^11+(Complex(
179065/9)+Complex(34165/6)*ln(p_inf))*y^10+(13855/2*ln(p_inf)+95557/4)*y^9+(
Complex(-179065/9)+Complex(-34165/6)*ln(p_inf))*y^8+(-135533/12-6191/2*ln(p_inf
))*y^7+(Complex(73727/18)+Complex(6157/6)*ln(p_inf))*y^6+(7117/9+485/3*ln(p_inf
))*y^5+(Complex(-497/18)+Complex(5/6)*ln(p_inf))*y^4+(311/36+5/6*ln(p_inf))*y^3
+(Complex(7/4)+Complex(1/2)*ln(p_inf))*y^2+(11/72-1/12*ln(p_inf))*y)*ln(y)+(
Complex(1/12)+Complex(1/12)*ln(p_inf))*y^18+(-25/48-5/18*ln(p_inf)-1/72*Pi^2)*y
^17+(Complex(-1/12)*Pi^2+Complex(1/36)+Complex(5/6)*ln(p_inf))*y^16+(-737/72-\
233/36*ln(p_inf)+5/36*Pi^2)*y^15+(Complex(-1265/18)+Complex(-995/36)*ln(p_inf)+
Complex(-5/36)*Pi^2)*y^14+1/2*y*(Complex(1)*y^15+1/6*y^16+Complex(5/3)*y^13-5/3
*y^14+Complex(-1)*y-970/3*y^12+Complex(-5/3)*y^3+6191*y^10+Complex(34165/3)*y^7
-13855*y^8+Complex(6157/3)*y^11+6191*y^6+Complex(-6157/3)*y^5-970/3*y^4+
Complex(-34165/3)*y^9-5/3*y^2+1/6)*polylog(2,-y^2))/(y^2+1)^11/b^3*p_inf-32/7*y
*Pi^(1/2)*7^(1/2)*(Complex(-1/4)*Pi*y^24-321/55*y^2*(Complex(617/321)*y^17+50/
321*y^20+Complex(434930/321)*y^15-568/321*y^18+Complex(-312834/107)*y^13-26063/
107*y^16+Complex(-1)*y+1022636/321*y^14+Complex(-617/321)*y^3+1000547/321*y^12+
Complex(312834/107)*y^7-1939080/107*y^10+Complex(-1394032/107)*y^11+1000547/321
*y^8+Complex(1394032/107)*y^9+1022636/321*y^6+Complex(-434930/321)*y^5-26063/
107*y^4+Complex(1)*y^19-568/321*y^2+50/321)*ln(y)^2+321/55*y^2*(Complex(617/321
)*y^17+50/321*y^20+Complex(434930/321)*y^15-568/321*y^18+Complex(-312834/107)*y
^13-26063/107*y^16+Complex(-1)*y+1022636/321*y^14+Complex(-617/321)*y^3+1000547
/321*y^12+Complex(312834/107)*y^7-1939080/107*y^10+Complex(-1394032/107)*y^11+
1000547/321*y^8+Complex(1394032/107)*y^9+1022636/321*y^6+Complex(-434930/321)*y
^5-26063/107*y^4+Complex(1)*y^19-568/321*y^2+50/321)*polylog(2,-y^2)+17628*Pi^2
*y^12+(Complex(1)*y^17+1/2*y^18+Complex(8)*y^15+7/2*y^16+Complex(-228)*y^13+10*
y^14+Complex(1)*y-2034*y^12+Complex(8)*y^3+14343*y^10+Complex(7224)*y^7-14343*y
^8+Complex(7224)*y^11+2034*y^6+Complex(-228)*y^5-10*y^4+Complex(-17850)*y^9-7/2
*y^2-1/2)*(y^2+1)^3*ln(y+Complex(1))-8/33*y*(-963/40*y*(Complex(617/321)*y^17+
50/321*y^20+Complex(434930/321)*y^15-568/321*y^18+Complex(-312834/107)*y^13-\
26063/107*y^16+Complex(-1)*y+1022636/321*y^14+Complex(-617/321)*y^3+1000547/321
*y^12+Complex(312834/107)*y^7-1939080/107*y^10+Complex(-1394032/107)*y^11+
1000547/321*y^8+Complex(1394032/107)*y^9+1022636/321*y^6+Complex(-434930/321)*y
^5-26063/107*y^4+Complex(1)*y^19-568/321*y^2+50/321)*ln(b)+963/40*y*(Complex(
617/321)*y^17+50/321*y^20+Complex(434930/321)*y^15-568/321*y^18+Complex(-312834
/107)*y^13-26063/107*y^16+Complex(-1)*y+1022636/321*y^14+Complex(-617/321)*y^3+
1000547/321*y^12+Complex(312834/107)*y^7-1939080/107*y^10+Complex(-1394032/107)
*y^11+1000547/321*y^8+Complex(1394032/107)*y^9+1022636/321*y^6+Complex(-434930/
321)*y^5-26063/107*y^4+Complex(1)*y^19-568/321*y^2+50/321)*ln(2)+Complex(-1)+
Complex(1)*y^22+(Complex(303/5)+Complex(963/40)*ln(p_inf))*y^20+(-24757/80-213/
5*ln(p_inf))*y^19+(Complex(-32799/20)+Complex(1851/40)*ln(p_inf))*y^18+(-\
10428861/320-234567/40*ln(p_inf))*y^17+(-436293*ln(p_inf)-12322359/8)*y^11+(
Complex(21603871/20)+Complex(1568286/5)*ln(p_inf))*y^10+(3001641/40*ln(p_inf)+
8743415/32)*y^9+(Complex(4335783/20)+Complex(1407753/20)*ln(p_inf))*y^8+(507037
/2+766977/10*ln(p_inf))*y^7+(Complex(-2314801/20)+Complex(-130479/4)*ln(p_inf))
*y^6+(-7725501/320-234567/40*ln(p_inf))*y^5+(Complex(11679/20)+Complex(-1851/40
)*ln(p_inf))*y^4+(-24757/80-213/5*ln(p_inf))*y^3+(Complex(-303/5)+Complex(-963/
40)*ln(p_inf))*y^2+(279/320+15/4*ln(p_inf))*y+(Complex(2842801/20)+Complex(
130479/4)*ln(p_inf))*y^16+(574621/2+766977/10*ln(p_inf))*y^15+(Complex(-4103463
/20)+Complex(-1407753/20)*ln(p_inf))*y^14+(11717111/32+3001641/40*ln(p_inf))*y^
13+(Complex(-23694751/20)+Complex(-1568286/5)*ln(p_inf))*y^12+(279/320+15/4*ln(
p_inf))*y^21)*ln(y)+(2328248/495+787951/165*ln(p_inf)-511318/165*Pi^2+Complex(-\
16549/4)*Pi)*y^16+(Complex(821217/55)*ln(p_inf)+Complex(2850687/110)+1573*Pi+
Complex(156417/55)*Pi^2)*y^15+(28615749/440+27458359/660*ln(p_inf)+Complex(-\
11297)*Pi-1000547/330*Pi^2)*y^14+(Complex(697016/55)*Pi^2+Complex(-6648179/165)
*ln(p_inf)+Complex(-12176363/198)-12441*Pi)*y^13+(Complex(-697016/55)*Pi^2+
Complex(-6648179/165)*ln(p_inf)+Complex(-12176363/198)-12441*Pi)*y^11+(-\
27458359/660*ln(p_inf)-28615749/440+Complex(11297)*Pi-1000547/330*Pi^2)*y^10+(
Complex(-156417/55)*Pi^2+Complex(821217/55)*ln(p_inf)+Complex(2850687/110)+1573
*Pi)*y^9+(-2328248/495-787951/165*ln(p_inf)+Complex(16549/4)*Pi-511318/165*Pi^2
)*y^8+(Complex(43493/33)*Pi^2+Complex(1088729/165)*ln(p_inf)+Complex(18499387/
1980)+6565/2*Pi)*y^7+(3238069/880+982491/440*ln(p_inf)+Complex(-1993/2)*Pi+
26063/110*Pi^2)*y^6+(-5179/110*ln(p_inf)+284/165*Pi^2-752/11+Complex(-11)*Pi)*y
^20+(11/2*Pi+Complex(-5389/660)+Complex(-107/110)*Pi^2+Complex(192/55)*ln(p_inf
))*y^21+(Complex(-23/132)+1/2*Pi+Complex(8/33)*ln(p_inf))*y^23+(-1631/1320*ln(
p_inf)-5/33*Pi^2-17959/7920+Complex(-5/2)*Pi)*y^22+(-201/2*Pi+Complex(-90979/
220)+Complex(-617/330)*Pi^2+Complex(-7803/55)*ln(p_inf))*y^19+(-3238069/880-\
982491/440*ln(p_inf)+26063/110*Pi^2+Complex(1993/2)*Pi)*y^18+(Complex(18499387/
1980)+6565/2*Pi+Complex(-43493/33)*Pi^2+Complex(1088729/165)*ln(p_inf))*y^17+(
Complex(-5389/660)+11/2*Pi+Complex(192/55)*ln(p_inf)+Complex(107/110)*Pi^2)*y^3
+(17959/7920+1631/1320*ln(p_inf)+Complex(5/2)*Pi-5/33*Pi^2)*y^2+(Complex(-23/
132)+1/2*Pi+Complex(8/33)*ln(p_inf))*y+(Complex(617/330)*Pi^2+Complex(-90979/
220)-201/2*Pi+Complex(-7803/55)*ln(p_inf))*y^5+(752/11+5179/110*ln(p_inf)+
Complex(11)*Pi+284/165*Pi^2)*y^4+(642/55*y^2*(Complex(617/321)*y^17+50/321*y^20
+Complex(434930/321)*y^15-568/321*y^18+Complex(-312834/107)*y^13-26063/107*y^16
+Complex(-1)*y+1022636/321*y^14+Complex(-617/321)*y^3+1000547/321*y^12+Complex(
312834/107)*y^7-1939080/107*y^10+Complex(-1394032/107)*y^11+1000547/321*y^8+
Complex(1394032/107)*y^9+1022636/321*y^6+Complex(-434930/321)*y^5-26063/107*y^4
+Complex(1)*y^19-568/321*y^2+50/321)*ln(y)-1/2*(Complex(1)*y+1/2*y^2-1/2)*(y^2+
1)^11)*ln(y^2+1)+Complex(1/4)*Pi-8/33*y*(Complex(1350977/40)*y^12+Complex(-\
1999789/10)*y^10-1631/320*y^19+Complex(-4789/8)*y^16-60517/320*y^17+Complex(-\
4789/8)*y^4-721739/80*y^15+Complex(556337/20)*y^6+2297641/80*y^13+Complex(67/5)
*y^18+22863077/160*y^11+Complex(67/5)*y^2-22863077/160*y^9+Complex(1350977/40)*
y^8-2297641/80*y^7+Complex(1)*y^20+721739/80*y^5+Complex(556337/20)*y^14+60517/
320*y^3+Complex(1)+1631/320*y)*(y^2+1)*ln(b)+8/33*y*(Complex(1350977/40)*y^12+
Complex(-1999789/10)*y^10-1631/320*y^19+Complex(-4789/8)*y^16-60517/320*y^17+
Complex(-4789/8)*y^4-721739/80*y^15+Complex(556337/20)*y^6+2297641/80*y^13+
Complex(67/5)*y^18+22863077/160*y^11+Complex(67/5)*y^2-22863077/160*y^9+
Complex(1350977/40)*y^8-2297641/80*y^7+Complex(1)*y^20+721739/80*y^5+Complex(
556337/20)*y^14+60517/320*y^3+Complex(1)+1631/320*y)*(y^2+1)*ln(2))*mu/b^3/(y^2
+1)^13*p_inf^3+128/7*y^2*Pi^(1/2)*(-1/2*y*(Complex(1)*y^17+1/6*y^18+Complex(8/3
)*y^15-3/2*y^16+Complex(3664)*y^13-470*y^14+Complex(1)*y+13566*y^12+Complex(8/3
)*y^3-47579*y^10+Complex(-21376)*y^7+39739*y^8+Complex(-30896)*y^11-7686*y^6+
Complex(51590)*y^9+190*y^4+Complex(1704)*y^5+3/2*y^2-1/6)*polylog(2,1/(y^2+1)*y
^2)+1/2*y*(y^2+1)*(Complex(1)*y^15+1/6*y^16+Complex(5/3)*y^13-5/3*y^14+Complex(
-1)*y-970/3*y^12+Complex(-5/3)*y^3+6191*y^10+Complex(34165/3)*y^7-13855*y^8+
Complex(6157/3)*y^11+6191*y^6+Complex(-6157/3)*y^5-970/3*y^4+Complex(-34165/3)*
y^9-5/3*y^2+1/6)*polylog(2,1/(y^2+1))-1/2*y*(Complex(1)*y^17+1/6*y^18+Complex(8
/3)*y^15-3/2*y^16+Complex(3664)*y^13-470*y^14+Complex(1)*y+13566*y^12+Complex(8
/3)*y^3-47579*y^10+Complex(-21376)*y^7+39739*y^8+Complex(-30896)*y^11-7686*y^6+
Complex(51590)*y^9+190*y^4+Complex(1704)*y^5+3/2*y^2-1/6)*polylog(2,-y^2)+y*(
Complex(1)*y^17+Complex(8/3)*y^15+Complex(3303/2)*y^13+Complex(-3/2)*y+Complex(
-4)*y^3+Complex(17014)*y^7+Complex(-3946)*y^11+Complex(-25795/2)*y^9+1/4-1815/4
*y^4+9259/4*y^10+1/6*y^18+47317/12*y^12-3/2*y^16+111073/12*y^6-1155/4*y^14-9/4*
y^2-78059/4*y^8+Complex(-5987/2)*y^5)*ln(y^2+1)^2-1/6*((Complex(36942)*y^12+3*y
^17+Complex(-204990)*y^10-30*y^15+Complex(18)*y^16-5820*y^13+Complex(-30)*y^4+
111438*y^11+Complex(-36942)*y^6-249390*y^9+Complex(-18)*y^2+111438*y^7+Complex(
204990)*y^8-5820*y^5+Complex(30)*y^14-30*y^3+3*y)*ln(2)+(Complex(-12314)*y^12-y
^17+Complex(68330)*y^10+10*y^15+Complex(-6)*y^16+1940*y^13+Complex(10)*y^4-\
37146*y^11+Complex(12314)*y^6+83130*y^9+Complex(6)*y^2-37146*y^7+Complex(-68330
)*y^8+1940*y^5+Complex(-10)*y^14+10*y^3-y)*ln(b)+(Complex(24628)*y^12+2*y^17+
Complex(-136660)*y^10-20*y^15+Complex(12)*y^16-3880*y^13+Complex(-20)*y^4+74292
*y^11+Complex(-24628)*y^6-166260*y^9+Complex(-12)*y^2+74292*y^7+Complex(136660)
*y^8-3880*y^5+Complex(20)*y^14-20*y^3+2*y)*ln(y)+Complex(-1)+Complex(1)*y^18+(-\
14114/3465+ln(p_inf))*y^17+(Complex(8732/1155)+Complex(6)*ln(p_inf))*y^16+(-10*
ln(p_inf)-56318/693)*y^15+(Complex(-245137/693)+Complex(10)*ln(p_inf))*y^14+(-\
1940*ln(p_inf)-3564646/693)*y^13+(Complex(74734259/3465)+Complex(12314)*ln(
p_inf))*y^12+(37146*ln(p_inf)+60437722/1155)*y^11+(Complex(-59387401/693)+
Complex(-68330)*ln(p_inf))*y^10+(-83130*ln(p_inf)-23206768/231)*y^9+(Complex(
59387401/693)+Complex(68330)*ln(p_inf))*y^8+(37146*ln(p_inf)+60437722/1155)*y^7
+(Complex(-74734259/3465)+Complex(-12314)*ln(p_inf))*y^6+(-1940*ln(p_inf)-\
3564646/693)*y^5+(Complex(245137/693)+Complex(-10)*ln(p_inf))*y^4+(-10*ln(p_inf
)-56318/693)*y^3+(Complex(-8732/1155)+Complex(-6)*ln(p_inf))*y^2+(-14114/3465+
ln(p_inf))*y)*(y^2+1)*ln(y^2+1)+1/6*y*(-1282/3465*ln(p_inf)+(Complex(-237491/
693)*ln(p_inf)+Complex(-470237/4620)+Complex(5/2)*ln(p_inf)^2)*y^13+(-485*ln(
p_inf)^2+44588821/8316-3430739/693*ln(p_inf))*y^12+(Complex(67290292/3465)*ln(
p_inf)+Complex(-20588789/660)+Complex(6157/2)*ln(p_inf)^2)*y^11+(96271597/2310*
ln(p_inf)-170355847/1980+18573/2*ln(p_inf)^2)*y^10+(Complex(-39085814/693)*ln(
p_inf)+Complex(183200527/1260)+Complex(-34165/2)*ln(p_inf)^2)*y^9+(2450612/15-\
11603384/231*ln(p_inf)-41565/2*ln(p_inf)^2)*y^8+(Complex(20301587/693)*ln(p_inf
)+Complex(-5191401569/41580)+Complex(34165/2)*ln(p_inf)^2)*y^7+(-294138623/4620
+24603847/2310*ln(p_inf)+18573/2*ln(p_inf)^2)*y^6+(Complex(833198057/41580)+
Complex(-6157/2)*ln(p_inf)^2+Complex(-7443967/3465)*ln(p_inf))*y^5+(6058183/
1980-133907/693*ln(p_inf)-485*ln(p_inf)^2)*y^4+(Complex(57103/41580)+Complex(-5
/2)*ln(p_inf)^2+Complex(7646/693)*ln(p_inf))*y^3+(201473/13860-2495/1386*ln(
p_inf)-5/2*ln(p_inf)^2)*y^2+(Complex(10483/1260)+Complex(-3/2)*ln(p_inf)^2+
Complex(1409/1155)*ln(p_inf))*y+((-55719*y^10+124695*y^8-55719*y^6+2910*y^4+15*
y^2+Complex(-9)*y^15-3/2-3/2*y^16+15*y^14+2910*y^12+Complex(-15)*y^13+Complex(9
)*y+Complex(15)*y^3+Complex(-102495)*y^7+Complex(-18471)*y^11+Complex(102495)*y
^9+Complex(18471)*y^5)*ln(b)+(55719*y^10-124695*y^8+55719*y^6-2910*y^4-15*y^2+3
/2+Complex(9)*y^15+3/2*y^16-15*y^14-2910*y^12+Complex(15)*y^13+Complex(-9)*y+
Complex(-15)*y^3+Complex(102495)*y^7+Complex(18471)*y^11+Complex(-102495)*y^9+
Complex(-18471)*y^5)*ln(y)+Complex(3)*y^17+(-61469/6930+3/2*ln(p_inf))*y^16+(
Complex(9)*ln(p_inf)+Complex(45946/1155))*y^15+(-361469/1386-15*ln(p_inf))*y^14
+(Complex(15)*ln(p_inf)+Complex(-696950/693))*y^13+(-13303679/693-2910*ln(p_inf
))*y^12+(Complex(18471)*ln(p_inf)+Complex(297445987/3465))*y^11+(55719*ln(p_inf
)+481020577/2310)*y^10+(Complex(-102495)*ln(p_inf)+Complex(-223326101/693))*y^9
+(-77824385/231-124695*ln(p_inf))*y^8+(Complex(102495)*ln(p_inf)+Complex(
166973420/693))*y^7+(266017327/2310+55719*ln(p_inf))*y^6+(Complex(-117907012/
3465)+Complex(-18471)*ln(p_inf))*y^5+(-3413183/693-2910*ln(p_inf))*y^4+(
Complex(7415/693)+Complex(-15)*ln(p_inf))*y^3+(-38531/1386-15*ln(p_inf))*y^2+(
Complex(-11296/1155)+Complex(-9)*ln(p_inf))*y+3/2*ln(p_inf)+7831/6930)*ln(2)+(1
/4*ln(p_inf)^2-17747/83160-12832/3465*ln(p_inf))*y^16+(1/4+1/4*y^16+Complex(3/2
)*y^15-5/2*y^14+Complex(5/2)*y^13-485*y^12+Complex(-3/2)*y+18573/2*y^10+
Complex(-5/2)*y^3-41565/2*y^8+Complex(34165/2)*y^7+18573/2*y^6+Complex(6157/2)*
y^11-485*y^4+Complex(-34165/2)*y^9-5/2*y^2+Complex(-6157/2)*y^5)*ln(b)^2+(1/4+1
/4*y^16+Complex(3/2)*y^15-5/2*y^14+Complex(5/2)*y^13-485*y^12+Complex(-3/2)*y+
18573/2*y^10+Complex(-5/2)*y^3-41565/2*y^8+Complex(34165/2)*y^7+18573/2*y^6+
Complex(6157/2)*y^11-485*y^4+Complex(-34165/2)*y^9-5/2*y^2+Complex(-6157/2)*y^5
)*ln(y)^2+(Complex(10141/1155)*ln(p_inf)+Complex(-421153/13860)+Complex(3/2)*ln
(p_inf)^2)*y^15+(-5/2*ln(p_inf)^2+2730727/41580-110141/1386*ln(p_inf))*y^14+(
Complex(1)*y^17+(1/2*ln(p_inf)-12832/3465)*y^16+(Complex(3)*ln(p_inf)+Complex(
10141/1155))*y^15+(-110141/1386-5*ln(p_inf))*y^14+(Complex(5)*ln(p_inf)+
Complex(-237491/693))*y^13+(-3430739/693-970*ln(p_inf))*y^12+(Complex(6157)*ln(
p_inf)+Complex(67290292/3465))*y^11+(18573*ln(p_inf)+96271597/2310)*y^10+(
Complex(-34165)*ln(p_inf)+Complex(-39085814/693))*y^9+(-41565*ln(p_inf)-\
11603384/231)*y^8+(Complex(34165)*ln(p_inf)+Complex(20301587/693))*y^7+(
24603847/2310+18573*ln(p_inf))*y^6+(Complex(-7443967/3465)+Complex(-6157)*ln(
p_inf))*y^5+(-133907/693-970*ln(p_inf))*y^4+(Complex(7646/693)+Complex(-5)*ln(
p_inf))*y^3+(-2495/1386-5*ln(p_inf))*y^2+(Complex(1409/1155)+Complex(-3)*ln(
p_inf))*y+1/2*ln(p_inf)-1282/3465)*ln(y)+(Complex(1)*ln(p_inf)+Complex(-8593/
6930))*y^17+((-1/2*y^16+5*y^14+5*y^2-18573*y^6+970*y^4-18573*y^10+41565*y^8+
Complex(-3)*y^15+Complex(-5)*y^13+Complex(3)*y+Complex(5)*y^3+Complex(-34165)*y
^7+Complex(-6157)*y^11+Complex(34165)*y^9+Complex(6157)*y^5-1/2+970*y^12)*ln(y)
+Complex(-1)*y^17+(-1/2*ln(p_inf)+12832/3465)*y^16+(Complex(-3)*ln(p_inf)+
Complex(-10141/1155))*y^15+(110141/1386+5*ln(p_inf))*y^14+(Complex(-5)*ln(p_inf
)+Complex(237491/693))*y^13+(3430739/693+970*ln(p_inf))*y^12+(Complex(-6157)*ln
(p_inf)+Complex(-67290292/3465))*y^11+(-18573*ln(p_inf)-96271597/2310)*y^10+(
Complex(34165)*ln(p_inf)+Complex(39085814/693))*y^9+(41565*ln(p_inf)+11603384/
231)*y^8+(Complex(-34165)*ln(p_inf)+Complex(-20301587/693))*y^7+(-24603847/2310
-18573*ln(p_inf))*y^6+(Complex(7443967/3465)+Complex(6157)*ln(p_inf))*y^5+(
133907/693+970*ln(p_inf))*y^4+(Complex(-7646/693)+Complex(5)*ln(p_inf))*y^3+(
2495/1386+5*ln(p_inf))*y^2+(Complex(-1409/1155)+Complex(3)*ln(p_inf))*y+1282/
3465-1/2*ln(p_inf))*ln(b)+1/4*ln(p_inf)^2-13213/9240+(92865/2*y^10+Complex(15/2
)*y^15+Complex(25/2)*y^13+Complex(-15/2)*y+Complex(-25/2)*y^3+Complex(170825/2)
*y^7+Complex(30785/2)*y^11+Complex(-170825/2)*y^9+Complex(-30785/2)*y^5+5/4+5/4
*y^16-25/2*y^14-2425*y^12-207825/2*y^8+92865/2*y^6-2425*y^4-25/2*y^2)*ln(2)^2)*
(y^2+1))*7^(1/2)*mu/(y^2+1)^12/b^3*p_inf^4+2132/385*y*(6640/20787*y*(y^2+1)*(
Complex(1)+101/3320*y+Complex(1)*y^24-101/3320*y^23+2815827/16600*y^21-\
911588199/16600*y^17+1309923691/116200*y^19+17498371161/11620*y^11-17498371161/
11620*y^13+430350981/1660*y^15-1309923691/116200*y^5-2815827/16600*y^3+
911588199/16600*y^7-430350981/1660*y^9+Complex(89347/16600)*y^22+Complex(
55484501/58100)*y^20+Complex(-4149608747/116200)*y^18+Complex(162139869/2075)*y
^16+Complex(-6544688931/8300)*y^14+Complex(53907030411/29050)*y^12+Complex(-\
6544688931/8300)*y^10+Complex(162139869/2075)*y^8+Complex(-4149608747/116200)*y
^6+Complex(55484501/58100)*y^4+Complex(89347/16600)*y^2)*ln(b)-6640/20787*y*(y^
2+1)*(Complex(1)+101/3320*y+Complex(1)*y^24-101/3320*y^23+2815827/16600*y^21-\
911588199/16600*y^17+1309923691/116200*y^19+17498371161/11620*y^11-17498371161/
11620*y^13+430350981/1660*y^15-1309923691/116200*y^5-2815827/16600*y^3+
911588199/16600*y^7-430350981/1660*y^9+Complex(89347/16600)*y^22+Complex(
55484501/58100)*y^20+Complex(-4149608747/116200)*y^18+Complex(162139869/2075)*y
^16+Complex(-6544688931/8300)*y^14+Complex(53907030411/29050)*y^12+Complex(-\
6544688931/8300)*y^10+Complex(162139869/2075)*y^8+Complex(-4149608747/116200)*y
^6+Complex(55484501/58100)*y^4+Complex(89347/16600)*y^2)*ln(2)+113238608/533*Pi
^2*y^14+6640/20787*y*(Complex(-1)+Complex(1)*y^26-29763/830*y*(Complex(1)*y^23+
1370/9921*y^24-22276/9921*y^22-2092010/9921*y^20+18779288/9921*y^18-3573418/
9921*y^16+436776940/9921*y^14-368025476/3307*y^12-22276/9921*y^2+18779288/9921*
y^6-2092010/9921*y^4+436776940/9921*y^10-3573418/9921*y^8+Complex(-1)*y+1370/
9921+Complex(-6379/9921)*y^3+Complex(6379/9921)*y^21+Complex(106070620/9921)*y^
15+Complex(885900764/9921)*y^11+Complex(-106070620/9921)*y^9+Complex(11300963/
9921)*y^7+Complex(-9960335/9921)*y^5+Complex(-885900764/9921)*y^13+Complex(
9960335/9921)*y^19+Complex(-11300963/9921)*y^17)*ln(2)+(Complex(231162577/1660)
+Complex(5976201/166)*ln(p_inf))*y^6+(738500011/23240+627603/83*ln(p_inf))*y^5+
(-58037/6640-411/83*ln(p_inf))*y^25+(Complex(366768520829/29050)+Complex(
1328851146/415)*ln(p_inf))*y^14+(125310769479/8300+1656114642/415*ln(p_inf))*y^
13+(Complex(-346080768029/29050)+Complex(-1328851146/415)*ln(p_inf))*y^12+(-\
131033082/83*ln(p_inf)-69802676389/11620)*y^11+(Complex(1423378083/830)+
Complex(31821186/83)*ln(p_inf))*y^10+29763/830*y*(Complex(1)*y^23+1370/9921*y^
24-22276/9921*y^22-2092010/9921*y^20+18779288/9921*y^18-3573418/9921*y^16+
436776940/9921*y^14-368025476/3307*y^12-22276/9921*y^2+18779288/9921*y^6-\
2092010/9921*y^4+436776940/9921*y^10-3573418/9921*y^8+Complex(-1)*y+1370/9921+
Complex(-6379/9921)*y^3+Complex(6379/9921)*y^21+Complex(106070620/9921)*y^15+
Complex(885900764/9921)*y^11+Complex(-106070620/9921)*y^9+Complex(11300963/9921
)*y^7+Complex(-9960335/9921)*y^5+Complex(-885900764/9921)*y^13+Complex(9960335/
9921)*y^19+Complex(-11300963/9921)*y^17)*ln(b)+(Complex(-62370163/58100)+
Complex(19137/830)*ln(p_inf))*y^4+(6409567/16600+33414/415*ln(p_inf))*y^3+(
Complex(560639/8300)+Complex(29763/830)*ln(p_inf))*y^2+(-58037/6640-411/83*ln(
p_inf))*y+(Complex(-560639/8300)+Complex(-29763/830)*ln(p_inf))*y^24+(6409567/
16600+33414/415*ln(p_inf))*y^23+(Complex(143708563/58100)+Complex(-19137/830)*
ln(p_inf))*y^22+(627603/83*ln(p_inf)+930582187/23240)*y^21+(Complex(-244744561/
1660)+Complex(-5976201/166)*ln(p_inf))*y^20+(-25054578919/116200-28168932/415*
ln(p_inf))*y^19+(Complex(2029400417/58100)+Complex(33902889/830)*ln(p_inf))*y^
18+(783626009/33200+5360127/415*ln(p_inf))*y^17+(Complex(-300858183/166)+
Complex(-31821186/83)*ln(p_inf))*y^16+(-77490026917/11620-131033082/83*ln(p_inf
))*y^15+(5360127/415*ln(p_inf)+9414794009/33200)*y^9+(Complex(-14514766817/
58100)+Complex(-33902889/830)*ln(p_inf))*y^8+(-31820236519/116200-28168932/415*
ln(p_inf))*y^7)*ln(y)+Complex(45/1066)*Pi-788480/533*y^6*(-13/64-99/32*y^2+
94773/32*y^8-53821/32*y^6+2131/8*y^12-53821/32*y^10-13/64*y^16-99/32*y^14+2131/
8*y^4+Complex(1)*y^15+Complex(53)*y^13+Complex(-1)*y+Complex(-53)*y^3+Complex(-\
2576)*y^7+Complex(-804)*y^11+Complex(2576)*y^9+Complex(804)*y^5)*polylog(2,1/(y
^2+1)*y^2)-394240/533*y^6*(-13/64-99/32*y^2+94773/32*y^8-53821/32*y^6+2131/8*y^
12-53821/32*y^10-13/64*y^16-99/32*y^14+2131/8*y^4+Complex(1)*y^15+Complex(53)*y
^13+Complex(-1)*y+Complex(-53)*y^3+Complex(-2576)*y^7+Complex(-804)*y^11+
Complex(2576)*y^9+Complex(804)*y^5)*ln(y^2+1)^2+(158736/6929*y^2*(Complex(1)*y^
23+1370/9921*y^24-22276/9921*y^22-2092010/9921*y^20+18779288/9921*y^18-3573418/
9921*y^16+436776940/9921*y^14-368025476/3307*y^12-22276/9921*y^2+18779288/9921*
y^6-2092010/9921*y^4+436776940/9921*y^10-3573418/9921*y^8+Complex(-1)*y+1370/
9921+Complex(-6379/9921)*y^3+Complex(6379/9921)*y^21+Complex(106070620/9921)*y^
15+Complex(885900764/9921)*y^11+Complex(-106070620/9921)*y^9+Complex(11300963/
9921)*y^7+Complex(-9960335/9921)*y^5+Complex(-885900764/9921)*y^13+Complex(
9960335/9921)*y^19+Complex(-11300963/9921)*y^17)*ln(y)-1/2*(Complex(1)*y^5+45/
533*y^6+Complex(-2478/533)*y^3-1727/533*y^4+Complex(1)*y+1727/533*y^2-45/533)*(
y^2+1)^11)*ln(y^2+1)+79368/6929*y^2*(Complex(1)*y^23+1370/9921*y^24-22276/9921*
y^22-1831750/9921*y^20+22743248/9921*y^18-114958126/3307*y^16+863923260/3307*y^
14-1632929116/3307*y^12-22276/9921*y^2+22743248/9921*y^6-1831750/9921*y^4+
863923260/3307*y^10-114958126/3307*y^8+Complex(-1)*y+1370/9921+Complex(-6379/
9921)*y^3+Complex(6379/9921)*y^21+Complex(1136219740/9921)*y^15+Complex(
4186478044/9921)*y^11+Complex(-1136219740/9921)*y^9+Complex(79208803/9921)*y^7+
Complex(-8679055/9921)*y^5+Complex(-4186478044/9921)*y^13+Complex(8679055/9921)
*y^19+Complex(-79208803/9921)*y^17)*polylog(2,-y^2)-79368/6929*y^2*(Complex(1)*
y^23+1370/9921*y^24-22276/9921*y^22-2092010/9921*y^20+18779288/9921*y^18-\
3573418/9921*y^16+436776940/9921*y^14-368025476/3307*y^12-22276/9921*y^2+
18779288/9921*y^6-2092010/9921*y^4+436776940/9921*y^10-3573418/9921*y^8+
Complex(-1)*y+1370/9921+Complex(-6379/9921)*y^3+Complex(6379/9921)*y^21+
Complex(106070620/9921)*y^15+Complex(885900764/9921)*y^11+Complex(-106070620/
9921)*y^9+Complex(11300963/9921)*y^7+Complex(-9960335/9921)*y^5+Complex(-\
885900764/9921)*y^13+Complex(9960335/9921)*y^19+Complex(-11300963/9921)*y^17)*
ln(y)^2+Complex(-45/1066)*Pi*y^28+(Complex(-1699049/3731)*y^17+45/533*y^22+
Complex(14509704/3731)*y^15-1367/533*y^20+Complex(216239958/3731)*y^13-833/41*y
^18+Complex(1)*y-10074823/3731*y^16+Complex(1786/533)*y^3-40159218/3731*y^14+
Complex(14509704/3731)*y^7+458748246/3731*y^12+Complex(-82536036/533)*y^11-\
458748246/3731*y^10+Complex(1)*y^21+40159218/3731*y^8+Complex(216239958/3731)*y
^9+10074823/3731*y^6+Complex(-1699049/3731)*y^5+833/41*y^4+Complex(1786/533)*y^
19+1367/533*y^2-45/533)*(y^2+1)^3*ln(y+Complex(1))+(-63475/287*Pi+Complex(-\
13405422/18655)+Complex(-17168374/55965)*ln(p_inf)+Complex(-25516/20787)*Pi^2)*
y^23+(Complex(-211894/103935)*ln(p_inf)+Complex(-1107994/103935)+Complex(-13228
/6929)*Pi^2+3385/1066*Pi)*y^25+(-1901378/20787+Complex(14795/1066)*Pi-5630644/
103935*ln(p_inf)+89104/20787*Pi^2)*y^24+(254684425/7462*Pi+Complex(-6329538310/
145509)+Complex(45203852/20787)*Pi^2+Complex(-9860447834/727545)*ln(p_inf))*y^
19+(Complex(134221221988/311805)+1239535/82*Pi+Complex(-424282480/20787)*Pi^2+
Complex(1572301188/6929)*ln(p_inf))*y^17+(510787239328/727545+19314552392/48503
*ln(p_inf)-1747107760/20787*Pi^2+Complex(-60534155/574)*Pi)*y^16+(Complex(25516
/20787)*Pi^2+Complex(-13405422/18655)-63475/287*Pi+Complex(-17168374/55965)*ln(
p_inf))*y^5+(1901378/20787+5630644/103935*ln(p_inf)+Complex(-14795/1066)*Pi+
89104/20787*Pi^2)*y^4+(Complex(-1107994/103935)+3385/1066*Pi+Complex(-211894/
103935)*ln(p_inf)+Complex(13228/6929)*Pi^2)*y^3+(197969/124722-202/20787*ln(
p_inf)+Complex(-616/533)*Pi-5480/20787*Pi^2)*y^2+(Complex(-5600/20787)+1/2*Pi+
Complex(-6640/20787)*ln(p_inf))*y+(675271/533*Pi+Complex(2008903498/103935)+
Complex(-971740/507)*Pi^2+Complex(230779414/20787)*ln(p_inf))*y^21+(10142387404
/727545*ln(p_inf)-75117152/20787*Pi^2+62350733374/2182635+Complex(70620665/7462
)*Pi)*y^20+(-531853792/145509*ln(p_inf)+8368040/20787*Pi^2-1594357468/242515+
Complex(5165312/3731)*Pi)*y^22+(Complex(-5600/20787)+1/2*Pi+Complex(-6640/20787
)*ln(p_inf))*y^27+(-2428433959/15990-173944698/2665*ln(p_inf)+14293672/20787*Pi
^2+Complex(-21997880/533)*Pi)*y^18+(173944698/2665*ln(p_inf)+2428433959/15990+
Complex(21997880/533)*Pi+14293672/20787*Pi^2)*y^10+(Complex(-45203852/20787)*Pi
^2+Complex(-9860447834/727545)*ln(p_inf)+Complex(-6329538310/145509)+254684425/
7462*Pi)*y^9+(Complex(-16533663548/48503)*ln(p_inf)+Complex(-425018062052/
727545)-32837970/287*Pi+Complex(3543603056/20787)*Pi^2)*y^15+(Complex(-\
3543603056/20787)*Pi^2+Complex(-16533663548/48503)*ln(p_inf)+Complex(-\
425018062052/727545)-32837970/287*Pi)*y^13+(-510787239328/727545-19314552392/
48503*ln(p_inf)-1747107760/20787*Pi^2+Complex(60534155/574)*Pi)*y^12+(Complex(
424282480/20787)*Pi^2+Complex(1572301188/6929)*ln(p_inf)+Complex(134221221988/
311805)+1239535/82*Pi)*y^11+(-197969/124722+Complex(616/533)*Pi+202/20787*ln(
p_inf)-5480/20787*Pi^2)*y^26+(Complex(971740/507)*Pi^2+Complex(230779414/20787)
*ln(p_inf)+Complex(2008903498/103935)+675271/533*Pi)*y^7+(1594357468/242515+
531853792/145509*ln(p_inf)+Complex(-5165312/3731)*Pi+8368040/20787*Pi^2)*y^6+(-\
62350733374/2182635-10142387404/727545*ln(p_inf)+Complex(-70620665/7462)*Pi-\
75117152/20787*Pi^2)*y^8)*Pi^(1/2)*7^(1/2)*mu/b^3/(y^2+1)^15*p_inf^5-30528/385*
y^2*Pi^(1/2)*(-1/2*y*(Complex(1)*y^25+145/954*y^26-1397/954*y^24-181981/477*y^
22+422365/53*y^20+8935995/106*y^18-295181165/318*y^16+1249232690/477*y^14-\
1414396850/477*y^12+1397/954*y^2-1379575/159*y^6+190781/477*y^4+136266895/106*y
^10-43542385/318*y^8+Complex(1)*y+Complex(840844000/477)*y^15+Complex(
1063973200/477)*y^11+Complex(-254779205/477)*y^9+Complex(1183100/159)*y^7+
Complex(167542/53)*y^5+Complex(2060/477)*y^3+Complex(-495045980/159)*y^13+
Complex(18980/53)*y^19+Complex(-171217685/477)*y^17+Complex(2060/477)*y^23+
Complex(450266/159)*y^21-145/954)*polylog(2,1/(y^2+1)*y^2)+1/2*(Complex(629/477
)*y^17+145/954*y^20+Complex(530510/477)*y^15-916/477*y^18+Complex(-225158/159)*
y^13-22779/106*y^16+Complex(-1)*y+1130732/477*y^14+Complex(-629/477)*y^3+
2297489/477*y^12+Complex(225158/159)*y^7-3035120/159*y^10+Complex(-2274584/159)
*y^11+2297489/477*y^8+Complex(2274584/159)*y^9+1130732/477*y^6+Complex(-530510/
477)*y^5-22779/106*y^4+Complex(1)*y^19-916/477*y^2+145/954)*y*(y^2+1)^3*polylog
(2,1/(y^2+1))-1/2*y*(Complex(1)*y^25+145/954*y^26-1397/954*y^24-181981/477*y^22
+422365/53*y^20+8935995/106*y^18-295181165/318*y^16+1249232690/477*y^14-\
1414396850/477*y^12+1397/954*y^2-1379575/159*y^6+190781/477*y^4+136266895/106*y
^10-43542385/318*y^8+Complex(1)*y+Complex(840844000/477)*y^15+Complex(
1063973200/477)*y^11+Complex(-254779205/477)*y^9+Complex(1183100/159)*y^7+
Complex(167542/53)*y^5+Complex(2060/477)*y^3+Complex(-495045980/159)*y^13+
Complex(18980/53)*y^19+Complex(-171217685/477)*y^17+Complex(2060/477)*y^23+
Complex(450266/159)*y^21-145/954)*polylog(2,-y^2)+(Complex(-25460030/53)*y^15+
Complex(-247064030/477)*y^11+Complex(72767320/477)*y^9+Complex(-226150/53)*y^7+
Complex(-2088509/954)*y^5+Complex(-1030/159)*y^3+Complex(123761495/159)*y^13+
Complex(368440/159)*y^19+Complex(22487935/318)*y^17+Complex(659171/954)*y^21+
Complex(-3/2)*y+Complex(1)*y^25+145/954*y^26-1397/954*y^24-343199/1908*y^22+
301415/1908*y^20-13305715/1908*y^18+149385245/636*y^16-222368275/318*y^14+
664709945/954*y^12-1397/636*y^2+8241425/1908*y^6-715961/1908*y^4-50651420/159*y
^10+23054960/477*y^8+Complex(2060/477)*y^23+145/636)*y*ln(y^2+1)^2+5/2862*(
Complex(-1)+(Complex(-40942512/5)*y^12+Complex(40942512/5)*y^10+Complex(636612)
*y^16+Complex(-3774/5)*y^4+Complex(-636612)*y^6+Complex(3774/5)*y^18+Complex(-\
2862/5)*y^2+Complex(4052844/5)*y^8+Complex(2862/5)*y^20+Complex(-4052844/5)*y^
14+13784934/5*y^9-10926432*y^11-615033/5*y^17+6784392/5*y^15+13784934/5*y^13+
6784392/5*y^7-615033/5*y^5-5496/5*y^3+87*y+87*y^21-5496/5*y^19)*ln(b)+Complex(1
)*y^22+(Complex(-22407043398/1925)+Complex(-40942512/5)*ln(p_inf))*y^10+(-\
13784934/5*ln(p_inf)-28198199653/5775)*y^9+(Complex(-558134656/1925)+Complex(-\
4052844/5)*ln(p_inf))*y^8+(-6784392/5*ln(p_inf)-10227660964/5775)*y^7+(Complex(
1269656957/1155)+Complex(636612)*ln(p_inf))*y^6+(615033/5*ln(p_inf)+1201725009/
3850)*y^5+(Complex(-160303202/5775)+Complex(3774/5)*ln(p_inf))*y^4+(5496/5*ln(
p_inf)+22514552/5775)*y^3+(Complex(-196272/1925)+Complex(2862/5)*ln(p_inf))*y^2
+(245963/2310-87*ln(p_inf))*y+(245963/2310-87*ln(p_inf))*y^21+(Complex(196272/
1925)+Complex(-2862/5)*ln(p_inf))*y^20+(5496/5*ln(p_inf)+22514552/5775)*y^19+(
Complex(160303202/5775)+Complex(-3774/5)*ln(p_inf))*y^18+(615033/5*ln(p_inf)+
1201725009/3850)*y^17+(Complex(-1269656957/1155)+Complex(-636612)*ln(p_inf))*y^
16+(-6784392/5*ln(p_inf)-10227660964/5775)*y^15+(Complex(558134656/1925)+
Complex(4052844/5)*ln(p_inf))*y^14+(-13784934/5*ln(p_inf)-28198199653/5775)*y^
13+(Complex(22407043398/1925)+Complex(40942512/5)*ln(p_inf))*y^12+(10926432*ln(
p_inf)+519380248/35)*y^11-5724/5*(Complex(629/477)*y^17+145/954*y^20+Complex(
530510/477)*y^15-916/477*y^18+Complex(-225158/159)*y^13-22779/106*y^16+Complex(
-1)*y+1130732/477*y^14+Complex(-629/477)*y^3+2297489/477*y^12+Complex(225158/
159)*y^7-3035120/159*y^10+Complex(-2274584/159)*y^11+2297489/477*y^8+Complex(
2274584/159)*y^9+1130732/477*y^6+Complex(-530510/477)*y^5-22779/106*y^4+
Complex(1)*y^19-916/477*y^2+145/954)*y*ln(y)-8586/5*(Complex(629/477)*y^17+145/
954*y^20+Complex(530510/477)*y^15-916/477*y^18+Complex(-225158/159)*y^13-22779/
106*y^16+Complex(-1)*y+1130732/477*y^14+Complex(-629/477)*y^3+2297489/477*y^12+
Complex(225158/159)*y^7-3035120/159*y^10+Complex(-2274584/159)*y^11+2297489/477
*y^8+Complex(2274584/159)*y^9+1130732/477*y^6+Complex(-530510/477)*y^5-22779/
106*y^4+Complex(1)*y^19-916/477*y^2+145/954)*y*ln(2))*(y^2+1)^3*ln(y^2+1)-5/
2862*y*(y^2+1)^3*(61651/2310*ln(p_inf)+(2731608*y^10-87/4*y^20+Complex(-1887/10
)*y^17+Complex(-159153)*y^15+Complex(1013211/5)*y^13+Complex(1431/10)*y+
Complex(1887/10)*y^3+Complex(-1013211/5)*y^7+Complex(10235628/5)*y^11+Complex(-\
10235628/5)*y^9+Complex(159153)*y^5+Complex(-1431/10)*y^19-87/4+1374/5*y^18+
615033/20*y^16-1696098/5*y^14-6892467/10*y^12-6892467/10*y^8-1696098/5*y^6+
615033/20*y^4+1374/5*y^2)*ln(b)^2+(Complex(-1887/2)*y^17+13658040*y^10+Complex(
-795765)*y^15+Complex(1013211)*y^13+Complex(1431/2)*y+Complex(1887/2)*y^3+
Complex(-1013211)*y^7-435/4*y^20+Complex(10235628)*y^11+Complex(-10235628)*y^9+
Complex(795765)*y^5+Complex(-1431/2)*y^19-435/4+1374*y^18+615033/4*y^16-1696098
*y^14-6892467/2*y^12-6892467/2*y^8-1696098*y^6+615033/4*y^4+1374*y^2)*ln(2)^2+(
2731608*y^10-87/4*y^20+Complex(-1887/10)*y^17+Complex(-159153)*y^15+Complex(
1013211/5)*y^13+Complex(1431/10)*y+Complex(1887/10)*y^3+Complex(-1013211/5)*y^7
+Complex(10235628/5)*y^11+Complex(-10235628/5)*y^9+Complex(159153)*y^5+Complex(
-1431/10)*y^19-87/4+1374/5*y^18+615033/20*y^16-1696098/5*y^14-6892467/10*y^12-\
6892467/10*y^8-1696098/5*y^6+615033/20*y^4+1374/5*y^2)*ln(y)^2+(Complex(1)*y^21
+(-87/2*ln(p_inf)+92156/1155)*y^20+(Complex(35766/1925)+Complex(-1431/5)*ln(
p_inf))*y^19+(2748/5*ln(p_inf)+42333197/11550)*y^18+(Complex(153410941/5775)+
Complex(-1887/5)*ln(p_inf))*y^17+(615033/10*ln(p_inf)+1116160557/3850)*y^16+(
Complex(-318306)*ln(p_inf)+Complex(-1065053389/1155))*y^15+(-6452922467/5775-\
3392196/5*ln(p_inf))*y^14+(Complex(2026422/5)*ln(p_inf)+Complex(-1571126017/
1925))*y^13+(-28790300774/5775-6892467/5*ln(p_inf))*y^12+(Complex(20471256/5)*
ln(p_inf)+Complex(15898357229/1925))*y^11+(5463216*ln(p_inf)+259690124/35)*y^10
+(Complex(-20471256/5)*ln(p_inf)+Complex(-6508686169/1925))*y^9+(-6892467/5*ln(
p_inf)+592101121/5775)*y^8+(Complex(-2026422/5)*ln(p_inf)+Complex(-2129260673/
1925))*y^7+(-3774738497/5775-3392196/5*ln(p_inf))*y^6+(Complex(204603568/1155)+
Complex(318306)*ln(p_inf))*y^5+(42782226/1925+615033/10*ln(p_inf))*y^4+(
Complex(-6892261/5775)+Complex(1887/5)*ln(p_inf))*y^3+(2695907/11550+2748/5*ln(
p_inf))*y^2+(Complex(-160506/1925)+Complex(1431/5)*ln(p_inf))*y-87/2*ln(p_inf)+
61651/2310)*ln(y)+(Complex(1)*ln(p_inf)+Complex(-84823/6930))*y^21+(Complex(-\
1897417/2100)+Complex(1431/10)*ln(p_inf)^2+Complex(-160506/1925)*ln(p_inf))*y+(
-261/2*ln(p_inf)+(16389648*y^10-20677401/5*y^8-10176588/5*y^6+1845099/10*y^4+
8244/5*y^2-261/2+8244/5*y^18+1845099/10*y^16-10176588/5*y^14-20677401/5*y^12-\
261/2*y^20+Complex(-5661/5)*y^17+Complex(-954918)*y^15+Complex(6079266/5)*y^13+
Complex(4293/5)*y+Complex(5661/5)*y^3+Complex(-6079266/5)*y^7+Complex(61413768/
5)*y^11+Complex(-61413768/5)*y^9+Complex(954918)*y^5+Complex(-4293/5)*y^19)*ln(
y)+(-16389648*y^10+20677401/5*y^8+10176588/5*y^6-1845099/10*y^4-8244/5*y^2+261/
2-8244/5*y^18-1845099/10*y^16+10176588/5*y^14+20677401/5*y^12+261/2*y^20+
Complex(5661/5)*y^17+Complex(954918)*y^15+Complex(-6079266/5)*y^13+Complex(-\
4293/5)*y+Complex(-5661/5)*y^3+Complex(6079266/5)*y^7+Complex(-61413768/5)*y^11
+Complex(61413768/5)*y^9+Complex(-954918)*y^5+Complex(4293/5)*y^19)*ln(b)+
Complex(3)*y^21+(Complex(-954918)*ln(p_inf)+Complex(-4842181513/1155))*y^15+(-\
36911120237/5775-10176588/5*ln(p_inf))*y^14+(Complex(6079266/5)*ln(p_inf)+
Complex(-1218250417/1925))*y^13+(-122034824069/5775-20677401/5*ln(p_inf))*y^12+
(Complex(61413768/5)*ln(p_inf)+Complex(83003439119/1925))*y^11+(16389648*ln(
p_inf)+1635691604/35)*y^10+(Complex(-61413768/5)*ln(p_inf)+Complex(-54834425939
/1925))*y^9+(-33887618384/5775-20677401/5*ln(p_inf))*y^8+(Complex(-6079266/5)*
ln(p_inf)+Complex(-9882909653/1925))*y^7+(-28876568327/5775-10176588/5*ln(p_inf
))*y^6+(Complex(452166410/231)+Complex(954918)*ln(p_inf))*y^5+(1317488607/3850+
1845099/10*ln(p_inf))*y^4+(Complex(-10912816/5775)+Complex(5661/5)*ln(p_inf))*y
^3+(36525857/11550+8244/5*ln(p_inf))*y^2+(Complex(1986639/1925)+Complex(4293/5)
*ln(p_inf))*y+(-261/2*ln(p_inf)+102769/2310)*y^20+(Complex(-2360859/1925)+
Complex(-4293/5)*ln(p_inf))*y^19+(155437727/11550+8244/5*ln(p_inf))*y^18+(
Complex(450468856/5775)+Complex(-5661/5)*ln(p_inf))*y^17+(2204638461/1925+
1845099/10*ln(p_inf))*y^16-132607/1155)*ln(2)+(Complex(-1065053389/1155)*ln(
p_inf)+Complex(24439785673/17325)+Complex(-159153)*ln(p_inf)^2)*y^15+(Complex(-\
49995287/69300)+Complex(1887/10)*ln(p_inf)^2+Complex(-6892261/5775)*ln(p_inf))*
y^3+(-12970103/6930+2695907/11550*ln(p_inf)+1374/5*ln(p_inf)^2)*y^2+(-1696098/5
*ln(p_inf)^2+92699675491/34650-6452922467/5775*ln(p_inf))*y^14-87/4*ln(p_inf)^2
+((-5463216*y^10+6892467/5*y^8+3392196/5*y^6-615033/10*y^4-2748/5*y^2+87/2-2748
/5*y^18-615033/10*y^16+3392196/5*y^14+6892467/5*y^12+87/2*y^20+Complex(1887/5)*
y^17+Complex(318306)*y^15+Complex(-2026422/5)*y^13+Complex(-1431/5)*y+Complex(-\
1887/5)*y^3+Complex(2026422/5)*y^7+Complex(-20471256/5)*y^11+Complex(20471256/5
)*y^9+Complex(-318306)*y^5+Complex(1431/5)*y^19)*ln(y)+Complex(-1)*y^21+(87/2*
ln(p_inf)-92156/1155)*y^20+(Complex(-35766/1925)+Complex(1431/5)*ln(p_inf))*y^
19+(-2748/5*ln(p_inf)-42333197/11550)*y^18+(Complex(-153410941/5775)+Complex(
1887/5)*ln(p_inf))*y^17+(-615033/10*ln(p_inf)-1116160557/3850)*y^16+(Complex(
318306)*ln(p_inf)+Complex(1065053389/1155))*y^15+(6452922467/5775+3392196/5*ln(
p_inf))*y^14+(Complex(-2026422/5)*ln(p_inf)+Complex(1571126017/1925))*y^13+(
28790300774/5775+6892467/5*ln(p_inf))*y^12+(Complex(-20471256/5)*ln(p_inf)+
Complex(-15898357229/1925))*y^11+(-5463216*ln(p_inf)-259690124/35)*y^10+(
Complex(20471256/5)*ln(p_inf)+Complex(6508686169/1925))*y^9+(6892467/5*ln(p_inf
)-592101121/5775)*y^8+(Complex(2026422/5)*ln(p_inf)+Complex(2129260673/1925))*y
^7+(3774738497/5775+3392196/5*ln(p_inf))*y^6+(Complex(-204603568/1155)+Complex(
-318306)*ln(p_inf))*y^5+(-42782226/1925-615033/10*ln(p_inf))*y^4+(Complex(
6892261/5775)+Complex(-1887/5)*ln(p_inf))*y^3+(-2695907/11550-2748/5*ln(p_inf))
*y^2+(Complex(160506/1925)+Complex(-1431/5)*ln(p_inf))*y+87/2*ln(p_inf)-61651/
2310)*ln(b)+(Complex(-6508686169/1925)*ln(p_inf)+Complex(479610594293/34650)+
Complex(-10235628/5)*ln(p_inf)^2)*y^9+(13157818793/3300+592101121/5775*ln(p_inf
)-6892467/10*ln(p_inf)^2)*y^8+(Complex(-1571126017/1925)*ln(p_inf)+Complex(-\
346059558/385)+Complex(1013211/5)*ln(p_inf)^2)*y^13+(Complex(152115277/23100)+
Complex(-1887/10)*ln(p_inf)^2+Complex(153410941/5775)*ln(p_inf))*y^17+(615033/
20*ln(p_inf)^2-13264082149/46200+1116160557/3850*ln(p_inf))*y^16+(Complex(-\
2129260673/1925)*ln(p_inf)+Complex(10110954487/5775)+Complex(-1013211/5)*ln(
p_inf)^2)*y^7+(1374/5*ln(p_inf)^2-20747962/5775+42333197/11550*ln(p_inf))*y^18+
(Complex(-1431/10)*ln(p_inf)^2+Complex(7232527/4620)+Complex(35766/1925)*ln(
p_inf))*y^19+(92156/1155*ln(p_inf)+32515859/138600-87/4*ln(p_inf)^2)*y^20+(-\
6892467/10*ln(p_inf)^2+5967855191/900-28790300774/5775*ln(p_inf))*y^12+(
Complex(15898357229/1925)*ln(p_inf)+Complex(-190203554027/11550)+Complex(
10235628/5)*ln(p_inf)^2)*y^11+(259690124/35*ln(p_inf)-46365810307/2310+2731608*
ln(p_inf)^2)*y^10+(79878647609/34650-3774738497/5775*ln(p_inf)-1696098/5*ln(
p_inf)^2)*y^6+(Complex(-35315891173/34650)+Complex(159153)*ln(p_inf)^2+Complex(
204603568/1155)*ln(p_inf))*y^5+(-8933745683/46200+42782226/1925*ln(p_inf)+
615033/20*ln(p_inf)^2)*y^4+3561409/27720))*7^(1/2)*mu/b^3/(y^2+1)^16*p_inf^6-\
26168/5005*y*Pi^(1/2)*7^(1/2)*mu*((Complex(9732119137312/9273285)+Complex(
5577349598/29439)*Pi^2+Complex(1921168001113/3091095)*ln(p_inf)+508547170781/
1236438*Pi)*y^11+(1890208100639/6182190*ln(p_inf)+41737223130961/74186280+
Complex(-90162887939/618219)*Pi+4027481032/29439*Pi^2)*y^10+(Complex(-\
265421398871/1324755)+Complex(-2016454804/29439)*Pi^2+Complex(-8496231070/88317
)*ln(p_inf)-1509567547/412146*Pi)*y^9+(-21673134304/264951-120328527376/3091095
*ln(p_inf)+Complex(-5977241992/618219)*Pi-674452288/29439*Pi^2)*y^8+(Complex(
364564462937/9273285)+Complex(63303124286/3091095)*ln(p_inf)+Complex(156459532/
29439)*Pi^2+493355111/412146*Pi)*y^7+(Complex(-44560714/3091095)+Complex(17986/
9813)*Pi^2+Complex(-2817067/1030365)*ln(p_inf)-2059/6542*Pi)*y^3+(1607519/
4945752-1343311/1236438*ln(p_inf)+Complex(-10555/3271)*Pi-4520/29439*Pi^2)*y^2+
(Complex(-18185/29439)+Complex(-1920/3271)*ln(p_inf)+1/2*Pi)*y+(Complex(
364564462937/9273285)+Complex(-156459532/29439)*Pi^2+Complex(63303124286/
3091095)*ln(p_inf)+493355111/412146*Pi)*y^25+(Complex(5977241992/618219)*Pi+
21673134304/264951+120328527376/3091095*ln(p_inf)-674452288/29439*Pi^2)*y^24+(-\
99464330597/8242920+Complex(50647613/22897)*Pi-38957614663/6182190*ln(p_inf)+
20303620/29439*Pi^2)*y^26+(Complex(-4679413073171/1324755)+Complex(9208677760/
29439)*Pi^2+Complex(-1294154172244/618219)*ln(p_inf)-1565571042607/1236438*Pi)*
y^17+(Complex(-4679413073171/1324755)+Complex(-1294154172244/618219)*ln(p_inf)+
Complex(-9208677760/29439)*Pi^2-1565571042607/1236438*Pi)*y^15+(Complex(
255508328543/206073)*Pi-30557969659411/8242920-4444454013073/2060730*ln(p_inf)-\
4862943940/29439*Pi^2)*y^14+(Complex(11871910880234/9273285)+Complex(-604533386
/29439)*Pi^2+Complex(2114212789049/3091095)*ln(p_inf)+342700894003/1236438*Pi)*
y^13+(-963727949804/1324755-1492681288372/3091095*ln(p_inf)-4782408112/29439*Pi
^2+Complex(256597970564/618219)*Pi)*y^12+(Complex(-255508328543/206073)*Pi+
30557969659411/8242920+4444454013073/2060730*ln(p_inf)-4862943940/29439*Pi^2)*y
^18+(Complex(11871910880234/9273285)+Complex(604533386/29439)*Pi^2+Complex(
2114212789049/3091095)*ln(p_inf)+342700894003/1236438*Pi)*y^19+(Complex(
9732119137312/9273285)+Complex(-5577349598/29439)*Pi^2+Complex(1921168001113/
3091095)*ln(p_inf)+508547170781/1236438*Pi)*y^21+(Complex(-256597970564/618219)
*Pi+1492681288372/3091095*ln(p_inf)-4782408112/29439*Pi^2+963727949804/1324755)
*y^20+(Complex(90162887939/618219)*Pi-1890208100639/6182190*ln(p_inf)+
4027481032/29439*Pi^2-41737223130961/74186280)*y^22+(Complex(-265421398871/
1324755)+Complex(-8496231070/88317)*ln(p_inf)-1509567547/412146*Pi+Complex(
2016454804/29439)*Pi^2)*y^23+(Complex(-44560714/3091095)-2059/6542*Pi+Complex(-\
2817067/1030365)*ln(p_inf)+Complex(-17986/9813)*Pi^2)*y^29+(-424385428/3091095+
251600/29439*Pi^2-246346252/3091095*ln(p_inf)+Complex(89852/3271)*Pi)*y^28+(
Complex(-11821414028/9273285)+Complex(-1704334481/3091095)*ln(p_inf)-19968675/
45794*Pi+Complex(494002/29439)*Pi^2)*y^27+(Complex(-18185/29439)+Complex(-1920/
3271)*ln(p_inf)+1/2*Pi)*y^31+(-1607519/4945752+1343311/1236438*ln(p_inf)-4520/
29439*Pi^2+Complex(10555/3271)*Pi)*y^30+(99464330597/8242920+38957614663/
6182190*ln(p_inf)+Complex(-50647613/22897)*Pi+20303620/29439*Pi^2)*y^6+(
Complex(-11821414028/9273285)+Complex(-494002/29439)*Pi^2+Complex(-1704334481/
3091095)*ln(p_inf)-19968675/45794*Pi)*y^5+(424385428/3091095+246346252/3091095*
ln(p_inf)+Complex(-89852/3271)*Pi+251600/29439*Pi^2)*y^4+10989554944/29439*Pi^2
*y^16+22880/3271*y^2*(y^2+1)^4*(Complex(11/3)*y^17+1/6*y^20+Complex(-5380/3)*y^
15-4/3*y^18+Complex(52148)*y^13-23/2*y^16+Complex(-1)*y-13264*y^14+Complex(-11/
3)*y^3+121637*y^12+Complex(-52148)*y^7-236108*y^10+Complex(-204776)*y^11+121637
*y^8+Complex(204776)*y^9-13264*y^6+Complex(5380/3)*y^5-23/2*y^4+Complex(1)*y^19
-4/3*y^2+1/6)*polylog(2,-1/y^2)+1920/3271*y*(Complex(-1)+(Complex(2983508245609
/113400)+Complex(56115286/9)*ln(p_inf))*y^16+(24244887877/675+423792196/45*ln(
p_inf))*y^15+(-377433/5*ln(p_inf)-32431599539/113400)*y^23+(Complex(23330885441
/32400)+Complex(118007981/720)*ln(p_inf))*y^22+(34923469/60*ln(p_inf)+
10188311266093/3628800)*y^21+(Complex(-7589586134233/907200)+Complex(-\
2669784599/1440)*ln(p_inf))*y^20+(-1719311741129/113400-221761699/60*ln(p_inf))
*y^19+(34923469/60*ln(p_inf)+8390631717053/3628800)*y^9+(Complex(-22990878421/
32400)+Complex(-118007981/720)*ln(p_inf))*y^8+(-36057132619/113400-377433/5*ln(
p_inf))*y^7+(Complex(30568496227/226800)+Complex(23905403/720)*ln(p_inf))*y^6+(
112189233403/3628800+1042351/144*ln(p_inf))*y^5+(Complex(-18625499/302400)+
Complex(-14713/480)*ln(p_inf))*y^28+(21905881/56700+3431/36*ln(p_inf))*y^27+(
Complex(2429158643/907200)+Complex(115441/1440)*ln(p_inf))*y^26+(138098548523/
3628800+1042351/144*ln(p_inf))*y^25+(Complex(-31626160367/226800)+Complex(-\
23905403/720)*ln(p_inf))*y^24+(-6198713/725760-32/9*ln(p_inf))*y^29+(Complex(-\
1159405483/907200)+Complex(-115441/1440)*ln(p_inf))*y^4+(5501999/14175+3431/36*
ln(p_inf))*y^3+(Complex(19442419/302400)+Complex(14713/480)*ln(p_inf))*y^2+(-\
6525481/725760-32/9*ln(p_inf))*y+(Complex(-2495268571709/113400)+Complex(-\
56115286/9)*ln(p_inf))*y^14+(1843863081511/1209600+7458301/144*ln(p_inf))*y^13+
(Complex(-13533120546923/907200)+Complex(-5598008573/1440)*ln(p_inf))*y^12+(-\
221761699/60*ln(p_inf)-1558755577579/113400)*y^11+(Complex(6314229651473/907200
)+Complex(2669784599/1440)*ln(p_inf))*y^10+(Complex(12669947969443/907200)+
Complex(5598008573/1440)*ln(p_inf))*y^18+(-121019418027/44800+7458301/144*ln(
p_inf))*y^17+Complex(1)*y^30+(-32/9*y+1042351/144*y^25+3431/36*y^27-377433/5*y^
23+34923469/60*y^21+7458301/144*y^17-221761699/60*y^19-221761699/60*y^11+
7458301/144*y^13+423792196/45*y^15+1042351/144*y^5+3431/36*y^3-377433/5*y^7+
34923469/60*y^9-32/9*y^29+Complex(-115441/1440)*y^4+Complex(14713/480)*y^2+
Complex(5598008573/1440)*y^18+Complex(56115286/9)*y^16+Complex(-56115286/9)*y^
14+Complex(-5598008573/1440)*y^12+Complex(2669784599/1440)*y^10+Complex(-\
118007981/720)*y^8+Complex(23905403/720)*y^6+Complex(118007981/720)*y^22+
Complex(-2669784599/1440)*y^20+Complex(-23905403/720)*y^24+Complex(115441/1440)
*y^26+Complex(-14713/480)*y^28)*ln(2)+(32/9*y-1042351/144*y^25-3431/36*y^27+
377433/5*y^23-34923469/60*y^21-7458301/144*y^17+221761699/60*y^19+221761699/60*
y^11-7458301/144*y^13-423792196/45*y^15-1042351/144*y^5-3431/36*y^3+377433/5*y^
7-34923469/60*y^9+32/9*y^29+Complex(-23905403/720)*y^6+Complex(115441/1440)*y^4
+Complex(-14713/480)*y^2+Complex(-5598008573/1440)*y^18+Complex(-56115286/9)*y^
16+Complex(56115286/9)*y^14+Complex(5598008573/1440)*y^12+Complex(-2669784599/
1440)*y^10+Complex(118007981/720)*y^8+Complex(2669784599/1440)*y^20+Complex(
14713/480)*y^28+Complex(-115441/1440)*y^26+Complex(23905403/720)*y^24+Complex(-\
118007981/720)*y^22)*ln(b))*ln(y)-22880/3271*y^2*(1/6+Complex(1)*y^23+1/6*y^24-
y^22+245/2*y^20-33628/3*y^18-167813/2*y^16+1124143*y^14-2219175*y^12-y^2-33628/
3*y^6+245/2*y^4+1124143*y^10-167813/2*y^8+Complex(-1)*y+Complex(-1314044/3)*y^9
+Complex(1314044/3)*y^15+Complex(17/3)*y^21+Complex(-2457)*y^19+Complex(12949)*
y^17+Complex(-12949)*y^7+Complex(2457)*y^5+Complex(-17/3)*y^3+Complex(-1883700)
*y^13+Complex(1883700)*y^11)*(y^2+1)^2*polylog(2,1/(y^2+1)*y^2)-1920/3271*y*(
Complex(1)+1343311/725760*y+Complex(1)*y^28+499409059/3628800*y^25-1343311/
725760*y^27+152611927/14400*y^23-69778815089/907200*y^21-572742881971/403200*y^
17+61980667457/103680*y^19+572742881971/403200*y^11+68155634179/30240*y^13-\
68155634179/30240*y^15-152611927/14400*y^5-499409059/3628800*y^3+69778815089/
907200*y^7-61980667457/103680*y^9+Complex(3031603/3240)*y^4+Complex(2212267/
604800)*y^2+Complex(-326219558647/259200)*y^18+Complex(4233103037/45360)*y^16+
Complex(35008037443/10080)*y^14+Complex(4233103037/45360)*y^12+Complex(-\
326219558647/259200)*y^10+Complex(15098704559/75600)*y^8+Complex(-32500410983/
907200)*y^6+Complex(-32500410983/907200)*y^22+Complex(15098704559/75600)*y^20+
Complex(3031603/3240)*y^24+Complex(2212267/604800)*y^26)*(y^2+1)*ln(2)+1920/
3271*y*(Complex(1)+1343311/725760*y+Complex(1)*y^28+499409059/3628800*y^25-\
1343311/725760*y^27+152611927/14400*y^23-69778815089/907200*y^21-572742881971/
403200*y^17+61980667457/103680*y^19+572742881971/403200*y^11+68155634179/30240*
y^13-68155634179/30240*y^15-152611927/14400*y^5-499409059/3628800*y^3+
69778815089/907200*y^7-61980667457/103680*y^9+Complex(3031603/3240)*y^4+
Complex(2212267/604800)*y^2+Complex(-326219558647/259200)*y^18+Complex(
4233103037/45360)*y^16+Complex(35008037443/10080)*y^14+Complex(4233103037/45360
)*y^12+Complex(-326219558647/259200)*y^10+Complex(15098704559/75600)*y^8+
Complex(-32500410983/907200)*y^6+Complex(-32500410983/907200)*y^22+Complex(
15098704559/75600)*y^20+Complex(3031603/3240)*y^24+Complex(2212267/604800)*y^26
)*(y^2+1)*ln(b)-11440/3271*y^2*(1/6+Complex(1)*y^23+1/6*y^24-y^22+245/2*y^20-\
33628/3*y^18-167813/2*y^16+1124143*y^14-2219175*y^12-y^2-33628/3*y^6+245/2*y^4+
1124143*y^10-167813/2*y^8+Complex(-1)*y+Complex(-1314044/3)*y^9+Complex(1314044
/3)*y^15+Complex(17/3)*y^21+Complex(-2457)*y^19+Complex(12949)*y^17+Complex(-\
12949)*y^7+Complex(2457)*y^5+Complex(-17/3)*y^3+Complex(-1883700)*y^13+Complex(
1883700)*y^11)*(y^2+1)^2*ln(y^2+1)^2+(117704/3271*y^2*(Complex(1)*y^27+5120/
44139*y^28-137240/44139*y^26-10423510/44139*y^24+36233568/14713*y^22-279387752/
14713*y^20+1774093592/14713*y^18-74583010/44139*y^16-13561350272/44139*y^14-\
74583010/44139*y^12-137240/44139*y^2+36233568/14713*y^6-10423510/44139*y^4+
1774093592/14713*y^10-279387752/14713*y^8+Complex(-1)*y+5120/44139+Complex(-\
236015962/44139)*y^21+Complex(2669784599/44139)*y^19+Complex(-5598008573/44139)
*y^17+Complex(236015962/44139)*y^7+Complex(-47810806/44139)*y^5+Complex(
8978445760/44139)*y^13+Complex(5598008573/44139)*y^11+Complex(-2669784599/44139
)*y^9+Complex(-8978445760/44139)*y^15+Complex(47810806/44139)*y^23+Complex(-\
115441/44139)*y^25+Complex(115441/44139)*y^3)*ln(y)-1/2*(Complex(1)*y^9-200/
3271*y^10+Complex(-2069752/206073)*y^7-3410606/618219*y^8+Complex(3046810/
618219)*y^5+1659358/206073*y^6+Complex(-2069752/206073)*y^3-1659358/206073*y^4+
Complex(1)*y+3410606/618219*y^2+200/3271)*(y^2+1)^11)*ln(y^2+1)+Complex(-100/
3271)*Pi+(Complex(1)*y^25-200/3271*y^26-20510/3271*y^24-117574/3271*y^22-\
98394062/22897*y^20-559146302/88317*y^18-160591563028/618219*y^16+1009369342228
/618219*y^14-1009369342228/618219*y^12+20510/3271*y^2+98394062/22897*y^6+117574
/3271*y^4+160591563028/618219*y^10+559146302/88317*y^8+Complex(1)*y+200/3271+
Complex(-11872/3271)*y^23+Complex(-19788054/22897)*y^21+Complex(1029670304/
206073)*y^19+Complex(-4063553065/206073)*y^17+Complex(1029670304/206073)*y^7+
Complex(-19788054/22897)*y^5+Complex(-11872/3271)*y^3+Complex(-1232975318588/
618219)*y^13+Complex(76626627584/88317)*y^11+Complex(-4063553065/206073)*y^9+
Complex(76626627584/88317)*y^15)*(y^2+1)^3*ln(y+Complex(1))+Complex(100/3271)*
Pi*y^32+58852/3271*y^2*(Complex(1)*y^27+5120/44139*y^28-137240/44139*y^26-\
12765850/44139*y^24+22780128/14713*y^22+719950588/14713*y^20-2654971048/14713*y
^18-1640347210/44139*y^16+15953575168/44139*y^14-1640347210/44139*y^12-137240/
44139*y^2+22780128/14713*y^6-12765850/44139*y^4-2654971048/14713*y^10+719950588
/14713*y^8+Complex(-1)*y+5120/44139+Complex(-115441/44139)*y^25+Complex(115441/
44139)*y^3+Complex(59342326/44139)*y^23+Complex(398217638/44139)*y^21+Complex(-\
5367684841/44139)*y^19+Complex(6175673347/44139)*y^17+Complex(-398217638/44139)
*y^7+Complex(-59342326/44139)*y^5+Complex(-11455407680/44139)*y^13+Complex(-\
6175673347/44139)*y^11+Complex(5367684841/44139)*y^9+Complex(11455407680/44139)
*y^15)*polylog(2,-y^2)-13092/3271*y^2*(Complex(1)*y^27-200/3273*y^28-38120/3273
*y^26-1097790/1091*y^24+565751584/9819*y^22-3189317776/9819*y^20-539872664/9819
*y^18+4937526950/9819*y^16+2571795328/9819*y^14+4937526950/9819*y^12-38120/3273
*y^2+565751584/9819*y^6-1097790/1091*y^4-539872664/9819*y^10-3189317776/9819*y^
8+Complex(-1)*y-200/3273+Complex(76744000/3273)*y^13+Complex(-1664491729/3273)*
y^11+Complex(-969188333/3273)*y^9+Complex(-76744000/3273)*y^15+Complex(-126187/
3273)*y^25+Complex(36216242/3273)*y^23+Complex(-197826538/1091)*y^21+Complex(
969188333/3273)*y^19+Complex(1664491729/3273)*y^17+Complex(197826538/1091)*y^7+
Complex(-36216242/3273)*y^5+Complex(126187/3273)*y^3)*ln(y)^2)/b^3/(y^2+1)^17*
p_inf^7+13476/455*y^2*Pi^(1/2)*(-32398/12353*y*(Complex(1)*y^25+12755/97194*y^
26-236255/97194*y^24+2044930/16199*y^22-915406646/48597*y^20+1621923385/32398*y
^18+26055493579/32398*y^16-169723838840/48597*y^14+241974316600/48597*y^12-\
262173/32398*y^2+961426754/48597*y^6-25003494/16199*y^4-86902179821/32398*y^10+
37358569715/97194*y^8+Complex(12620/48597)*y^23+Complex(-149220572/48597)*y^21+
Complex(807299212/16199)*y^19+Complex(2824777947/16199)*y^17+Complex(-648851052
/16199)*y^7+Complex(-482106644/48597)*y^5+Complex(-370980/16199)*y^3+Complex(
76016592080/16199)*y^13+Complex(-200647173880/48597)*y^11+Complex(60509764199/
48597)*y^9+Complex(-88687/16199)*y+Complex(-32949378840/16199)*y^15+80875/97194
)*polylog(2,1/(y^2+1)*y^2)-72488/12353*y*(Complex(4307/2091)*y^17+655/4182*y^20
+Complex(2948930/2091)*y^15-3628/2091*y^18+Complex(-2277514/697)*y^13-348671/
1394*y^16+Complex(-1)*y+7050356/2091*y^14+Complex(-4307/2091)*y^3+5706887/2091*
y^12+Complex(2277514/697)*y^7-12477520/697*y^10+Complex(-522216/41)*y^11+
5706887/2091*y^8+Complex(522216/41)*y^9+7050356/2091*y^6+Complex(-2948930/2091)
*y^5-348671/1394*y^4+Complex(1)*y^19-3628/2091*y^2+655/4182)*(y^2+1)^3*polylog(
2,1/(y^2+1))+72488/12353*y*(Complex(1)*y^25+655/4182*y^26-5291/4182*y^24-286481
/697*y^22+19111115/2091*y^20+246365965/4182*y^18-916810995/1394*y^16+1231542490
/697*y^14-1407548250/697*y^12+5291/4182*y^2-16981835/2091*y^6+233681/697*y^4+
73850115/82*y^10-22264445/246*y^8+Complex(1)*y+Complex(10580/2091)*y^23+
Complex(6481634/2091)*y^21+Complex(-3397580/697)*y^19+Complex(-546651955/2091)*
y^17+Complex(350500/697)*y^7+Complex(5659274/2091)*y^5+Complex(10580/2091)*y^3+
Complex(-85991620/41)*y^13+Complex(3227577200/2091)*y^11+Complex(-779965315/
2091)*y^9+Complex(2531948000/2091)*y^15-655/4182)*polylog(2,-y^2)-3261440/3369*
y^6*(Complex(1)*y^14+Complex(-739/7)*y^12+17*y^13+Complex(8202/7)*y^10-6273/14*
y^11+Complex(-3502)*y^8+17106/7*y^9+Complex(3502)*y^6-4172*y^7+Complex(-8202/7)
*y^4+17106/7*y^5+Complex(739/7)*y^2-6273/14*y^3+Complex(-1)+17*y)*(y^2+1)*
polylog(2,-1/y^2)+y*(-21305/24706+Complex(1)*y^25+4205/74118*y^26-433633/74118*
y^24-660718/1123*y^22+1026267742/37059*y^20-9167127115/74118*y^18-17124522603/
24706*y^16+52244245160/12353*y^14-84988473320/12353*y^12+38877/24706*y^2-\
283521886/12353*y^6+19780526/12353*y^4+95833150797/24706*y^10-13886642225/24706
*y^8+Complex(-512300/37059)*y^23+Complex(66852532/12353)*y^21+Complex(-\
961726764/12353)*y^19+Complex(-1830382297/37059)*y^17+Complex(803278604/12353)*
y^7+Complex(430769620/37059)*y^5+Complex(537540/12353)*y^3+Complex(-6910599280/
1123)*y^13+Complex(218184621560/37059)*y^11+Complex(-67153715743/37059)*y^9+
Complex(60135/12353)*y+Complex(81310688840/37059)*y^15)*ln(y^2+1)^2+12910/
111177*(Complex(-1)+291582/6455*y*(Complex(1)*y^23+12755/97194*y^24-124505/
48597*y^22-10720525/48597*y^20+109555939/48597*y^18-637033123/97194*y^16+
3671740790/48597*y^14-2663657906/16199*y^12-124505/48597*y^2+109555939/48597*y^
6-10720525/48597*y^4+3671740790/48597*y^10-637033123/97194*y^8+Complex(-1)*y+
Complex(-140896129/48597)*y^17+Complex(140896129/48597)*y^7+Complex(-51455845/
48597)*y^5+Complex(35977/48597)*y^3+Complex(-6609203314/48597)*y^13+Complex(
6609203314/48597)*y^11+Complex(-1304249930/48597)*y^9+Complex(1304249930/48597)
*y^15+Complex(-35977/48597)*y^21+Complex(51455845/48597)*y^19+12755/97194)*ln(b
)-874746/6455*y*(Complex(1)*y^23+12755/97194*y^24-124505/48597*y^22-10720525/
48597*y^20+109555939/48597*y^18-637033123/97194*y^16+3671740790/48597*y^14-\
2663657906/16199*y^12-124505/48597*y^2+109555939/48597*y^6-10720525/48597*y^4+
3671740790/48597*y^10-637033123/97194*y^8+Complex(-1)*y+Complex(-140896129/
48597)*y^17+Complex(140896129/48597)*y^7+Complex(-51455845/48597)*y^5+Complex(
35977/48597)*y^3+Complex(-6609203314/48597)*y^13+Complex(6609203314/48597)*y^11
+Complex(-1304249930/48597)*y^9+Complex(1304249930/48597)*y^15+Complex(-35977/
48597)*y^21+Complex(51455845/48597)*y^19+12755/97194)*ln(2)+72162/1291*y*(
Complex(1)*y^23+4261/24054*y^24-30091/60135*y^22-3367219/12027*y^20+67493747/
20045*y^18+2642630743/120270*y^16-931619830/12027*y^14+4691503726/60135*y^12-\
30091/60135*y^2+67493747/20045*y^6-3367219/12027*y^4-931619830/12027*y^10+
2642630743/120270*y^8+Complex(-1)*y+Complex(31827/4009)*y^21+Complex(20489035/
12027)*y^19+Complex(92516629/60135)*y^17+Complex(-92516629/60135)*y^7+Complex(-\
20489035/12027)*y^5+Complex(-31827/4009)*y^3+Complex(4868994298/60135)*y^13+
Complex(-4868994298/60135)*y^11+Complex(216427118/4009)*y^9+Complex(-216427118/
4009)*y^15+4261/24054)*ln(y)+(Complex(2102835257326/213015)+Complex(39655219884
/6455)*ln(p_inf))*y^14+(47945842308/6455*ln(p_inf)+4140044795968/355025)*y^13+(
Complex(-2102835257326/213015)+Complex(-39655219884/6455)*ln(p_inf))*y^12+(-\
4406088948/1291*ln(p_inf)-8808480515528/1491105)*y^11+(Complex(717170269105/
298221)+Complex(1565099916/1291)*ln(p_inf))*y^10+(1911099369/6455*ln(p_inf)+
4989288623461/7455525)*y^9+(Complex(-148991714386/677775)+Complex(-845376774/
6455)*ln(p_inf))*y^8+(-657335634/6455*ln(p_inf)-1139101216136/7455525)*y^7+(
Complex(3667538459/42603)+Complex(61747014/1291)*ln(p_inf))*y^6+(12864630/1291*
ln(p_inf)+37533882856/1491105)*y^5+(Complex(-17758344161/7455525)+Complex(-\
215862/6455)*ln(p_inf))*y^4+(149406/1291*ln(p_inf)+2029165168/7455525)*y^3+(
Complex(-21073308/2485175)+Complex(291582/6455)*ln(p_inf))*y^2+(3675671/1491105
-7653/1291*ln(p_inf))*y+(3675671/1491105-7653/1291*ln(p_inf))*y^25+(Complex(
21073308/2485175)+Complex(-291582/6455)*ln(p_inf))*y^24+(149406/1291*ln(p_inf)+
2029165168/7455525)*y^23+(Complex(17758344161/7455525)+Complex(215862/6455)*ln(
p_inf))*y^22+(12864630/1291*ln(p_inf)+37533882856/1491105)*y^21+(Complex(-\
3667538459/42603)+Complex(-61747014/1291)*ln(p_inf))*y^20+(-657335634/6455*ln(
p_inf)-1139101216136/7455525)*y^19+(Complex(148991714386/677775)+Complex(
845376774/6455)*ln(p_inf))*y^18+(1911099369/6455*ln(p_inf)+4989288623461/
7455525)*y^17+(Complex(-717170269105/298221)+Complex(-1565099916/1291)*ln(p_inf
))*y^16+(-4406088948/1291*ln(p_inf)-8808480515528/1491105)*y^15+Complex(1)*y^26
)*(y^2+1)*ln(y^2+1)-12910/111177*y*(y^2+1)*(1798912/1491105*ln(p_inf)+(-7653/
2582*ln(p_inf)+(Complex(684948661/42603)+Complex(30873507/1291)*ln(p_inf))*y^5+
(3464973824/1491105+6432315/1291*ln(p_inf))*y^4+(Complex(-769271782/7455525)+
Complex(-107931/6455)*ln(p_inf))*y^3+(69029813/2982210+74703/1291*ln(p_inf))*y^
2+(Complex(14224877/2485175)+Complex(-145791/6455)*ln(p_inf))*y^23+(74703/1291*
ln(p_inf)+3713181271/14911050)*y^22+(Complex(16989072379/7455525)+Complex(
107931/6455)*ln(p_inf))*y^21+(6432315/1291*ln(p_inf)+34068909032/1491105)*y^20+
(Complex(-2982589798/42603)+Complex(-30873507/1291)*ln(p_inf))*y^19+(-328667817
/6455*ln(p_inf)-296273332039/2982210)*y^18+(Complex(16997346379/135555)+
Complex(422688387/6455)*ln(p_inf))*y^17+(1911099369/12910*ln(p_inf)+
801078966502/1491105)*y^16+(Complex(-589117943174/298221)+Complex(-782549958/
1291)*ln(p_inf))*y^15+(-6445585133257/1491105-2203044474/1291*ln(p_inf))*y^14+(
1876759/1491105-7653/2582*ln(p_inf))*y^24+(Complex(-6848431/2485175)+Complex(
145791/6455)*ln(p_inf))*y+(Complex(1301124152246/213015)+Complex(19827609942/
6455)*ln(p_inf))*y^13+(2070022397984/355025+23972921154/6455*ln(p_inf))*y^12+(
Complex(-160342221016/42603)+Complex(-19827609942/6455)*ln(p_inf))*y^11+(-\
2203044474/1291*ln(p_inf)-2362895382271/1491105)*y^10+(Complex(128052325931/
298221)+Complex(782549958/1291)*ln(p_inf))*y^9+(1911099369/12910*ln(p_inf)+
983893790951/7455525)*y^8+(Complex(-64004982491/677775)+Complex(-422688387/6455
)*ln(p_inf))*y^7+(-796835772077/14911050-328667817/6455*ln(p_inf))*y^6+Complex(
1)*y^25+1798912/1491105)*ln(y)+(7653/2582*ln(p_inf)+(Complex(-14224877/2485175)
+Complex(145791/6455)*ln(p_inf))*y^23+(-74703/1291*ln(p_inf)-3713181271/
14911050)*y^22+(Complex(-16989072379/7455525)+Complex(-107931/6455)*ln(p_inf))*
y^21+(-6432315/1291*ln(p_inf)-34068909032/1491105)*y^20+(Complex(2982589798/
42603)+Complex(30873507/1291)*ln(p_inf))*y^19+(328667817/6455*ln(p_inf)+
296273332039/2982210)*y^18+(Complex(-16997346379/135555)+Complex(-422688387/
6455)*ln(p_inf))*y^17+(-1911099369/12910*ln(p_inf)-801078966502/1491105)*y^16+(
Complex(589117943174/298221)+Complex(782549958/1291)*ln(p_inf))*y^15+(
6445585133257/1491105+2203044474/1291*ln(p_inf))*y^14+(Complex(-1301124152246/
213015)+Complex(-19827609942/6455)*ln(p_inf))*y^13+(-1876759/1491105+7653/2582*
ln(p_inf))*y^24+(Complex(6848431/2485175)+Complex(-145791/6455)*ln(p_inf))*y+(-\
2070022397984/355025-23972921154/6455*ln(p_inf))*y^12+(Complex(160342221016/
42603)+Complex(19827609942/6455)*ln(p_inf))*y^11+(2203044474/1291*ln(p_inf)+
2362895382271/1491105)*y^10+(Complex(-128052325931/298221)+Complex(-782549958/
1291)*ln(p_inf))*y^9+(-1911099369/12910*ln(p_inf)-983893790951/7455525)*y^8+(
Complex(64004982491/677775)+Complex(422688387/6455)*ln(p_inf))*y^7+(
796835772077/14911050+328667817/6455*ln(p_inf))*y^6+(Complex(-684948661/42603)+
Complex(-30873507/1291)*ln(p_inf))*y^5+(-3464973824/1491105-6432315/1291*ln(
p_inf))*y^4+(Complex(769271782/7455525)+Complex(107931/6455)*ln(p_inf))*y^3+(-\
69029813/2982210-74703/1291*ln(p_inf))*y^2+Complex(-1)*y^25+(7653/2582*y^24-\
74703/1291*y^22-6432315/1291*y^20+328667817/6455*y^18-1911099369/12910*y^16+
2203044474/1291*y^14-23972921154/6455*y^12-74703/1291*y^2+328667817/6455*y^6-\
6432315/1291*y^4+2203044474/1291*y^10-1911099369/12910*y^8+Complex(-30873507/
1291)*y^5+Complex(107931/6455)*y^3+Complex(145791/6455)*y^23+Complex(422688387/
6455)*y^7+Complex(-782549958/1291)*y^9+Complex(782549958/1291)*y^15+Complex(-\
19827609942/6455)*y^13+Complex(19827609942/6455)*y^11+Complex(-145791/6455)*y+
Complex(-422688387/6455)*y^17+Complex(-107931/6455)*y^21+Complex(30873507/1291)
*y^19+7653/2582)*ln(y)-1798912/1491105)*ln(b)+(-22959/2582*ln(p_inf)+(Complex(
34173242718436/1065075)+Complex(59482829826/6455)*ln(p_inf))*y^13+(
12116918861786/355025+71918763462/6455*ln(p_inf))*y^12+(Complex(-26682047010946
/1065075)+Complex(-59482829826/6455)*ln(p_inf))*y^11+(-6609133422/1291*ln(p_inf
)-18487972603447/1491105)*y^10+(Complex(5969959221643/1491105)+Complex(
2347649874/1291)*ln(p_inf))*y^9+(Complex(-2866286317/7455525)+Complex(-323793/
6455)*ln(p_inf))*y^3+(196033177/596442+224109/1291*ln(p_inf))*y^2+(Complex(
230911784/2485175)+Complex(437373/6455)*ln(p_inf))*y+(3158405582807/2982210+
5733298107/12910*ln(p_inf))*y^8+(Complex(-78169000594/135555)+Complex(-\
1268065161/6455)*ln(p_inf))*y^7+(-231671239937/596442-986003451/6455*ln(p_inf))
*y^6+(Complex(33095632256/213015)+Complex(92620521/1291)*ln(p_inf))*y^5+(
43677863387/1491105+19296945/1291*ln(p_inf))*y^4+(-28338619/2982210-22959/2582*
ln(p_inf))*y^24+(Complex(-208782446/2485175)+Complex(-437373/6455)*ln(p_inf))*y
^23+(224109/1291*ln(p_inf)+15004926043/14911050)*y^22+(Complex(51525688108/
7455525)+Complex(323793/6455)*ln(p_inf))*y^21+(19296945/1291*ln(p_inf)+
135489669011/1491105)*y^20+(Complex(-67560249311/213015)+Complex(-92620521/1291
)*ln(p_inf))*y^19+(-7845373662779/14911050-986003451/6455*ln(p_inf))*y^18+(
Complex(453790251182/677775)+Complex(1268065161/6455)*ln(p_inf))*y^17+(
33921034163389/14911050+5733298107/12910*ln(p_inf))*y^16+(Complex(-\
12885943480288/1491105)+Complex(-2347649874/1291)*ln(p_inf))*y^15+(-\
6147208371281/298221-6609133422/1291*ln(p_inf))*y^14-28805701/2982210+(22959/
2582*y^24-224109/1291*y^22-19296945/1291*y^20+986003451/6455*y^18-5733298107/
12910*y^16+6609133422/1291*y^14-71918763462/6455*y^12-224109/1291*y^2+986003451
/6455*y^6-19296945/1291*y^4+6609133422/1291*y^10-5733298107/12910*y^8+Complex(-\
2347649874/1291)*y^9+Complex(2347649874/1291)*y^15+Complex(-59482829826/6455)*y
^13+Complex(59482829826/6455)*y^11+Complex(-437373/6455)*y+Complex(-1268065161/
6455)*y^17+Complex(437373/6455)*y^23+Complex(-323793/6455)*y^21+Complex(
92620521/1291)*y^19+Complex(-92620521/1291)*y^5+Complex(323793/6455)*y^3+
Complex(1268065161/6455)*y^7+22959/2582)*ln(b)+(-22959/2582-22959/2582*y^24+
224109/1291*y^22+19296945/1291*y^20-986003451/6455*y^18+5733298107/12910*y^16-\
6609133422/1291*y^14+71918763462/6455*y^12+224109/1291*y^2-986003451/6455*y^6+
19296945/1291*y^4-6609133422/1291*y^10+5733298107/12910*y^8+Complex(-\
59482829826/6455)*y^11+Complex(437373/6455)*y+Complex(1268065161/6455)*y^17+
Complex(323793/6455)*y^21+Complex(-92620521/1291)*y^19+Complex(92620521/1291)*y
^5+Complex(-323793/6455)*y^3+Complex(-437373/6455)*y^23+Complex(-1268065161/
6455)*y^7+Complex(2347649874/1291)*y^9+Complex(-2347649874/1291)*y^15+Complex(
59482829826/6455)*y^13)*ln(y)+Complex(3)*y^25)*ln(2)+(-328667817/12910*ln(p_inf
)^2+29061186203207/149110500-296273332039/2982210*ln(p_inf)-116648479/12910*Pi^
2)*y^18+(Complex(157329/12910)*Pi^2+Complex(145791/12910)*ln(p_inf)^2+Complex(-\
2190342779/29822100)+Complex(-6848431/2485175)*ln(p_inf))*y+(Complex(
210208364603/447331500)+Complex(-405451/12910)*Pi^2+Complex(16989072379/7455525
)*ln(p_inf)+Complex(107931/12910)*ln(p_inf)^2)*y^21+(34068909032/1491105*ln(
p_inf)+7655429/2582*Pi^2-14151089864/677775+6432315/2582*ln(p_inf)^2)*y^20+(
Complex(50444689885/511236)+Complex(-37483789/2582)*Pi^2+Complex(-2982589798/
42603)*ln(p_inf)+Complex(-30873507/2582)*ln(p_inf)^2)*y^19+(-1101522237/1291*ln
(p_inf)^2+290793398404153/44733150-6445585133257/1491105*ln(p_inf)+4114976893/
1291*Pi^2)*y^14+(Complex(36312668775847/14911050)+Complex(-391274979/1291)*ln(
p_inf)^2+Complex(-589117943174/298221)*ln(p_inf)+Complex(2165602403/1291)*Pi^2)
*y^15+(Complex(-9913804971/6455)*ln(p_inf)^2+Complex(2299320724599823/223665750
)+Complex(5446918351/1291)*Pi^2+Complex(-160342221016/42603)*ln(p_inf))*y^11+(
Complex(-105984659818181/447331500)+Complex(422688387/12910)*ln(p_inf)^2+
Complex(-1704456211/12910)*Pi^2+Complex(16997346379/135555)*ln(p_inf))*y^17+(-\
2362895382271/1491105*ln(p_inf)+247919708393473/44733150-1101522237/1291*ln(
p_inf)^2+4114976893/1291*Pi^2)*y^10+(1911099369/25820*ln(p_inf)^2-\
534969460064267/894663000+801078966502/1491105*ln(p_inf)-17443503377/25820*Pi^2
)*y^16+(Complex(1)*ln(p_inf)+Complex(-12895363/8946630))*y^25+(-17391361843/
89466300+69029813/2982210*ln(p_inf)+74703/2582*ln(p_inf)^2+279101/12910*Pi^2)*y
^2+(Complex(-107931/12910)*ln(p_inf)^2+Complex(60495359/852060)+Complex(405451/
12910)*Pi^2+Complex(-769271782/7455525)*ln(p_inf))*y^3+(Complex(-2074168560184/
1065075)+Complex(391274979/1291)*ln(p_inf)^2+Complex(-2165602403/1291)*Pi^2+
Complex(128052325931/298221)*ln(p_inf))*y^9+(-346556054717/22366575+3464973824/
1491105*ln(p_inf)+6432315/2582*ln(p_inf)^2+7655429/2582*Pi^2)*y^4+(Complex(-\
747854337933/9940700)+Complex(30873507/2582)*ln(p_inf)^2+Complex(37483789/2582)
*Pi^2+Complex(684948661/42603)*ln(p_inf))*y^5+(75385946897957/447331500-\
796835772077/14911050*ln(p_inf)-328667817/12910*ln(p_inf)^2-116648479/12910*Pi^
2)*y^6+(Complex(35173565163059/149110500)+Complex(-422688387/12910)*ln(p_inf)^2
+Complex(-64004982491/677775)*ln(p_inf)+Complex(1704456211/12910)*Pi^2)*y^7+(-\
64688985302267/127809000+983893790951/7455525*ln(p_inf)+1911099369/25820*ln(
p_inf)^2-17443503377/25820*Pi^2)*y^8+(Complex(9913804971/6455)*ln(p_inf)^2+
Complex(-355816849234999/31952250)+Complex(-5446918351/1291)*Pi^2+Complex(
1301124152246/213015)*ln(p_inf))*y^13+(11986460577/6455*ln(p_inf)^2-\
160282907989451/12425875+2070022397984/355025*ln(p_inf)-6354655853/1291*Pi^2)*y
^12+(3713181271/14911050*ln(p_inf)+279101/12910*Pi^2-46633657621/149110500+
74703/2582*ln(p_inf)^2)*y^22+(Complex(51975680357/447331500)+Complex(14224877/
2485175)*ln(p_inf)+Complex(-157329/12910)*Pi^2+Complex(-145791/12910)*ln(p_inf)
^2)*y^23+(1093330247/59644200-7653/5164*ln(p_inf)^2+1876759/1491105*ln(p_inf)-\
9363/5164*Pi^2)*y^24-9363/5164*Pi^2+(-7653/5164*y^24+74703/2582*y^22+6432315/
2582*y^20+3330667863/12910*y^18-190988167191/25820*y^16+51500659395/1291*y^14-\
437035552863/6455*y^12+74703/2582*y^2+3330667863/12910*y^6+6432315/2582*y^4+
51500659395/1291*y^10-190988167191/25820*y^8+Complex(-145791/12910)*y^23+
Complex(107931/12910)*y^21+Complex(-12177501/2582)*y^5+Complex(22302093693/
12910)*y^7+Complex(24830465565/1291)*y^15+Complex(-366997770069/6455)*y^13+
Complex(366997770069/6455)*y^11+Complex(-24830465565/1291)*y^9+Complex(-\
22302093693/12910)*y^17+Complex(12177501/2582)*y^19+Complex(145791/12910)*y+
Complex(-107931/12910)*y^3-7653/5164)*ln(y)^2+(-38265/5164*y^24+373515/2582*y^
22+32161575/2582*y^20-328667817/2582*y^18+1911099369/5164*y^16-5507611185/1291*
y^14+11986460577/1291*y^12+373515/2582*y^2-328667817/2582*y^6+32161575/2582*y^4
-5507611185/1291*y^10+1911099369/5164*y^8+Complex(-145791/2582)*y^23+Complex(
107931/2582)*y^21+Complex(-154367535/2582)*y^19+Complex(422688387/2582)*y^17+
Complex(-422688387/2582)*y^7+Complex(154367535/2582)*y^5+Complex(-107931/2582)*
y^3+Complex(9913804971/1291)*y^13+Complex(-9913804971/1291)*y^11+Complex(
1956374895/1291)*y^9+Complex(145791/2582)*y+Complex(-1956374895/1291)*y^15-\
38265/5164)*ln(2)^2-7653/5164*ln(p_inf)^2+(-7653/5164*y^24+74703/2582*y^22+
6432315/2582*y^20-328667817/12910*y^18+1911099369/25820*y^16-1101522237/1291*y^
14+11986460577/6455*y^12+74703/2582*y^2-328667817/12910*y^6+6432315/2582*y^4-\
1101522237/1291*y^10+1911099369/25820*y^8+Complex(-145791/12910)*y^23+Complex(
107931/12910)*y^21+Complex(145791/12910)*y+Complex(-107931/12910)*y^3+Complex(
9913804971/6455)*y^13+Complex(-9913804971/6455)*y^11+Complex(-422688387/12910)*
y^7+Complex(30873507/2582)*y^5+Complex(391274979/1291)*y^9+Complex(-30873507/
2582)*y^19+Complex(422688387/12910)*y^17+Complex(-391274979/1291)*y^15-7653/
5164)*ln(b)^2+65501515/7157304))*7^(1/2)*mu/b^3/(y^2+1)^16*p_inf^8;
W_even_hered_y_4_meqm4_fin := -256/7*y^2*Pi^(1/2)*7^(1/2)*(1/12*y*(12*y*(
Complex(1)*y^17+1/8*y^18+Complex(-2)*y^15-23/8*y^16+Complex(4098)*y^13-2235/4*y
^14+Complex(1)*y+60569/4*y^12+Complex(-2)*y^3-58222*y^10+Complex(-35654)*y^7+
58222*y^8+Complex(-35654)*y^11-60569/4*y^6+Complex(4098)*y^5+2235/4*y^4+
Complex(68330)*y^9+23/8*y^2-1/8)*ln(y)+(y^2+1)*(Complex(78991)*y^12+Complex(-\
363429)*y^10-9/2*y^17+Complex(12)*y^16-325/2*y^15+Complex(1089)*y^4-16803*y^13+
Complex(-78991)*y^6+419397/2*y^11+Complex(1)*y^18-434353*y^9+Complex(-12)*y^2+
419397/2*y^7+Complex(363429)*y^8-16803*y^5+Complex(-1089)*y^14-325/2*y^3+
Complex(-1)-9/2*y))*polylog(2,-y^2)-y^2*(Complex(1)*y^17+1/8*y^18+Complex(-2)*y
^15-23/8*y^16+Complex(4098)*y^13-2235/4*y^14+Complex(1)*y+60569/4*y^12+Complex(
-2)*y^3-58222*y^10+Complex(-35654)*y^7+58222*y^8+Complex(-35654)*y^11-60569/4*y
^6+Complex(4098)*y^5+2235/4*y^4+Complex(68330)*y^9+23/8*y^2-1/8)*polylog(3,-y^2
)+(y^2*(Complex(1)*y^17+1/8*y^18+Complex(-2)*y^15-23/8*y^16+Complex(4098)*y^13-\
2235/4*y^14+Complex(1)*y+60569/4*y^12+Complex(-2)*y^3-58222*y^10+Complex(-35654
)*y^7+58222*y^8+Complex(-35654)*y^11-60569/4*y^6+Complex(4098)*y^5+2235/4*y^4+
Complex(68330)*y^9+23/8*y^2-1/8)*ln(y)^2-2/9*(y^2+1)^2*(Complex(1)*y^17+3/8*y^
18+Complex(315/8)*y^15+241/32*y^16+Complex(1698)*y^13+2307/32*y^14+Complex(1)*y
+341595/32*y^12+Complex(315/8)*y^3-1837763/32*y^10+Complex(-252451/8)*y^7+
1837763/32*y^8+Complex(-252451/8)*y^11-341595/32*y^6+Complex(1698)*y^5-2307/32*
y^4+Complex(69648)*y^9-241/32*y^2-3/8))*ln(y^2+1)-1/2*y^2*(Complex(1)*y^17+1/8*
y^18+Complex(-2)*y^15-23/8*y^16+Complex(4098)*y^13-2235/4*y^14+Complex(1)*y+
60569/4*y^12+Complex(-2)*y^3-58222*y^10+Complex(-35654)*y^7+58222*y^8+Complex(-\
35654)*y^11-60569/4*y^6+Complex(4098)*y^5+2235/4*y^4+Complex(68330)*y^9+23/8*y^
2-1/8)*ln(y)^3-1/2*y*(y*(Complex(1)*y^17+1/8*y^18+Complex(-2)*y^15-23/8*y^16+
Complex(4098)*y^13-2235/4*y^14+Complex(1)*y+60569/4*y^12+Complex(-2)*y^3-58222*
y^10+Complex(-35654)*y^7+58222*y^8+Complex(-35654)*y^11-60569/4*y^6+Complex(
4098)*y^5+2235/4*y^4+Complex(68330)*y^9+23/8*y^2-1/8)*ln(2)-y*(Complex(1)*y^17+
1/8*y^18+Complex(-2)*y^15-23/8*y^16+Complex(4098)*y^13-2235/4*y^14+Complex(1)*y
+60569/4*y^12+Complex(-2)*y^3-58222*y^10+Complex(-35654)*y^7+58222*y^8+Complex(
-35654)*y^11-60569/4*y^6+Complex(4098)*y^5+2235/4*y^4+Complex(68330)*y^9+23/8*y
^2-1/8)*ln(b)+Complex(1/6)+(11/48+1/8*ln(p_inf))*y^19+(Complex(25/12)+Complex(1
)*ln(p_inf))*y^18+(-343/48-23/8*ln(p_inf))*y^17+(Complex(-17/2)+Complex(-2)*ln(
p_inf))*y^16+(-4324/3-2235/4*ln(p_inf))*y^15+(Complex(66829/6)+Complex(4098)*ln
(p_inf))*y^14+(175753/4+60569/4*ln(p_inf))*y^13+(Complex(-333508/3)+Complex(-\
35654)*ln(p_inf))*y^12+(-58222*ln(p_inf)-1568851/8)*y^11+(Complex(750425/3)+
Complex(68330)*ln(p_inf))*y^10+(58222*ln(p_inf)+5605171/24)*y^9+(Complex(-\
475727/3)+Complex(-35654)*ln(p_inf))*y^8+(-152175/2-60569/4*ln(p_inf))*y^7+(
Complex(144731/6)+Complex(4098)*ln(p_inf))*y^6+(51227/12+2235/4*ln(p_inf))*y^5+
(Complex(-2)*ln(p_inf)+Complex(-188))*y^4+(1679/48+23/8*ln(p_inf))*y^3+(
Complex(17/4)+Complex(1)*ln(p_inf))*y^2+(25/48-1/8*ln(p_inf))*y)*ln(y)^2+(-1/12
*y*(Complex(78991)*y^12+Complex(-363429)*y^10-9/2*y^17+Complex(12)*y^16-325/2*y
^15+Complex(1089)*y^4-16803*y^13+Complex(-78991)*y^6+419397/2*y^11+Complex(1)*y
^18-434353*y^9+Complex(-12)*y^2+419397/2*y^7+Complex(363429)*y^8-16803*y^5+
Complex(-1089)*y^14-325/2*y^3+Complex(-1)-9/2*y)*(y^2+1)*ln(b)-1/24+1/12*(y^2+1
)*y*(Complex(78991)*y^12+Complex(-363429)*y^10-9/2*y^17+Complex(12)*y^16-325/2*
y^15+Complex(1089)*y^4-16803*y^13+Complex(-78991)*y^6+419397/2*y^11+Complex(1)*
y^18-434353*y^9+Complex(-12)*y^2+419397/2*y^7+Complex(363429)*y^8-16803*y^5+
Complex(-1089)*y^14-325/2*y^3+Complex(-1)-9/2*y)*ln(2)+(Complex(304733/36)+
Complex(-34165/3)*Pi^2)*y^11+1/24*y^22+(-569129/144-33931/24*ln(p_inf)-745/8*Pi
^2)*y^6+(-449309/24*ln(p_inf)-426039/16-29111/3*Pi^2)*y^10+(Complex(17827/3)*Pi
^2+Complex(249679/6)+Complex(142219/6)*ln(p_inf))*y^9+(4628921/144+128597/8*ln(
p_inf)+60569/24*Pi^2)*y^8+(Complex(17827/3)*Pi^2+Complex(-358052/9)+Complex(-\
142219/6)*ln(p_inf))*y^13+(-5330519/144-449309/24*ln(p_inf)+29111/3*Pi^2)*y^12+
(Complex(-683)*Pi^2+Complex(155681/18)+Complex(38951/6)*ln(p_inf))*y^15+(386295
/16+128597/8*ln(p_inf)-60569/24*Pi^2)*y^14+(Complex(-359/4)*ln(p_inf)+Complex(-\
1907/72)+Complex(1/3)*Pi^2)*y^17+(-222679/144-33931/24*ln(p_inf)+745/8*Pi^2)*y^
16+(-3/8*ln(p_inf)-1/48*Pi^2+1/16)*y^20+(Complex(13/12)*ln(p_inf)+Complex(341/
72)+Complex(-1/6)*Pi^2)*y^19+(-245/16-167/12*ln(p_inf)+23/48*Pi^2)*y^18+(
Complex(17/72)+Complex(1/12)*ln(p_inf))*y^21+(-16/9-3/8*ln(p_inf)+1/48*Pi^2)*y^
2+(Complex(-1/12)*ln(p_inf)+Complex(-1/72))*y+(Complex(-13/12)*ln(p_inf)+
Complex(107/24)+Complex(-1/6)*Pi^2)*y^3+(Complex(1/3)*Pi^2+Complex(359/4)*ln(
p_inf)+Complex(10117/24))*y^5+(-2503/72-167/12*ln(p_inf)-23/48*Pi^2)*y^4+(
Complex(-683)*Pi^2+Complex(-268165/18)+Complex(-38951/6)*ln(p_inf))*y^7)*ln(y)+
1/9*(y^2+1)^2*(Complex(1)*y^17+3/8*y^18+Complex(315/8)*y^15+241/32*y^16+
Complex(1698)*y^13+2307/32*y^14+Complex(1)*y+341595/32*y^12+Complex(315/8)*y^3-\
1837763/32*y^10+Complex(-252451/8)*y^7+1837763/32*y^8+Complex(-252451/8)*y^11-\
341595/32*y^6+Complex(1698)*y^5-2307/32*y^4+Complex(69648)*y^9-241/32*y^2-3/8)*
ln(2)-1/9*(Complex(1)*y^17+3/8*y^18+Complex(315/8)*y^15+241/32*y^16+Complex(
1698)*y^13+2307/32*y^14+Complex(1)*y+341595/32*y^12+Complex(315/8)*y^3-1837763/
32*y^10+Complex(-252451/8)*y^7+1837763/32*y^8+Complex(-252451/8)*y^11-341595/32
*y^6+Complex(1698)*y^5-2307/32*y^4+Complex(69648)*y^9-241/32*y^2-3/8)*(y^2+1)^2
*ln(b)+y^2*(Complex(1)*y^17+1/8*y^18+Complex(-2)*y^15-23/8*y^16+Complex(4098)*y
^13-2235/4*y^14+Complex(1)*y+60569/4*y^12+Complex(-2)*y^3-58222*y^10+Complex(-\
35654)*y^7+58222*y^8+Complex(-35654)*y^11-60569/4*y^6+Complex(4098)*y^5+2235/4*
y^4+Complex(68330)*y^9+23/8*y^2-1/8)*Zeta(3)+1/16*(Complex(1)*y^21+(2/3*ln(
p_inf)-43/36)*y^20+(Complex(16/9)*ln(p_inf)+Complex(187/9)+Complex(2/9)*Pi^2)*y
^19+(-577/18+253/18*ln(p_inf)-Pi^2)*y^18+(Complex(646/9)*ln(p_inf)+Complex(331)
+Complex(8/3)*Pi^2)*y^17+(-1775/3+1274/9*ln(p_inf)-325/9*Pi^2)*y^16+(Complex(-\
242)*Pi^2+Complex(9454)+Complex(9266/3)*ln(p_inf))*y^15+(324677/9+57317/3*ln(
p_inf)-3734*Pi^2)*y^14+(Complex(157982/9)*Pi^2+Complex(-692906/9)+Complex(-\
477734/9)*ln(p_inf))*y^13+(-1813753/18-748084/9*ln(p_inf)+139799/3*Pi^2)*y^12+(
Complex(626968/9)+Complex(609466/9)*ln(p_inf)+Complex(-80762)*Pi^2)*y^11+(-\
868706/9*Pi^2-99278/9)*y^10+(Complex(80762)*Pi^2+Complex(758702/9)+Complex(
609466/9)*ln(p_inf))*y^9+(300455/3+748084/9*ln(p_inf)+139799/3*Pi^2)*y^8+(
Complex(-157982/9)*Pi^2+Complex(-66470)+Complex(-477734/9)*ln(p_inf))*y^7+(-\
78635/3-57317/3*ln(p_inf)-3734*Pi^2)*y^6+(Complex(242)*Pi^2+Complex(9266/3)*ln(
p_inf)+Complex(46441/9))*y^5+(-107/36-1274/9*ln(p_inf)-325/9*Pi^2)*y^4+(
Complex(646/9)*ln(p_inf)+Complex(1253/9)+Complex(-8/3)*Pi^2)*y^3+(-19/2-253/18*
ln(p_inf)-Pi^2)*y^2+(Complex(16/9)*ln(p_inf)+Complex(13/3)+Complex(-2/9)*Pi^2)*
y-2/3-2/3*ln(p_inf))*(y^2+1))*mu/(y^2+1)^13/b^4/p_inf+110336/385*y*Pi^(1/2)*(-\
55/1724*(y^2+1)^6*y*(Complex(1)*y^13+1/4*y^14+Complex(4)*y^11-1/4*y^12+Complex(
887)*y^9-649/4*y^10+Complex(-2712)*y^7+8313/4*y^8+Complex(887)*y^5-8313/4*y^6+
Complex(4)*y^3+649/4*y^4+Complex(1)*y+1/4*y^2-1/4)*polylog(2,-y/(y^2+1)*(-y+
Complex(1)))+55/1724*(y^2+1)^6*y*(Complex(1)*y^13+1/4*y^14+Complex(4)*y^11-1/4*
y^12+Complex(887)*y^9-649/4*y^10+Complex(-2712)*y^7+8313/4*y^8+Complex(887)*y^5
-8313/4*y^6+Complex(4)*y^3+649/4*y^4+Complex(1)*y+1/4*y^2-1/4)*polylog(2,(1+
Complex(1)*y)/(y^2+1))-55/1724*(y^2+1)^6*y*(Complex(1)*y^13+1/4*y^14+Complex(4)
*y^11-1/4*y^12+Complex(887)*y^9-649/4*y^10+Complex(-2712)*y^7+8313/4*y^8+
Complex(887)*y^5-8313/4*y^6+Complex(4)*y^3+649/4*y^4+Complex(1)*y+1/4*y^2-1/4)*
polylog(2,Complex(-1)/(y^2+1)*(y+Complex(1)))+55/1724*(y^2+1)^6*y*(Complex(1)*y
^13+1/4*y^14+Complex(4)*y^11-1/4*y^12+Complex(887)*y^9-649/4*y^10+Complex(-2712
)*y^7+8313/4*y^8+Complex(887)*y^5-8313/4*y^6+Complex(4)*y^3+649/4*y^4+Complex(1
)*y+1/4*y^2-1/4)*polylog(2,y/(y^2+1)*(y+Complex(1)))-55/1724*(y^2+1)^11*(
Complex(1)*y^3+1/4*y^4+Complex(-1)*y-3/2*y^2+1/4)*y*polylog(2,(Complex(-1)+y)/y
)+55/1724*(y^2+1)^5*y*(Complex(1)*y^15+1/4*y^16+Complex(5)*y^13+Complex(2313)*y
^11-325*y^12+Complex(-14075)*y^9+7408*y^10+Complex(14075)*y^7-34605/2*y^8+
Complex(-2313)*y^5+7408*y^6+Complex(-5)*y^3-325*y^4+Complex(-1)*y+1/4)*polylog(
2,(y+Complex(1))/y)+545/10344*y*(10344/545*y^2*(Complex(1317225/431)*y^17+205/
1724*y^22+Complex(-7324040/431)*y^15-5145/1724*y^20+Complex(-8669080/431)*y^13-\
195930/431*y^18+Complex(1)*y+4214735/431*y^16+Complex(-840/431)*y^3-18917145/
1724*y^14+Complex(-7324040/431)*y^7-109587415/1724*y^12+Complex(36463392/431)*y
^11+109587415/1724*y^10+Complex(1)*y^21+18917145/1724*y^8+Complex(-8669080/431)
*y^9-4214735/431*y^6+Complex(1317225/431)*y^5+195930/431*y^4+Complex(-840/431)*
y^19+5145/1724*y^2-205/1724)*ln(y)+(Complex(1)*y^23+33/436*y^24-6993/2180*y^22-\
269573/1090*y^20-7035157/436*y^18+315569897/2180*y^16+183544121/1090*y^14-\
430971421/545*y^12-8313/2180*y^2-7369645/436*y^6-163313/1090*y^4+177650321/1090
*y^10+306740087/2180*y^8-33/436+Complex(-37883339/545)*y^7+Complex(690463/545)*
y^5+Complex(-6049/545)*y^3+Complex(38468429/545)*y^17+Complex(-12055006/109)*y^
15+Complex(-319751386/545)*y^13+Complex(315200686/545)*y^11+Complex(11806978/
109)*y^9+Complex(9019/545)*y^21+Complex(-387853/545)*y^19+Complex(-43/109)*y)*(
y^2+1))*polylog(2,-y^2)-y^3*(Complex(1317225/431)*y^17+205/1724*y^22+Complex(-\
7324040/431)*y^15-5145/1724*y^20+Complex(-8669080/431)*y^13-195930/431*y^18+
Complex(1)*y+4214735/431*y^16+Complex(-840/431)*y^3-18917145/1724*y^14+Complex(
-7324040/431)*y^7-109587415/1724*y^12+Complex(36463392/431)*y^11+109587415/1724
*y^10+Complex(1)*y^21+18917145/1724*y^8+Complex(-8669080/431)*y^9-4214735/431*y
^6+Complex(1317225/431)*y^5+195930/431*y^4+Complex(-840/431)*y^19+5145/1724*y^2
-205/1724)*polylog(3,-y^2)-55/862*(y^2+1)^6*y*(Complex(1)*y^13+1/4*y^14+
Complex(4)*y^11-1/4*y^12+Complex(887)*y^9-649/4*y^10+Complex(-2712)*y^7+8313/4*
y^8+Complex(887)*y^5-8313/4*y^6+Complex(4)*y^3+649/4*y^4+Complex(1)*y+1/4*y^2-1
/4)*ln(y^2+1)^2+(55/431*(y^2+1)^6*y*(Complex(1)*y^13+1/4*y^14+Complex(4)*y^11-1
/4*y^12+Complex(887)*y^9-649/4*y^10+Complex(-2712)*y^7+8313/4*y^8+Complex(887)*
y^5-8313/4*y^6+Complex(4)*y^3+649/4*y^4+Complex(1)*y+1/4*y^2-1/4)*ln(y+Complex(
1))+y^3*(Complex(1317225/431)*y^17+205/1724*y^22+Complex(-7324040/431)*y^15-\
5145/1724*y^20+Complex(-8669080/431)*y^13-195930/431*y^18+Complex(1)*y+4214735/
431*y^16+Complex(-840/431)*y^3-18917145/1724*y^14+Complex(-7324040/431)*y^7-\
109587415/1724*y^12+Complex(36463392/431)*y^11+109587415/1724*y^10+Complex(1)*y
^21+18917145/1724*y^8+Complex(-8669080/431)*y^9-4214735/431*y^6+Complex(1317225
/431)*y^5+195930/431*y^4+Complex(-840/431)*y^19+5145/1724*y^2-205/1724)*ln(y)^2
+55/862*(y^2+1)^6*y*(Complex(1)*y^13+1/4*y^14+Complex(4)*y^11-1/4*y^12+Complex(
887)*y^9-649/4*y^10+Complex(-2712)*y^7+8313/4*y^8+Complex(887)*y^5-8313/4*y^6+
Complex(4)*y^3+649/4*y^4+Complex(1)*y+1/4*y^2-1/4)*ln(y)+55/3448*(Complex(1)-2*
y*(Complex(1)*y^13+1/4*y^14+Complex(4)*y^11-1/4*y^12+Complex(887)*y^9-649/4*y^
10+Complex(-2712)*y^7+8313/4*y^8+Complex(887)*y^5-8313/4*y^6+Complex(4)*y^3+649
/4*y^4+Complex(1)*y+1/4*y^2-1/4)*(y^2+1)^4*ln(b)+2*(y^2+1)^4*y*(Complex(1)*y^13
+1/4*y^14+Complex(4)*y^11-1/4*y^12+Complex(887)*y^9-649/4*y^10+Complex(-2712)*y
^7+8313/4*y^8+Complex(887)*y^5-8313/4*y^6+Complex(4)*y^3+649/4*y^4+Complex(1)*y
+1/4*y^2-1/4)*ln(2)+Complex(1)*y^24+(Complex(-1/2)*Pi+1/2*ln(p_inf)-139/132)*y^
23+(Complex(10758366/55)-4580*Pi+Complex(-9244)*ln(p_inf))*y^14+(Complex(-3533)
*Pi+744842143/990+7339*ln(p_inf))*y^13+(Complex(14799445/99)+912*Pi+Complex(
1728)*ln(p_inf))*y^16+(Complex(-5175)*Pi+27490013/198+10521*ln(p_inf))*y^15+(
Complex(166)*Pi-1271993/660-647/2*ln(p_inf))*y^19+(Complex(-2078609/495)+936*Pi
+Complex(1818)*ln(p_inf))*y^18+(Complex(-1398)*Pi-106159403/1980+5715/2*ln(
p_inf))*y^17+(Complex(2)*ln(p_inf)+Complex(5891/495)+2*Pi)*y^22+(Complex(-3/2)*
Pi+3/2*ln(p_inf)-94657/1980)*y^21+(Complex(-32594/165)+16*Pi+Complex(16)*ln(
p_inf))*y^20+(Complex(-514468804/495)-9168*Pi+Complex(-18336)*ln(p_inf))*y^12+(
Complex(3806)*Pi-7339*ln(p_inf)-744842143/990)*y^11+(Complex(10758366/55)+
Complex(-9244)*ln(p_inf)-4664*Pi)*y^10+(Complex(5346)*Pi-10521*ln(p_inf)-\
27490013/198)*y^9+(Complex(14799445/99)+Complex(1728)*ln(p_inf)+816*Pi)*y^8+(
Complex(2919/2)*Pi+106159403/1980-5715/2*ln(p_inf))*y^7+(Complex(-2078609/495)+
Complex(1818)*ln(p_inf)+882*Pi)*y^6+(Complex(-315/2)*Pi+1271993/660+647/2*ln(
p_inf))*y^5+(Complex(-32594/165)+Complex(16)*ln(p_inf))*y^4+(94657/1980-3/2*ln(
p_inf))*y^3+(Complex(5891/495)+Complex(2)*ln(p_inf))*y^2+(139/132-1/2*ln(p_inf)
)*y)*(y^2+1)^2)*ln(y^2+1)-55/862*(y^2+1)^3*y*(Complex(7)*y^17+1/4*y^20+Complex(
2822)*y^15+1/2*y^18+Complex(-35238)*y^13-1289/4*y^16+Complex(1)*y+12151*y^14+
Complex(7)*y^3-151061/2*y^12+Complex(35162)*y^7+147840*y^10+Complex(122136)*y^
11-165739/2*y^8+Complex(-1018)*y^5+8969*y^6+Complex(-131304)*y^9+9/4*y^4+
Complex(1)*y^19-1/2*y^2-1/4)*polylog(2,Complex(1)*y)-55/1724*(4*y*(Complex(7)*y
^17+1/4*y^20+Complex(1862)*y^15+1/2*y^18+Complex(-17638)*y^13-969/4*y^16+
Complex(1)*y+6871*y^14+Complex(7)*y^3-71861/2*y^12+Complex(17562)*y^7+73920*y^
10+Complex(58776)*y^11-86539/2*y^8+Complex(-58)*y^5+3689*y^6+Complex(-67944)*y^
9+329/4*y^4+Complex(1)*y^19-1/2*y^2-1/4)*ln(y)+((Complex(-3650)*y^10+Complex(-\
3650)*y^8+Complex(1782)*y^6+Complex(10)*y^4+Complex(2)*y^2+Complex(1782)*y^12+
Complex(2)*y^16+Complex(10)*y^14+3832*y^11-3832*y^7+325*y^5-1/2*y+1/2*y^17-325*
y^13)*ln(2)+(-3832*y^11-1/2*y^17+325*y^13+3832*y^7-325*y^5+1/2*y+Complex(-2)*y^
2+Complex(-10)*y^4+Complex(-2)*y^16+Complex(-10)*y^14+Complex(3650)*y^10+
Complex(-1782)*y^12+Complex(3650)*y^8+Complex(-1782)*y^6)*ln(b)+Complex(1)+
Complex(-8640)*y^9*Pi+(-17/12+1/2*ln(p_inf))*y^17+(Complex(37/3)+Complex(2)*ln(
p_inf))*y^16-65/2*y^15+(Complex(-70/3)+Complex(10)*ln(p_inf))*y^14+(Complex(-\
160)*Pi-9463/6-325*ln(p_inf))*y^13+(Complex(1782)*ln(p_inf)+Complex(6418)-1152*
Pi)*y^12+(Complex(3712)*Pi+3832*ln(p_inf)+71737/6)*y^11+(Complex(-31768/3)+
Complex(-3650)*ln(p_inf)+7040*Pi)*y^10+Complex(1)*y^18+(Complex(-31768/3)+
Complex(-3650)*ln(p_inf)-7040*Pi)*y^8+(Complex(3712)*Pi-71737/6-3832*ln(p_inf))
*y^7+(Complex(1782)*ln(p_inf)+Complex(6418)+1152*Pi)*y^6+(Complex(-160)*Pi+9463
/6+325*ln(p_inf))*y^5+(Complex(-70/3)+Complex(10)*ln(p_inf))*y^4+65/2*y^3+(
Complex(37/3)+Complex(2)*ln(p_inf))*y^2+(17/12-1/2*ln(p_inf))*y)*(y^2+1)^2)*(y^
2+1)^3*ln(y+Complex(1))-1/2*y^3*(Complex(1317225/431)*y^17+205/1724*y^22+
Complex(-7324040/431)*y^15-5145/1724*y^20+Complex(-8669080/431)*y^13-195930/431
*y^18+Complex(1)*y+4214735/431*y^16+Complex(-840/431)*y^3-18917145/1724*y^14+
Complex(-7324040/431)*y^7-109587415/1724*y^12+Complex(36463392/431)*y^11+
109587415/1724*y^10+Complex(1)*y^21+18917145/1724*y^8+Complex(-8669080/431)*y^9
-4214735/431*y^6+Complex(1317225/431)*y^5+195930/431*y^4+Complex(-840/431)*y^19
+5145/1724*y^2-205/1724)*ln(y)^3-1/2*((Complex(-131334757/2586)+Complex(-\
8669080/431)*ln(p_inf))*y^14+(-542560249/2586-109587415/1724*ln(p_inf))*y^13+(
Complex(405714292/1293)+Complex(36463392/431)*ln(p_inf))*y^12+(109587415/1724*
ln(p_inf)+2781890617/10344)*y^11+(Complex(-299287135/2586)+Complex(-8669080/431
)*ln(p_inf))*y^10+(18917145/1724*ln(p_inf)+196952207/10344)*y^9+(Complex(-\
27178168/431)+Complex(-7324040/431)*ln(p_inf))*y^8+(-300013081/6896-4214735/431
*ln(p_inf))*y^7+(Complex(81522217/5172)+Complex(1317225/431)*ln(p_inf))*y^6+(
57539219/20688+195930/431*ln(p_inf))*y^5+(Complex(-49643/1293)+Complex(-840/431
)*ln(p_inf))*y^4+(404915/10344+5145/1724*ln(p_inf))*y^3+(Complex(19019/5172)+
Complex(1)*ln(p_inf))*y^2+(1489/10344-205/1724*ln(p_inf))*y+(205/1724*ln(p_inf)
+4675/20688)*y^23+(Complex(1)*ln(p_inf)+Complex(11105/5172))*y^22+(-5145/1724*
ln(p_inf)+17703/6896)*y^21+(Complex(-170177/1293)+Complex(-840/431)*ln(p_inf))*
y^20+(-4780471/2586-195930/431*ln(p_inf))*y^19+(Complex(18007697/1724)+Complex(
1317225/431)*ln(p_inf))*y^18+(14109872/431+4214735/431*ln(p_inf))*y^17+(
Complex(-25669845/431)+Complex(-7324040/431)*ln(p_inf))*y^16+(-123017411/2586-\
18917145/1724*ln(p_inf))*y^15+Complex(95/1293)-y*(Complex(1317225/431)*y^17+205
/1724*y^22+Complex(-7324040/431)*y^15-5145/1724*y^20+Complex(-8669080/431)*y^13
-195930/431*y^18+Complex(1)*y+4214735/431*y^16+Complex(-840/431)*y^3-18917145/
1724*y^14+Complex(-7324040/431)*y^7-109587415/1724*y^12+Complex(36463392/431)*y
^11+109587415/1724*y^10+Complex(1)*y^21+18917145/1724*y^8+Complex(-8669080/431)
*y^9-4214735/431*y^6+Complex(1317225/431)*y^5+195930/431*y^4+Complex(-840/431)*
y^19+5145/1724*y^2-205/1724)*ln(b)+y*(Complex(1317225/431)*y^17+205/1724*y^22+
Complex(-7324040/431)*y^15-5145/1724*y^20+Complex(-8669080/431)*y^13-195930/431
*y^18+Complex(1)*y+4214735/431*y^16+Complex(-840/431)*y^3-18917145/1724*y^14+
Complex(-7324040/431)*y^7-109587415/1724*y^12+Complex(36463392/431)*y^11+
109587415/1724*y^10+Complex(1)*y^21+18917145/1724*y^8+Complex(-8669080/431)*y^9
-4214735/431*y^6+Complex(1317225/431)*y^5+195930/431*y^4+Complex(-840/431)*y^19
+5145/1724*y^2-205/1724)*ln(2))*y^2*ln(y)^2+495/13792*y*(-304/297*y*(y^2+1)*(
Complex(-79369009/95)*y^12+Complex(79369009/95)*y^10-7653/1520*y^21+Complex(
9543971/95)*y^16-216443/760*y^19+Complex(269579/190)*y^4-7202401/304*y^17+
Complex(-9543971/95)*y^6+19447187/95*y^15+Complex(-269579/190)*y^18+180597221/
760*y^13+Complex(-3767/190)*y^2-430971421/380*y^11+Complex(1)*y^22+180597221/
760*y^9+Complex(2982748/19)*y^8+19447187/95*y^7+Complex(3767/190)*y^20-7202401/
304*y^5+Complex(-2982748/19)*y^14-216443/760*y^3+Complex(-1)-7653/1520*y)*ln(b)
+304/297*y*(y^2+1)*(Complex(-79369009/95)*y^12+Complex(79369009/95)*y^10-7653/
1520*y^21+Complex(9543971/95)*y^16-216443/760*y^19+Complex(269579/190)*y^4-\
7202401/304*y^17+Complex(-9543971/95)*y^6+19447187/95*y^15+Complex(-269579/190)
*y^18+180597221/760*y^13+Complex(-3767/190)*y^2-430971421/380*y^11+Complex(1)*y
^22+180597221/760*y^9+Complex(2982748/19)*y^8+19447187/95*y^7+Complex(3767/190)
*y^20-7202401/304*y^5+Complex(-2982748/19)*y^14-216443/760*y^3+Complex(-1)-7653
/1520*y)*ln(2)+Complex(-1/9)*Pi+(Complex(27741056/297)*Pi^2+Complex(-7508287192
/4455)+Complex(-15237616/15)*ln(p_inf)-731216/9*Pi)*y^15+(-713994893/405-\
4588186/5*ln(p_inf)+87669932/297*Pi^2+Complex(978520/9)*Pi)*y^14+(Complex(-\
10552/495)*ln(p_inf)+Complex(48076/891)+Complex(-6896/1485)*Pi^2-40/9*Pi)*y^3+(
-2453/162-2551/495*ln(p_inf)+164/297*Pi^2+Complex(-5/9)*Pi)*y^2+(224116478/495*
ln(p_inf)+4605881287/4455-560508/11*Pi^2+Complex(-83389)*Pi)*y^10+(Complex(
23436928/297)*Pi^2+Complex(-255935062/4455)+Complex(9546256/165)*ln(p_inf)+
36940/3*Pi)*y^9+(533338913/1782+10190481/55*ln(p_inf)+13487152/297*Pi^2+
Complex(-445385/9)*Pi)*y^8+(951354193/1485+224116478/495*ln(p_inf)+560508/11*Pi
^2+Complex(-85217/3)*Pi)*y^16+(Complex(-9546256/165)*ln(p_inf)+Complex(-\
714092278/4455)+Complex(23436928/297)*Pi^2-58300/9*Pi)*y^17+(Complex(150546904/
1485)*ln(p_inf)+Complex(223626356/1485)+Complex(-1405040/99)*Pi^2+199160/9*Pi)*
y^19+(544425025/1782+10190481/55*ln(p_inf)-13487152/297*Pi^2+Complex(-194335/9)
*Pi)*y^18+(-12148297/495*ln(p_inf)+69664/33*Pi^2-294134573/8910+Complex(120400/
9)*Pi)*y^20+(Complex(-5706796/4455)+Complex(-708832/495)*ln(p_inf)+Complex(896/
99)*Pi^2-13480/3*Pi)*y^21+(Complex(1196/27)-40*Pi+Complex(-6896/1485)*Pi^2+
Complex(10552/495)*ln(p_inf))*y^23+(-40049/135*ln(p_inf)+1372/99*Pi^2-459341/
990+Complex(-5240/9)*Pi)*y^22+(-31337/2970+Complex(5)*Pi-2551/495*ln(p_inf)-164
/297*Pi^2)*y^24+(Complex(8918/4455)+Complex(304/297)*ln(p_inf)-4*Pi)*y^25+(
Complex(2773548472/1485)+Complex(15237616/15)*ln(p_inf)+423952/3*Pi+Complex(
27741056/297)*Pi^2)*y^11+(-2065056649/1485-4588186/5*ln(p_inf)-87669932/297*Pi^
2+Complex(695240/9)*Pi)*y^12+(-1040729/1782-40049/135*ln(p_inf)-1372/99*Pi^2+
Complex(40/9)*Pi)*y^4+(Complex(896/99)*Pi^2+Complex(708832/495)*ln(p_inf)+
Complex(27520564/4455)+10120/9*Pi)*y^5+(Complex(-1405040/99)*Pi^2+Complex(-\
907484548/4455)+Complex(-150546904/1485)*ln(p_inf)-96280/3*Pi)*y^7+(-536682029/
8910-12148297/495*ln(p_inf)-69664/33*Pi^2+Complex(86240/9)*Pi)*y^6+(Complex(-\
304/297)*ln(p_inf)+Complex(-2122/4455)-4/9*Pi)*y+8/99+(Complex(1)*Pi-8/99)*y^26
+(Complex(-21607936/55)*Pi^2+Complex(304879448/891)+47600*Pi)*y^13)*ln(y)+55/
13792*y*((Complex(1)*Pi-8/11)*y^22+(Complex(3398/495)-4*Pi)*y^21+(Complex(3)*Pi
+10946/495)*y^20+(Complex(70688/165)-32*Pi)*y^19+(27318/55+Complex(-647)*Pi)*y^
18+(Complex(10479358/495)-3636*Pi)*y^17+(60134194/495+Complex(5715)*Pi)*y^16+(
Complex(-27894704/99)-3456*Pi)*y^15+(-21331322/99+Complex(21042)*Pi)*y^14+(
Complex(-72181996/165)+18488*Pi)*y^13+(-722730328/495+Complex(14678)*Pi)*y^12+(
Complex(978744608/495)+36672*Pi)*y^11+(722730328/495+Complex(-14678)*Pi)*y^10+(
Complex(-72181996/165)+18488*Pi)*y^9+(21331322/99+Complex(-21042)*Pi)*y^8+(
Complex(-27894704/99)-3456*Pi)*y^7+(-60134194/495+Complex(-5715)*Pi)*y^6+(
Complex(10479358/495)-3636*Pi)*y^5+(-27318/55+Complex(647)*Pi)*y^4+(Complex(
70688/165)-32*Pi)*y^3+(-10946/495+Complex(-3)*Pi)*y^2+(Complex(3398/495)-4*Pi)*
y+8/11+Complex(-1)*Pi)*(y^2+1)^2*ln(2)-55/13792*y*((Complex(1)*Pi-8/11)*y^22+(
Complex(3398/495)-4*Pi)*y^21+(Complex(3)*Pi+10946/495)*y^20+(Complex(70688/165)
-32*Pi)*y^19+(27318/55+Complex(-647)*Pi)*y^18+(Complex(10479358/495)-3636*Pi)*y
^17+(60134194/495+Complex(5715)*Pi)*y^16+(Complex(-27894704/99)-3456*Pi)*y^15+(
-21331322/99+Complex(21042)*Pi)*y^14+(Complex(-72181996/165)+18488*Pi)*y^13+(-\
722730328/495+Complex(14678)*Pi)*y^12+(Complex(978744608/495)+36672*Pi)*y^11+(
722730328/495+Complex(-14678)*Pi)*y^10+(Complex(-72181996/165)+18488*Pi)*y^9+(
21331322/99+Complex(-21042)*Pi)*y^8+(Complex(-27894704/99)-3456*Pi)*y^7+(-\
60134194/495+Complex(-5715)*Pi)*y^6+(Complex(10479358/495)-3636*Pi)*y^5+(-27318
/55+Complex(647)*Pi)*y^4+(Complex(70688/165)-32*Pi)*y^3+(-10946/495+Complex(-3)
*Pi)*y^2+(Complex(3398/495)-4*Pi)*y+8/11+Complex(-1)*Pi)*(y^2+1)^2*ln(b)+y^3*(
Complex(1317225/431)*y^17+205/1724*y^22+Complex(-7324040/431)*y^15-5145/1724*y^
20+Complex(-8669080/431)*y^13-195930/431*y^18+Complex(1)*y+4214735/431*y^16+
Complex(-840/431)*y^3-18917145/1724*y^14+Complex(-7324040/431)*y^7-109587415/
1724*y^12+Complex(36463392/431)*y^11+109587415/1724*y^10+Complex(1)*y^21+
18917145/1724*y^8+Complex(-8669080/431)*y^9-4214735/431*y^6+Complex(1317225/431
)*y^5+195930/431*y^4+Complex(-840/431)*y^19+5145/1724*y^2-205/1724)*Zeta(3)-35/
1724*(y^2+1)*(11/14*Pi+Complex(1)*y^26+(Complex(2332912/63)*Pi^2+(-436964/21-\
20669/7*ln(p_inf))*Pi+Complex(86322707/420)+Complex(89004877/630)*ln(p_inf))*y^
16+(11/28*Pi^2+(Complex(-143/168)+Complex(-11/56)*ln(p_inf))*Pi+41/20+1/7*ln(
p_inf))*y^25+(-204776981/2520*Pi^2+(Complex(3349379/84)+Complex(49115/7)*ln(
p_inf))*Pi-414693469/1260*ln(p_inf)-602509489/1680)*y^11+(-234667/2520*Pi^2+(
Complex(-20537/168)+Complex(253/2)*ln(p_inf))*Pi-32101/315*ln(p_inf)-13023/56)*
y^21+(Complex(144017/90)*Pi^2+(91795/84+1441/2*ln(p_inf))*Pi+Complex(-7068889/
2520)+Complex(-763673/180)*ln(p_inf))*y^20+(-187709381/2520*Pi^2+(Complex(-\
89969/28)+Complex(-49115/7)*ln(p_inf))*Pi+638597569/1680+414693469/1260*ln(
p_inf))*y^15+(9651265/1008*Pi^2+(Complex(-686389/168)+Complex(-1991/2)*ln(p_inf
))*Pi-185788313/10080-7547507/315*ln(p_inf))*y^19+(2551/1680*Pi^2+(Complex(-\
5665/168)+Complex(11/14)*ln(p_inf))*Pi-53197/2016+5293/1260*ln(p_inf))*y^3+(
Complex(3767/630)*Pi^2+(-649/84+99/14*ln(p_inf))*Pi+Complex(-279133/2520)+
Complex(-107731/1260)*ln(p_inf))*y^4+(125693/2520*Pi^2+(Complex(-253/2)*ln(
p_inf)+Complex(-32483/24))*Pi-381023/1260+32101/315*ln(p_inf))*y^5+(Complex(-\
73727/90)*Pi^2+(332189/84+1441/2*ln(p_inf))*Pi+Complex(-4186669/840)+Complex(-\
763673/180)*ln(p_inf))*y^6+(Complex(-78695479/315)*Pi^2+(-937453/42-10835*ln(
p_inf))*Pi+Complex(-427916221/1260)+Complex(-38109931/126)*ln(p_inf))*y^12+(
Complex(75680929/315)*Pi^2+(-537801/14-10835*ln(p_inf))*Pi+Complex(-384227503/
1260)+Complex(-38109931/126)*ln(p_inf))*y^14+(Complex(80/63)*Pi^2+(143/84+11/14
*ln(p_inf))*Pi+Complex(-1699/1260)*ln(p_inf)+Complex(4681/280))*y^24+(Complex(
19/63)*Pi^2+(341/28+11/14*ln(p_inf))*Pi+Complex(-3097/2520)+Complex(-1699/1260)
*ln(p_inf))*y^2+(-5029777/90*Pi^2+(Complex(-1005433/84)+Complex(-294327/56)*ln(
p_inf))*Pi-1720685/72+1938434/105*ln(p_inf))*y^17+(Complex(-9761441/315)*Pi^2+(
-173525/84+19503/14*ln(p_inf))*Pi+Complex(84563539/2520)+Complex(21499027/420)*
ln(p_inf))*y^18+(8753137/1008*Pi^2+(Complex(122309/168)+Complex(1991/2)*ln(
p_inf))*Pi+68687099/3360+7547507/315*ln(p_inf))*y^7+(Complex(1470368/45)*Pi^2+(
19503/14*ln(p_inf)+1132175/84)*Pi+Complex(86525869/2520)+Complex(21499027/420)*
ln(p_inf))*y^8+(-76731593/1260*Pi^2+(Complex(3226861/168)+Complex(294327/56)*ln
(p_inf))*Pi-1938434/105*ln(p_inf)+31651051/2520)*y^9+(Complex(5143/630)*Pi^2+(
1507/28+99/14*ln(p_inf))*Pi+Complex(-107731/1260)*ln(p_inf)+Complex(-42521/840)
)*y^22+((Complex(-55/42)+Complex(11/56)*ln(p_inf))*Pi-19/12-1/7*ln(p_inf))*y+(
5191/1680*Pi^2+(Complex(-2255/168)+Complex(-11/14)*ln(p_inf))*Pi-5293/1260*ln(
p_inf)+328009/10080)*y^23+(Complex(-352762/9)*Pi^2+(110561/14-20669/7*ln(p_inf)
)*Pi+Complex(43790339/252)+Complex(89004877/630)*ln(p_inf))*y^10+(Complex(
329945/12)*Pi+58881193/180*Pi^2+89135701/2520)*y^13))*7^(1/2)*mu/b^4/(y^2+1)^15
*p_inf;


==> anc/W_even_hered_leq5_meqm1.mpl <==
W_even_hered_y_2_meqm1_fin := 8/231*y^2*77^(1/2)*mu*((-14/5*y^7-154/5*y^5+154/5
*y^3+14/5*y+Complex(128/5)*y^4+Complex(34/5)*y^2+Complex(1)+Complex(1)*y^8+
Complex(34/5)*y^6)*ln(y^2+1)+(Complex(-1/2)*y^8+7/5*y^7+Complex(-17/5)*y^6+77/5
*y^5+Complex(-64/5)*y^4-77/5*y^3+Complex(-17/5)*y^2-7/5*y+Complex(-1/2))*ln(2)+
(-7/5*y^7-77/5*y^5+77/5*y^3+7/5*y+Complex(17/5)*y^6+Complex(64/5)*y^4+Complex(
17/5)*y^2+Complex(1/2)*y^8+Complex(1/2))*ln(b)+(Complex(-1/2)*y^8+7/5*y^7+
Complex(-17/5)*y^6+77/5*y^5+Complex(-64/5)*y^4-77/5*y^3+Complex(-17/5)*y^2-7/5*
y+Complex(-1/2))*ln(y)+1/2*y^9+(Complex(-1/2)*ln(p_inf)+Complex(47/60))*y^8+(
137/30+7/5*ln(p_inf))*y^7+(Complex(-17/5)*ln(p_inf)+Complex(17/30))*y^6+(913/15
+77/5*ln(p_inf))*y^5+(Complex(-64/5)*ln(p_inf)+Complex(-1853/60))*y^4+(-397/15-\
77/5*ln(p_inf))*y^3+(Complex(-17/5)*ln(p_inf)+Complex(-11/2))*y^2+(-8/5-7/5*ln(
p_inf))*y+Complex(-1/2)*ln(p_inf)+Complex(-1/2))*Pi^(1/2)*(-y+Complex(1))^2/(y^
2+1)^7/b^2*p_inf^4-388/3003*y^2*77^(1/2)*((Complex(1)+Complex(5244/97)*y^6+
Complex(16521/485)*y^4+Complex(1)*y^12+Complex(12308/1455)*y^10-4202/1455*y^11-\
18006/485*y^9-187712/485*y^7+187712/485*y^5+18006/485*y^3+4202/1455*y+Complex(
12308/1455)*y^2+Complex(16521/485)*y^8)*ln(y^2+1)+(2101/1455*y^11+9003/485*y^9+
93856/485*y^7-93856/485*y^5-9003/485*y^3-2101/1455*y+Complex(-6154/1455)*y^2+
Complex(-16521/970)*y^8+Complex(-2622/97)*y^6+Complex(-1/2)*y^12+Complex(-6154/
1455)*y^10+Complex(-16521/970)*y^4+Complex(-1/2))*ln(2)+(-2101/1455*y^11-9003/
485*y^9-93856/485*y^7+93856/485*y^5+9003/485*y^3+2101/1455*y+Complex(2622/97)*y
^6+Complex(16521/970)*y^4+Complex(6154/1455)*y^2+Complex(16521/970)*y^8+
Complex(1/2)*y^12+Complex(6154/1455)*y^10+Complex(1/2))*ln(b)+(2101/1455*y^11+
9003/485*y^9+93856/485*y^7-93856/485*y^5-9003/485*y^3-2101/1455*y+Complex(-6154
/1455)*y^2+Complex(-16521/970)*y^8+Complex(-2622/97)*y^6+Complex(-1/2)*y^12+
Complex(-6154/1455)*y^10+Complex(-16521/970)*y^4+Complex(-1/2))*ln(y)-7/194*y^
13+(Complex(-1/2)*ln(p_inf)+Complex(2557/5820))*y^12+(-7183/8730+2101/1455*ln(
p_inf))*y^11+(Complex(-6154/1455)*ln(p_inf)+Complex(-383/873))*y^10+(55259/2910
+9003/485*ln(p_inf))*y^9+(Complex(-16521/970)*ln(p_inf)+Complex(-125467/4365))*
y^8+(6580591/8730+93856/485*ln(p_inf))*y^7+(Complex(-2622/97)*ln(p_inf)+
Complex(-21741/194))*y^6+(-374786/873-93856/485*ln(p_inf))*y^5+(Complex(-16521/
970)*ln(p_inf)+Complex(-675239/17460))*y^4+(-3182/97-9003/485*ln(p_inf))*y^3+(
Complex(-6154/1455)*ln(p_inf)+Complex(-19807/2910))*y^2+(-899/485-2101/1455*ln(
p_inf))*y+Complex(-1/2)*ln(p_inf)+Complex(-55/97))*mu*Pi^(1/2)*(-y+Complex(1))^
2/(y^2+1)^9/b^2*p_inf^6+197/1001*y^2*77^(1/2)*mu*((Complex(1)+Complex(1)*y^16+
Complex(8620498/8865)*y^8+Complex(326062/8865)*y^4+Complex(-932758/8865)*y^10-\
3014/985*y^15-131086/2955*y^13-4339658/8865*y^11-9377302/8865*y^9+9377302/8865*
y^7+4339658/8865*y^5+131086/2955*y^3+3014/985*y+Complex(9582/985)*y^14+Complex(
-932758/8865)*y^6+Complex(326062/8865)*y^12+Complex(9582/985)*y^2)*ln(y^2+1)+(
2169829/8865*y^11+4688651/8865*y^9+1507/985*y^15+65543/2955*y^13-4688651/8865*y
^7-2169829/8865*y^5-65543/2955*y^3-1507/985*y+Complex(-1/2)*y^16+Complex(-\
4310249/8865)*y^8+Complex(-163031/8865)*y^4+Complex(466379/8865)*y^10+Complex(-\
4791/985)*y^14+Complex(466379/8865)*y^6+Complex(-163031/8865)*y^12+Complex(-\
4791/985)*y^2+Complex(-1/2))*ln(2)+(-2169829/8865*y^11-4688651/8865*y^9-1507/
985*y^15-65543/2955*y^13+4688651/8865*y^7+2169829/8865*y^5+65543/2955*y^3+1507/
985*y+Complex(1/2)*y^16+Complex(4310249/8865)*y^8+Complex(163031/8865)*y^4+
Complex(-466379/8865)*y^10+Complex(4791/985)*y^14+Complex(-466379/8865)*y^6+
Complex(163031/8865)*y^12+Complex(4791/985)*y^2+Complex(1/2))*ln(b)+(2169829/
8865*y^11+4688651/8865*y^9+1507/985*y^15+65543/2955*y^13-4688651/8865*y^7-\
2169829/8865*y^5-65543/2955*y^3-1507/985*y+Complex(-1/2)*y^16+Complex(-4310249/
8865)*y^8+Complex(-163031/8865)*y^4+Complex(466379/8865)*y^10+Complex(-4791/985
)*y^14+Complex(466379/8865)*y^6+Complex(-163031/8865)*y^12+Complex(-4791/985)*y
^2+Complex(-1/2))*ln(y)-43/394*y^17+(Complex(-1/2)*ln(p_inf)+Complex(13673/
35460))*y^16+(-495367/265950+1507/985*ln(p_inf))*y^15+(Complex(-4791/985)*ln(
p_inf)+Complex(71083/265950))*y^14+(1240346/132975+65543/2955*ln(p_inf))*y^13+(
Complex(-163031/8865)*ln(p_inf)+Complex(-709619/59100))*y^12+(35946788/44325+
2169829/8865*ln(p_inf))*y^11+(Complex(466379/8865)*ln(p_inf)+Complex(37639039/
88650))*y^10+(218170181/88650+4688651/8865*ln(p_inf))*y^9+(Complex(-4310249/
8865)*ln(p_inf)+Complex(-32833447/19700))*y^8+(-95573381/88650-4688651/8865*ln(
p_inf))*y^7+(Complex(466379/8865)*ln(p_inf)+Complex(19948577/265950))*y^6+(-\
15952537/26595-2169829/8865*ln(p_inf))*y^5+(Complex(-163031/8865)*ln(p_inf)+
Complex(-4576181/106380))*y^4+(-127021/2955-65543/2955*ln(p_inf))*y^3+(Complex(
-4791/985)*ln(p_inf)+Complex(-30347/3546))*y^2+(-4132/1773-1507/985*ln(p_inf))*
y+Complex(-1/2)*ln(p_inf)+Complex(-811/1182))*Pi^(1/2)*(-y+Complex(1))^2/(y^2+1
)^11/b^2*p_inf^8;
W_even_hered_y_3_meqm1_fin := -32/231*y^2*(1/2*y*(Complex(1)*y^12+Complex(84/5)
*y^10-6/5*y^11+Complex(921/5)*y^8-158/5*y^9+Complex(-3216/5)*y^6+2298/5*y^7+
Complex(921/5)*y^4-2298/5*y^5+Complex(84/5)*y^2+158/5*y^3+Complex(1)+6/5*y)*
polylog(2,-y^2)+y*(Complex(1)*y^12+Complex(84/5)*y^10-6/5*y^11+Complex(921/5)*y
^8-158/5*y^9+Complex(-3216/5)*y^6+2298/5*y^7+Complex(921/5)*y^4-2298/5*y^5+
Complex(84/5)*y^2+158/5*y^3+Complex(1)+6/5*y)*ln(y)*ln(y^2+1)-1/2*y*(Complex(1)
*y^12+Complex(84/5)*y^10-6/5*y^11+Complex(921/5)*y^8-158/5*y^9+Complex(-3216/5)
*y^6+2298/5*y^7+Complex(921/5)*y^4-2298/5*y^5+Complex(84/5)*y^2+158/5*y^3+
Complex(1)+6/5*y)*ln(y)^2+(-1/2*y*(Complex(1)*y^12+Complex(84/5)*y^10-6/5*y^11+
Complex(921/5)*y^8-158/5*y^9+Complex(-3216/5)*y^6+2298/5*y^7+Complex(921/5)*y^4
-2298/5*y^5+Complex(84/5)*y^2+158/5*y^3+Complex(1)+6/5*y)*ln(2)+1/2*y*(Complex(
1)*y^12+Complex(84/5)*y^10-6/5*y^11+Complex(921/5)*y^8-158/5*y^9+Complex(-3216/
5)*y^6+2298/5*y^7+Complex(921/5)*y^4-2298/5*y^5+Complex(84/5)*y^2+158/5*y^3+
Complex(1)+6/5*y)*ln(b)-1/8+1/8*y^14+(Complex(-103/120)+Complex(-1/2)*ln(p_inf)
)*y^13+(69/20+3/5*ln(p_inf))*y^12+(Complex(-103/5)+Complex(-42/5)*ln(p_inf))*y^
11+(4727/60+79/5*ln(p_inf))*y^10+(Complex(-2703/8)+Complex(-921/10)*ln(p_inf))*
y^9+(-5967/8-1149/5*ln(p_inf))*y^8+(Complex(1608/5)*ln(p_inf)+Complex(5032/5))*
y^7+(5967/8+1149/5*ln(p_inf))*y^6+(Complex(-2703/8)+Complex(-921/10)*ln(p_inf))
*y^5+(-4727/60-79/5*ln(p_inf))*y^4+(Complex(-103/5)+Complex(-42/5)*ln(p_inf))*y
^3+(-69/20-3/5*ln(p_inf))*y^2+(Complex(-103/120)+Complex(-1/2)*ln(p_inf))*y)*ln
(y)+13/120*(y^2+1)*(Complex(1)*y^11-15/13*y^12+Complex(599/13)*y^9-267/13*y^10+
Complex(15286/13)*y^7-5063/13*y^8+Complex(-15286/13)*y^5+19778/13*y^6+Complex(-\
599/13)*y^3-5063/13*y^4+Complex(-1)*y-267/13*y^2-15/13)*ln(2)-13/120*(Complex(1
)*y^11-15/13*y^12+Complex(599/13)*y^9-267/13*y^10+Complex(15286/13)*y^7-5063/13
*y^8+Complex(-15286/13)*y^5+19778/13*y^6+Complex(-599/13)*y^3-5063/13*y^4+
Complex(-1)*y-267/13*y^2-15/13)*(y^2+1)*ln(b)+(-1/8-1/8*ln(p_inf))*y^14+(
Complex(-37/80)+Complex(13/120)*ln(p_inf)+Complex(-1/12)*Pi^2)*y^13+(-593/240-\
47/20*ln(p_inf)+1/10*Pi^2)*y^12+(Complex(-26/15)+Complex(51/10)*ln(p_inf)+
Complex(-7/5)*Pi^2)*y^11+(-5263/80-533/12*ln(p_inf)+79/30*Pi^2)*y^10+(Complex(-\
307/20)*Pi^2+Complex(13087/80)+Complex(1059/8)*ln(p_inf))*y^9+(2909/20+981/8*ln
(p_inf)-383/10*Pi^2)*y^8+Complex(268/5)*y^7*Pi^2+(2909/20+981/8*ln(p_inf)+383/
10*Pi^2)*y^6+(Complex(-13087/80)+Complex(-307/20)*Pi^2+Complex(-1059/8)*ln(
p_inf))*y^5+(-5263/80-533/12*ln(p_inf)-79/30*Pi^2)*y^4+(Complex(26/15)+Complex(
-7/5)*Pi^2+Complex(-51/10)*ln(p_inf))*y^3+(-593/240-47/20*ln(p_inf)-1/10*Pi^2)*
y^2+(Complex(37/80)+Complex(-13/120)*ln(p_inf)+Complex(-1/12)*Pi^2)*y-1/8-1/8*
ln(p_inf))*77^(1/2)*mu*Pi^(1/2)/(y^2+1)^9/b^3*p_inf^2+4/77*y*77^(1/2)*mu*Pi^(1/
2)*(-1/2*Pi-23/10*y*(Complex(-1)*y+75/299*y^16+Complex(329579/897)*y^5+4813/897
*y^14+Complex(-6495031/897)*y^9+30496/207*y^12+Complex(931/897)*y^3+7752577/
2691*y^10+Complex(-329579/897)*y^11-2473766/299*y^8+Complex(-931/897)*y^13+
7752577/2691*y^6+Complex(6495031/897)*y^7+30496/207*y^4+Complex(1)*y^15+4813/
897*y^2+75/299)*(y^2+1)*ln(2)+23/10*y*(Complex(-1)*y+75/299*y^16+Complex(329579
/897)*y^5+4813/897*y^14+Complex(-6495031/897)*y^9+30496/207*y^12+Complex(931/
897)*y^3+7752577/2691*y^10+Complex(-329579/897)*y^11-2473766/299*y^8+Complex(-\
931/897)*y^13+7752577/2691*y^6+Complex(6495031/897)*y^7+30496/207*y^4+Complex(1
)*y^15+4813/897*y^2+75/299)*(y^2+1)*ln(b)+1/2*Pi*y^20+(y^2+1)^3*(Complex(1)*y^
14+Complex(49/5)*y^12-2/5*y^13+Complex(49)*y^10-28/5*y^11+Complex(245)*y^8-70*y
^9+Complex(-245)*y^6+280*y^7+Complex(-49)*y^4-70*y^5+Complex(-49/5)*y^2-28/5*y^
3+Complex(-1)-2/5*y)*ln(y+Complex(1))+(596/39*y^2*(Complex(1)*y^16+Complex(-\
817982/149)*y^8-958/745*y^15+Complex(157246/745)*y^4-5322/149*y^13+Complex(
236566/149)*y^10-320972/745*y^11+Complex(13846/745)*y^14+557664/149*y^9+
Complex(236566/149)*y^6-557664/149*y^7+Complex(157246/745)*y^12+320972/745*y^5+
Complex(13846/745)*y^2+5322/149*y^3+Complex(1)+958/745*y)*ln(y)-1/2*(Complex(1)
*y^10+Complex(39/5)*y^8-2/5*y^9+Complex(162/5)*y^6-24/5*y^7+Complex(-162/5)*y^4
-60*y^5+Complex(-39/5)*y^2-24/5*y^3+Complex(-1)-2/5*y)*(y^2+1)^5)*ln(y^2+1)-298
/39*y^2*(Complex(1)*y^16+Complex(-817982/149)*y^8-958/745*y^15+Complex(157246/
745)*y^4-5322/149*y^13+Complex(236566/149)*y^10-320972/745*y^11+Complex(13846/
745)*y^14+557664/149*y^9+Complex(236566/149)*y^6-557664/149*y^7+Complex(157246/
745)*y^12+320972/745*y^5+Complex(13846/745)*y^2+5322/149*y^3+Complex(1)+958/745
*y)*ln(y)^2+298/39*y^2*(Complex(1)*y^16+Complex(-817982/149)*y^8-958/745*y^15+
Complex(157246/745)*y^4-5322/149*y^13+Complex(236566/149)*y^10-320972/745*y^11+
Complex(13846/745)*y^14+557664/149*y^9+Complex(236566/149)*y^6-557664/149*y^7+
Complex(157246/745)*y^12+320972/745*y^5+Complex(13846/745)*y^2+5322/149*y^3+
Complex(1)+958/745*y)*polylog(2,-y^2)+Complex(817982/117)*Pi^2*y^10-298/39*y*(y
*(Complex(1)*y^16+Complex(-817982/149)*y^8-958/745*y^15+Complex(157246/745)*y^4
-5322/149*y^13+Complex(236566/149)*y^10-320972/745*y^11+Complex(13846/745)*y^14
+557664/149*y^9+Complex(236566/149)*y^6-557664/149*y^7+Complex(157246/745)*y^12
+320972/745*y^5+Complex(13846/745)*y^2+5322/149*y^3+Complex(1)+958/745*y)*ln(2)
-y*(Complex(1)*y^16+Complex(-817982/149)*y^8-958/745*y^15+Complex(157246/745)*y
^4-5322/149*y^13+Complex(236566/149)*y^10-320972/745*y^11+Complex(13846/745)*y^
14+557664/149*y^9+Complex(236566/149)*y^6-557664/149*y^7+Complex(157246/745)*y^
12+320972/745*y^5+Complex(13846/745)*y^2+5322/149*y^3+Complex(1)+958/745*y)*ln(
b)+45/596-45/596*y^18+(Complex(3833/2980)+Complex(1)*ln(p_inf))*y^17+(-18563/
4470-958/745*ln(p_inf))*y^16+(Complex(157363/4470)+Complex(13846/745)*ln(p_inf)
)*y^15+(-1123411/8940-5322/149*ln(p_inf))*y^14+(Complex(274000/447)+Complex(
157246/745)*ln(p_inf))*y^13+(-5525321/2980-320972/745*ln(p_inf))*y^12+(Complex(
27680093/4470)+Complex(236566/149)*ln(p_inf))*y^11+(117263701/8940+557664/149*
ln(p_inf))*y^10+(Complex(-27403289/1490)+Complex(-817982/149)*ln(p_inf))*y^9+(-\
23165201/1788-557664/149*ln(p_inf))*y^8+(Complex(236566/149)*ln(p_inf)+Complex(
27440477/4470))*y^7+(1137013/596+320972/745*ln(p_inf))*y^6+(Complex(1310096/
2235)+Complex(157246/745)*ln(p_inf))*y^5+(1123411/8940+5322/149*ln(p_inf))*y^4+
(Complex(157363/4470)+Complex(13846/745)*ln(p_inf))*y^3+(18563/4470+958/745*ln(
p_inf))*y^2+(Complex(3833/2980)+Complex(1)*ln(p_inf))*y)*ln(y)+(-958/585*Pi^2+
6127/1404-2519/195*ln(p_inf)+Complex(17/5)*Pi)*y^3+(Complex(88683559/3510)+
Complex(17499)*ln(p_inf)+Complex(-236566/117)*Pi^2+1617/5*Pi)*y^12+(-320972/585
*Pi^2-77071249/7020-1629805/234*ln(p_inf)+Complex(-132/5)*Pi)*y^7+(Complex(-\
88683559/3510)+Complex(-236566/117)*Pi^2+Complex(-17499)*ln(p_inf)-1617/5*Pi)*y
^8+(-185888/39*Pi^2+8628487/468+14511317/1170*ln(p_inf)+Complex(-1386/5)*Pi)*y^
11+(185888/39*Pi^2+8628487/468+14511317/1170*ln(p_inf)+Complex(-1386/5)*Pi)*y^9
+(Complex(140521/3510)+Complex(-157246/585)*Pi^2+Complex(-11017/13)*ln(p_inf)-\
1056/5*Pi)*y^6+(-1774/39*Pi^2-2169227/7020-410887/1170*ln(p_inf)+Complex(44)*Pi
)*y^5+(Complex(580109/3510)+Complex(-13846/585)*Pi^2+Complex(-17/195)*ln(p_inf)
-407/10*Pi)*y^4+(10/39-15/26*ln(p_inf)+Complex(1/5)*Pi)*y^19+(Complex(-29149/
2340)+Complex(-149/117)*Pi^2+Complex(-23/10)*ln(p_inf)+32/5*Pi)*y^18+(958/585*
Pi^2-2519/195*ln(p_inf)+6127/1404+Complex(17/5)*Pi)*y^17+(Complex(-580109/3510)
+Complex(17/195)*ln(p_inf)+Complex(-13846/585)*Pi^2+407/10*Pi)*y^16+(-2169227/
7020-410887/1170*ln(p_inf)+1774/39*Pi^2+Complex(44)*Pi)*y^15+(1056/5*Pi+
Complex(-140521/3510)+Complex(-157246/585)*Pi^2+Complex(11017/13)*ln(p_inf))*y^
14+(-77071249/7020-1629805/234*ln(p_inf)+320972/585*Pi^2+Complex(-132/5)*Pi)*y^
13+(Complex(29149/2340)+Complex(23/10)*ln(p_inf)+Complex(-149/117)*Pi^2-32/5*Pi
)*y^2+(10/39-15/26*ln(p_inf)+Complex(1/5)*Pi)*y)/b^3/(y^2+1)^11*p_inf^4-64/231*
y^2*77^(1/2)*mu*(-1/2*y*(Complex(99/5)*y^16+Complex(1)*y^18-6/5*y^17+Complex(
33138)*y^8-176/5*y^15+Complex(-1188/5)*y^4+546/5*y^13+Complex(-25074)*y^10+
59556/5*y^11+Complex(1188/5)*y^14-32340*y^9+Complex(5964/5)*y^12+95676/5*y^7+
Complex(-32844/5)*y^6-11634/5*y^5+Complex(-99/5)*y^2-176/5*y^3+Complex(-1)-6/5*
y)*polylog(2,1/(y^2+1)*y^2)+1/2*(y^2+1)^3*y*(Complex(1)*y^12+Complex(84/5)*y^10
-6/5*y^11+Complex(921/5)*y^8-158/5*y^9+Complex(-3216/5)*y^6+2298/5*y^7+Complex(
921/5)*y^4-2298/5*y^5+Complex(84/5)*y^2+158/5*y^3+Complex(1)+6/5*y)*polylog(2,1
/(y^2+1))-1/2*y*(Complex(99/5)*y^16+Complex(1)*y^18-6/5*y^17+Complex(33138)*y^8
-176/5*y^15+Complex(-1188/5)*y^4+546/5*y^13+Complex(-25074)*y^10+59556/5*y^11+
Complex(1188/5)*y^14-32340*y^9+Complex(5964/5)*y^12+95676/5*y^7+Complex(-32844/
5)*y^6-11634/5*y^5+Complex(-99/5)*y^2-176/5*y^3+Complex(-1)-6/5*y)*polylog(2,-y
^2)+y*(8085*y^9+651/5*y^5+2121/5*y^13-29064/5*y^7-9744/5*y^11-6/5*y^17-176/5*y^
15+264/5*y^3+9/5*y+Complex(99/5)*y^16+Complex(1)*y^18+Complex(-19509/2)*y^8+
Complex(1782/5)*y^4+Complex(3/2)+Complex(9597/2)*y^10+Complex(1188/5)*y^14+
Complex(-1736/5)*y^12+Complex(7966/5)*y^6+Complex(297/10)*y^2)*ln(y^2+1)^2-(y^2
+1)^3*(3*y*(Complex(1)*y^12+Complex(84/5)*y^10-6/5*y^11+Complex(921/5)*y^8-158/
5*y^9+Complex(-3216/5)*y^6+2298/5*y^7+Complex(921/5)*y^4-2298/5*y^5+Complex(84/
5)*y^2+158/5*y^3+Complex(1)+6/5*y)*ln(2)-y*(Complex(1)*y^12+Complex(84/5)*y^10-\
6/5*y^11+Complex(921/5)*y^8-158/5*y^9+Complex(-3216/5)*y^6+2298/5*y^7+Complex(
921/5)*y^4-2298/5*y^5+Complex(84/5)*y^2+158/5*y^3+Complex(1)+6/5*y)*ln(b)+2*y*(
Complex(1)*y^12+Complex(84/5)*y^10-6/5*y^11+Complex(921/5)*y^8-158/5*y^9+
Complex(-3216/5)*y^6+2298/5*y^7+Complex(921/5)*y^4-2298/5*y^5+Complex(84/5)*y^2
+158/5*y^3+Complex(1)+6/5*y)*ln(y)+1/4-1/4*y^14+(Complex(-48809/60060)+Complex(
1)*ln(p_inf))*y^13+(-6/5*ln(p_inf)-193433/50050)*y^12+(Complex(-4622/3575)+
Complex(84/5)*ln(p_inf))*y^11+(-158/5*ln(p_inf)-11657587/150150)*y^10+(Complex(
21005591/100100)+Complex(921/5)*ln(p_inf))*y^9+(2298/5*ln(p_inf)+32959583/
100100)*y^8+(Complex(-3216/5)*ln(p_inf)+Complex(-9657904/25025))*y^7+(-2298/5*
ln(p_inf)-32959583/100100)*y^6+(Complex(21005591/100100)+Complex(921/5)*ln(
p_inf))*y^5+(158/5*ln(p_inf)+11657587/150150)*y^4+(Complex(-4622/3575)+Complex(
84/5)*ln(p_inf))*y^3+(6/5*ln(p_inf)+193433/50050)*y^2+(Complex(-48809/60060)+
Complex(1)*ln(p_inf))*y)*ln(y^2+1)+1/4*y*((Complex(5)*y^12+Complex(84)*y^10-6*y
^11+Complex(921)*y^8-158*y^9+Complex(-3216)*y^6+2298*y^7+Complex(921)*y^4-2298*
y^5+Complex(84)*y^2+158*y^3+Complex(5)+6*y)*ln(2)^2+((36/5*y^11+948/5*y^9-13788
/5*y^7+13788/5*y^5-948/5*y^3-36/5*y+Complex(-6)+Complex(-504/5)*y^10+Complex(-6
)*y^12+Complex(-5526/5)*y^8+Complex(19296/5)*y^6+Complex(-5526/5)*y^4+Complex(-\
504/5)*y^2)*ln(b)+(-36/5*y^11-948/5*y^9+13788/5*y^7+36/5*y-13788/5*y^5+948/5*y^
3+Complex(6)+Complex(6)*y^12+Complex(504/5)*y^10+Complex(5526/5)*y^8+Complex(-\
19296/5)*y^6+Complex(5526/5)*y^4+Complex(504/5)*y^2)*ln(y)-3*y^13+(Complex(
98218/15015)+Complex(6)*ln(p_inf))*y^12+(-1589828/25025-36/5*ln(p_inf))*y^11+(
Complex(798706/3575)+Complex(504/5)*ln(p_inf))*y^10+(-98989832/75075-948/5*ln(
p_inf))*y^9+(Complex(117897583/25025)+Complex(5526/5)*ln(p_inf))*y^8+(202628254
/25025+13788/5*ln(p_inf))*y^7+(Complex(-220797088/25025)+Complex(-19296/5)*ln(
p_inf))*y^6+(-128979679/25025-13788/5*ln(p_inf))*y^5+(Complex(38393158/25025)+
Complex(5526/5)*ln(p_inf))*y^4+(18959882/75075+948/5*ln(p_inf))*y^3+(Complex(
361126/3575)+Complex(504/5)*ln(p_inf))*y^2+(178418/25025+36/5*ln(p_inf))*y+
Complex(59179/15015)+Complex(6)*ln(p_inf))*ln(2)+(Complex(1)*y^12+Complex(84/5)
*y^10-6/5*y^11+Complex(921/5)*y^8-158/5*y^9+Complex(-3216/5)*y^6+2298/5*y^7+
Complex(921/5)*y^4-2298/5*y^5+Complex(84/5)*y^2+158/5*y^3+Complex(1)+6/5*y)*ln(
b)^2+((-4596/5*y^7+4596/5*y^5-316/5*y^3-12/5*y+12/5*y^11+316/5*y^9+Complex(-2)+
Complex(-2)*y^12+Complex(-1842/5)*y^8+Complex(6432/5)*y^6+Complex(-1842/5)*y^4+
Complex(-168/5)*y^2+Complex(-168/5)*y^10)*ln(y)+y^13+(Complex(5966/5005)+
Complex(-2)*ln(p_inf))*y^12+(12/5*ln(p_inf)+428668/25025)*y^11+(Complex(-63686/
3575)+Complex(-168/5)*ln(p_inf))*y^10+(316/5*ln(p_inf)+24995912/75075)*y^9+(
Complex(-23753533/25025)+Complex(-1842/5)*ln(p_inf))*y^8+(-4596/5*ln(p_inf)-\
28754554/25025)*y^7+(Complex(19315808/25025)+Complex(6432/5)*ln(p_inf))*y^6+(
4596/5*ln(p_inf)+4205029/25025)*y^5+(Complex(2747942/25025)+Complex(-1842/5)*ln
(p_inf))*y^4+(-316/5*ln(p_inf)+560246/25025)*y^3+(Complex(82174/3575)+Complex(-\
168/5)*ln(p_inf))*y^2+(-12/5*ln(p_inf)+41802/25025)*y+Complex(30911/15015)+
Complex(-2)*ln(p_inf))*ln(b)+(Complex(1)*y^12+Complex(84/5)*y^10-6/5*y^11+
Complex(921/5)*y^8-158/5*y^9+Complex(-3216/5)*y^6+2298/5*y^7+Complex(921/5)*y^4
-2298/5*y^5+Complex(84/5)*y^2+158/5*y^3+Complex(1)+6/5*y)*ln(y)^2+(-y^13+(
Complex(-5966/5005)+Complex(2)*ln(p_inf))*y^12+(-12/5*ln(p_inf)-428668/25025)*y
^11+(Complex(63686/3575)+Complex(168/5)*ln(p_inf))*y^10+(-316/5*ln(p_inf)-\
24995912/75075)*y^9+(Complex(23753533/25025)+Complex(1842/5)*ln(p_inf))*y^8+(
4596/5*ln(p_inf)+28754554/25025)*y^7+(Complex(-19315808/25025)+Complex(-6432/5)
*ln(p_inf))*y^6+(-4596/5*ln(p_inf)-4205029/25025)*y^5+(Complex(-2747942/25025)+
Complex(1842/5)*ln(p_inf))*y^4+(316/5*ln(p_inf)-560246/25025)*y^3+(Complex(-\
82174/3575)+Complex(168/5)*ln(p_inf))*y^2+(12/5*ln(p_inf)-41802/25025)*y+
Complex(-30911/15015)+Complex(2)*ln(p_inf))*ln(y)+(-ln(p_inf)+22963/15015)*y^13
+(Complex(-5621663/450450)+Complex(-5966/5005)*ln(p_inf)+Complex(1)*ln(p_inf)^2
)*y^12+(5332421/150150-428668/25025*ln(p_inf)-6/5*ln(p_inf)^2)*y^11+(Complex(-\
17718892/75075)+Complex(84/5)*ln(p_inf)^2+Complex(63686/3575)*ln(p_inf))*y^10+(
580181/975-24995912/75075*ln(p_inf)-158/5*ln(p_inf)^2)*y^9+(Complex(-247382/91)
+Complex(23753533/25025)*ln(p_inf)+Complex(921/5)*ln(p_inf)^2)*y^8+(-26876439/
5005+28754554/25025*ln(p_inf)+2298/5*ln(p_inf)^2)*y^7+(Complex(485502544/75075)
+Complex(-19315808/25025)*ln(p_inf)+Complex(-3216/5)*ln(p_inf)^2)*y^6+(20281451
/5005-4205029/25025*ln(p_inf)-2298/5*ln(p_inf)^2)*y^5+(Complex(-13499639/10010)
+Complex(-2747942/25025)*ln(p_inf)+Complex(921/5)*ln(p_inf)^2)*y^4+(-100269977/
450450-560246/25025*ln(p_inf)+158/5*ln(p_inf)^2)*y^3+(Complex(-595356/5005)+
Complex(-82174/3575)*ln(p_inf)+Complex(84/5)*ln(p_inf)^2)*y^2+(-52751/6825-\
41802/25025*ln(p_inf)+6/5*ln(p_inf)^2)*y+Complex(-32973/5005)+Complex(1)*ln(
p_inf)^2+Complex(-30911/15015)*ln(p_inf))*(y^2+1)^3)*Pi^(1/2)/(y^2+1)^12/b^3*
p_inf^5-25/1001*(-1/2*Pi+1/2*Pi*y^24-54949/2250*y*(Complex(-1)*y-2775/54949*y^
20+Complex(-1461872/274745)*y^5-257887/274745*y^18+Complex(3255460426/274745)*y
^9+4372423/274745*y^16+Complex(1)*y^19+485319512/274745*y^14+Complex(-3348751/
274745)*y^3+799222924/274745*y^12+Complex(-3255460426/274745)*y^11-4156967986/
274745*y^10+Complex(-172013744/54949)*y^13+799222924/274745*y^8+Complex(3348751
/274745)*y^17+485319512/274745*y^6+Complex(172013744/54949)*y^7+4372423/274745*
y^4+Complex(1461872/274745)*y^15-257887/274745*y^2-2775/54949)*(y^2+1)*ln(2)+
54949/2250*y*(Complex(-1)*y-2775/54949*y^20+Complex(-1461872/274745)*y^5-257887
/274745*y^18+Complex(3255460426/274745)*y^9+4372423/274745*y^16+Complex(1)*y^19
+485319512/274745*y^14+Complex(-3348751/274745)*y^3+799222924/274745*y^12+
Complex(-3255460426/274745)*y^11-4156967986/274745*y^10+Complex(-172013744/
54949)*y^13+799222924/274745*y^8+Complex(3348751/274745)*y^17+485319512/274745*
y^6+Complex(172013744/54949)*y^7+4372423/274745*y^4+Complex(1461872/274745)*y^
15-257887/274745*y^2-2775/54949)*(y^2+1)*ln(b)+(5468/75*y^2*(Complex(1581537/
6835)*y^16+Complex(137624/6835)*y^18-9866/6835*y^19+Complex(3971372/1367)*y^8-\
284122/6835*y^17+Complex(1581537/6835)*y^4-1394782/1367*y^15+Complex(-30970512/
1367)*y^10+12375526/6835*y^13+Complex(1)*y^20+98975308/6835*y^11+Complex(
3766752/1367)*y^14-98975308/6835*y^9+Complex(3766752/1367)*y^6-12375526/6835*y^
7+Complex(3971372/1367)*y^12+1394782/1367*y^5+Complex(137624/6835)*y^2+284122/
6835*y^3+Complex(1)+9866/6835*y)*ln(y)-1/2*(Complex(1)*y^14+Complex(79/75)*y^12
-4178/375*y^13+Complex(-8789/75)*y^10-51932/375*y^11+Complex(-422207/125)*y^8-\
26002/25*y^9+Complex(422207/125)*y^6+117384/25*y^7+Complex(8789/75)*y^4-26002/
25*y^5+Complex(-79/75)*y^2-51932/375*y^3+Complex(-1)-4178/375*y)*(y^2+1)^5)*ln(
y^2+1)-2734/75*y*(185/5468*y^22-185/5468-y*(Complex(1581537/6835)*y^16+Complex(
137624/6835)*y^18-9866/6835*y^19+Complex(3971372/1367)*y^8-284122/6835*y^17+
Complex(1581537/6835)*y^4-1394782/1367*y^15+Complex(-30970512/1367)*y^10+
12375526/6835*y^13+Complex(1)*y^20+98975308/6835*y^11+Complex(3766752/1367)*y^
14-98975308/6835*y^9+Complex(3766752/1367)*y^6-12375526/6835*y^7+Complex(
3971372/1367)*y^12+1394782/1367*y^5+Complex(137624/6835)*y^2+284122/6835*y^3+
Complex(1)+9866/6835*y)*ln(b)+y*(Complex(1581537/6835)*y^16+Complex(137624/6835
)*y^18-9866/6835*y^19+Complex(3971372/1367)*y^8-284122/6835*y^17+Complex(
1581537/6835)*y^4-1394782/1367*y^15+Complex(-30970512/1367)*y^10+12375526/6835*
y^13+Complex(1)*y^20+98975308/6835*y^11+Complex(3766752/1367)*y^14-98975308/
6835*y^9+Complex(3766752/1367)*y^6-12375526/6835*y^7+Complex(3971372/1367)*y^12
+1394782/1367*y^5+Complex(137624/6835)*y^2+284122/6835*y^3+Complex(1)+9866/6835
*y)*ln(2)+(Complex(3246191/102525)+Complex(137624/6835)*ln(p_inf))*y^19+(-\
10998419/102525-284122/6835*ln(p_inf))*y^18+(Complex(72872539/136700)+Complex(
1581537/6835)*ln(p_inf))*y^17+(-347132281/82020-1394782/1367*ln(p_inf))*y^16+(
Complex(87521/82020)+Complex(1)*ln(p_inf))*y^21+(-9866/6835*ln(p_inf)-156303/
68350)*y^20+(Complex(3766752/1367)*ln(p_inf)+Complex(320452172/34175))*y^7+(
312787321/82020+1394782/1367*ln(p_inf))*y^6+(Complex(72473179/136700)+Complex(
1581537/6835)*ln(p_inf))*y^5+(10998419/102525+284122/6835*ln(p_inf))*y^4+(
Complex(3246191/102525)+Complex(137624/6835)*ln(p_inf))*y^3+(156303/68350+9866/
6835*ln(p_inf))*y^2+(Complex(87521/82020)+Complex(1)*ln(p_inf))*y+(Complex(-\
537810938/6835)+Complex(-30970512/1367)*ln(p_inf))*y^11+(-10595900503/205050-\
98975308/6835*ln(p_inf))*y^10+(Complex(2655908549/205050)+Complex(3971372/1367)
*ln(p_inf))*y^9+(-488377988/102525-12375526/6835*ln(p_inf))*y^8+(Complex(
3766752/1367)*ln(p_inf)+Complex(354438732/34175))*y^15+(475245188/102525+
12375526/6835*ln(p_inf))*y^14+(Complex(3061950149/205050)+Complex(3971372/1367)
*ln(p_inf))*y^13+(10946415703/205050+98975308/6835*ln(p_inf))*y^12)*ln(y)+2734/
75*y^2*(Complex(1581537/6835)*y^16+Complex(137624/6835)*y^18-9866/6835*y^19+
Complex(7558956/1367)*y^8-284122/6835*y^17+Complex(1581537/6835)*y^4-1365662/
1367*y^15+Complex(-38797968/1367)*y^10+4949926/6835*y^13+Complex(1)*y^20+
129842508/6835*y^11+Complex(3580384/1367)*y^14-129842508/6835*y^9+Complex(
3580384/1367)*y^6-4949926/6835*y^7+Complex(7558956/1367)*y^12+1365662/1367*y^5+
Complex(137624/6835)*y^2+284122/6835*y^3+Complex(1)+9866/6835*y)*polylog(2,-y^2
)+Complex(3441168/25)*y^12*Pi^2+(Complex(229/75)*y^16+Complex(1)*y^18-4178/375*
y^17+Complex(-32438)*y^8-20096/125*y^15+Complex(2852/25)*y^4-166024/125*y^13+
Complex(32438)*y^10-1598464/125*y^11+Complex(-2852/25)*y^14+242172/5*y^9+
Complex(87612/25)*y^6-1598464/125*y^7+Complex(-87612/25)*y^12-166024/125*y^5+
Complex(-229/75)*y^2-20096/125*y^3+Complex(-1)-4178/375*y)*(y^2+1)^3*ln(y+
Complex(1))-2734/75*y^2*(Complex(1581537/6835)*y^16+Complex(137624/6835)*y^18-\
9866/6835*y^19+Complex(3971372/1367)*y^8-284122/6835*y^17+Complex(1581537/6835)
*y^4-1394782/1367*y^15+Complex(-30970512/1367)*y^10+12375526/6835*y^13+Complex(
1)*y^20+98975308/6835*y^11+Complex(3766752/1367)*y^14-98975308/6835*y^9+
Complex(3766752/1367)*y^6-12375526/6835*y^7+Complex(3971372/1367)*y^12+1394782/
1367*y^5+Complex(137624/6835)*y^2+284122/6835*y^3+Complex(1)+9866/6835*y)*ln(y)
^2+(16224466967/33750+559624177/1875*ln(p_inf)-98975308/1125*Pi^2+Complex(-\
1160302/25)*Pi)*y^13+(98975308/1125*Pi^2+16224466967/33750+559624177/1875*ln(
p_inf)+Complex(-1160302/25)*Pi)*y^11+(Complex(-329849/4500)+227/75*Pi+Complex(-\
1367/225)*Pi^2+Complex(-54949/2250)*ln(p_inf))*y^22+(9866/1125*Pi^2+135881/5625
*ln(p_inf)+5997847/67500+Complex(12137/125)*Pi)*y^21+(Complex(191981159/22500)+
Complex(-527179/375)*Pi^2+Complex(1603541/3750)*ln(p_inf)+47957/25*Pi)*y^6+(
Complex(-95657/75)-1274/25*Pi+Complex(-137624/1125)*Pi^2+Complex(-603916/1875)*
ln(p_inf))*y^20+(284122/1125*Pi^2-685756/1875*ln(p_inf)+8199671/13500+Complex(
23049/25)*Pi)*y^19+(73/50+37/30*ln(p_inf)+Complex(2089/375)*Pi)*y^23+(Complex(-\
1304301223/2250)+Complex(-3971372/225)*Pi^2+Complex(-2057764573/5625)*ln(p_inf)
-678106/25*Pi)*y^10+(Complex(329849/4500)+Complex(54949/2250)*ln(p_inf)+
Complex(-1367/225)*Pi^2-227/75*Pi)*y^2+(73/50+37/30*ln(p_inf)+Complex(2089/375)
*Pi)*y+(678106/25*Pi+Complex(1304301223/2250)+Complex(-3971372/225)*Pi^2+
Complex(2057764573/5625)*ln(p_inf))*y^14+(1394782/225*Pi^2-10882043/250*ln(
p_inf)-3326351/50+Complex(129493/15)*Pi)*y^17+(Complex(-191981159/22500)+
Complex(-527179/375)*Pi^2+Complex(-1603541/3750)*ln(p_inf)-47957/25*Pi)*y^18+(
Complex(519164182/5625)+Complex(429303424/5625)*ln(p_inf)+Complex(-418528/25)*
Pi^2+1618903/150*Pi)*y^16+(-679330201/3375-214090406/1875*ln(p_inf)-12375526/
1125*Pi^2+Complex(-74074/25)*Pi)*y^15+(Complex(95657/75)+Complex(-137624/1125)*
Pi^2+Complex(603916/1875)*ln(p_inf)+1274/25*Pi)*y^4+(-9866/1125*Pi^2+5997847/
67500+135881/5625*ln(p_inf)+Complex(12137/125)*Pi)*y^3+(Complex(-519164182/5625
)+Complex(-418528/25)*Pi^2+Complex(-429303424/5625)*ln(p_inf)-1618903/150*Pi)*y
^8+(-1394782/225*Pi^2-3326351/50-10882043/250*ln(p_inf)+Complex(129493/15)*Pi)*
y^7+(-284122/1125*Pi^2+8199671/13500-685756/1875*ln(p_inf)+Complex(23049/25)*Pi
)*y^5+(12375526/1125*Pi^2-679330201/3375-214090406/1875*ln(p_inf)+Complex(-\
74074/25)*Pi)*y^9-186368/75*y^7*(Complex(1)*y^9-5/32*y^10+Complex(-77/4)*y^7+
255/32*y^8+Complex(42)*y^5-265/8*y^6+Complex(-77/4)*y^3+265/8*y^4+Complex(1)*y-\
255/32*y^2+5/32)*ln(y^2+1)^2-372736/75*y^7*(Complex(1)*y^9-5/32*y^10+Complex(-\
77/4)*y^7+255/32*y^8+Complex(42)*y^5-265/8*y^6+Complex(-77/4)*y^3+265/8*y^4+
Complex(1)*y-255/32*y^2+5/32)*polylog(2,1/(y^2+1)*y^2))*y*77^(1/2)*mu*Pi^(1/2)/
b^3/(y^2+1)^13*p_inf^6+320/273*y^2*77^(1/2)*mu*(-1/2*y*(Complex(1048593/275)*y^
16+Complex(14677/55)*y^18-362/275*y^21+Complex(1)*y^22-11076/275*y^19+Complex(
3312594/275)*y^8-26806/25*y^17+Complex(-14677/55)*y^4+2727492/275*y^15+Complex(
16528386/275)*y^10+6044836/275*y^13+Complex(1183/55)*y^20-1941576/25*y^11+
Complex(-2530386/275)*y^14+5318516/275*y^9+Complex(-1083537/275)*y^6+3143516/
275*y^7+Complex(-17525634/275)*y^12-361842/275*y^5+Complex(-1183/55)*y^2-11076/
275*y^3+Complex(-1)-362/275*y)*polylog(2,1/(y^2+1)*y^2)+1/2*y*(y^2+1)^3*(
Complex(1)*y^16+Complex(-78218/11)*y^8-362/275*y^15+Complex(11458/55)*y^4-1998/
55*y^13+Complex(123314/55)*y^10-199018/275*y^11+Complex(1018/55)*y^14+270486/55
*y^9+Complex(123314/55)*y^6-270486/55*y^7+Complex(11458/55)*y^12+199018/275*y^5
+Complex(1018/55)*y^2+1998/55*y^3+Complex(1)+362/275*y)*polylog(2,1/(y^2+1))-1/
2*y*(Complex(1048593/275)*y^16+Complex(14677/55)*y^18-362/275*y^21+Complex(1)*y
^22-11076/275*y^19+Complex(3312594/275)*y^8-26806/25*y^17+Complex(-14677/55)*y^
4+2727492/275*y^15+Complex(16528386/275)*y^10+6044836/275*y^13+Complex(1183/55)
*y^20-1941576/25*y^11+Complex(-2530386/275)*y^14+5318516/275*y^9+Complex(-\
1083537/275)*y^6+3143516/275*y^7+Complex(-17525634/275)*y^12-361842/275*y^5+
Complex(-1183/55)*y^2-11076/275*y^3+Complex(-1)-362/275*y)*polylog(2,-y^2)+y*(
Complex(742833/275)*y^16-3951899/275*y^9+378053/275*y^5+1111061/275*y^13-\
1692184/275*y^7+485394/25*y^11-213876/275*y^17+224432/275*y^15+16614/275*y^3+
543/275*y+Complex(14677/55)*y^18+Complex(1)*y^22+Complex(-1478247/550)*y^8+
Complex(44031/110)*y^4+Complex(-1511013/50)*y^10+Complex(3/2)+Complex(1183/55)*
y^20+Complex(1443243/550)*y^14+Complex(2551731/550)*y^6+Complex(36897/50)*y^12+
Complex(3549/110)*y^2-362/275*y^21-11076/275*y^19)*ln(y^2+1)^2-(3*y*(Complex(1)
*y^16+Complex(-78218/11)*y^8-362/275*y^15+Complex(11458/55)*y^4-1998/55*y^13+
Complex(123314/55)*y^10-199018/275*y^11+Complex(1018/55)*y^14+270486/55*y^9+
Complex(123314/55)*y^6-270486/55*y^7+Complex(11458/55)*y^12+199018/275*y^5+
Complex(1018/55)*y^2+1998/55*y^3+Complex(1)+362/275*y)*ln(2)-y*(Complex(1)*y^16
+Complex(-78218/11)*y^8-362/275*y^15+Complex(11458/55)*y^4-1998/55*y^13+
Complex(123314/55)*y^10-199018/275*y^11+Complex(1018/55)*y^14+270486/55*y^9+
Complex(123314/55)*y^6-270486/55*y^7+Complex(11458/55)*y^12+199018/275*y^5+
Complex(1018/55)*y^2+1998/55*y^3+Complex(1)+362/275*y)*ln(b)+2*y*(Complex(1)*y^
16+Complex(-78218/11)*y^8-362/275*y^15+Complex(11458/55)*y^4-1998/55*y^13+
Complex(123314/55)*y^10-199018/275*y^11+Complex(1018/55)*y^14+270486/55*y^9+
Complex(123314/55)*y^6-270486/55*y^7+Complex(11458/55)*y^12+199018/275*y^5+
Complex(1018/55)*y^2+1998/55*y^3+Complex(1)+362/275*y)*ln(y)+3/220-3/220*y^18+(
Complex(-419129/300300)+Complex(1)*ln(p_inf))*y^17+(-362/275*ln(p_inf)+1805873/
5505500)*y^16+(Complex(-24699637/1651650)+Complex(1018/55)*ln(p_inf))*y^15+(-\
1998/55*ln(p_inf)-28877369/1651650)*y^14+(Complex(13058839/825825)+Complex(
11458/55)*ln(p_inf))*y^13+(-199018/275*ln(p_inf)-9348724687/8258250)*y^12+(
Complex(123314/55)*ln(p_inf)+Complex(4790605717/1651650))*y^11+(270486/55*ln(
p_inf)+156780742/33033)*y^10+(Complex(-282128387/47190)+Complex(-78218/11)*ln(
p_inf))*y^9+(-270486/55*ln(p_inf)-156780742/33033)*y^8+(Complex(123314/55)*ln(
p_inf)+Complex(4790605717/1651650))*y^7+(199018/275*ln(p_inf)+9348724687/
8258250)*y^6+(Complex(13058839/825825)+Complex(11458/55)*ln(p_inf))*y^5+(1998/
55*ln(p_inf)+28877369/1651650)*y^4+(Complex(-24699637/1651650)+Complex(1018/55)
*ln(p_inf))*y^3+(362/275*ln(p_inf)-1805873/5505500)*y^2+(Complex(-419129/300300
)+Complex(1)*ln(p_inf))*y)*(y^2+1)^3*ln(y^2+1)+1/4*y*(Complex(1)*ln(p_inf)^2+(-\
362/55*y^15+362/55*y+199018/55*y^5+1998/11*y^3-1998/11*y^13-199018/55*y^11+
270486/11*y^9-270486/11*y^7+Complex(5)*y^16+Complex(-391090/11)*y^8+Complex(
11458/11)*y^4+Complex(123314/11)*y^10+Complex(1018/11)*y^14+Complex(123314/11)*
y^6+Complex(11458/11)*y^12+Complex(5)+Complex(1018/11)*y^2)*ln(2)^2+(Complex(1)
*y^16+Complex(-78218/11)*y^8-362/275*y^15+Complex(11458/55)*y^4-1998/55*y^13+
Complex(123314/55)*y^10-199018/275*y^11+Complex(1018/55)*y^14+270486/55*y^9+
Complex(123314/55)*y^6-270486/55*y^7+Complex(11458/55)*y^12+199018/275*y^5+
Complex(1018/55)*y^2+1998/55*y^3+Complex(1)+362/275*y)*ln(y)^2+(-3/55*y^17+(
Complex(-282319/75075)+Complex(2)*ln(p_inf))*y^16+(-724/275*ln(p_inf)-325791/
1376375)*y^15+(Complex(-30900832/825825)+Complex(2036/55)*ln(p_inf))*y^14+(-\
3996/55*ln(p_inf)-74031478/825825)*y^13+(Complex(137123573/825825)+Complex(
22916/55)*ln(p_inf))*y^12+(-398036/275*ln(p_inf)-6476496794/1376375)*y^11+(
Complex(9658105354/825825)+Complex(246628/55)*ln(p_inf))*y^10+(540972/55*ln(
p_inf)+751437413/55055)*y^9+(Complex(-282128387/23595)+Complex(-156436/11)*ln(
p_inf))*y^8+(-540972/55*ln(p_inf)-881302601/165165)*y^7+(Complex(-15378784/
165165)+Complex(246628/55)*ln(p_inf))*y^6+(398036/275*ln(p_inf)-732041008/
4129125)*y^5+(Complex(-84888217/825825)+Complex(22916/55)*ln(p_inf))*y^4+(3996/
55*ln(p_inf)-1085116/55055)*y^3+(Complex(-18498442/825825)+Complex(2036/55)*ln(
p_inf))*y^2+(724/275*ln(p_inf)-2131664/1376375)*y+Complex(-27362/15015)+
Complex(2)*ln(p_inf))*ln(y)+((1194108/275*y^11-1622916/55*y^9+2172/275*y^15+
11988/55*y^13+1622916/55*y^7-1194108/275*y^5-11988/55*y^3-2172/275*y+Complex(-6
)*y^16+Complex(469308/11)*y^8+Complex(-68748/55)*y^4+Complex(-739884/55)*y^10+
Complex(-6108/55)*y^14+Complex(-739884/55)*y^6+Complex(-68748/55)*y^12+Complex(
-6108/55)*y^2+Complex(-6))*ln(b)+(Complex(6)*y^16-1194108/275*y^11+1622916/55*y
^9-11988/55*y^13-2172/275*y^15-1622916/55*y^7+2172/275*y+1194108/275*y^5+11988/
55*y^3+Complex(-469308/11)*y^8+Complex(68748/55)*y^4+Complex(739884/55)*y^10+
Complex(6108/55)*y^14+Complex(739884/55)*y^6+Complex(68748/55)*y^12+Complex(
6108/55)*y^2+Complex(6))*ln(y)-9/55*y^17+(Complex(-87397/75075)+Complex(6)*ln(
p_inf))*y^16+(-57924263/4129125-2172/275*ln(p_inf))*y^15+(Complex(12388784/
165165)+Complex(6108/55)*ln(p_inf))*y^14+(-35040974/55055-11988/55*ln(p_inf))*y
^13+(Complex(430395683/165165)+Complex(68748/55)*ln(p_inf))*y^12+(-88521693562/
4129125-1194108/275*ln(p_inf))*y^11+(Complex(9541438486/165165)+Complex(739884/
55)*ln(p_inf))*y^10+(24968250939/275275+1622916/55*ln(p_inf))*y^9+(Complex(-\
2543849849/23595)+Complex(-469308/11)*ln(p_inf))*y^8+(-18103202749/275275-\
1622916/55*ln(p_inf))*y^7+(Complex(18502194608/825825)+Complex(739884/55)*ln(
p_inf))*y^6+(28037099392/4129125+1194108/275*ln(p_inf))*y^5+(Complex(297188609/
165165)+Complex(68748/55)*ln(p_inf))*y^4+(84896652/275275+11988/55*ln(p_inf))*y
^3+(Complex(19830218/165165)+Complex(6108/55)*ln(p_inf))*y^2+(35807168/4129125+
2172/275*ln(p_inf))*y+Complex(69826/15015)+Complex(6)*ln(p_inf))*ln(2)+(
Complex(-2506576616/952875)+Complex(137123573/825825)*ln(p_inf)+Complex(11458/
55)*ln(p_inf)^2)*y^12+(251895966613/24774750-6476496794/1376375*ln(p_inf)-\
199018/275*ln(p_inf)^2)*y^11+(Complex(-10061415527/589875)+Complex(-15378784/
165165)*ln(p_inf)+Complex(123314/55)*ln(p_inf)^2)*y^6+(-120385558/12387375-\
2131664/1376375*ln(p_inf)+362/275*ln(p_inf)^2)*y+(551910378863/12387375-\
881302601/165165*ln(p_inf)-270486/55*ln(p_inf)^2)*y^7+(Complex(-367078562764/
12387375)+Complex(123314/55)*ln(p_inf)^2+Complex(9658105354/825825)*ln(p_inf))*
y^10+(-438148085057/8258250+751437413/55055*ln(p_inf)+270486/55*ln(p_inf)^2)*y^
9+(60152947/125125-74031478/825825*ln(p_inf)-1998/55*ln(p_inf)^2)*y^13+(
Complex(-79697291/375375)+Complex(-30900832/825825)*ln(p_inf)+Complex(1018/55)*
ln(p_inf)^2)*y^14+(Complex(8232387544/117975)+Complex(-282128387/23595)*ln(
p_inf)+Complex(-78218/11)*ln(p_inf)^2)*y^8+(Complex(-2183444282/1376375)+
Complex(-84888217/825825)*ln(p_inf)+Complex(11458/55)*ln(p_inf)^2)*y^4+(-\
762866267/2752750-1085116/55055*ln(p_inf)+1998/55*ln(p_inf)^2)*y^3+(-1055799358
/190575-732041008/4129125*ln(p_inf)+199018/275*ln(p_inf)^2)*y^5+(Complex(-\
1683677558/12387375)+Complex(-18498442/825825)*ln(p_inf)+Complex(1018/55)*ln(
p_inf)^2)*y^2+(Complex(-11483501/1179750)+Complex(-282319/75075)*ln(p_inf)+
Complex(1)*ln(p_inf)^2)*y^16+(22305728/1376375-325791/1376375*ln(p_inf)-362/275
*ln(p_inf)^2)*y^15+((Complex(-2)+398036/275*y^11-540972/55*y^9+3996/55*y^13+724
/275*y^15+540972/55*y^7-724/275*y-398036/275*y^5-3996/55*y^3+Complex(-2)*y^16+
Complex(156436/11)*y^8+Complex(-22916/55)*y^4+Complex(-246628/55)*y^10+Complex(
-2036/55)*y^14+Complex(-246628/55)*y^6+Complex(-22916/55)*y^12+Complex(-2036/55
)*y^2)*ln(y)+3/55*y^17+(Complex(282319/75075)+Complex(-2)*ln(p_inf))*y^16+(724/
275*ln(p_inf)+325791/1376375)*y^15+(Complex(30900832/825825)+Complex(-2036/55)*
ln(p_inf))*y^14+(3996/55*ln(p_inf)+74031478/825825)*y^13+(Complex(-137123573/
825825)+Complex(-22916/55)*ln(p_inf))*y^12+(398036/275*ln(p_inf)+6476496794/
1376375)*y^11+(Complex(-9658105354/825825)+Complex(-246628/55)*ln(p_inf))*y^10+
(-540972/55*ln(p_inf)-751437413/55055)*y^9+(Complex(282128387/23595)+Complex(
156436/11)*ln(p_inf))*y^8+(540972/55*ln(p_inf)+881302601/165165)*y^7+(Complex(
15378784/165165)+Complex(-246628/55)*ln(p_inf))*y^6+(-398036/275*ln(p_inf)+
732041008/4129125)*y^5+(Complex(84888217/825825)+Complex(-22916/55)*ln(p_inf))*
y^4+(-3996/55*ln(p_inf)+1085116/55055)*y^3+(Complex(18498442/825825)+Complex(-\
2036/55)*ln(p_inf))*y^2+(-724/275*ln(p_inf)+2131664/1376375)*y+Complex(27362/
15015)+Complex(-2)*ln(p_inf))*ln(b)+(-3/55*ln(p_inf)-19139/550550)*y^17+
Complex(-11282933/1651650)+Complex(-27362/15015)*ln(p_inf)+(Complex(1)*y^16+
Complex(-78218/11)*y^8-362/275*y^15+Complex(11458/55)*y^4-1998/55*y^13+Complex(
123314/55)*y^10-199018/275*y^11+Complex(1018/55)*y^14+270486/55*y^9+Complex(
123314/55)*y^6-270486/55*y^7+Complex(11458/55)*y^12+199018/275*y^5+Complex(1018
/55)*y^2+1998/55*y^3+Complex(1)+362/275*y)*ln(b)^2)*(y^2+1)^3)*Pi^(1/2)/b^3/(y^
2+1)^14*p_inf^7;
W_even_hered_y_4_meqm1_fin := 32/77*y^2*77^(1/2)*mu*(y*((-8/5*y^13-288/5*y^11+
1352*y^9-3064*y^7+1352*y^5-288/5*y^3-8/5*y+Complex(1)*y^14+Complex(23)*y^12+
Complex(357)*y^10+Complex(-2605)*y^8+Complex(2605)*y^6+Complex(-357)*y^4+
Complex(-23)*y^2+Complex(-1))*y*ln(y)+11/20*(y^2+1)*(Complex(1)*y^13-10/33*y^14
+Complex(426/11)*y^11-310/33*y^12+Complex(12385/11)*y^9-3230/11*y^10+Complex(-\
34860/11)*y^7+26270/11*y^8+Complex(12385/11)*y^5-26270/11*y^6+Complex(426/11)*y
^3+3230/11*y^4+Complex(1)*y+310/33*y^2+10/33))*polylog(2,-y^2)-(-8/5*y^13-288/5
*y^11+1352*y^9-3064*y^7+1352*y^5-288/5*y^3-8/5*y+Complex(1)*y^14+Complex(23)*y^
12+Complex(357)*y^10+Complex(-2605)*y^8+Complex(2605)*y^6+Complex(-357)*y^4+
Complex(-23)*y^2+Complex(-1))*y^2*polylog(3,-y^2)+((-8/5*y^13-288/5*y^11+1352*y
^9-3064*y^7+1352*y^5-288/5*y^3-8/5*y+Complex(1)*y^14+Complex(23)*y^12+Complex(
357)*y^10+Complex(-2605)*y^8+Complex(2605)*y^6+Complex(-357)*y^4+Complex(-23)*y
^2+Complex(-1))*y^2*ln(y)^2-1/24*(Complex(1)*y^14+Complex(893/15)*y^12+38/15*y^
13+Complex(2613/5)*y^10+1612/15*y^11+Complex(-198839/15)*y^8+83806/15*y^9+
Complex(198839/15)*y^6-247136/15*y^7+Complex(-2613/5)*y^4+83806/15*y^5+Complex(
-893/15)*y^2+1612/15*y^3+Complex(-1)+38/15*y)*(y^2+1)^2)*ln(y^2+1)-1/2*(-8/5*y^
13-288/5*y^11+1352*y^9-3064*y^7+1352*y^5-288/5*y^3-8/5*y+Complex(1)*y^14+
Complex(23)*y^12+Complex(357)*y^10+Complex(-2605)*y^8+Complex(2605)*y^6+
Complex(-357)*y^4+Complex(-23)*y^2+Complex(-1))*y^2*ln(y)^3-1/2*y*((-8/5*y^13-\
288/5*y^11+1352*y^9-3064*y^7+1352*y^5-288/5*y^3-8/5*y+Complex(1)*y^14+Complex(
23)*y^12+Complex(357)*y^10+Complex(-2605)*y^8+Complex(2605)*y^6+Complex(-357)*y
^4+Complex(-23)*y^2+Complex(-1))*y*ln(2)-y*(-8/5*y^13-288/5*y^11+1352*y^9-3064*
y^7+1352*y^5-288/5*y^3-8/5*y+Complex(1)*y^14+Complex(23)*y^12+Complex(357)*y^10
+Complex(-2605)*y^8+Complex(2605)*y^6+Complex(-357)*y^4+Complex(-23)*y^2+
Complex(-1))*ln(b)-1/3+(Complex(11/6)+Complex(1)*ln(p_inf))*y^15+(-10/3-8/5*ln(
p_inf))*y^14+(Complex(23)*ln(p_inf)+Complex(1463/30))*y^13+(-2048/15-288/5*ln(
p_inf))*y^12+(Complex(357)*ln(p_inf)+Complex(13039/15))*y^11+(56756/15+1352*ln(
p_inf))*y^10+(Complex(-2605)*ln(p_inf)+Complex(-7944))*y^9+(-52789/5-3064*ln(
p_inf))*y^8+(Complex(20383/2)+Complex(2605)*ln(p_inf))*y^7+(91316/15+1352*ln(
p_inf))*y^6+(Complex(-357)*ln(p_inf)+Complex(-64511/30))*y^5+(-7048/15-288/5*ln
(p_inf))*y^4+(Complex(-23)*ln(p_inf)+Complex(-1387/15))*y^3+(-14-8/5*ln(p_inf))
*y^2+(Complex(-1)*ln(p_inf)+Complex(-44/15))*y)*ln(y)^2+(11/20*y*(Complex(1)*y^
13-10/33*y^14+Complex(426/11)*y^11-310/33*y^12+Complex(12385/11)*y^9-3230/11*y^
10+Complex(-34860/11)*y^7+26270/11*y^8+Complex(12385/11)*y^5-26270/11*y^6+
Complex(426/11)*y^3+3230/11*y^4+Complex(1)*y+310/33*y^2+10/33)*(y^2+1)*ln(2)-11
/20*y*(Complex(1)*y^13-10/33*y^14+Complex(426/11)*y^11-310/33*y^12+Complex(
12385/11)*y^9-3230/11*y^10+Complex(-34860/11)*y^7+26270/11*y^8+Complex(12385/11
)*y^5-26270/11*y^6+Complex(426/11)*y^3+3230/11*y^4+Complex(1)*y+310/33*y^2+10/
33)*(y^2+1)*ln(b)+Complex(-1/48)+Complex(1/48)*y^18+(-1/6*ln(p_inf)-71/360)*y^
17+(Complex(11/20)*ln(p_inf)+Complex(223/240)+Complex(-1/6)*Pi^2)*y^16+(-953/
180-16/3*ln(p_inf)+4/15*Pi^2)*y^15+(Complex(437/20)*ln(p_inf)+Complex(637/24)+
Complex(-23/6)*Pi^2)*y^14+(-10439/60-500/3*ln(p_inf)+48/5*Pi^2)*y^13+(Complex(
12811/20)*ln(p_inf)+Complex(55027/72)+Complex(-119/2)*Pi^2)*y^12+(-676/3*Pi^2+
32771/20+1152*ln(p_inf))*y^11+(Complex(2605/6)*Pi^2+Complex(-4495/4)*ln(p_inf)+
Complex(-687817/360))*y^10+(1532/3*Pi^2-16333/36)*y^9+(Complex(-2605/6)*Pi^2+
Complex(-496817/360)+Complex(-4495/4)*ln(p_inf))*y^8+(-676/3*Pi^2-66779/36-1152
*ln(p_inf))*y^7+(Complex(12811/20)*ln(p_inf)+Complex(457403/360)+Complex(119/2)
*Pi^2)*y^6+(48/5*Pi^2+74851/180+500/3*ln(p_inf))*y^5+(Complex(437/20)*ln(p_inf)
+Complex(-17/72)+Complex(23/6)*Pi^2)*y^4+(4/15*Pi^2+599/60+16/3*ln(p_inf))*y^3+
(Complex(11/20)*ln(p_inf)+Complex(-1177/720)+Complex(1/6)*Pi^2)*y^2+(109/360+1/
6*ln(p_inf))*y)*ln(y)+1/48*(Complex(1)*y^14+Complex(893/15)*y^12+38/15*y^13+
Complex(2613/5)*y^10+1612/15*y^11+Complex(-198839/15)*y^8+83806/15*y^9+Complex(
198839/15)*y^6-247136/15*y^7+Complex(-2613/5)*y^4+83806/15*y^5+Complex(-893/15)
*y^2+1612/15*y^3+Complex(-1)+38/15*y)*(y^2+1)^2*ln(2)-1/48*(Complex(1)*y^14+
Complex(893/15)*y^12+38/15*y^13+Complex(2613/5)*y^10+1612/15*y^11+Complex(-\
198839/15)*y^8+83806/15*y^9+Complex(198839/15)*y^6-247136/15*y^7+Complex(-2613/
5)*y^4+83806/15*y^5+Complex(-893/15)*y^2+1612/15*y^3+Complex(-1)+38/15*y)*(y^2+
1)^2*ln(b)+(-8/5*y^13-288/5*y^11+1352*y^9-3064*y^7+1352*y^5-288/5*y^3-8/5*y+
Complex(1)*y^14+Complex(23)*y^12+Complex(357)*y^10+Complex(-2605)*y^8+Complex(
2605)*y^6+Complex(-357)*y^4+Complex(-23)*y^2+Complex(-1))*y^2*Zeta(3)+1/48*(-y^
17+(Complex(1)*ln(p_inf)+Complex(-47/30))*y^16+(-95/3+38/15*ln(p_inf)-4/3*Pi^2)
*y^15+(Complex(908/15)*ln(p_inf)+Complex(101)+Complex(22/5)*Pi^2)*y^14+(-730/3+
110*ln(p_inf)-124/3*Pi^2)*y^13+(Complex(8732/15)*ln(p_inf)+Complex(61781/30)+
Complex(852/5)*Pi^2)*y^12+(-1292*Pi^2+108727/15+85418/15*ln(p_inf))*y^11+(
Complex(4954)*Pi^2+Complex(-38200/3)*ln(p_inf)+Complex(-12064))*y^10+(10508*Pi^
2-24992/3-32666/3*ln(p_inf))*y^9+(Complex(-13944)*Pi^2+Complex(-10391/6))*y^8+(
-10508*Pi^2-29909/3-32666/3*ln(p_inf))*y^7+(Complex(38200/3)*ln(p_inf)+Complex(
166499/15)+Complex(4954)*Pi^2)*y^6+(1292*Pi^2+17414/3+85418/15*ln(p_inf))*y^5+(
Complex(-8732/15)*ln(p_inf)+Complex(-7633/6)+Complex(852/5)*Pi^2)*y^4+(124/3*Pi
^2-71/3+110*ln(p_inf))*y^3+(Complex(-908/15)*ln(p_inf)+Complex(-1262/15)+
Complex(22/5)*Pi^2)*y^2+(-31/5+38/15*ln(p_inf)+4/3*Pi^2)*y+Complex(-1)*ln(p_inf
)+Complex(-1))*(y^2+1))*Pi^(1/2)/(y^2+1)^11/b^4-3216/1001*y*77^(1/2)*mu*(-13/
804*(Complex(1)*y^10+Complex(57/5)*y^8-4/5*y^9+Complex(402/5)*y^6-72/5*y^7+
Complex(-402/5)*y^4+564/5*y^5+Complex(-57/5)*y^2-72/5*y^3+Complex(-1)-4/5*y)*(y
^2+1)^6*y*polylog(2,-y/(y^2+1)*(-y+Complex(1)))+13/804*(Complex(1)*y^10+
Complex(57/5)*y^8-4/5*y^9+Complex(402/5)*y^6-72/5*y^7+Complex(-402/5)*y^4+564/5
*y^5+Complex(-57/5)*y^2-72/5*y^3+Complex(-1)-4/5*y)*(y^2+1)^6*y*polylog(2,(1+
Complex(1)*y)/(y^2+1))-13/804*(Complex(1)*y^10+Complex(57/5)*y^8-4/5*y^9+
Complex(402/5)*y^6-72/5*y^7+Complex(-402/5)*y^4+564/5*y^5+Complex(-57/5)*y^2-72
/5*y^3+Complex(-1)-4/5*y)*(y^2+1)^6*y*polylog(2,Complex(-1)/(y^2+1)*(y+Complex(
1)))+13/804*(Complex(1)*y^10+Complex(57/5)*y^8-4/5*y^9+Complex(402/5)*y^6-72/5*
y^7+Complex(-402/5)*y^4+564/5*y^5+Complex(-57/5)*y^2-72/5*y^3+Complex(-1)-4/5*y
)*(y^2+1)^6*y*polylog(2,y/(y^2+1)*(y+Complex(1)))-13/804*(Complex(1)*y^12+
Complex(62/5)*y^10-4/5*y^11+Complex(459/5)*y^8-76/5*y^9+Complex(-2268/5)*y^6-\
1608/5*y^7+Complex(459/5)*y^4+1608/5*y^5+Complex(62/5)*y^2+76/5*y^3+Complex(1)+
4/5*y)*(y^2+1)^5*y*polylog(2,(Complex(-1)+y)/y)+13/804*(y^2+1)^3*(Complex(1)*y^
16+Complex(-40482/5)*y^8-4/5*y^15+Complex(588/5)*y^4-84/5*y^13+Complex(13048/5)
*y^10-1764/5*y^11+Complex(72/5)*y^14+31084/5*y^9+Complex(13048/5)*y^6-31084/5*y
^7+Complex(588/5)*y^12+1764/5*y^5+Complex(72/5)*y^2+84/5*y^3+Complex(1)+4/5*y)*
y*polylog(2,(y+Complex(1))/y)+13/1608*y*(1608/13*y^2*(Complex(14915/603)*y^16+
Complex(1)*y^18-1016/603*y^17+Complex(12423848/603)*y^8-12656/201*y^15+Complex(
-236092/603)*y^4-235712/603*y^13+Complex(-12423848/603)*y^10+6410216/603*y^11+
Complex(236092/603)*y^14-4639360/201*y^9+Complex(-151772/67)*y^6+6410216/603*y^
7+Complex(151772/67)*y^12-235712/603*y^5+Complex(-14915/603)*y^2-12656/201*y^3+
Complex(-1)-1016/603*y)*ln(y)+(Complex(21273/13)*y^16+Complex(7208/195)*y^18-\
2096/195*y^19+Complex(38229868/65)*y^8-75976/195*y^17+Complex(87203/65)*y^4-\
41716/3*y^15+Complex(-332525044/195)*y^10-6797732/39*y^13+Complex(1)*y^20+
48023704/39*y^11+Complex(3354804/65)*y^14-239764712/195*y^9+Complex(3296876/65)
*y^6+34143724/195*y^7+Complex(38296116/65)*y^12+209564/15*y^5+Complex(812/195)*
y^2+13760/39*y^3+Complex(-1)+1784/195*y)*(y^2+1))*polylog(2,-y^2)-y^3*(Complex(
14915/603)*y^16+Complex(1)*y^18-1016/603*y^17+Complex(12423848/603)*y^8-12656/
201*y^15+Complex(-236092/603)*y^4-235712/603*y^13+Complex(-12423848/603)*y^10+
6410216/603*y^11+Complex(236092/603)*y^14-4639360/201*y^9+Complex(-151772/67)*y
^6+6410216/603*y^7+Complex(151772/67)*y^12-235712/603*y^5+Complex(-14915/603)*y
^2-12656/201*y^3+Complex(-1)-1016/603*y)*polylog(3,-y^2)-13/402*(y^2+1)^6*(
Complex(1)*y^10+Complex(57/5)*y^8-4/5*y^9+Complex(402/5)*y^6-72/5*y^7+Complex(-\
402/5)*y^4+564/5*y^5+Complex(-57/5)*y^2-72/5*y^3+Complex(-1)-4/5*y)*y*ln(y^2+1)
^2+(13/201*(y^2+1)^6*(Complex(1)*y^10+Complex(57/5)*y^8-4/5*y^9+Complex(402/5)*
y^6-72/5*y^7+Complex(-402/5)*y^4+564/5*y^5+Complex(-57/5)*y^2-72/5*y^3+Complex(
-1)-4/5*y)*y*ln(y+Complex(1))+y^3*(Complex(14915/603)*y^16+Complex(1)*y^18-1016
/603*y^17+Complex(12423848/603)*y^8-12656/201*y^15+Complex(-236092/603)*y^4-\
235712/603*y^13+Complex(-12423848/603)*y^10+6410216/603*y^11+Complex(236092/603
)*y^14-4639360/201*y^9+Complex(-151772/67)*y^6+6410216/603*y^7+Complex(151772/
67)*y^12-235712/603*y^5+Complex(-14915/603)*y^2-12656/201*y^3+Complex(-1)-1016/
603*y)*ln(y)^2+13/402*(y^2+1)^6*(Complex(1)*y^10+Complex(57/5)*y^8-4/5*y^9+
Complex(402/5)*y^6-72/5*y^7+Complex(-402/5)*y^4+564/5*y^5+Complex(-57/5)*y^2-72
/5*y^3+Complex(-1)-4/5*y)*y*ln(y)+13/804*((y^2+1)^4*(Complex(1)*y^10+Complex(57
/5)*y^8-4/5*y^9+Complex(402/5)*y^6-72/5*y^7+Complex(-402/5)*y^4+564/5*y^5+
Complex(-57/5)*y^2-72/5*y^3+Complex(-1)-4/5*y)*y*ln(2)-(Complex(1)*y^10+
Complex(57/5)*y^8-4/5*y^9+Complex(402/5)*y^6-72/5*y^7+Complex(-402/5)*y^4+564/5
*y^5+Complex(-57/5)*y^2-72/5*y^3+Complex(-1)-4/5*y)*y*(y^2+1)^4*ln(b)-1/2-1/2*y
^20+(Pi+Complex(629/780)+Complex(1)*ln(p_inf))*y^19+(193/130-4/5*ln(p_inf)+
Complex(4/5)*Pi)*y^18+(Complex(-101461/780)+77/5*Pi+Complex(77/5)*ln(p_inf))*y^
17+(667243/3510-88/5*ln(p_inf)+Complex(88/5)*Pi)*y^16+(132*Pi+Complex(-4275032/
1755)+Complex(132)*ln(p_inf))*y^15+(-7232746/1755+252/5*ln(p_inf)+Complex(798/5
)*Pi)*y^14+(434/5*Pi+Complex(-199132/65)+Complex(1568/5)*ln(p_inf))*y^13+(-\
43998992/351+1736/5*ln(p_inf)+Complex(856/5)*Pi)*y^12+(Complex(196)*ln(p_inf)+
Complex(996436891/3510)-1963/5*Pi)*y^11+(574235209/1755+560*ln(p_inf)+Complex(-\
280)*Pi)*y^10+(Complex(-196)*ln(p_inf)+Complex(-996436891/3510)-2943/5*Pi)*y^9+
(-43998992/351+1736/5*ln(p_inf)+Complex(-2592/5)*Pi)*y^8+(Complex(-1568/5)*ln(
p_inf)-1134/5*Pi+Complex(199132/65))*y^7+(-7232746/1755+252/5*ln(p_inf)+
Complex(-210)*Pi)*y^6+(Complex(4275032/1755)+Complex(-132)*ln(p_inf))*y^5+(
667243/3510-88/5*ln(p_inf))*y^4+(Complex(101461/780)+Complex(-77/5)*ln(p_inf))*
y^3+(193/130-4/5*ln(p_inf))*y^2+(Complex(-629/780)+Complex(-1)*ln(p_inf))*y)*(y
^2+1)^2)*ln(y^2+1)-13/402*(Complex(1)*y^10+Complex(57/5)*y^8-4/5*y^9+Complex(
402/5)*y^6-72/5*y^7+Complex(-402/5)*y^4+564/5*y^5+Complex(-57/5)*y^2-72/5*y^3+
Complex(-1)-4/5*y)*(y^2+1)^6*y*polylog(2,Complex(1)*y)-13/402*(2*(y^2+1)^3*(
Complex(1)*y^10+Complex(57/5)*y^8-4/5*y^9+Complex(402/5)*y^6-72/5*y^7+Complex(-\
402/5)*y^4+564/5*y^5+Complex(-57/5)*y^2-72/5*y^3+Complex(-1)-4/5*y)*y*ln(y)+(y^
2+1)^3*(Complex(1)*y^10+Complex(57/5)*y^8-4/5*y^9+Complex(402/5)*y^6-72/5*y^7+
Complex(-402/5)*y^4+564/5*y^5+Complex(-57/5)*y^2-72/5*y^3+Complex(-1)-4/5*y)*y*
ln(2)-(Complex(1)*y^10+Complex(57/5)*y^8-4/5*y^9+Complex(402/5)*y^6-72/5*y^7+
Complex(-402/5)*y^4+564/5*y^5+Complex(-57/5)*y^2-72/5*y^3+Complex(-1)-4/5*y)*y*
(y^2+1)^3*ln(b)-1/2-1/2*y^18+(Complex(43/60)+Complex(1)*ln(p_inf))*y^17+(-116/
15-4/5*ln(p_inf))*y^16+(Complex(197/10)+Complex(72/5)*ln(p_inf))*y^15+(-183/2-\
84/5*ln(p_inf))*y^14+(Complex(2863/10)+Complex(588/5)*ln(p_inf))*y^13+(651/10+
336/5*ln(p_inf))*y^12+(Complex(196)*ln(p_inf)+Complex(15491/30)-3584/5*Pi)*y^11
+(3619/6+280*ln(p_inf)+Complex(8192/5)*Pi)*y^10+9216/5*Pi*y^9+(3619/6+280*ln(
p_inf)+Complex(-8192/5)*Pi)*y^8+(Complex(-196)*ln(p_inf)-3584/5*Pi+Complex(-\
15491/30))*y^7+(651/10+336/5*ln(p_inf))*y^6+(Complex(-2863/10)+Complex(-588/5)*
ln(p_inf))*y^5+(-183/2-84/5*ln(p_inf))*y^4+(Complex(-197/10)+Complex(-72/5)*ln(
p_inf))*y^3+(-116/15-4/5*ln(p_inf))*y^2+(Complex(-43/60)+Complex(-1)*ln(p_inf))
*y)*(y^2+1)^3*ln(y+Complex(1))-1/2*(Complex(14915/603)*y^16+Complex(1)*y^18-\
1016/603*y^17+Complex(12423848/603)*y^8-12656/201*y^15+Complex(-236092/603)*y^4
-235712/603*y^13+Complex(-12423848/603)*y^10+6410216/603*y^11+Complex(236092/
603)*y^14-4639360/201*y^9+Complex(-151772/67)*y^6+6410216/603*y^7+Complex(
151772/67)*y^12-235712/603*y^5+Complex(-14915/603)*y^2-12656/201*y^3+Complex(-1
)-1016/603*y)*y^3*ln(y)^3-1/2*y^2*((Complex(14915/603)*y^16+Complex(1)*y^18-\
1016/603*y^17+Complex(12423848/603)*y^8-12656/201*y^15+Complex(-236092/603)*y^4
-235712/603*y^13+Complex(-12423848/603)*y^10+6410216/603*y^11+Complex(236092/
603)*y^14-4639360/201*y^9+Complex(-151772/67)*y^6+6410216/603*y^7+Complex(
151772/67)*y^12-235712/603*y^5+Complex(-14915/603)*y^2-12656/201*y^3+Complex(-1
)-1016/603*y)*y*ln(2)-(Complex(14915/603)*y^16+Complex(1)*y^18-1016/603*y^17+
Complex(12423848/603)*y^8-12656/201*y^15+Complex(-236092/603)*y^4-235712/603*y^
13+Complex(-12423848/603)*y^10+6410216/603*y^11+Complex(236092/603)*y^14-\
4639360/201*y^9+Complex(-151772/67)*y^6+6410216/603*y^7+Complex(151772/67)*y^12
-235712/603*y^5+Complex(-14915/603)*y^2-12656/201*y^3+Complex(-1)-1016/603*y)*y
*ln(b)-97/603+(Complex(1)*ln(p_inf)+Complex(763/402))*y^19+(-32686/9045-1016/
603*ln(p_inf))*y^18+(Complex(966809/18090)+Complex(14915/603)*ln(p_inf))*y^17+(
-50964/335-12656/201*ln(p_inf))*y^16+(Complex(17424137/18090)+Complex(236092/
603)*ln(p_inf))*y^15+(-1495702/1809-235712/603*ln(p_inf))*y^14+(Complex(
32806283/6030)+Complex(151772/67)*ln(p_inf))*y^13+(57679031/1809+6410216/603*ln
(p_inf))*y^12+(Complex(-12423848/603)*ln(p_inf)+Complex(-239275339/3618))*y^11+
(-50602682/603-4639360/201*ln(p_inf))*y^10+(Complex(12423848/603)*ln(p_inf)+
Complex(305219161/3618))*y^9+(444718651/9045+6410216/603*ln(p_inf))*y^8+(
Complex(-151772/67)*ln(p_inf)+Complex(-95309339/6030))*y^7+(-34108142/9045-\
235712/603*ln(p_inf))*y^6+(Complex(-33664601/18090)+Complex(-236092/603)*ln(
p_inf))*y^5+(-128473/335-12656/201*ln(p_inf))*y^4+(Complex(-704176/9045)+
Complex(-14915/603)*ln(p_inf))*y^3+(-88432/9045-1016/603*ln(p_inf))*y^2+(
Complex(-1345/603)+Complex(-1)*ln(p_inf))*y)*ln(y)^2-7/9648*y*(-78/7*Pi+(-8128/
21*Pi^2+148656/35*ln(p_inf)+117056/15+Complex(67392/35)*Pi)*y^19+(Complex(-\
31891/105)+Complex(-1604/7)*ln(p_inf)+Complex(1608/7)*Pi^2+61074/35*Pi)*y^20+(
776/7*ln(p_inf)+1714/7+Complex(2808/35)*Pi)*y^21+(Complex(-1604/7)*ln(p_inf)+
Complex(319847/105)+Complex(-1608/7)*Pi^2-6786/35*Pi)*y^2+(-198/7-776/7*ln(
p_inf)+Complex(312/35)*Pi)*y+(-8128/21*Pi^2-290632/315-148656/35*ln(p_inf)+
Complex(7488/35)*Pi)*y^3+(Complex(-588724/35)*ln(p_inf)+Complex(13742177/315)+
Complex(-119320/21)*Pi^2-9126/5*Pi)*y^4+(-14464*Pi^2-29792998/105-5580648/35*ln
(p_inf)+Complex(-389376/35)*Pi)*y^5+(Complex(-36956519/63)+Complex(-1888736/21)
*Pi^2+Complex(-20535744/35)*ln(p_inf)-344838/35*Pi)*y^6+(Complex(-3642528/7)*Pi
^2+Complex(-249532992/35)*ln(p_inf)+Complex(-109537728/7)-134784*Pi)*y^8+(-\
1885696/21*Pi^2-1728774752/315-73568256/35*ln(p_inf)+Complex(8112/7)*Pi)*y^7+(
51281728/21*Pi^2+725880088/35+411750848/35*ln(p_inf)+Complex(-56472/7)*Pi)*y^9+
(Complex(99390784/21)*Pi^2+Complex(435472136/35)*ln(p_inf)+Complex(1790518232/
105)-2201160/7*Pi)*y^10+(Complex(435472136/35)*ln(p_inf)+Complex(7333662608/315
)+Complex(-99390784/21)*Pi^2-1384344/7*Pi)*y^12+(430560/7*Pi+Complex(-249532992
/35)*ln(p_inf)+Complex(-334831008/35)+Complex(3642528/7)*Pi^2)*y^14+(-\
6042536216/315-411750848/35*ln(p_inf)+51281728/21*Pi^2+Complex(-1009944/7)*Pi)*
y^13+(788643472/315+73568256/35*ln(p_inf)-1885696/21*Pi^2+Complex(-111696/7)*Pi
)*y^15+(Complex(-251476541/315)+Complex(-20535744/35)*ln(p_inf)+Complex(1888736
/21)*Pi^2+3016182/35*Pi)*y^16+(Complex(-2539463/105)+Complex(-588724/35)*ln(
p_inf)+Complex(119320/21)*Pi^2+82134/5*Pi)*y^18+(-14464*Pi^2+5580648/35*ln(
p_inf)+7195974/35+Complex(876096/35)*Pi)*y^17+Complex(-1)+(Complex(1)+702/7*Pi)
*y^22+(-37114880/7*Pi^2+467933768/105+Complex(-879840/7)*Pi)*y^11+1604/7*y*(
Complex(1)*y-194/401*y^18+Complex(997752/401)*y^5-36194/2005*y^16+Complex(-\
166262522/2005)*y^9-1358968/2005*y^14+Complex(145176/2005)*y^3-17033096/2005*y^
12+Complex(57394488/2005)*y^11+119970808/2005*y^10+Complex(997752/401)*y^13-\
119970808/2005*y^8+Complex(1)*y^17+17033096/2005*y^6+Complex(57394488/2005)*y^7
+1358968/2005*y^4+Complex(145176/2005)*y^15+36194/2005*y^2+194/401)*(y^2+1)*ln(
b)-1604/7*y*(Complex(1)*y-194/401*y^18+Complex(997752/401)*y^5-36194/2005*y^16+
Complex(-166262522/2005)*y^9-1358968/2005*y^14+Complex(145176/2005)*y^3-\
17033096/2005*y^12+Complex(57394488/2005)*y^11+119970808/2005*y^10+Complex(
997752/401)*y^13-119970808/2005*y^8+Complex(1)*y^17+17033096/2005*y^6+Complex(
57394488/2005)*y^7+1358968/2005*y^4+Complex(145176/2005)*y^15+36194/2005*y^2+
194/401)*(y^2+1)*ln(2))*ln(y)-7/9648*y*((78/7*Pi+Complex(1))*y^18+(758/7+
Complex(312/35)*Pi)*y^17+(858/5*Pi+Complex(-58693/35))*y^16+(1015552/315+
Complex(6864/35)*Pi)*y^15+(10296/7*Pi+Complex(-9624124/315))*y^14+(-14372828/
315+Complex(-2808/5)*Pi)*y^13+(Complex(-1507832/35)+17472/5*Pi)*y^12+(-\
442335536/315+Complex(-19344/5)*Pi)*y^11+(2184*Pi+Complex(994624444/315))*y^10+
(1144236188/315+Complex(-6240)*Pi)*y^9+(-2184*Pi+Complex(-994624444/315))*y^8+(
-442335536/315+Complex(-19344/5)*Pi)*y^7+(-17472/5*Pi+Complex(1507832/35))*y^6+
(-14372828/315+Complex(-2808/5)*Pi)*y^5+(-10296/7*Pi+Complex(9624124/315))*y^4+
(1015552/315+Complex(6864/35)*Pi)*y^3+(-858/5*Pi+Complex(58693/35))*y^2+(758/7+
Complex(312/35)*Pi)*y-78/7*Pi+Complex(-1))*(y^2+1)^2*ln(2)+7/9648*y*((78/7*Pi+
Complex(1))*y^18+(758/7+Complex(312/35)*Pi)*y^17+(858/5*Pi+Complex(-58693/35))*
y^16+(1015552/315+Complex(6864/35)*Pi)*y^15+(10296/7*Pi+Complex(-9624124/315))*
y^14+(-14372828/315+Complex(-2808/5)*Pi)*y^13+(Complex(-1507832/35)+17472/5*Pi)
*y^12+(-442335536/315+Complex(-19344/5)*Pi)*y^11+(2184*Pi+Complex(994624444/315
))*y^10+(1144236188/315+Complex(-6240)*Pi)*y^9+(-2184*Pi+Complex(-994624444/315
))*y^8+(-442335536/315+Complex(-19344/5)*Pi)*y^7+(-17472/5*Pi+Complex(1507832/
35))*y^6+(-14372828/315+Complex(-2808/5)*Pi)*y^5+(-10296/7*Pi+Complex(9624124/
315))*y^4+(1015552/315+Complex(6864/35)*Pi)*y^3+(-858/5*Pi+Complex(58693/35))*y
^2+(758/7+Complex(312/35)*Pi)*y-78/7*Pi+Complex(-1))*(y^2+1)^2*ln(b)+(Complex(
14915/603)*y^16+Complex(1)*y^18-1016/603*y^17+Complex(12423848/603)*y^8-12656/
201*y^15+Complex(-236092/603)*y^4-235712/603*y^13+Complex(-12423848/603)*y^10+
6410216/603*y^11+Complex(236092/603)*y^14-4639360/201*y^9+Complex(-151772/67)*y
^6+6410216/603*y^7+Complex(151772/67)*y^12-235712/603*y^5+Complex(-14915/603)*y
^2-12656/201*y^3+Complex(-1)-1016/603*y)*y^3*Zeta(3)-13/804*(67/52*y^22+(
Complex(1)*Pi^2+(8/3+1/2*ln(p_inf))*Pi+Complex(7231/1560)+Complex(7/156)*ln(
p_inf))*y^21+(17/585*Pi^2+(Complex(32/15)+Complex(2/5)*ln(p_inf))*Pi+379/78*ln(
p_inf)+20873/540)*y^20+(Complex(17183/1170)*Pi^2+(112/3+41/5*ln(p_inf))*Pi+
Complex(-41039/1170)+Complex(-29329/390)*ln(p_inf))*y^19+(7333/585*Pi^2+(
Complex(542/15)+Complex(46/5)*ln(p_inf))*Pi+6385207/7020+524831/3510*ln(p_inf))
*y^18+(Complex(4547/195)*Pi^2+(2323/12+737/10*ln(p_inf))*Pi+Complex(-3370201/
1170)+Complex(-10152361/7020)*ln(p_inf))*y^17+(36464/45*Pi^2+(Complex(-82/5)*ln
(p_inf)+Complex(-14281/30))*Pi+11541587/3510-3339319/1755*ln(p_inf))*y^16+(
Complex(-606794/195)*Pi^2+(1114/5*ln(p_inf)-842/3)*Pi+Complex(-5503331/234)+
Complex(-5798653/1755)*ln(p_inf))*y^15+(1801184/117*Pi^2+(Complex(-994/5)*ln(
p_inf)+Complex(-31493/15))*Pi-26548277/270-114177091/1755*ln(p_inf))*y^14+(
Complex(-9560899/195)*Pi^2+(-7570/3+1274/5*ln(p_inf))*Pi+Complex(1206691807/
7020)+Complex(245263489/1755)*ln(p_inf))*y^13+(-58961576/585*Pi^2+(Complex(-\
14536/5)+Complex(-2268/5)*ln(p_inf))*Pi+20252846/195+58491721/585*ln(p_inf))*y^
12+(Complex(81459019/585)*Pi^2-22904/5*Pi+Complex(94096979/3510))*y^11+(
59815208/585*Pi^2+(Complex(-2268/5)*ln(p_inf)+Complex(-6461/5))*Pi+441067781/
3510+58491721/585*ln(p_inf))*y^10+(Complex(-9922351/195)*Pi^2+(-21673/6-1274/5*
ln(p_inf))*Pi+Complex(-245263489/1755)*ln(p_inf)+Complex(-271994402/1755))*y^9+
(-9004984/585*Pi^2+(Complex(-994/5)*ln(p_inf)+Complex(6277/15))*Pi-10335409/130
-114177091/1755*ln(p_inf))*y^8+(Complex(-824726/195)*Pi^2+(-3778/3-1114/5*ln(
p_inf))*Pi+Complex(5798653/1755)*ln(p_inf)+Complex(45287669/3510))*y^7+(-50648/
45*Pi^2+(Complex(-82/5)*ln(p_inf)+Complex(7477/15))*Pi-259319/1404-3339319/1755
*ln(p_inf))*y^6+(Complex(-24196/195)*Pi^2+(-460/3-737/10*ln(p_inf))*Pi+Complex(
30811139/14040)+Complex(10152361/7020)*ln(p_inf))*y^5+(-18097/585*Pi^2+(
Complex(1712/15)+Complex(46/5)*ln(p_inf))*Pi+905153/2340+524831/3510*ln(p_inf))
*y^4+(Complex(-401/234)*Pi^2+(-28/3-41/5*ln(p_inf))*Pi+Complex(25061/351)+
Complex(29329/390)*ln(p_inf))*y^3+(-97/117*Pi^2+(Complex(137/15)+Complex(2/5)*
ln(p_inf))*Pi+5489/468+379/78*ln(p_inf))*y^2+((-13/60-1/2*ln(p_inf))*Pi+
Complex(-25/26)+Complex(-7/156)*ln(p_inf))*y+Complex(1/2)*Pi)*(y^2+1))*Pi^(1/2)
/b^4/(y^2+1)^13*p_inf^2;


==> anc/W_even_hered_leq5_meqm3.mpl <==
W_even_hered_y_2_meqm3_fin := 4/99*y^2*66^(1/2)*(-y+Complex(1))^6*mu*Pi^(1/2)*(
(-42/5*y^7+98/5*y^5-98/5*y^3+42/5*y+Complex(-134/5)*y^2+Complex(1)*y^8+Complex(
-134/5)*y^6+Complex(-768/5)*y^4+Complex(1))*ln(y^2+1)+(Complex(-1/2)*y^8+21/5*y
^7+Complex(67/5)*y^6-49/5*y^5+Complex(384/5)*y^4+49/5*y^3+Complex(67/5)*y^2-21/
5*y+Complex(-1/2))*ln(2)+(Complex(1/2)-21/5*y^7+49/5*y^5-49/5*y^3+21/5*y+
Complex(-67/5)*y^6+Complex(-384/5)*y^4+Complex(-67/5)*y^2+Complex(1/2)*y^8)*ln(
b)+(Complex(-1/2)*y^8+21/5*y^7+Complex(67/5)*y^6-49/5*y^5+Complex(384/5)*y^4+49
/5*y^3+Complex(67/5)*y^2-21/5*y+Complex(-1/2))*ln(y)+3/2*y^9+(Complex(623/60)+
Complex(-1/2)*ln(p_inf))*y^8+(-223/10+21/5*ln(p_inf))*y^7+(Complex(413/30)+
Complex(67/5)*ln(p_inf))*y^6+(-1829/15-49/5*ln(p_inf))*y^5+(Complex(3409/20)+
Complex(384/5)*ln(p_inf))*y^4+(77/15+49/5*ln(p_inf))*y^3+(Complex(33/2)+
Complex(67/5)*ln(p_inf))*y^2+(-24/5-21/5*ln(p_inf))*y+Complex(-1/2)+Complex(-1/
2)*ln(p_inf))/(y^2+1)^9/b^2*p_inf^4-194/1287*y^2*66^(1/2)*(-y+Complex(1))^6*mu*
Pi^(1/2)*((Complex(1)*y^12+Complex(-13276/485)*y^10-4202/485*y^11+5902/485*y^9+
335184/485*y^7-335184/485*y^5-5902/485*y^3+4202/485*y+Complex(-97383/485)*y^8+
Complex(-139524/485)*y^6+Complex(-97383/485)*y^4+Complex(-13276/485)*y^2+
Complex(1))*ln(y^2+1)+(Complex(-1/2)+2101/485*y^11-2951/485*y^9-167592/485*y^7+
167592/485*y^5+2951/485*y^3-2101/485*y+Complex(6638/485)*y^10+Complex(-1/2)*y^
12+Complex(97383/970)*y^8+Complex(69762/485)*y^6+Complex(97383/970)*y^4+
Complex(6638/485)*y^2)*ln(2)+(Complex(1/2)-2101/485*y^11+2951/485*y^9+167592/
485*y^7-167592/485*y^5-2951/485*y^3+2101/485*y+Complex(-6638/485)*y^10+Complex(
1/2)*y^12+Complex(-69762/485)*y^6+Complex(-97383/970)*y^4+Complex(-6638/485)*y^
2+Complex(-97383/970)*y^8)*ln(b)+(Complex(-1/2)+2101/485*y^11-2951/485*y^9-\
167592/485*y^7+167592/485*y^5+2951/485*y^3-2101/485*y+Complex(6638/485)*y^10+
Complex(-1/2)*y^12+Complex(97383/970)*y^8+Complex(69762/485)*y^6+Complex(97383/
970)*y^4+Complex(6638/485)*y^2)*ln(y)-21/194*y^13+(Complex(-451/5820)+Complex(-\
1/2)*ln(p_inf))*y^12+(-779/582+2101/485*ln(p_inf))*y^11+(Complex(4397/1455)+
Complex(6638/485)*ln(p_inf))*y^10+(-18517/970-2951/485*ln(p_inf))*y^9+(Complex(
282551/1455)+Complex(97383/970)*ln(p_inf))*y^8+(-4056977/2910-167592/485*ln(
p_inf))*y^7+(Complex(582207/970)+Complex(69762/485)*ln(p_inf))*y^6+(1035614/
1455+167592/485*ln(p_inf))*y^5+(Complex(1244563/5820)+Complex(97383/970)*ln(
p_inf))*y^4+(5534/1455+2951/485*ln(p_inf))*y^3+(Complex(18679/970)+Complex(6638
/485)*ln(p_inf))*y^2+(-2697/485-2101/485*ln(p_inf))*y+Complex(-55/97)+Complex(-\
1/2)*ln(p_inf))/(y^2+1)^11/b^2*p_inf^6+197/858*y^2*66^(1/2)*(-y+Complex(1))^6*
mu*((Complex(1)*y^16+Complex(-31172978/6895)*y^8-9042/985*y^15+58178/4137*y^13+
7027438/6895*y^11+13918402/6895*y^9-13918402/6895*y^7-7027438/6895*y^5-58178/
4137*y^3+9042/985*y+Complex(-1013506/4137)*y^4+Complex(167874/985)*y^10+
Complex(-210774/6895)*y^14+Complex(167874/985)*y^6+Complex(1)+Complex(-1013506/
4137)*y^12+Complex(-210774/6895)*y^2)*ln(y^2+1)+(Complex(-1/2)*y^16+Complex(
15586489/6895)*y^8+Complex(506753/4137)*y^4+Complex(-83937/985)*y^10+Complex(
105387/6895)*y^14+Complex(-1/2)-3513719/6895*y^11-6959201/6895*y^9+4521/985*y^
15-29089/4137*y^13+6959201/6895*y^7+3513719/6895*y^5+29089/4137*y^3-4521/985*y+
Complex(-83937/985)*y^6+Complex(506753/4137)*y^12+Complex(105387/6895)*y^2)*ln(
2)+(Complex(1/2)*y^16+Complex(-15586489/6895)*y^8+Complex(-506753/4137)*y^4+
Complex(83937/985)*y^10+Complex(-105387/6895)*y^14+Complex(1/2)+3513719/6895*y^
11+6959201/6895*y^9-4521/985*y^15+29089/4137*y^13-6959201/6895*y^7-3513719/6895
*y^5-29089/4137*y^3+4521/985*y+Complex(83937/985)*y^6+Complex(-506753/4137)*y^
12+Complex(-105387/6895)*y^2)*ln(b)+(Complex(-1/2)*y^16+Complex(15586489/6895)*
y^8+Complex(506753/4137)*y^4+Complex(-83937/985)*y^10+Complex(105387/6895)*y^14
+Complex(-1/2)-3513719/6895*y^11-6959201/6895*y^9+4521/985*y^15-29089/4137*y^13
+6959201/6895*y^7+3513719/6895*y^5+29089/4137*y^3-4521/985*y+Complex(-83937/985
)*y^6+Complex(506753/4137)*y^12+Complex(105387/6895)*y^2)*ln(y)-129/394*y^17+(
Complex(-58583/35460)+Complex(-1/2)*ln(p_inf))*y^16+(1077911/620550+4521/985*ln
(p_inf))*y^15+(Complex(216841/206850)+Complex(105387/6895)*ln(p_inf))*y^14+(-\
3704146/310275-29089/4137*ln(p_inf))*y^13+(Complex(225241889/1241100)+Complex(
506753/4137)*ln(p_inf))*y^12+(-204445184/103425-3513719/6895*ln(p_inf))*y^11+(
Complex(-12848597/9850)+Complex(-83937/985)*ln(p_inf))*y^10+(-1131382589/206850
-6959201/6895*ln(p_inf))*y^9+(Complex(3217615213/413700)+Complex(15586489/6895)
*ln(p_inf))*y^8+(1283687567/620550+6959201/6895*ln(p_inf))*y^7+(Complex(
84222449/620550)+Complex(-83937/985)*ln(p_inf))*y^6+(1173143/985+3513719/6895*
ln(p_inf))*y^5+(Complex(9759241/35460)+Complex(506753/4137)*ln(p_inf))*y^4+(
83207/8865+29089/4137*ln(p_inf))*y^3+(Complex(70351/2758)+Complex(105387/6895)*
ln(p_inf))*y^2+(-4132/591-4521/985*ln(p_inf))*y+Complex(-811/1182)+Complex(-1/2
)*ln(p_inf))*Pi^(1/2)/(y^2+1)^13/b^2*p_inf^8;
W_even_hered_y_3_meqm3_fin := -16/99*y^2*66^(1/2)*mu*(-3/8*ln(p_inf)+83/120*(
Complex(-1)*y+45/83*y^16+Complex(-51039/83)*y^5+675/83*y^14+Complex(-616077/83)
*y^9+5108/83*y^12+Complex(-1919/83)*y^3+272957/83*y^10+Complex(51039/83)*y^11-\
793602/83*y^8+Complex(1919/83)*y^13+272957/83*y^6+Complex(1)*y^15+5108/83*y^4+
Complex(616077/83)*y^7+675/83*y^2+45/83)*(y^2+1)*ln(b)+y*(Complex(1)*y^16+
Complex(-24342)*y^8-18/5*y^15+Complex(-634/5)*y^4-70*y^13+Complex(9870)*y^10-\
13192/5*y^11+Complex(46/5)*y^14+19604*y^9+Complex(9870)*y^6-19604*y^7+Complex(-\
634/5)*y^12+13192/5*y^5+Complex(46/5)*y^2+70*y^3+Complex(1)+18/5*y)*ln(y)*ln(y^
2+1)+1/2*y*(Complex(1)*y^16+Complex(-24342)*y^8-18/5*y^15+Complex(-634/5)*y^4-\
70*y^13+Complex(9870)*y^10-13192/5*y^11+Complex(46/5)*y^14+19604*y^9+Complex(
9870)*y^6-19604*y^7+Complex(-634/5)*y^12+13192/5*y^5+Complex(46/5)*y^2+70*y^3+
Complex(1)+18/5*y)*polylog(2,-y^2)-1/2*y*(Complex(1)*y^16+Complex(-24342)*y^8-\
18/5*y^15+Complex(-634/5)*y^4-70*y^13+Complex(9870)*y^10-13192/5*y^11+Complex(
46/5)*y^14+19604*y^9+Complex(9870)*y^6-19604*y^7+Complex(-634/5)*y^12+13192/5*y
^5+Complex(46/5)*y^2+70*y^3+Complex(1)+18/5*y)*ln(y)^2-83/120*(y^2+1)*(Complex(
-1)*y+45/83*y^16+Complex(-51039/83)*y^5+675/83*y^14+Complex(-616077/83)*y^9+
5108/83*y^12+Complex(-1919/83)*y^3+272957/83*y^10+Complex(51039/83)*y^11-793602
/83*y^8+Complex(1919/83)*y^13+272957/83*y^6+Complex(1)*y^15+5108/83*y^4+
Complex(616077/83)*y^7+675/83*y^2+45/83)*ln(2)+(-305/16-5783/120*ln(p_inf)-35/6
*Pi^2)*y^4+(498047/80+104129/24*ln(p_inf)-4901/3*Pi^2)*y^10+(498047/80+104129/
24*ln(p_inf)+4901/3*Pi^2)*y^8+(Complex(-94173/20)*ln(p_inf)+Complex(-56251/8)+
Complex(-1645/2)*Pi^2)*y^7+(Complex(-26479/60)*ln(p_inf)+Complex(-35987/40)+
Complex(317/30)*Pi^2)*y^13+(3298/15*Pi^2-301287/80-55613/24*ln(p_inf))*y^12+(
Complex(94173/20)*ln(p_inf)+Complex(56251/8)+Complex(-1645/2)*Pi^2)*y^11+(
Complex(-1001/60)*ln(p_inf)+Complex(-1437/40)+Complex(-23/30)*Pi^2)*y^15+(35/6*
Pi^2-305/16-5783/120*ln(p_inf))*y^14+(-3/8-3/8*ln(p_inf))*y^18+(Complex(-133/80
)+Complex(-83/120)*ln(p_inf)+Complex(-1/12)*Pi^2)*y^17+(3/10*Pi^2-389/80-6*ln(
p_inf))*y^16+(Complex(1001/60)*ln(p_inf)+Complex(1437/40)+Complex(-23/30)*Pi^2)
*y^3+(-389/80-6*ln(p_inf)-3/10*Pi^2)*y^2+(Complex(83/120)*ln(p_inf)+Complex(133
/80)+Complex(-1/12)*Pi^2)*y+(-1/2*y*(Complex(1)*y^16+Complex(-24342)*y^8-18/5*y
^15+Complex(-634/5)*y^4-70*y^13+Complex(9870)*y^10-13192/5*y^11+Complex(46/5)*y
^14+19604*y^9+Complex(9870)*y^6-19604*y^7+Complex(-634/5)*y^12+13192/5*y^5+
Complex(46/5)*y^2+70*y^3+Complex(1)+18/5*y)*ln(2)+1/2*y*(Complex(1)*y^16+
Complex(-24342)*y^8-18/5*y^15+Complex(-634/5)*y^4-70*y^13+Complex(9870)*y^10-\
13192/5*y^11+Complex(46/5)*y^14+19604*y^9+Complex(9870)*y^6-19604*y^7+Complex(-\
634/5)*y^12+13192/5*y^5+Complex(46/5)*y^2+70*y^3+Complex(1)+18/5*y)*ln(b)-3/8+3
/8*y^18+(Complex(-1/2)*ln(p_inf)+Complex(-7/120))*y^17+(93/10+9/5*ln(p_inf))*y^
16+(Complex(-23/5)*ln(p_inf)+Complex(581/60))*y^15+(14563/120+35*ln(p_inf))*y^
14+(Complex(317/5)*ln(p_inf)+Complex(1841/3))*y^13+(678083/120+6596/5*ln(p_inf)
)*y^12+(Complex(-4935)*ln(p_inf)+Complex(-364391/20))*y^11+(-4091633/120-9802*
ln(p_inf))*y^10+(Complex(12171)*ln(p_inf)+Complex(832469/20))*y^9+(4091633/120+
9802*ln(p_inf))*y^8+(Complex(-4935)*ln(p_inf)+Complex(-364391/20))*y^7+(-678083
/120-6596/5*ln(p_inf))*y^6+(Complex(317/5)*ln(p_inf)+Complex(1841/3))*y^5+(-\
14563/120-35*ln(p_inf))*y^4+(Complex(-23/5)*ln(p_inf)+Complex(581/60))*y^3+(-93
/10-9/5*ln(p_inf))*y^2+(Complex(-1/2)*ln(p_inf)+Complex(-7/120))*y)*ln(y)+(-\
301287/80-55613/24*ln(p_inf)-3298/15*Pi^2)*y^6+(Complex(26479/60)*ln(p_inf)+
Complex(35987/40)+Complex(317/30)*Pi^2)*y^5-3/8+Complex(4057/2)*y^9*Pi^2)*Pi^(1
/2)/(y^2+1)^11/b^3*p_inf^2+2/11*y*66^(1/2)*mu*(-1/2*Pi-1607/702*y*(Complex(-1)*
y+405/1607*y^20+Complex(-4512864/8035)*y^5+34047/8035*y^18+Complex(595042614/
8035)*y^9+60695/1607*y^16+Complex(1)*y^19+5354616/8035*y^14+Complex(-189741/
8035)*y^3+291714852/8035*y^12+Complex(-595042614/8035)*y^11-741329902/8035*y^10
+Complex(66585184/8035)*y^13+291714852/8035*y^8+Complex(189741/8035)*y^17+
5354616/8035*y^6+Complex(-66585184/8035)*y^7+60695/1607*y^4+Complex(4512864/
8035)*y^15+34047/8035*y^2+405/1607)*(y^2+1)*ln(2)+1607/702*y*(Complex(-1)*y+405
/1607*y^20+Complex(-4512864/8035)*y^5+34047/8035*y^18+Complex(595042614/8035)*y
^9+60695/1607*y^16+Complex(1)*y^19+5354616/8035*y^14+Complex(-189741/8035)*y^3+
291714852/8035*y^12+Complex(-595042614/8035)*y^11-741329902/8035*y^10+Complex(
66585184/8035)*y^13+291714852/8035*y^8+Complex(189741/8035)*y^17+5354616/8035*y
^6+Complex(-66585184/8035)*y^7+60695/1607*y^4+Complex(4512864/8035)*y^15+34047/
8035*y^2+405/1607)*(y^2+1)*ln(b)+1/2*Pi*y^24+(Complex(51/5)*y^16+Complex(1)*y^
18-6/5*y^17+Complex(-6174)*y^8-16*y^15+Complex(-36)*y^4-72*y^13+Complex(6174)*y
^10-13104/5*y^11+Complex(36)*y^14+7980*y^9+Complex(1764/5)*y^6-13104/5*y^7+
Complex(-1764/5)*y^12-72*y^5+Complex(-51/5)*y^2-16*y^3+Complex(-1)-6/5*y)*(y^2+
1)^3*ln(y+Complex(1))+(Complex(32791221/130)+Complex(-50131204/1755)*Pi^2+
Complex(52845743/351)*ln(p_inf)+28314/5*Pi)*y^14+(Complex(399008/1755)*Pi^2+
Complex(-35549024/1755)*ln(p_inf)+Complex(-73482412/1755)+26169/10*Pi)*y^16+(-\
261027457/1755-49511578/585*ln(p_inf)+1597598/195*Pi^2+Complex(286/5)*Pi)*y^15+
(15578/27*Pi^2-5658091/3510*ln(p_inf)+605729/1755+Complex(1443)*Pi)*y^17+(
Complex(-70222/585)+Complex(-568/135)*Pi^2+Complex(-98888/1755)*ln(p_inf)+174/5
*Pi)*y^20+(58858/1755*Pi^2-168761/1755*ln(p_inf)+34493/180+Complex(309/5)*Pi)*y
^19+(Complex(-313507/234)*ln(p_inf)+Complex(-1353211/540)+Complex(11237/195)*Pi
^2-533/5*Pi)*y^18+(Complex(3/5)*Pi+10/39-15/26*ln(p_inf))*y^23+(57009793/270+
44961505/351*ln(p_inf)-32042548/585*Pi^2+Complex(-33462/5)*Pi)*y^13+(32042548/
585*Pi^2+Complex(-33462/5)*Pi+57009793/270+44961505/351*ln(p_inf))*y^11+(-\
1597598/195*Pi^2+Complex(286/5)*Pi-261027457/1755-49511578/585*ln(p_inf))*y^9+(
Complex(-50131204/1755)*Pi^2+Complex(-52845743/351)*ln(p_inf)+Complex(-32791221
/130)-28314/5*Pi)*y^10+(-26169/10*Pi+Complex(399008/1755)*Pi^2+Complex(35549024
/1755)*ln(p_inf)+Complex(73482412/1755))*y^8+(-15578/27*Pi^2+Complex(1443)*Pi+
605729/1755-5658091/3510*ln(p_inf))*y^7+(Complex(313507/234)*ln(p_inf)+Complex(
1353211/540)+Complex(11237/195)*Pi^2+533/5*Pi)*y^6+(-58858/1755*Pi^2+Complex(
309/5)*Pi+34493/180-168761/1755*ln(p_inf))*y^5+(Complex(98888/1755)*ln(p_inf)+
Complex(70222/585)+Complex(-568/135)*Pi^2-174/5*Pi)*y^4+(-958/585*Pi^2+Complex(
49/5)*Pi+77459/7020-668/65*ln(p_inf))*y^3+(Complex(-40189/7020)+Complex(-149/
351)*Pi^2+Complex(-1607/702)*ln(p_inf)+33/5*Pi)*y^22+(958/585*Pi^2-668/65*ln(
p_inf)+77459/7020+Complex(49/5)*Pi)*y^21+(Complex(-149/351)*Pi^2+Complex(1607/
702)*ln(p_inf)+Complex(40189/7020)-33/5*Pi)*y^2+(Complex(3/5)*Pi+10/39-15/26*ln
(p_inf))*y+(596/117*y^2*(Complex(-101133/745)*y^16+Complex(7384/745)*y^18-2874/
745*y^19+Complex(50131204/745)*y^8-58858/745*y^17+Complex(-101133/745)*y^4-\
202514/149*y^15+Complex(-23650800/149)*y^10-14378382/745*y^13+Complex(1)*y^20+
96127644/745*y^11+Complex(-399008/745)*y^14-96127644/745*y^9+Complex(-399008/
745)*y^6+14378382/745*y^7+Complex(50131204/745)*y^12+202514/149*y^5+Complex(
7384/745)*y^2+58858/745*y^3+Complex(1)+2874/745*y)*ln(y)-1/2*(y^2+1)^9*(
Complex(1)*y^6+Complex(21/5)*y^4-6/5*y^5+Complex(-21/5)*y^2-44/5*y^3+Complex(-1
)-6/5*y))*ln(y^2+1)-298/117*y^2*(Complex(-101133/745)*y^16+Complex(7384/745)*y^
18-2874/745*y^19+Complex(50131204/745)*y^8-58858/745*y^17+Complex(-101133/745)*
y^4-202514/149*y^15+Complex(-23650800/149)*y^10-14378382/745*y^13+Complex(1)*y^
20+96127644/745*y^11+Complex(-399008/745)*y^14-96127644/745*y^9+Complex(-399008
/745)*y^6+14378382/745*y^7+Complex(50131204/745)*y^12+202514/149*y^5+Complex(
7384/745)*y^2+58858/745*y^3+Complex(1)+2874/745*y)*ln(y)^2+298/117*y^2*(
Complex(-101133/745)*y^16+Complex(7384/745)*y^18-2874/745*y^19+Complex(50131204
/745)*y^8-58858/745*y^17+Complex(-101133/745)*y^4-202514/149*y^15+Complex(-\
23650800/149)*y^10-14378382/745*y^13+Complex(1)*y^20+96127644/745*y^11+Complex(
-399008/745)*y^14-96127644/745*y^9+Complex(-399008/745)*y^6+14378382/745*y^7+
Complex(50131204/745)*y^12+202514/149*y^5+Complex(7384/745)*y^2+58858/745*y^3+
Complex(1)+2874/745*y)*polylog(2,-y^2)+Complex(7883600/117)*y^12*Pi^2-298/117*y
*(-135/596*y^22+(Complex(-23650800/149)*ln(p_inf)+Complex(-427592698/745))*y^11
+(-700905389/1490-96127644/745*ln(p_inf))*y^10+(Complex(50131204/745)*ln(p_inf)
+Complex(1148181967/4470))*y^9+(62326529/745+14378382/745*ln(p_inf))*y^8+(
Complex(-399008/745)*ln(p_inf)+Complex(-18574696/2235))*y^7+(Complex(1)*ln(
p_inf)+Complex(1231/1788))*y^21+(-2874/745*ln(p_inf)-8509/745)*y^20+(Complex(
7384/745)*ln(p_inf)+Complex(-3053/447))*y^19+(-925039/4470-58858/745*ln(p_inf))
*y^18+(Complex(-3207139/2980)+Complex(-101133/745)*ln(p_inf))*y^17+(-9137665/
1788-202514/149*ln(p_inf))*y^16+(Complex(-399008/745)*ln(p_inf)+Complex(-\
14261608/2235))*y^15+(-62086913/745-14378382/745*ln(p_inf))*y^14+(Complex(
50131204/745)*ln(p_inf)+Complex(1167590863/4470))*y^13+(141906313/298+96127644/
745*ln(p_inf))*y^12+(37062149/8940+202514/149*ln(p_inf))*y^6+(Complex(-101133/
745)*ln(p_inf)+Complex(-2727907/2980))*y^5+(925039/4470+58858/745*ln(p_inf))*y^
4+(Complex(7384/745)*ln(p_inf)+Complex(-3053/447))*y^3+(8509/745+2874/745*ln(
p_inf))*y^2+(Complex(1)*ln(p_inf)+Complex(1231/1788))*y-y*(Complex(-101133/745)
*y^16+Complex(7384/745)*y^18-2874/745*y^19+Complex(50131204/745)*y^8-58858/745*
y^17+Complex(-101133/745)*y^4-202514/149*y^15+Complex(-23650800/149)*y^10-\
14378382/745*y^13+Complex(1)*y^20+96127644/745*y^11+Complex(-399008/745)*y^14-\
96127644/745*y^9+Complex(-399008/745)*y^6+14378382/745*y^7+Complex(50131204/745
)*y^12+202514/149*y^5+Complex(7384/745)*y^2+58858/745*y^3+Complex(1)+2874/745*y
)*ln(b)+y*(Complex(-101133/745)*y^16+Complex(7384/745)*y^18-2874/745*y^19+
Complex(50131204/745)*y^8-58858/745*y^17+Complex(-101133/745)*y^4-202514/149*y^
15+Complex(-23650800/149)*y^10-14378382/745*y^13+Complex(1)*y^20+96127644/745*y
^11+Complex(-399008/745)*y^14-96127644/745*y^9+Complex(-399008/745)*y^6+
14378382/745*y^7+Complex(50131204/745)*y^12+202514/149*y^5+Complex(7384/745)*y^
2+58858/745*y^3+Complex(1)+2874/745*y)*ln(2)+135/596)*ln(y))*Pi^(1/2)/b^3/(y^2+
1)^13*p_inf^4-32/99*y^2*66^(1/2)*mu*(-1/2*y*(Complex(6711/5)*y^16+Complex(-481/
5)*y^18-18/5*y^21+Complex(-1993794/5)*y^8-404/5*y^19+Complex(1)*y^22-11356/5*y^
17+Complex(481/5)*y^4-240824/5*y^15+Complex(6509454/5)*y^10+3353154/5*y^13+
Complex(61/5)*y^20-7231224/5*y^11+Complex(1254594/5)*y^14+4262454/5*y^9+
Complex(-5850894/5)*y^12-642344/5*y^7+Complex(127689/5)*y^6+9224/5*y^5+Complex(
-61/5)*y^2-404/5*y^3+Complex(-1)-18/5*y)*polylog(2,1/(y^2+1)*y^2)+1/2*(y^2+1)^3
*y*(Complex(1)*y^16+Complex(-24342)*y^8-18/5*y^15+Complex(-634/5)*y^4-70*y^13+
Complex(9870)*y^10-13192/5*y^11+Complex(46/5)*y^14+19604*y^9+Complex(9870)*y^6-\
19604*y^7+Complex(-634/5)*y^12+13192/5*y^5+Complex(46/5)*y^2+70*y^3+Complex(1)+
18/5*y)*polylog(2,1/(y^2+1))-1/2*y*(Complex(6711/5)*y^16+Complex(-481/5)*y^18-\
18/5*y^21+Complex(-1993794/5)*y^8-404/5*y^19+Complex(1)*y^22-11356/5*y^17+
Complex(481/5)*y^4-240824/5*y^15+Complex(6509454/5)*y^10+3353154/5*y^13+
Complex(61/5)*y^20-7231224/5*y^11+Complex(1254594/5)*y^14+4262454/5*y^9+
Complex(-5850894/5)*y^12-642344/5*y^7+Complex(127689/5)*y^6+9224/5*y^5+Complex(
-61/5)*y^2-404/5*y^3+Complex(-1)-18/5*y)*polylog(2,-y^2)+y*(-1260756/5*y^9+
15564/5*y^5-643146/5*y^13+88866/5*y^7+1807806/5*y^11-18/5*y^21-404/5*y^19-15031
/5*y^17+131926/5*y^15+606/5*y^3+27/5*y+Complex(57811/5)*y^16+Complex(-481/5)*y^
18+Complex(1058107/10)*y^8+Complex(1)*y^22+Complex(-1443/10)*y^4+Complex(-\
3675637/10)*y^10+Complex(61/5)*y^20+Complex(-566087/10)*y^14+Complex(2504537/10
)*y^12+Complex(55133/10)*y^6+Complex(183/10)*y^2+Complex(3/2))*ln(y^2+1)^2-(3*y
*(Complex(1)*y^16+Complex(-24342)*y^8-18/5*y^15+Complex(-634/5)*y^4-70*y^13+
Complex(9870)*y^10-13192/5*y^11+Complex(46/5)*y^14+19604*y^9+Complex(9870)*y^6-\
19604*y^7+Complex(-634/5)*y^12+13192/5*y^5+Complex(46/5)*y^2+70*y^3+Complex(1)+
18/5*y)*ln(2)-y*(Complex(1)*y^16+Complex(-24342)*y^8-18/5*y^15+Complex(-634/5)*
y^4-70*y^13+Complex(9870)*y^10-13192/5*y^11+Complex(46/5)*y^14+19604*y^9+
Complex(9870)*y^6-19604*y^7+Complex(-634/5)*y^12+13192/5*y^5+Complex(46/5)*y^2+
70*y^3+Complex(1)+18/5*y)*ln(b)+2*y*(Complex(1)*y^16+Complex(-24342)*y^8-18/5*y
^15+Complex(-634/5)*y^4-70*y^13+Complex(9870)*y^10-13192/5*y^11+Complex(46/5)*y
^14+19604*y^9+Complex(9870)*y^6-19604*y^7+Complex(-634/5)*y^12+13192/5*y^5+
Complex(46/5)*y^2+70*y^3+Complex(1)+18/5*y)*ln(y)+3/4-3/4*y^18+(Complex(1)*ln(
p_inf)+Complex(-28981/12012))*y^17+(-18/5*ln(p_inf)-237597/25025)*y^16+(
Complex(46/5)*ln(p_inf)+Complex(-6401881/150150))*y^15+(-70*ln(p_inf)-563389/
8580)*y^14+(Complex(-634/5)*ln(p_inf)+Complex(-68063998/75075))*y^13+(-13192/5*
ln(p_inf)-1389782311/300300)*y^12+(Complex(9870)*ln(p_inf)+Complex(16408593/
1430))*y^11+(19604*ln(p_inf)+17194489/924)*y^10+(Complex(-24342)*ln(p_inf)+
Complex(-43398897/2002))*y^9+(-19604*ln(p_inf)-17194489/924)*y^8+(Complex(9870)
*ln(p_inf)+Complex(16408593/1430))*y^7+(13192/5*ln(p_inf)+1389782311/300300)*y^
6+(Complex(-634/5)*ln(p_inf)+Complex(-68063998/75075))*y^5+(70*ln(p_inf)+563389
/8580)*y^4+(Complex(46/5)*ln(p_inf)+Complex(-6401881/150150))*y^3+(18/5*ln(
p_inf)+237597/25025)*y^2+(Complex(1)*ln(p_inf)+Complex(-28981/12012))*y)*(y^2+1
)^3*ln(y^2+1)+1/4*(Complex(-32973/5005)+Complex(-30911/15015)*ln(p_inf)+
Complex(1)*ln(p_inf)^2+((79152/5*y^11-117624*y^9+108/5*y^15+420*y^13+117624*y^7
-79152/5*y^5-420*y^3-108/5*y+Complex(-6)+Complex(-6)*y^16+Complex(146052)*y^8+
Complex(3804/5)*y^4+Complex(-59220)*y^10+Complex(-276/5)*y^14+Complex(-59220)*y
^6+Complex(3804/5)*y^12+Complex(-276/5)*y^2)*ln(b)+(-79152/5*y^11+117624*y^9-\
420*y^13-108/5*y^15-117624*y^7+108/5*y+79152/5*y^5+420*y^3+Complex(6)+Complex(6
)*y^16+Complex(-146052)*y^8+Complex(-3804/5)*y^4+Complex(59220)*y^10+Complex(
276/5)*y^14+Complex(59220)*y^6+Complex(-3804/5)*y^12+Complex(276/5)*y^2)*ln(y)-\
9*y^17+(Complex(6)*ln(p_inf)+Complex(-38014/3003))*y^16+(-4138854/25025-108/5*
ln(p_inf))*y^15+(Complex(-27247706/75075)+Complex(276/5)*ln(p_inf))*y^14+(-\
3604657/2145-420*ln(p_inf))*y^13+(Complex(-3804/5)*ln(p_inf)+Complex(-902278381
/75075))*y^12+(-6176269558/75075-79152/5*ln(p_inf))*y^11+(Complex(59220)*ln(
p_inf)+Complex(161024636/715))*y^10+(418176461/1155+117624*ln(p_inf))*y^9+(
Complex(-146052)*ln(p_inf)+Complex(-1883597423/5005))*y^8+(-297907466/1155-\
117624*ln(p_inf))*y^7+(Complex(59220)*ln(p_inf)+Complex(80224202/715))*y^6+(
2001123583/75075+79152/5*ln(p_inf))*y^5+(Complex(-3804/5)*ln(p_inf)+Complex(-\
107114011/75075))*y^4+(224750/429+420*ln(p_inf))*y^3+(Complex(276/5)*ln(p_inf)+
Complex(2812324/75075))*y^2+(535254/25025+108/5*ln(p_inf))*y+Complex(59179/
15015)+Complex(6)*ln(p_inf))*ln(2)+(Complex(-37998/5005)*ln(p_inf)+Complex(-\
2654207/450450)+Complex(1)*ln(p_inf)^2)*y^16+(5290057/50050-1075794/25025*ln(
p_inf)-18/5*ln(p_inf)^2)*y^15+(Complex(-488177/32175)+Complex(-3803962/25025)*
ln(p_inf)+Complex(46/5)*ln(p_inf)^2)*y^14+(97717363/75075-695179/2145*ln(p_inf)
-70*ln(p_inf)^2)*y^13+(Complex(-89551797/25025)*ln(p_inf)+Complex(1196996509/
450450)+Complex(-634/5)*ln(p_inf)^2)*y^12+(-13192/5*ln(p_inf)^2+1854555751/
50050-1390748818/75075*ln(p_inf))*y^11+(Complex(29875332/715)*ln(p_inf)+
Complex(-9045442052/75075)+Complex(9870)*ln(p_inf)^2)*y^10+(19604*ln(p_inf)^2-\
1459212964/6825+12606211/231*ln(p_inf))*y^9+((Complex(-2)*y^16+Complex(48684)*y
^8+Complex(1268/5)*y^4+Complex(-19740)*y^10+Complex(-92/5)*y^14+Complex(-19740)
*y^6+Complex(-2)+Complex(1268/5)*y^12+Complex(-92/5)*y^2+39208*y^7-26384/5*y^5-\
140*y^3-36/5*y+26384/5*y^11-39208*y^9+36/5*y^15+140*y^13)*ln(y)+3*y^17+(
Complex(-2)*ln(p_inf)+Complex(37998/5005))*y^16+(36/5*ln(p_inf)+1075794/25025)*
y^15+(Complex(-92/5)*ln(p_inf)+Complex(3803962/25025))*y^14+(140*ln(p_inf)+
695179/2145)*y^13+(Complex(1268/5)*ln(p_inf)+Complex(89551797/25025))*y^12+(
26384/5*ln(p_inf)+1390748818/75075)*y^11+(Complex(-19740)*ln(p_inf)+Complex(-\
29875332/715))*y^10+(-39208*ln(p_inf)-12606211/231)*y^9+(Complex(48684)*ln(
p_inf)+Complex(43398897/1001))*y^8+(39208*ln(p_inf)+1529426/77)*y^7+(Complex(-\
19740)*ln(p_inf)+Complex(-2941854/715))*y^6+(-26384/5*ln(p_inf)+322169/25025)*y
^5+(Complex(1268/5)*ln(p_inf)+Complex(3600601/75075))*y^4+(-140*ln(p_inf)+8786/
143)*y^3+(Complex(-92/5)*ln(p_inf)+Complex(1391876/75075))*y^2+(-36/5*ln(p_inf)
+125406/25025)*y+Complex(30911/15015)+Complex(-2)*ln(p_inf))*ln(b)+(Complex(-\
43398897/1001)*ln(p_inf)+Complex(3272165489/13650)+Complex(-24342)*ln(p_inf)^2)
*y^8+(-19604*ln(p_inf)^2+79196471119/450450-1529426/77*ln(p_inf))*y^7+(Complex(
2941854/715)*ln(p_inf)+Complex(-470421653/5775)+Complex(9870)*ln(p_inf)^2)*y^6+
(13192/5*ln(p_inf)^2-4570884767/225225-322169/25025*ln(p_inf))*y^5+(Complex(-\
3600601/75075)*ln(p_inf)+Complex(46287499/50050)+Complex(-634/5)*ln(p_inf)^2)*y
^4+(70*ln(p_inf)^2-43148851/90090-8786/143*ln(p_inf))*y^3+(Complex(-1391876/
75075)*ln(p_inf)+Complex(-140186/2145)+Complex(46/5)*ln(p_inf)^2)*y^2+(-52751/
2275-125406/25025*ln(p_inf)+18/5*ln(p_inf)^2)*y+(-3*y^17+(Complex(2)*ln(p_inf)+
Complex(-37998/5005))*y^16+(-36/5*ln(p_inf)-1075794/25025)*y^15+(Complex(92/5)*
ln(p_inf)+Complex(-3803962/25025))*y^14+(-140*ln(p_inf)-695179/2145)*y^13+(
Complex(-1268/5)*ln(p_inf)+Complex(-89551797/25025))*y^12+(-26384/5*ln(p_inf)-\
1390748818/75075)*y^11+(Complex(19740)*ln(p_inf)+Complex(29875332/715))*y^10+(
39208*ln(p_inf)+12606211/231)*y^9+(Complex(-48684)*ln(p_inf)+Complex(-43398897/
1001))*y^8+(-39208*ln(p_inf)-1529426/77)*y^7+(Complex(19740)*ln(p_inf)+Complex(
2941854/715))*y^6+(26384/5*ln(p_inf)-322169/25025)*y^5+(Complex(-1268/5)*ln(
p_inf)+Complex(-3600601/75075))*y^4+(140*ln(p_inf)-8786/143)*y^3+(Complex(92/5)
*ln(p_inf)+Complex(-1391876/75075))*y^2+(36/5*ln(p_inf)-125406/25025)*y+
Complex(-30911/15015)+Complex(2)*ln(p_inf))*ln(y)+(-3*ln(p_inf)+22963/5005)*y^
17+(Complex(5)*y^16+Complex(-121710)*y^8-18*y^15+Complex(-634)*y^4-350*y^13+
Complex(49350)*y^10-13192*y^11+Complex(46)*y^14+98020*y^9+Complex(49350)*y^6-\
98020*y^7+Complex(-634)*y^12+13192*y^5+Complex(46)*y^2+350*y^3+Complex(5)+18*y)
*ln(2)^2+(Complex(1)*y^16+Complex(-24342)*y^8-18/5*y^15+Complex(-634/5)*y^4-70*
y^13+Complex(9870)*y^10-13192/5*y^11+Complex(46/5)*y^14+19604*y^9+Complex(9870)
*y^6-19604*y^7+Complex(-634/5)*y^12+13192/5*y^5+Complex(46/5)*y^2+70*y^3+
Complex(1)+18/5*y)*ln(b)^2+(Complex(1)*y^16+Complex(-24342)*y^8-18/5*y^15+
Complex(-634/5)*y^4-70*y^13+Complex(9870)*y^10-13192/5*y^11+Complex(46/5)*y^14+
19604*y^9+Complex(9870)*y^6-19604*y^7+Complex(-634/5)*y^12+13192/5*y^5+Complex(
46/5)*y^2+70*y^3+Complex(1)+18/5*y)*ln(y)^2)*y*(y^2+1)^3)*Pi^(1/2)/(y^2+1)^14/b
^3*p_inf^5-25/286*y*66^(1/2)*mu*Pi^(1/2)*(-1/2*Pi+(5468/225*(Complex(1)+29598/
6835*y+Complex(449922/47845)*y^22+Complex(-1636308/9569)*y^20+Complex(-1636308/
9569)*y^4+Complex(449922/47845)*y^2+Complex(-360304122/47845)*y^18+Complex(
409965096/1367)*y^14+Complex(-1159336648/1367)*y^12+Complex(409965096/1367)*y^
10+Complex(2730597867/47845)*y^8+Complex(-360304122/47845)*y^6+Complex(
2730597867/47845)*y^16-29598/6835*y^23-4303974/47845*y^21-645852/1367*y^19+
Complex(1)*y^24+4575746982/6835*y^13-34233666/1367*y^15-1692063888/47845*y^17+
1692063888/47845*y^7+645852/1367*y^5+4303974/47845*y^3+34233666/1367*y^9-\
4575746982/6835*y^11)*y^2*ln(y)-1/2*(Complex(1)*y^10+Complex(-117/25)*y^8-2134/
375*y^9+Complex(-44626/375)*y^6-536/15*y^7+Complex(44626/375)*y^4+4164/25*y^5+
Complex(117/25)*y^2-536/15*y^3+Complex(-1)-2134/375*y)*(y^2+1)^9)*ln(y^2+1)+(-\
37/30*y+Complex(-38692132/7875)*y^6+Complex(-773257/4375)*y^4+Complex(-47429/
6750)*y^2+Complex(-17804209357/118125)*y^8+Complex(17394022337/78750)*y^18+
Complex(773257/4375)*y^24+Complex(47429/6750)*y^26+Complex(-4498392502/1125)*y^
16+Complex(-17394022337/78750)*y^10+Complex(38692132/7875)*y^22+Complex(
17804209357/118125)*y^20+Complex(4498392502/1125)*y^12-37/30*y^27-1041032/39375
*y^25-22385761/78750*y^23-29421839/2250*y^21+1356710119/4375*y^19-52294457/15*y
^13-52294457/15*y^15+10792967929/5250*y^17-29421839/2250*y^7-22385761/78750*y^5
-1041032/39375*y^3+1356710119/4375*y^9+10792967929/5250*y^11)*ln(b)+(37/30*y+
Complex(47429/6750)*y^2+Complex(17804209357/118125)*y^8+Complex(-17394022337/
78750)*y^18+Complex(-773257/4375)*y^24+Complex(-47429/6750)*y^26+Complex(
4498392502/1125)*y^16+Complex(17394022337/78750)*y^10+Complex(-38692132/7875)*y
^22+Complex(-17804209357/118125)*y^20+Complex(-4498392502/1125)*y^12+Complex(
38692132/7875)*y^6+Complex(773257/4375)*y^4+37/30*y^27+1041032/39375*y^25+
22385761/78750*y^23+29421839/2250*y^21-1356710119/4375*y^19+52294457/15*y^13+
52294457/15*y^15-10792967929/5250*y^17+29421839/2250*y^7+22385761/78750*y^5+
1041032/39375*y^3-1356710119/4375*y^9-10792967929/5250*y^11)*ln(2)+1/2*y^28*Pi-\
2734/225*y^2*(Complex(1)+29598/6835*y+Complex(449922/47845)*y^22+Complex(-\
1636308/9569)*y^20+Complex(-1636308/9569)*y^4+Complex(449922/47845)*y^2+
Complex(-360304122/47845)*y^18+Complex(409965096/1367)*y^14+Complex(-1159336648
/1367)*y^12+Complex(409965096/1367)*y^10+Complex(2730597867/47845)*y^8+Complex(
-360304122/47845)*y^6+Complex(2730597867/47845)*y^16-29598/6835*y^23-4303974/
47845*y^21-645852/1367*y^19+Complex(1)*y^24+4575746982/6835*y^13-34233666/1367*
y^15-1692063888/47845*y^17+1692063888/47845*y^7+645852/1367*y^5+4303974/47845*y
^3+34233666/1367*y^9-4575746982/6835*y^11)*ln(y)^2+Complex(1159336648/675)*y^14
*Pi^2+2734/225*y^2*(Complex(1)+29598/6835*y+Complex(-262460922/47845)*y^18+
Complex(878773800/1367)*y^14+Complex(-1971435208/1367)*y^12+Complex(878773800/
1367)*y^10+Complex(-131315733/47845)*y^8+Complex(-262460922/47845)*y^6+Complex(
-131315733/47845)*y^16+Complex(449922/47845)*y^22+Complex(-1636308/9569)*y^20+
Complex(-1636308/9569)*y^4+Complex(449922/47845)*y^2-29598/6835*y^23-4303974/
47845*y^21-838044/1367*y^19+Complex(1)*y^24+8119505382/6835*y^13-265230978/1367
*y^15-1010219088/47845*y^17+1010219088/47845*y^7+838044/1367*y^5+4303974/47845*
y^3+265230978/1367*y^9-8119505382/6835*y^11)*polylog(2,-y^2)+(Complex(-321827/
375)*y^16+Complex(-49531/375)*y^18-2134/375*y^21+Complex(1)*y^22-26204/375*y^19
+Complex(11331342/125)*y^8-666/5*y^17+Complex(49531/375)*y^4+309584/25*y^15+
Complex(-13305754/25)*y^10-35439492/125*y^13+Complex(33/25)*y^20+81546696/125*y
^11+Complex(-11331342/125)*y^14-35439492/125*y^9+Complex(321827/375)*y^6+309584
/25*y^7+Complex(13305754/25)*y^12-666/5*y^5+Complex(-33/25)*y^2-26204/375*y^3+
Complex(-1)-2134/375*y)*(y^2+1)^3*ln(y+Complex(1))+186368/15*y^7*(Complex(1)*y^
13-11/160*y^14+Complex(-117/4)*y^11+223/32*y^12+Complex(1677/10)*y^9-13221/160*
y^10+Complex(-581/2)*y^7+8113/32*y^8+Complex(1677/10)*y^5-8113/32*y^6+Complex(-\
117/4)*y^3+13221/160*y^4+Complex(1)*y-223/32*y^2+11/160)*ln(y^2+1)^2+372736/15*
y^7*(Complex(1)*y^13-11/160*y^14+Complex(-117/4)*y^11+223/32*y^12+Complex(1677/
10)*y^9-13221/160*y^10+Complex(-581/2)*y^7+8113/32*y^8+Complex(1677/10)*y^5-\
8113/32*y^6+Complex(-117/4)*y^3+13221/160*y^4+Complex(1)*y-223/32*y^2+11/160)*
polylog(2,1/(y^2+1)*y^2)-2734/225*y*(-555/5468+555/5468*y^26-y*(Complex(1)+
29598/6835*y+Complex(449922/47845)*y^22+Complex(-1636308/9569)*y^20+Complex(-\
1636308/9569)*y^4+Complex(449922/47845)*y^2+Complex(-360304122/47845)*y^18+
Complex(409965096/1367)*y^14+Complex(-1159336648/1367)*y^12+Complex(409965096/
1367)*y^10+Complex(2730597867/47845)*y^8+Complex(-360304122/47845)*y^6+Complex(
2730597867/47845)*y^16-29598/6835*y^23-4303974/47845*y^21-645852/1367*y^19+
Complex(1)*y^24+4575746982/6835*y^13-34233666/1367*y^15-1692063888/47845*y^17+
1692063888/47845*y^7+645852/1367*y^5+4303974/47845*y^3+34233666/1367*y^9-\
4575746982/6835*y^11)*ln(b)+y*(Complex(1)+29598/6835*y+Complex(449922/47845)*y^
22+Complex(-1636308/9569)*y^20+Complex(-1636308/9569)*y^4+Complex(449922/47845)
*y^2+Complex(-360304122/47845)*y^18+Complex(409965096/1367)*y^14+Complex(-\
1159336648/1367)*y^12+Complex(409965096/1367)*y^10+Complex(2730597867/47845)*y^
8+Complex(-360304122/47845)*y^6+Complex(2730597867/47845)*y^16-29598/6835*y^23-\
4303974/47845*y^21-645852/1367*y^19+Complex(1)*y^24+4575746982/6835*y^13-\
34233666/1367*y^15-1692063888/47845*y^17+1692063888/47845*y^7+645852/1367*y^5+
4303974/47845*y^3+34233666/1367*y^9-4575746982/6835*y^11)*ln(2)+(Complex(-\
46598167519/1435350)+Complex(-360304122/47845)*ln(p_inf))*y^7+(Complex(
171864620671/956900)+Complex(2730597867/47845)*ln(p_inf))*y^9+(61535122097/
478450+1692063888/47845*ln(p_inf))*y^8+(Complex(8057563549/6835)+Complex(
409965096/1367)*ln(p_inf))*y^11+(30676410053/191380+34233666/1367*ln(p_inf))*y^
10+(-1204340615953/478450-4575746982/6835*ln(p_inf))*y^12+(Complex(8505872797/
6835)+Complex(409965096/1367)*ln(p_inf))*y^15+(1236732091153/478450+4575746982/
6835*ln(p_inf))*y^14+(Complex(-2286456967793/717675)+Complex(-1159336648/1367)*
ln(p_inf))*y^13+(Complex(-57246518239/1435350)+Complex(-360304122/47845)*ln(
p_inf))*y^19+(-71331054257/478450-1692063888/47845*ln(p_inf))*y^18+(Complex(
192631463551/956900)+Complex(2730597867/47845)*ln(p_inf))*y^17+(-33331723973/
191380-34233666/1367*ln(p_inf))*y^16+(Complex(26881/68350)+Complex(449922/47845
)*ln(p_inf))*y^23+(-170790499/956900-4303974/47845*ln(p_inf))*y^22+(Complex(-\
88506577/95690)+Complex(-1636308/9569)*ln(p_inf))*y^21+(-645852/1367*ln(p_inf)+
155919411/191380)*y^20+(Complex(95041/82020)+Complex(1)*ln(p_inf))*y^25+(-29598
/6835*ln(p_inf)-1596249/239225)*y^24+(1596249/239225+29598/6835*ln(p_inf))*y^2+
(Complex(95041/82020)+Complex(1)*ln(p_inf))*y+(170790499/956900+4303974/47845*
ln(p_inf))*y^4+(Complex(26881/68350)+Complex(449922/47845)*ln(p_inf))*y^3+(
34175949/191380+645852/1367*ln(p_inf))*y^6+(Complex(-17365853/19138)+Complex(-\
1636308/9569)*ln(p_inf))*y^5)*ln(y)+(54/25*Pi+Complex(-102323/4500)+Complex(-\
1367/675)*Pi^2+Complex(-47429/6750)*ln(p_inf))*y^26+(43698829/472500+1041032/
39375*ln(p_inf)+9866/1125*Pi^2+Complex(16303/375)*Pi)*y^25+(73/50+37/30*ln(
p_inf)+Complex(1067/375)*Pi)*y^27+(-215284/225*Pi^2+492465311/13500+29421839/
2250*ln(p_inf)+Complex(-2206582/375)*Pi)*y^7+(-564021296/7875*Pi^2-6310622281/
13500-1356710119/4375*ln(p_inf)+Complex(370253/3)*Pi)*y^9+(-9658922/75*Pi+
Complex(292975393399/472500)+Complex(-303399763/2625)*Pi^2+Complex(17394022337/
78750)*ln(p_inf))*y^10+(-11411222/225*Pi^2-30719960329/7875-10792967929/5250*ln
(p_inf)+Complex(2014467/25)*Pi)*y^11+(-59373743/150*Pi+Complex(-170393283131/
23625)+Complex(-4498392502/1125)*ln(p_inf)+Complex(-136655032/225)*Pi^2)*y^12+(
1461019832789/236250+52294457/15*ln(p_inf)+1525248994/1125*Pi^2+Complex(-\
10443004/25)*Pi)*y^13+(1461019832789/236250+52294457/15*ln(p_inf)-1525248994/
1125*Pi^2+Complex(-10443004/25)*Pi)*y^15+(59373743/150*Pi+Complex(170393283131/
23625)+Complex(-136655032/225)*Pi^2+Complex(4498392502/1125)*ln(p_inf))*y^16+(
11411222/225*Pi^2-10792967929/5250*ln(p_inf)-30719960329/7875+Complex(2014467/
25)*Pi)*y^17+(9658922/75*Pi+Complex(-292975393399/472500)+Complex(-17394022337/
78750)*ln(p_inf)+Complex(-303399763/2625)*Pi^2)*y^18+(564021296/7875*Pi^2-\
1356710119/4375*ln(p_inf)-6310622281/13500+Complex(370253/3)*Pi)*y^19+(-2340507
/50*Pi+Complex(-7281321239/26250)+Complex(120101374/7875)*Pi^2+Complex(-\
17804209357/118125)*ln(p_inf))*y^20+(215284/225*Pi^2+29421839/2250*ln(p_inf)+
492465311/13500+Complex(-2206582/375)*Pi)*y^21+(-46856/75*Pi+Complex(-30402019/
3375)+Complex(60604/175)*Pi^2+Complex(-38692132/7875)*ln(p_inf))*y^22+(2144287/
1260+22385761/78750*ln(p_inf)+1434658/7875*Pi^2+Complex(22494/125)*Pi)*y^23+(-\
46921/750*Pi+Complex(-20445193/47250)+Complex(-773257/4375)*ln(p_inf)+Complex(-\
149974/7875)*Pi^2)*y^24+(73/50+37/30*ln(p_inf)+Complex(1067/375)*Pi)*y+(-54/25*
Pi+Complex(102323/4500)+Complex(-1367/675)*Pi^2+Complex(47429/6750)*ln(p_inf))*
y^2+(-9866/1125*Pi^2+43698829/472500+1041032/39375*ln(p_inf)+Complex(16303/375)
*Pi)*y^3+(46921/750*Pi+Complex(20445193/47250)+Complex(773257/4375)*ln(p_inf)+
Complex(-149974/7875)*Pi^2)*y^4+(46856/75*Pi+Complex(30402019/3375)+Complex(
38692132/7875)*ln(p_inf)+Complex(60604/175)*Pi^2)*y^6+(-1434658/7875*Pi^2+
2144287/1260+22385761/78750*ln(p_inf)+Complex(22494/125)*Pi)*y^5+(2340507/50*Pi
+Complex(7281321239/26250)+Complex(120101374/7875)*Pi^2+Complex(17804209357/
118125)*ln(p_inf))*y^8)/b^3/(y^2+1)^15*p_inf^6+160/117*y^2*66^(1/2)*mu*(-1/2*y*
(-1086/275*y+Complex(-1)+Complex(-6294/55)*y^22+Complex(-56852/275)*y^14+
Complex(6165666/275)*y^6+Complex(21910853/55)*y^18+Complex(6294/55)*y^4+
Complex(-137/11)*y^2+Complex(-4709666/275)*y^20+Complex(405809493/275)*y^10+
Complex(-27146181/55)*y^8+Complex(-119679212/275)*y^12+Complex(-275441493/275)*
y^16+Complex(137/11)*y^24-1086/275*y^25-5032/55*y^23-44108/275*y^21-32472684/
275*y^19+Complex(1)*y^26-871416/5*y^13-177049508/275*y^15+222325966/275*y^17-\
39384036/275*y^7+174292/275*y^5-5032/55*y^3+292569454/275*y^9-340912508/275*y^
11)*polylog(2,1/(y^2+1)*y^2)+1/2*y*(Complex(-729/5)*y^16+Complex(104/11)*y^18-\
1086/275*y^19+Complex(5105332/55)*y^8-21902/275*y^17+Complex(-729/5)*y^4-47008/
55*y^15+Complex(-11260992/55)*y^10-8579268/275*y^13+Complex(1)*y^20+46409676/
275*y^11+Complex(-45520/11)*y^14-46409676/275*y^9+Complex(-45520/11)*y^6+
8579268/275*y^7+Complex(5105332/55)*y^12+47008/55*y^5+Complex(104/11)*y^2+21902
/275*y^3+Complex(1)+1086/275*y)*(y^2+1)^3*polylog(2,1/(y^2+1))-1/2*y*(-1086/275
*y+Complex(-1)+Complex(-6294/55)*y^22+Complex(-56852/275)*y^14+Complex(6165666/
275)*y^6+Complex(21910853/55)*y^18+Complex(6294/55)*y^4+Complex(-137/11)*y^2+
Complex(-4709666/275)*y^20+Complex(405809493/275)*y^10+Complex(-27146181/55)*y^
8+Complex(-119679212/275)*y^12+Complex(-275441493/275)*y^16+Complex(137/11)*y^
24-1086/275*y^25-5032/55*y^23-44108/275*y^21-32472684/275*y^19+Complex(1)*y^26-\
871416/5*y^13-177049508/275*y^15+222325966/275*y^17-39384036/275*y^7+174292/275
*y^5-5032/55*y^3+292569454/275*y^9-340912508/275*y^11)*polylog(2,-y^2)+y*(1629/
275*y+Complex(3/2)+Complex(-6294/55)*y^22+Complex(137/11)*y^24+Complex(-\
84918587/275)*y^14+Complex(-3104179/275)*y^6+Complex(42061/110)*y^18+Complex(-\
9441/55)*y^4+Complex(411/22)*y^2+Complex(-385346/275)*y^20+Complex(-80426217/
275)*y^10+Complex(12285289/55)*y^8+Complex(-55012997/275)*y^12+Complex(
179773059/550)*y^16-1086/275*y^25-5032/55*y^23-368978/275*y^21-3570804/275*y^19
+Complex(1)*y^26+217854/5*y^13+127820512/275*y^15-30650429/275*y^17+21534984/
275*y^7+336432/275*y^5+7548/55*y^3-8915766/25*y^9+1669992/275*y^11)*ln(y^2+1)^2
-(-9/220*y^22+9/220+2*y*(Complex(-729/5)*y^16+Complex(104/11)*y^18-1086/275*y^
19+Complex(5105332/55)*y^8-21902/275*y^17+Complex(-729/5)*y^4-47008/55*y^15+
Complex(-11260992/55)*y^10-8579268/275*y^13+Complex(1)*y^20+46409676/275*y^11+
Complex(-45520/11)*y^14-46409676/275*y^9+Complex(-45520/11)*y^6+8579268/275*y^7
+Complex(5105332/55)*y^12+47008/55*y^5+Complex(104/11)*y^2+21902/275*y^3+
Complex(1)+1086/275*y)*ln(y)+3*y*(Complex(-729/5)*y^16+Complex(104/11)*y^18-\
1086/275*y^19+Complex(5105332/55)*y^8-21902/275*y^17+Complex(-729/5)*y^4-47008/
55*y^15+Complex(-11260992/55)*y^10-8579268/275*y^13+Complex(1)*y^20+46409676/
275*y^11+Complex(-45520/11)*y^14-46409676/275*y^9+Complex(-45520/11)*y^6+
8579268/275*y^7+Complex(5105332/55)*y^12+47008/55*y^5+Complex(104/11)*y^2+21902
/275*y^3+Complex(1)+1086/275*y)*ln(2)-y*(Complex(-729/5)*y^16+Complex(104/11)*y
^18-1086/275*y^19+Complex(5105332/55)*y^8-21902/275*y^17+Complex(-729/5)*y^4-\
47008/55*y^15+Complex(-11260992/55)*y^10-8579268/275*y^13+Complex(1)*y^20+
46409676/275*y^11+Complex(-45520/11)*y^14-46409676/275*y^9+Complex(-45520/11)*y
^6+8579268/275*y^7+Complex(5105332/55)*y^12+47008/55*y^5+Complex(104/11)*y^2+
21902/275*y^3+Complex(1)+1086/275*y)*ln(b)+(Complex(-491929/300300)+Complex(1)*
ln(p_inf))*y^21+(-1086/275*ln(p_inf)+9051249/5505500)*y^20+(Complex(-1675892/
63525)+Complex(104/11)*ln(p_inf))*y^19+(-21902/275*ln(p_inf)+340898329/16516500
)*y^18+(Complex(-966893/1820)+Complex(-729/5)*ln(p_inf))*y^17+(-47008/55*ln(
p_inf)+3983431/50820)*y^16+(Complex(-9518209058/825825)+Complex(-45520/11)*ln(
p_inf))*y^15+(-8579268/275*ln(p_inf)-138387916559/2752750)*y^14+(Complex(
39706403299/330330)+Complex(5105332/55)*ln(p_inf))*y^13+(46409676/275*ln(p_inf)
+534252464253/2752750)*y^12+(Complex(-62316845436/275275)+Complex(-11260992/55)
*ln(p_inf))*y^11+(-46409676/275*ln(p_inf)-534252464253/2752750)*y^10+(Complex(
39706403299/330330)+Complex(5105332/55)*ln(p_inf))*y^9+(8579268/275*ln(p_inf)+
138387916559/2752750)*y^8+(Complex(-9518209058/825825)+Complex(-45520/11)*ln(
p_inf))*y^7+(47008/55*ln(p_inf)-3983431/50820)*y^6+(Complex(-966893/1820)+
Complex(-729/5)*ln(p_inf))*y^5+(21902/275*ln(p_inf)-340898329/16516500)*y^4+(
Complex(-1675892/63525)+Complex(104/11)*ln(p_inf))*y^3+(1086/275*ln(p_inf)-\
9051249/5505500)*y^2+(Complex(-491929/300300)+Complex(1)*ln(p_inf))*y)*(y^2+1)^
3*ln(y^2+1)+1/4*y*((Complex(-729/5)*y^16+Complex(104/11)*y^18-1086/275*y^19+
Complex(5105332/55)*y^8-21902/275*y^17+Complex(-729/5)*y^4-47008/55*y^15+
Complex(-11260992/55)*y^10-8579268/275*y^13+Complex(1)*y^20+46409676/275*y^11+
Complex(-45520/11)*y^14-46409676/275*y^9+Complex(-45520/11)*y^6+8579268/275*y^7
+Complex(5105332/55)*y^12+47008/55*y^5+Complex(104/11)*y^2+21902/275*y^3+
Complex(1)+1086/275*y)*ln(b)^2+(-21902/55*y^17-47008/11*y^15-8579268/55*y^13+
47008/11*y^5+21902/55*y^3+46409676/55*y^11-46409676/55*y^9+8579268/55*y^7-1086/
55*y^19+1086/55*y+Complex(-729)*y^16+Complex(520/11)*y^18+Complex(5105332/11)*y
^8+Complex(-729)*y^4+Complex(-11260992/11)*y^10+Complex(5)+Complex(5)*y^20+
Complex(-227600/11)*y^14+Complex(-227600/11)*y^6+Complex(5105332/11)*y^12+
Complex(520/11)*y^2)*ln(2)^2+(Complex(-729/5)*y^16+Complex(104/11)*y^18-1086/
275*y^19+Complex(5105332/55)*y^8-21902/275*y^17+Complex(-729/5)*y^4-47008/55*y^
15+Complex(-11260992/55)*y^10-8579268/275*y^13+Complex(1)*y^20+46409676/275*y^
11+Complex(-45520/11)*y^14-46409676/275*y^9+Complex(-45520/11)*y^6+8579268/275*
y^7+Complex(5105332/55)*y^12+47008/55*y^5+Complex(104/11)*y^2+21902/275*y^3+
Complex(1)+1086/275*y)*ln(y)^2+Complex(1)*ln(p_inf)^2+Complex(-11282933/1651650
)+Complex(-27362/15015)*ln(p_inf)+((Complex(1458/5)*y^16+Complex(-208/11)*y^18+
Complex(-10210664/55)*y^8+Complex(1458/5)*y^4+Complex(22521984/55)*y^10+
Complex(-2)*y^20+Complex(91040/11)*y^14+Complex(91040/11)*y^6+Complex(-10210664
/55)*y^12+Complex(-208/11)*y^2-92819352/275*y^11+92819352/275*y^9+17158536/275*
y^13+94016/55*y^15-17158536/275*y^7-2172/275*y-94016/55*y^5-43804/275*y^3+
Complex(-2)+2172/275*y^19+43804/275*y^17)*ln(y)+9/55*y^21+(Complex(118373/25025
)+Complex(-2)*ln(p_inf))*y^20+(2172/275*ln(p_inf)-2656257/1376375)*y^19+(
Complex(1843782/21175)+Complex(-208/11)*ln(p_inf))*y^18+(43804/275*ln(p_inf)-\
102794077/4129125)*y^17+(Complex(50831184/25025)+Complex(1458/5)*ln(p_inf))*y^
16+(94016/55*ln(p_inf)-7198879/12705)*y^15+(Complex(91040/11)*ln(p_inf)+
Complex(13043793668/275275))*y^14+(17158536/275*ln(p_inf)+261019725859/1376375)
*y^13+(Complex(-108374387392/275275)+Complex(-10210664/55)*ln(p_inf))*y^12+(-\
92819352/275*ln(p_inf)-2135067481069/4129125)*y^11+(Complex(124633690872/275275
)+Complex(22521984/55)*ln(p_inf))*y^10+(92819352/275*ln(p_inf)+1070447304449/
4129125)*y^9+(Complex(-71940870814/825825)+Complex(-10210664/55)*ln(p_inf))*y^8
+(-17158536/275*ln(p_inf)-15756107259/1376375)*y^7+(Complex(-1058544772/825825)
+Complex(91040/11)*ln(p_inf))*y^6+(-94016/55*ln(p_inf)-1071816/4235)*y^5+(
Complex(2347931/25025)+Complex(1458/5)*ln(p_inf))*y^4+(-43804/275*ln(p_inf)+
79368084/1376375)*y^3+(Complex(1172222/63525)+Complex(-208/11)*ln(p_inf))*y^2+(
-2172/275*ln(p_inf)+6394992/1376375)*y+Complex(-2)*ln(p_inf)+Complex(27362/
15015))*ln(b)+(-9/55*ln(p_inf)-57417/550550)*y^21+((278458056/275*y^11-\
278458056/275*y^9-51475608/275*y^13-282048/55*y^15+51475608/275*y^7+6516/275*y+
282048/55*y^5+131412/275*y^3+Complex(6)-6516/275*y^19-131412/275*y^17+Complex(-\
4374/5)*y^16+Complex(624/11)*y^18+Complex(30631992/55)*y^8+Complex(-4374/5)*y^4
+Complex(-67565952/55)*y^10+Complex(6)*y^20+Complex(-273120/11)*y^14+Complex(-\
273120/11)*y^6+Complex(30631992/55)*y^12+Complex(624/11)*y^2)*ln(y)+(6516/275*y
^19+131412/275*y^17-278458056/275*y^11+278458056/275*y^9+282048/55*y^15+
51475608/275*y^13-51475608/275*y^7-282048/55*y^5-131412/275*y^3-6516/275*y+
Complex(-6)+Complex(4374/5)*y^16+Complex(-624/11)*y^18+Complex(-30631992/55)*y^
8+Complex(4374/5)*y^4+Complex(67565952/55)*y^10+Complex(-6)*y^20+Complex(273120
/11)*y^14+Complex(273120/11)*y^6+Complex(-30631992/55)*y^12+Complex(-624/11)*y^
2)*ln(b)+Complex(6)*ln(p_inf)-27/55*y^21+Complex(69826/15015)+(Complex(-3996219
/2275)+Complex(-4374/5)*ln(p_inf))*y^4+(2612863868/4129125+131412/275*ln(p_inf)
)*y^3+(Complex(1750930681312/825825)+Complex(30631992/55)*ln(p_inf))*y^12+(
4485129714573/1376375+278458056/275*ln(p_inf))*y^11+(Complex(-944127678184/
275275)+Complex(-67565952/55)*ln(p_inf))*y^10+(-3420509537953/1376375-278458056
/275*ln(p_inf))*y^9+(Complex(991383807226/825825)+Complex(30631992/55)*ln(p_inf
))*y^8+(Complex(-189408168/25025)+Complex(-4374/5)*ln(p_inf))*y^16+(-441330607/
63525-282048/55*ln(p_inf))*y^15+(Complex(-273120/11)*ln(p_inf)+Complex(-\
151969314212/825825))*y^14+(-1217490431049/1376375-51475608/275*ln(p_inf))*y^13
+(Complex(-305797/75075)+Complex(6)*ln(p_inf))*y^20+(-6516/275*ln(p_inf)-\
47023373/1376375)*y^19+(Complex(-10517558/63525)+Complex(624/11)*ln(p_inf))*y^
18+(-131412/275*ln(p_inf)-3018794393/4129125)*y^17+(Complex(2559814/63525)+
Complex(624/11)*ln(p_inf))*y^2+(35807168/1376375+6516/275*ln(p_inf))*y+(
481699575249/1376375+51475608/275*ln(p_inf))*y^7+(Complex(-31399536884/825825)+
Complex(-273120/11)*ln(p_inf))*y^6+(597545512/63525+282048/55*ln(p_inf))*y^5)*
ln(2)+(79740845521/8258250+7198879/12705*ln(p_inf)-47008/55*ln(p_inf)^2)*y^15+(
21902/275*ln(p_inf)^2-122918777/204750-79368084/1376375*ln(p_inf))*y^3+(
Complex(104/11)*ln(p_inf)^2+Complex(-38506297/589875)+Complex(-1172222/63525)*
ln(p_inf))*y^2+(-120385558/4129125-6394992/1376375*ln(p_inf)+1086/275*ln(p_inf)
^2)*y+(Complex(5105332/55)*ln(p_inf)^2+Complex(-1161873539984/1126125)+Complex(
108374387392/275275)*ln(p_inf))*y^12+(150802612029/393250-261019725859/1376375*
ln(p_inf)-8579268/275*ln(p_inf)^2)*y^13+(Complex(-948664456/12387375)+Complex(
104/11)*ln(p_inf)^2+Complex(-1843782/21175)*ln(p_inf))*y^18+(Complex(-729/5)*ln
(p_inf)^2+Complex(3158852673/2752750)+Complex(-2347931/25025)*ln(p_inf))*y^4+(
Complex(-11260992/55)*ln(p_inf)^2+Complex(88492733993/45375)+Complex(-\
124633690872/275275)*ln(p_inf))*y^10+(-46409676/275*ln(p_inf)^2+37347054655711/
24774750-1070447304449/4129125*ln(p_inf))*y^9+(Complex(1)*ln(p_inf)^2+Complex(-\
235163441/24774750)+Complex(-118373/25025)*ln(p_inf))*y^20+(2656257/1376375*ln(
p_inf)+9447129/196625-1086/275*ln(p_inf)^2)*y^19+(Complex(-729/5)*ln(p_inf)^2+
Complex(5947054059/2752750)+Complex(-50831184/25025)*ln(p_inf))*y^16+(102794077
/4129125*ln(p_inf)+2847603953/2752750-21902/275*ln(p_inf)^2)*y^17+(Complex(-\
45520/11)*ln(p_inf)^2+Complex(42854805451/1376375)+Complex(1058544772/825825)*
ln(p_inf))*y^6+(47008/55*ln(p_inf)^2-80161210369/12387375+1071816/4235*ln(p_inf
))*y^5+(Complex(5105332/55)*ln(p_inf)^2+Complex(-247293328432/317625)+Complex(
71940870814/825825)*ln(p_inf))*y^8+(8579268/275*ln(p_inf)^2-678583636823/
2752750+15756107259/1376375*ln(p_inf))*y^7+(46409676/275*ln(p_inf)^2-\
657644104129/381150+2135067481069/4129125*ln(p_inf))*y^11+(Complex(-13043793668
/275275)*ln(p_inf)+Complex(743663359577/12387375)+Complex(-45520/11)*ln(p_inf)^
2)*y^14+(-9/55*y^21+(Complex(-118373/25025)+Complex(2)*ln(p_inf))*y^20+(-2172/
275*ln(p_inf)+2656257/1376375)*y^19+(Complex(-1843782/21175)+Complex(208/11)*ln
(p_inf))*y^18+(-43804/275*ln(p_inf)+102794077/4129125)*y^17+(Complex(-50831184/
25025)+Complex(-1458/5)*ln(p_inf))*y^16+(-94016/55*ln(p_inf)+7198879/12705)*y^
15+(Complex(-91040/11)*ln(p_inf)+Complex(-13043793668/275275))*y^14+(-17158536/
275*ln(p_inf)-261019725859/1376375)*y^13+(Complex(108374387392/275275)+Complex(
10210664/55)*ln(p_inf))*y^12+(92819352/275*ln(p_inf)+2135067481069/4129125)*y^
11+(Complex(-124633690872/275275)+Complex(-22521984/55)*ln(p_inf))*y^10+(-\
92819352/275*ln(p_inf)-1070447304449/4129125)*y^9+(Complex(71940870814/825825)+
Complex(10210664/55)*ln(p_inf))*y^8+(17158536/275*ln(p_inf)+15756107259/1376375
)*y^7+(Complex(1058544772/825825)+Complex(-91040/11)*ln(p_inf))*y^6+(94016/55*
ln(p_inf)+1071816/4235)*y^5+(Complex(-2347931/25025)+Complex(-1458/5)*ln(p_inf)
)*y^4+(43804/275*ln(p_inf)-79368084/1376375)*y^3+(Complex(-1172222/63525)+
Complex(208/11)*ln(p_inf))*y^2+(2172/275*ln(p_inf)-6394992/1376375)*y+Complex(2
)*ln(p_inf)+Complex(-27362/15015))*ln(y))*(y^2+1)^3)*Pi^(1/2)/b^3/(y^2+1)^16*
p_inf^7;
W_even_hered_y_4_meqm3_fin := 16/33*y^2*66^(1/2)*mu*(y*(y*(-24/5*y^17-592/5*y^
15-33312/5*y^13+388296/5*y^11-156832*y^9+388296/5*y^7-33312/5*y^5-592/5*y^3-24/
5*y+Complex(9)*y^16+Complex(1)*y^18+Complex(-1)+Complex(132024)*y^8+Complex(348
)*y^4+Complex(-132024)*y^10+Complex(-348)*y^14+Complex(-30244)*y^6+Complex(
30244)*y^12+Complex(-9)*y^2)*ln(y)-21/20*(y^2+1)*(Complex(1)*y+10/21*y^18+
Complex(12448/7)*y^5+78/7*y^16+Complex(556082/7)*y^9+2672/21*y^14+Complex(848/
21)*y^3+252272/21*y^12+Complex(-755600/21)*y^11-1376416/21*y^10+Complex(12448/7
)*y^13+1376416/21*y^8+Complex(-755600/21)*y^7-252272/21*y^6+Complex(848/21)*y^
15-2672/21*y^4+Complex(1)*y^17-78/7*y^2-10/21))*polylog(2,-y^2)-y^2*(-24/5*y^17
-592/5*y^15-33312/5*y^13+388296/5*y^11-156832*y^9+388296/5*y^7-33312/5*y^5-592/
5*y^3-24/5*y+Complex(9)*y^16+Complex(1)*y^18+Complex(-1)+Complex(132024)*y^8+
Complex(348)*y^4+Complex(-132024)*y^10+Complex(-348)*y^14+Complex(-30244)*y^6+
Complex(30244)*y^12+Complex(-9)*y^2)*polylog(3,-y^2)+(y^2*(-24/5*y^17-592/5*y^
15-33312/5*y^13+388296/5*y^11-156832*y^9+388296/5*y^7-33312/5*y^5-592/5*y^3-24/
5*y+Complex(9)*y^16+Complex(1)*y^18+Complex(-1)+Complex(132024)*y^8+Complex(348
)*y^4+Complex(-132024)*y^10+Complex(-348)*y^14+Complex(-30244)*y^6+Complex(
30244)*y^12+Complex(-9)*y^2)*ln(y)^2-3/8*(y^2+1)^2*(Complex(3419/135)*y^16+
Complex(1)*y^18-58/45*y^17+Complex(3486256/45)*y^8-2056/45*y^15+Complex(-57536/
135)*y^4-115756/135*y^13+Complex(-3486256/45)*y^10+5417624/135*y^11+Complex(
57536/135)*y^14-477604/5*y^9+Complex(-523508/45)*y^6+5417624/135*y^7+Complex(
523508/45)*y^12-115756/135*y^5+Complex(-3419/135)*y^2-2056/45*y^3+Complex(-1)-\
58/45*y))*ln(y^2+1)-1/2*y^2*(-24/5*y^17-592/5*y^15-33312/5*y^13+388296/5*y^11-\
156832*y^9+388296/5*y^7-33312/5*y^5-592/5*y^3-24/5*y+Complex(9)*y^16+Complex(1)
*y^18+Complex(-1)+Complex(132024)*y^8+Complex(348)*y^4+Complex(-132024)*y^10+
Complex(-348)*y^14+Complex(-30244)*y^6+Complex(30244)*y^12+Complex(-9)*y^2)*ln(
y)^3-1/2*y*(y*(-24/5*y^17-592/5*y^15-33312/5*y^13+388296/5*y^11-156832*y^9+
388296/5*y^7-33312/5*y^5-592/5*y^3-24/5*y+Complex(9)*y^16+Complex(1)*y^18+
Complex(-1)+Complex(132024)*y^8+Complex(348)*y^4+Complex(-132024)*y^10+Complex(
-348)*y^14+Complex(-30244)*y^6+Complex(30244)*y^12+Complex(-9)*y^2)*ln(2)-(-24/
5*y^17-592/5*y^15-33312/5*y^13+388296/5*y^11-156832*y^9+388296/5*y^7-33312/5*y^
5-592/5*y^3-24/5*y+Complex(9)*y^16+Complex(1)*y^18+Complex(-1)+Complex(132024)*
y^8+Complex(348)*y^4+Complex(-132024)*y^10+Complex(-348)*y^14+Complex(-30244)*y
^6+Complex(30244)*y^12+Complex(-9)*y^2)*y*ln(b)-1+(Complex(11/6)+Complex(1)*ln(
p_inf))*y^19+(-10-24/5*ln(p_inf))*y^18+(Complex(159/10)+Complex(9)*ln(p_inf))*y
^17+(-1364/5-592/5*ln(p_inf))*y^16+(Complex(-9351/10)+Complex(-348)*ln(p_inf))*
y^15+(-89038/5-33312/5*ln(p_inf))*y^14+(Complex(862057/10)+Complex(30244)*ln(
p_inf))*y^13+(1193369/5+388296/5*ln(p_inf))*y^12+(Complex(-4403171/10)+Complex(
-132024)*ln(p_inf))*y^11+(-8575346/15-156832*ln(p_inf))*y^10+(Complex(5315817/
10)+Complex(132024)*ln(p_inf))*y^9+(1755441/5+388296/5*ln(p_inf))*y^8+(Complex(
-1580313/10)+Complex(-30244)*ln(p_inf))*y^7+(-43302-33312/5*ln(p_inf))*y^6+(
Complex(47543/10)+Complex(348)*ln(p_inf))*y^5+(-2817/5-592/5*ln(p_inf))*y^4+(
Complex(-9)*ln(p_inf)+Complex(71))*y^3+(-172/5-24/5*ln(p_inf))*y^2+(Complex(4/
15)+Complex(-1)*ln(p_inf))*y)*ln(y)^2+(-21/20*(y^2+1)*y*(Complex(1)*y+10/21*y^
18+Complex(12448/7)*y^5+78/7*y^16+Complex(556082/7)*y^9+2672/21*y^14+Complex(
848/21)*y^3+252272/21*y^12+Complex(-755600/21)*y^11-1376416/21*y^10+Complex(
12448/7)*y^13+1376416/21*y^8+Complex(-755600/21)*y^7-252272/21*y^6+Complex(848/
21)*y^15-2672/21*y^4+Complex(1)*y^17-78/7*y^2-10/21)*ln(2)+Complex(3/16)*y^22+(
78416/3*Pi^2-1869421/90)*y^11+(4/5*Pi^2+161/30+61/5*ln(p_inf))*y^3+(Complex(-\
1211/144)+Complex(1/6)*Pi^2+Complex(-21/20)*ln(p_inf))*y^2+(61/120+1/2*ln(p_inf
))*y+(Complex(-58)*Pi^2+Complex(-9548/5)*ln(p_inf)+Complex(-1572661/240))*y^6+(
296/15*Pi^2-8777/120+1453/10*ln(p_inf))*y^5+(-1/2*ln(p_inf)-119/120)*y^21+(
Complex(-22004)*Pi^2+Complex(-456323/10)*ln(p_inf)+Complex(-320982/5))*y^10+21/
20*y*(Complex(1)*y+10/21*y^18+Complex(12448/7)*y^5+78/7*y^16+Complex(556082/7)*
y^9+2672/21*y^14+Complex(848/21)*y^3+252272/21*y^12+Complex(-755600/21)*y^11-\
1376416/21*y^10+Complex(12448/7)*y^13+1376416/21*y^8+Complex(-755600/21)*y^7-\
252272/21*y^6+Complex(848/21)*y^15-2672/21*y^4+Complex(1)*y^17-78/7*y^2-10/21)*
(y^2+1)*ln(b)+(-64716/5*Pi^2-493201/5-281036/5*ln(p_inf))*y^9+(Complex(15122/3)
*Pi^2+Complex(179564/5)*ln(p_inf)+Complex(3285263/45))*y^8+(5552/5*Pi^2+463873/
15+63736/5*ln(p_inf))*y^7+(Complex(-21/20)*ln(p_inf)+Complex(147/80)+Complex(-1
/6)*Pi^2)*y^20+(4/5*Pi^2-61/5*ln(p_inf)-352/15)*y^19+(Complex(22004)*Pi^2+
Complex(-456323/10)*ln(p_inf)+Complex(-2666579/30))*y^12+(-248042/15-63736/5*ln
(p_inf)+5552/5*Pi^2)*y^15+(Complex(-15122/3)*Pi^2+Complex(179564/5)*ln(p_inf)+
Complex(158516/3))*y^14+(1388944/15+281036/5*ln(p_inf)-64716/5*Pi^2)*y^13+(
Complex(-869/20)*ln(p_inf)+Complex(-1241/80)+Complex(-3/2)*Pi^2)*y^18+(296/15*
Pi^2-1453/10*ln(p_inf)-20387/72)*y^17+(Complex(58)*Pi^2+Complex(-9548/5)*ln(
p_inf)+Complex(-446651/240))*y^16+(Complex(-869/20)*ln(p_inf)+Complex(-46729/
240)+Complex(3/2)*Pi^2)*y^4+Complex(-3/16))*ln(y)+3/16*(y^2+1)^2*(Complex(3419/
135)*y^16+Complex(1)*y^18-58/45*y^17+Complex(3486256/45)*y^8-2056/45*y^15+
Complex(-57536/135)*y^4-115756/135*y^13+Complex(-3486256/45)*y^10+5417624/135*y
^11+Complex(57536/135)*y^14-477604/5*y^9+Complex(-523508/45)*y^6+5417624/135*y^
7+Complex(523508/45)*y^12-115756/135*y^5+Complex(-3419/135)*y^2-2056/45*y^3+
Complex(-1)-58/45*y)*ln(2)-3/16*(y^2+1)^2*(Complex(3419/135)*y^16+Complex(1)*y^
18-58/45*y^17+Complex(3486256/45)*y^8-2056/45*y^15+Complex(-57536/135)*y^4-\
115756/135*y^13+Complex(-3486256/45)*y^10+5417624/135*y^11+Complex(57536/135)*y
^14-477604/5*y^9+Complex(-523508/45)*y^6+5417624/135*y^7+Complex(523508/45)*y^
12-115756/135*y^5+Complex(-3419/135)*y^2-2056/45*y^3+Complex(-1)-58/45*y)*ln(b)
+y^2*(-24/5*y^17-592/5*y^15-33312/5*y^13+388296/5*y^11-156832*y^9+388296/5*y^7-\
33312/5*y^5-592/5*y^3-24/5*y+Complex(9)*y^16+Complex(1)*y^18+Complex(-1)+
Complex(132024)*y^8+Complex(348)*y^4+Complex(-132024)*y^10+Complex(-348)*y^14+
Complex(-30244)*y^6+Complex(30244)*y^12+Complex(-9)*y^2)*Zeta(3)+3/16*(-11/9*y^
21+(Complex(1)*ln(p_inf)+Complex(-77/90))*y^20+(-4/9*Pi^2-58/45*ln(p_inf)-253/9
)*y^19+(Complex(3554/135)*ln(p_inf)+Complex(-56/9)+Complex(-14/15)*Pi^2)*y^18+(
-52/5*Pi^2-2114/45*ln(p_inf)-19039/45)*y^17+(Complex(-1696/45)*Pi^2+Complex(
12191/27)*ln(p_inf)+Complex(6433/15))*y^16+(-47360/9-121924/135*ln(p_inf)-5344/
45*Pi^2)*y^15+(Complex(-24896/15)*Pi^2+Complex(325612/27)*ln(p_inf)+Complex(
1140728/45))*y^14+(2624452/45+5301868/135*ln(p_inf)-504544/45*Pi^2)*y^13+(
Complex(302240/9)*Pi^2+Complex(-2962748/45)*ln(p_inf)+Complex(-1184903/15))*y^
12+(2752832/45*Pi^2-2497418/45-7477684/135*ln(p_inf))*y^11+(Complex(-1112164/15
)*Pi^2+Complex(-398656/45))*y^10+(-2752832/45*Pi^2-3019756/45-7477684/135*ln(
p_inf))*y^9+(Complex(302240/9)*Pi^2+Complex(2962748/45)*ln(p_inf)+Complex(
3513694/45))*y^8+(504544/45*Pi^2+247368/5+5301868/135*ln(p_inf))*y^7+(Complex(-\
24896/15)*Pi^2+Complex(-325612/27)*ln(p_inf)+Complex(-157240/9))*y^6+(5344/45*
Pi^2-20177/9-121924/135*ln(p_inf))*y^5+(Complex(-12191/27)*ln(p_inf)+Complex(-\
47537/90)+Complex(-1696/45)*Pi^2)*y^4+(52/5*Pi^2-6349/45-2114/45*ln(p_inf))*y^3
+(Complex(-232/9)+Complex(-14/15)*Pi^2+Complex(-3554/135)*ln(p_inf))*y^2+(-79/
15-58/45*ln(p_inf)+4/9*Pi^2)*y+Complex(-1)*ln(p_inf)+Complex(-1))*(y^2+1))*Pi^(
1/2)/(y^2+1)^13/b^4-536/143*y*66^(1/2)*mu*(-13/268*(y^2+1)^6*(Complex(1)*y^14+
Complex(43/5)*y^12-12/5*y^13+Complex(-111/5)*y^10-176/5*y^11+Complex(12171/5)*y
^8-4096/5*y^9+Complex(-12171/5)*y^6+16776/5*y^7+Complex(111/5)*y^4-4096/5*y^5+
Complex(-43/5)*y^2-176/5*y^3+Complex(-1)-12/5*y)*y*polylog(2,-y/(y^2+1)*(-y+
Complex(1)))+13/268*(y^2+1)^6*(Complex(1)*y^14+Complex(43/5)*y^12-12/5*y^13+
Complex(-111/5)*y^10-176/5*y^11+Complex(12171/5)*y^8-4096/5*y^9+Complex(-12171/
5)*y^6+16776/5*y^7+Complex(111/5)*y^4-4096/5*y^5+Complex(-43/5)*y^2-176/5*y^3+
Complex(-1)-12/5*y)*y*polylog(2,(1+Complex(1)*y)/(y^2+1))-13/268*(y^2+1)^6*(
Complex(1)*y^14+Complex(43/5)*y^12-12/5*y^13+Complex(-111/5)*y^10-176/5*y^11+
Complex(12171/5)*y^8-4096/5*y^9+Complex(-12171/5)*y^6+16776/5*y^7+Complex(111/5
)*y^4-4096/5*y^5+Complex(-43/5)*y^2-176/5*y^3+Complex(-1)-12/5*y)*y*polylog(2,
Complex(-1)/(y^2+1)*(y+Complex(1)))+13/268*(y^2+1)^6*(Complex(1)*y^14+Complex(
43/5)*y^12-12/5*y^13+Complex(-111/5)*y^10-176/5*y^11+Complex(12171/5)*y^8-4096/
5*y^9+Complex(-12171/5)*y^6+16776/5*y^7+Complex(111/5)*y^4-4096/5*y^5+Complex(-\
43/5)*y^2-176/5*y^3+Complex(-1)-12/5*y)*y*polylog(2,y/(y^2+1)*(y+Complex(1)))-\
13/268*(Complex(1)*y^8+Complex(28/5)*y^6-12/5*y^7+Complex(-42)*y^4-28*y^5+
Complex(28/5)*y^2+28*y^3+Complex(1)+12/5*y)*(y^2+1)^9*y*polylog(2,(Complex(-1)+
y)/y)+13/268*(y^2+1)^3*y*(Complex(33/5)*y^16+Complex(58/5)*y^18-12/5*y^19+
Complex(603866/5)*y^8-212/5*y^17+Complex(33/5)*y^4-176*y^15+Complex(-270996)*y^
10-198096/5*y^13+Complex(1)*y^20+1113304/5*y^11+Complex(-29384/5)*y^14-1113304/
5*y^9+Complex(-29384/5)*y^6+198096/5*y^7+Complex(603866/5)*y^12+176*y^5+
Complex(58/5)*y^2+212/5*y^3+Complex(1)+12/5*y)*polylog(2,(y+Complex(1))/y)+13/
536*y*(536/13*(Complex(1425661/201)*y^16+Complex(-74641/201)*y^18-1016/201*y^21
+Complex(1)*y^22-25984/201*y^19+Complex(-33477124/201)*y^8-820568/201*y^17+
Complex(74641/201)*y^4-5031272/201*y^15+Complex(157910564/201)*y^10+91813904/
201*y^13+Complex(1891/201)*y^20-187672240/201*y^11+Complex(33477124/201)*y^14+
91813904/201*y^9+Complex(-1425661/201)*y^6-5031272/201*y^7+Complex(-157910564/
201)*y^12-820568/201*y^5+Complex(-1891/201)*y^2-25984/201*y^3+Complex(-1)-1016/
201*y)*y^2*ln(y)+(1472/195*y+Complex(-1)+Complex(-48038/39)*y^20+Complex(-\
2015834/39)*y^18+Complex(-8917201/39)*y^16+Complex(119487256/13)*y^14+Complex(-\
788639672/39)*y^12+Complex(595874304/65)*y^10+Complex(-48332267/195)*y^8+
Complex(-11022658/195)*y^6+Complex(-252202/195)*y^4+Complex(-8206/195)*y^2+
Complex(-2902/195)*y^22-2408/195*y^23-1632/5*y^21-312204/65*y^19+Complex(1)*y^
24+3261793244/195*y^13-44286076/15*y^15-7607956/39*y^17+37604228/195*y^7+179708
/65*y^5+232*y^3+8901620/3*y^9-3253583588/195*y^11)*(y^2+1))*polylog(2,-y^2)-y^3
*(Complex(1425661/201)*y^16+Complex(-74641/201)*y^18-1016/201*y^21+Complex(1)*y
^22-25984/201*y^19+Complex(-33477124/201)*y^8-820568/201*y^17+Complex(74641/201
)*y^4-5031272/201*y^15+Complex(157910564/201)*y^10+91813904/201*y^13+Complex(
1891/201)*y^20-187672240/201*y^11+Complex(33477124/201)*y^14+91813904/201*y^9+
Complex(-1425661/201)*y^6-5031272/201*y^7+Complex(-157910564/201)*y^12-820568/
201*y^5+Complex(-1891/201)*y^2-25984/201*y^3+Complex(-1)-1016/201*y)*polylog(3,
-y^2)-13/134*(Complex(1)*y^14+Complex(43/5)*y^12-12/5*y^13+Complex(-111/5)*y^10
-176/5*y^11+Complex(12171/5)*y^8-4096/5*y^9+Complex(-12171/5)*y^6+16776/5*y^7+
Complex(111/5)*y^4-4096/5*y^5+Complex(-43/5)*y^2-176/5*y^3+Complex(-1)-12/5*y)*
(y^2+1)^6*y*ln(y^2+1)^2+(13/67*(Complex(1)*y^14+Complex(43/5)*y^12-12/5*y^13+
Complex(-111/5)*y^10-176/5*y^11+Complex(12171/5)*y^8-4096/5*y^9+Complex(-12171/
5)*y^6+16776/5*y^7+Complex(111/5)*y^4-4096/5*y^5+Complex(-43/5)*y^2-176/5*y^3+
Complex(-1)-12/5*y)*(y^2+1)^6*y*ln(y+Complex(1))+y^3*(Complex(1425661/201)*y^16
+Complex(-74641/201)*y^18-1016/201*y^21+Complex(1)*y^22-25984/201*y^19+Complex(
-33477124/201)*y^8-820568/201*y^17+Complex(74641/201)*y^4-5031272/201*y^15+
Complex(157910564/201)*y^10+91813904/201*y^13+Complex(1891/201)*y^20-187672240/
201*y^11+Complex(33477124/201)*y^14+91813904/201*y^9+Complex(-1425661/201)*y^6-\
5031272/201*y^7+Complex(-157910564/201)*y^12-820568/201*y^5+Complex(-1891/201)*
y^2-25984/201*y^3+Complex(-1)-1016/201*y)*ln(y)^2+13/134*(Complex(1)*y^14+
Complex(43/5)*y^12-12/5*y^13+Complex(-111/5)*y^10-176/5*y^11+Complex(12171/5)*y
^8-4096/5*y^9+Complex(-12171/5)*y^6+16776/5*y^7+Complex(111/5)*y^4-4096/5*y^5+
Complex(-43/5)*y^2-176/5*y^3+Complex(-1)-12/5*y)*(y^2+1)^6*y*ln(y)+13/268*(-3/2
+(y^2+1)^4*(Complex(1)*y^14+Complex(43/5)*y^12-12/5*y^13+Complex(-111/5)*y^10-\
176/5*y^11+Complex(12171/5)*y^8-4096/5*y^9+Complex(-12171/5)*y^6+16776/5*y^7+
Complex(111/5)*y^4-4096/5*y^5+Complex(-43/5)*y^2-176/5*y^3+Complex(-1)-12/5*y)*
y*ln(2)-3/2*y^24-y*(Complex(1)*y^14+Complex(43/5)*y^12-12/5*y^13+Complex(-111/5
)*y^10-176/5*y^11+Complex(12171/5)*y^8-4096/5*y^9+Complex(-12171/5)*y^6+16776/5
*y^7+Complex(111/5)*y^4-4096/5*y^5+Complex(-43/5)*y^2-176/5*y^3+Complex(-1)-12/
5*y)*(y^2+1)^4*ln(b)+(Complex(479/780)+Complex(-1)*ln(p_inf))*y+(Complex(138133
/2340)+Complex(-63/5)*ln(p_inf))*y^3+(-17879/1170-12/5*ln(p_inf))*y^2+(248141/
1755-224/5*ln(p_inf))*y^4+(4997801/1170-4872/5*ln(p_inf)+Complex(378)*Pi)*y^6+(
Complex(10138057/7020)+Complex(-91/5)*ln(p_inf))*y^5+(2971249/390-712/5*ln(
p_inf)+Complex(-828/5)*Pi)*y^8+(Complex(81702539/2340)+Complex(-2401)*ln(p_inf)
-6342/5*Pi)*y^7+(Complex(47188243/90)+Complex(-36024/5)*ln(p_inf)-19539/5*Pi)*y
^9+(Complex(-12737874427/3510)-14847/5*Pi+Complex(-24052/5)*ln(p_inf))*y^11+(-\
3318062203/1755+37716/5*ln(p_inf)+Complex(-20006/5)*Pi)*y^10+(2604036394/585+
67536/5*ln(p_inf)+Complex(-33768/5)*Pi)*y^12+(Complex(12737874427/3510)+
Complex(24052/5)*ln(p_inf)+1841*Pi)*y^13+(Complex(-47188243/90)+Complex(36024/5
)*ln(p_inf)+3297*Pi)*y^15+(-3318062203/1755+37716/5*ln(p_inf)+Complex(-3542)*Pi
)*y^14+(2971249/390-712/5*ln(p_inf)+Complex(308)*Pi)*y^16+(Complex(-81702539/
2340)+Complex(2401)*ln(p_inf)+5663/5*Pi)*y^17+(4997801/1170-4872/5*ln(p_inf)+
Complex(2982/5)*Pi)*y^18+(Complex(-10138057/7020)+Complex(91/5)*ln(p_inf)+91/5*
Pi)*y^19+(Complex(-138133/2340)+Complex(63/5)*ln(p_inf)+63/5*Pi)*y^21+(-224/5*
ln(p_inf)+248141/1755+Complex(224/5)*Pi)*y^20+(-17879/1170-12/5*ln(p_inf)+
Complex(12/5)*Pi)*y^22+(Complex(-479/780)+Complex(1)*ln(p_inf)+Pi)*y^23)*(y^2+1
)^2)*ln(y^2+1)-13/134*(y^2+1)^6*(Complex(1)*y^14+Complex(43/5)*y^12-12/5*y^13+
Complex(-111/5)*y^10-176/5*y^11+Complex(12171/5)*y^8-4096/5*y^9+Complex(-12171/
5)*y^6+16776/5*y^7+Complex(111/5)*y^4-4096/5*y^5+Complex(-43/5)*y^2-176/5*y^3+
Complex(-1)-12/5*y)*y*polylog(2,Complex(1)*y)-13/134*(-3/2+2*(Complex(1)*y^14+
Complex(43/5)*y^12-12/5*y^13+Complex(-111/5)*y^10-176/5*y^11+Complex(12171/5)*y
^8-4096/5*y^9+Complex(-12171/5)*y^6+16776/5*y^7+Complex(111/5)*y^4-4096/5*y^5+
Complex(-43/5)*y^2-176/5*y^3+Complex(-1)-12/5*y)*(y^2+1)^3*y*ln(y)+(Complex(1)*
y^14+Complex(43/5)*y^12-12/5*y^13+Complex(-111/5)*y^10-176/5*y^11+Complex(12171
/5)*y^8-4096/5*y^9+Complex(-12171/5)*y^6+16776/5*y^7+Complex(111/5)*y^4-4096/5*
y^5+Complex(-43/5)*y^2-176/5*y^3+Complex(-1)-12/5*y)*(y^2+1)^3*y*ln(2)+67584*Pi
*y^11-3/2*y^22-y*(Complex(1)*y^14+Complex(43/5)*y^12-12/5*y^13+Complex(-111/5)*
y^10-176/5*y^11+Complex(12171/5)*y^8-4096/5*y^9+Complex(-12171/5)*y^6+16776/5*y
^7+Complex(111/5)*y^4-4096/5*y^5+Complex(-43/5)*y^2-176/5*y^3+Complex(-1)-12/5*
y)*(y^2+1)^3*ln(b)+(Complex(53/60)+Complex(-1)*ln(p_inf))*y+(Complex(-97054/15)
+Complex(-11972/5)*ln(p_inf)+7168/5*Pi)*y^7+(-112603/30-932*ln(p_inf))*y^6+(
Complex(1969/4)+Complex(-33/5)*ln(p_inf))*y^5+(-3064/15-212/5*ln(p_inf))*y^4+(
Complex(59/3)+Complex(-58/5)*ln(p_inf))*y^3+(-119/5-12/5*ln(p_inf))*y^2+(87399/
5+33768/5*ln(p_inf)+Complex(-278528/5)*Pi)*y^10+(Complex(-430291/30)+Complex(-\
24052/5)*ln(p_inf)-151552/5*Pi)*y^9+(-92/5+3948/5*ln(p_inf)+Complex(49152/5)*Pi
)*y^8+(-92/5+3948/5*ln(p_inf)+Complex(-49152/5)*Pi)*y^14+(Complex(430291/30)+
Complex(24052/5)*ln(p_inf)-151552/5*Pi)*y^13+(87399/5+33768/5*ln(p_inf)+
Complex(278528/5)*Pi)*y^12+(Complex(-1969/4)+Complex(33/5)*ln(p_inf))*y^17+(-\
112603/30-932*ln(p_inf))*y^16+(Complex(97054/15)+Complex(11972/5)*ln(p_inf)+
7168/5*Pi)*y^15+(-119/5-12/5*ln(p_inf))*y^20+(Complex(-59/3)+Complex(58/5)*ln(
p_inf))*y^19+(-3064/15-212/5*ln(p_inf))*y^18+(Complex(-53/60)+Complex(1)*ln(
p_inf))*y^21)*(y^2+1)^3*ln(y+Complex(1))-1/2*y^3*(Complex(1425661/201)*y^16+
Complex(-74641/201)*y^18-1016/201*y^21+Complex(1)*y^22-25984/201*y^19+Complex(-\
33477124/201)*y^8-820568/201*y^17+Complex(74641/201)*y^4-5031272/201*y^15+
Complex(157910564/201)*y^10+91813904/201*y^13+Complex(1891/201)*y^20-187672240/
201*y^11+Complex(33477124/201)*y^14+91813904/201*y^9+Complex(-1425661/201)*y^6-\
5031272/201*y^7+Complex(-157910564/201)*y^12-820568/201*y^5+Complex(-1891/201)*
y^2-25984/201*y^3+Complex(-1)-1016/201*y)*ln(y)^3-1/2*y^2*(y*(Complex(1425661/
201)*y^16+Complex(-74641/201)*y^18-1016/201*y^21+Complex(1)*y^22-25984/201*y^19
+Complex(-33477124/201)*y^8-820568/201*y^17+Complex(74641/201)*y^4-5031272/201*
y^15+Complex(157910564/201)*y^10+91813904/201*y^13+Complex(1891/201)*y^20-\
187672240/201*y^11+Complex(33477124/201)*y^14+91813904/201*y^9+Complex(-1425661
/201)*y^6-5031272/201*y^7+Complex(-157910564/201)*y^12-820568/201*y^5+Complex(-\
1891/201)*y^2-25984/201*y^3+Complex(-1)-1016/201*y)*ln(2)-y*(Complex(1425661/
201)*y^16+Complex(-74641/201)*y^18-1016/201*y^21+Complex(1)*y^22-25984/201*y^19
+Complex(-33477124/201)*y^8-820568/201*y^17+Complex(74641/201)*y^4-5031272/201*
y^15+Complex(157910564/201)*y^10+91813904/201*y^13+Complex(1891/201)*y^20-\
187672240/201*y^11+Complex(33477124/201)*y^14+91813904/201*y^9+Complex(-1425661
/201)*y^6-5031272/201*y^7+Complex(-157910564/201)*y^12-820568/201*y^5+Complex(-\
1891/201)*y^2-25984/201*y^3+Complex(-1)-1016/201*y)*ln(b)-97/201+(Complex(
138634/3015)+Complex(-1891/201)*ln(p_inf))*y^3+(-74974/3015-1016/201*ln(p_inf))
*y^2+(Complex(-173/335)+Complex(-1)*ln(p_inf))*y+(Complex(-928506647/1005)+
Complex(-33477124/201)*ln(p_inf))*y^9+(-209223916/1005-5031272/201*ln(p_inf))*y
^8+(Complex(-9170617/670)+Complex(-1425661/201)*ln(p_inf))*y^7+(-7582788/335-\
820568/201*ln(p_inf))*y^6+(489859458/335+91813904/201*ln(p_inf))*y^14+(Complex(
-1648451264/603)+Complex(-157910564/201)*ln(p_inf))*y^13+(-10689390878/3015-\
187672240/201*ln(p_inf))*y^12+(Complex(9905702923/3015)+Complex(157910564/201)*
ln(p_inf))*y^11+(2155684342/1005+91813904/201*ln(p_inf))*y^10+(Complex(-344037/
335)+Complex(-74641/201)*ln(p_inf))*y^19+(-11191468/1005-820568/201*ln(p_inf))*
y^18+(Complex(7645522/335)+Complex(1425661/201)*ln(p_inf))*y^17+(-60589687/1005
-5031272/201*ln(p_inf))*y^16+(Complex(488915914/1005)+Complex(33477124/201)*ln(
p_inf))*y^15+(Complex(1)*ln(p_inf)+Complex(763/402))*y^23+(-32686/3015-1016/201
*ln(p_inf))*y^22+(Complex(100357/6030)+Complex(1891/201)*ln(p_inf))*y^21+(-\
25984/201*ln(p_inf)-913832/3015)*y^20+(Complex(8021881/2010)+Complex(74641/201)
*ln(p_inf))*y^5+(-1508066/3015-25984/201*ln(p_inf))*y^4)*ln(y)^2-7/1072*y*(-26/
7*Pi+Complex(-1)+(Complex(1)+234/7*Pi)*y^26+(-214482560/9*Pi^2+Complex(-927888)
*Pi+17608192496/945)*y^13+11108/105*y*(Complex(1)*y+970/2777*y^22+Complex(
5275457/2777)*y^5+27222/2777*y^20+Complex(-894982938/2777)*y^9+368934/2777*y^18
+Complex(123098/2777)*y^19+18911002/2777*y^16+Complex(123098/2777)*y^3+
288581072/2777*y^14+Complex(1971599180/2777)*y^11-1628844208/2777*y^12+Complex(
-894982938/2777)*y^13+1628844208/2777*y^10+Complex(1)*y^21-288581072/2777*y^8+
Complex(5275457/2777)*y^17-18911002/2777*y^6+Complex(23229568/2777)*y^7-368934/
2777*y^4+Complex(23229568/2777)*y^15-27222/2777*y^2-970/2777)*(y^2+1)*ln(2)-\
11108/105*y*(Complex(1)*y+970/2777*y^22+Complex(5275457/2777)*y^5+27222/2777*y^
20+Complex(-894982938/2777)*y^9+368934/2777*y^18+Complex(123098/2777)*y^19+
18911002/2777*y^16+Complex(123098/2777)*y^3+288581072/2777*y^14+Complex(
1971599180/2777)*y^11-1628844208/2777*y^12+Complex(-894982938/2777)*y^13+
1628844208/2777*y^10+Complex(1)*y^21-288581072/2777*y^8+Complex(5275457/2777)*y
^17-18911002/2777*y^6+Complex(23229568/2777)*y^7-368934/2777*y^4+Complex(
23229568/2777)*y^15-27222/2777*y^2-970/2777)*(y^2+1)*ln(b)+(Complex(14881/63)+
Complex(536/21)*Pi^2+Complex(11108/105)*ln(p_inf)+17082/35*Pi)*y^24+(26062/315+
776/21*ln(p_inf)+Complex(2808/35)*Pi)*y^25+(Complex(7771/15)+Complex(-536/21)*
Pi^2+Complex(11108/105)*ln(p_inf)-1898/35*Pi)*y^2+(-374/45-776/21*ln(p_inf)+
Complex(312/35)*Pi)*y+(Complex(14795464/945)+Complex(-15128/63)*Pi^2+Complex(
100700/21)*ln(p_inf)-5772/35*Pi)*y^4+(-8128/63*Pi^2+140524/189-112768/105*ln(
p_inf)+Complex(6448/35)*Pi)*y^3+(-29696/9*Pi^2+6084656/189-528208/35*ln(p_inf)+
Complex(378872/35)*Pi)*y^5+(Complex(4157948/7)+Complex(4318844/21)*ln(p_inf)+
Complex(85304/9)*Pi^2-215644/5*Pi)*y^6+(-937792/9*Pi^2-45977308/45-77119744/105
*ln(p_inf)+Complex(-2647632/35)*Pi)*y^7+(Complex(1721776003/315)+Complex(-\
11405288/63)*Pi^2+Complex(7601340/7)*ln(p_inf)+5434078/35*Pi)*y^8+(Complex(-\
68310854081/945)+Complex(-697402696/21)*ln(p_inf)+Complex(-267816992/63)*Pi^2-\
10159578/35*Pi)*y^10+(-40250176/63*Pi^2-5801364722/189-409989432/35*ln(p_inf)+
Complex(12807912/35)*Pi)*y^9+(Complex(59584740272/945)+Complex(4306464968/105)*
ln(p_inf)+Complex(180469216/9)*Pi^2-11407448/7*Pi)*y^12+(104930176/9*Pi^2+
91086257512/945+5361052544/105*ln(p_inf)+Complex(4641312/7)*Pi)*y^11+(-6676072/
7*Pi+Complex(11590429816/135)+Complex(4306464968/105)*ln(p_inf)+Complex(-\
180469216/9)*Pi^2)*y^14+(Complex(-484537631/9)+Complex(267816992/63)*Pi^2+
Complex(-697402696/21)*ln(p_inf)+27382602/35*Pi)*y^16+(-28930977368/315-\
5361052544/105*ln(p_inf)+104930176/9*Pi^2+Complex(-12108512/7)*Pi)*y^15+(
Complex(757844699/945)+Complex(11405288/63)*Pi^2+Complex(7601340/7)*ln(p_inf)+
20717138/35*Pi)*y^18+(-40250176/63*Pi^2+409989432/35*ln(p_inf)+1758854126/105+
Complex(-12765272/35)*Pi)*y^17+(-937792/9*Pi^2+77119744/105*ln(p_inf)+166231076
/135+Complex(8569392/35)*Pi)*y^19+(Complex(260890744/945)+Complex(-85304/9)*Pi^
2+Complex(4318844/21)*ln(p_inf)-10244/5*Pi)*y^20+(-29696/9*Pi^2+528208/35*ln(
p_inf)+1552576/45+Complex(701688/35)*Pi)*y^21+(Complex(856964/105)+Complex(
15128/63)*Pi^2+Complex(100700/21)*ln(p_inf)+51948/35*Pi)*y^22+(677212/315+
112768/105*ln(p_inf)-8128/63*Pi^2+Complex(58032/35)*Pi)*y^23)*ln(y)-7/1072*y*((
Complex(1)+26/7*Pi)*y^22+(Complex(312/35)*Pi+11722/315)*y^21+(Complex(-45023/
315)+234/5*Pi)*y^20+(Complex(832/5)*Pi+1296796/945)*y^19+(Complex(-3272201/945)
+338/5*Pi)*y^18+(Complex(18096/5)*Pi+1925662/63)*y^17+(Complex(-47845549/315)+
8918*Pi)*y^16+(Complex(18512/35)*Pi+4442264/105)*y^15+(936624/35*Pi+Complex(-\
127559744/63))*y^14+(Complex(-140088/5)*Pi-1339482784/189)*y^13+(Complex(
362500868/27)+89336/5*Pi)*y^12+(Complex(-250848/5)*Pi+5167170056/315)*y^11+(
Complex(-362500868/27)-89336/5*Pi)*y^10+(Complex(-140088/5)*Pi-1339482784/189)*
y^9+(Complex(127559744/63)-936624/35*Pi)*y^8+(Complex(18512/35)*Pi+4442264/105)
*y^7+(Complex(47845549/315)-8918*Pi)*y^6+(Complex(18096/5)*Pi+1925662/63)*y^5+(
Complex(3272201/945)-338/5*Pi)*y^4+(Complex(832/5)*Pi+1296796/945)*y^3+(
Complex(45023/315)-234/5*Pi)*y^2+(Complex(312/35)*Pi+11722/315)*y-26/7*Pi+
Complex(-1))*(y^2+1)^2*ln(2)+7/1072*y*((Complex(1)+26/7*Pi)*y^22+(Complex(312/
35)*Pi+11722/315)*y^21+(Complex(-45023/315)+234/5*Pi)*y^20+(Complex(832/5)*Pi+
1296796/945)*y^19+(Complex(-3272201/945)+338/5*Pi)*y^18+(Complex(18096/5)*Pi+
1925662/63)*y^17+(Complex(-47845549/315)+8918*Pi)*y^16+(Complex(18512/35)*Pi+
4442264/105)*y^15+(936624/35*Pi+Complex(-127559744/63))*y^14+(Complex(-140088/5
)*Pi-1339482784/189)*y^13+(Complex(362500868/27)+89336/5*Pi)*y^12+(Complex(-\
250848/5)*Pi+5167170056/315)*y^11+(Complex(-362500868/27)-89336/5*Pi)*y^10+(
Complex(-140088/5)*Pi-1339482784/189)*y^9+(Complex(127559744/63)-936624/35*Pi)*
y^8+(Complex(18512/35)*Pi+4442264/105)*y^7+(Complex(47845549/315)-8918*Pi)*y^6+
(Complex(18096/5)*Pi+1925662/63)*y^5+(Complex(3272201/945)-338/5*Pi)*y^4+(
Complex(832/5)*Pi+1296796/945)*y^3+(Complex(45023/315)-234/5*Pi)*y^2+(Complex(
312/35)*Pi+11722/315)*y-26/7*Pi+Complex(-1))*(y^2+1)^2*ln(b)+y^3*(Complex(
1425661/201)*y^16+Complex(-74641/201)*y^18-1016/201*y^21+Complex(1)*y^22-25984/
201*y^19+Complex(-33477124/201)*y^8-820568/201*y^17+Complex(74641/201)*y^4-\
5031272/201*y^15+Complex(157910564/201)*y^10+91813904/201*y^13+Complex(1891/201
)*y^20-187672240/201*y^11+Complex(33477124/201)*y^14+91813904/201*y^9+Complex(-\
1425661/201)*y^6-5031272/201*y^7+Complex(-157910564/201)*y^12-820568/201*y^5+
Complex(-1891/201)*y^2-25984/201*y^3+Complex(-1)-1016/201*y)*Zeta(3)-13/268*(
Complex(3/2)*Pi-95/156*y^26+(Complex(379666277/1404)+Complex(948797716/585)*Pi^
2-560987/10*Pi)*y^13+(-1345693/117*Pi^2+(Complex(221671/15)+Complex(2792/5)*ln(
p_inf))*Pi+416214223/7020+11477551/1170*ln(p_inf))*y^8+(Complex(21179027/585)*
Pi^2+(-99161/6-48029/10*ln(p_inf))*Pi+Complex(2226342523/4680)+Complex(
685644269/2340)*ln(p_inf))*y^9+(-12469456/45*Pi^2+(Complex(308116/15)+Complex(-\
18502/5)*ln(p_inf))*Pi-9401174701/7020-1664358386/1755*ln(p_inf))*y^10+(
Complex(-51125439/65)*Pi^2+(-783907/15-30038/5*ln(p_inf))*Pi+Complex(-286188158
/135)+Complex(-538706711/351)*ln(p_inf))*y^11+(801224192/585*Pi^2+(Complex(-\
52626/5)*ln(p_inf)+Complex(-58349/5))*Pi+6488727443/3510+2201024062/1755*ln(
p_inf))*y^12+(-783160328/585*Pi^2+(Complex(-248752/5)+Complex(-52626/5)*ln(
p_inf))*Pi+894712174/585+2201024062/1755*ln(p_inf))*y^14+(Complex(-49339811/65)
*Pi^2+(-199562/15+30038/5*ln(p_inf))*Pi+Complex(7717562459/3510)+Complex(
538706711/351)*ln(p_inf))*y^15+(12390472/45*Pi^2+(Complex(-18502/5)*ln(p_inf)+
Complex(-1156927/30))*Pi-1120116263/702-1664358386/1755*ln(p_inf))*y^16+(
Complex(5674180/117)*Pi^2+(823079/60+48029/10*ln(p_inf))*Pi+Complex(-4634305841
/7020)+Complex(-685644269/2340)*ln(p_inf))*y^17+(2193077/585*Pi^2+(Complex(2792
/5)*ln(p_inf)+Complex(-115754/15))*Pi+291958811/2340+11477551/1170*ln(p_inf))*y
^18+(Complex(3258533/1170)*Pi^2+(42835/6+6048/5*ln(p_inf))*Pi+Complex(-21166057
/1755)+Complex(-36702212/1755)*ln(p_inf))*y^19+(-1243/39*Pi^2+(Complex(2548/5)*
ln(p_inf)+Complex(40777/30))*Pi+15090863/3510*ln(p_inf)+77097257/7020)*y^20+(
Complex(79567/585)*Pi^2+(18719/60+77/5*ln(p_inf))*Pi+Complex(20810537/14040)+
Complex(-340727/702)*ln(p_inf))*y^21+(-359/15*Pi^2+(Complex(118/5)*ln(p_inf)+
Complex(1028/15))*Pi+1267091/3510+665981/3510*ln(p_inf))*y^22+(Complex(18689/
1170)*Pi^2+(574/15+34/5*ln(p_inf))*Pi+Complex(978043/7020)+Complex(-11177/585)*
ln(p_inf))*y^23+(-919/585*Pi^2+(Complex(22/5)+Complex(6/5)*ln(p_inf))*Pi+5861/
1170*ln(p_inf)+509/2340)*y^24+(Complex(1)*Pi^2+(8/3+1/2*ln(p_inf))*Pi+Complex(
31607/4680)+Complex(7/52)*ln(p_inf))*y^25+(-97/117*Pi^2+(Complex(26)+Complex(6/
5)*ln(p_inf))*Pi+21733/2340+5861/1170*ln(p_inf))*y^2+(Complex(2777/1170)*Pi^2+(
991/30-34/5*ln(p_inf))*Pi+Complex(-25529/585)+Complex(11177/585)*ln(p_inf))*y^3
+(-349/15*Pi^2+(Complex(118/5)*ln(p_inf)+Complex(6661/30))*Pi+2446961/7020+
665981/3510*ln(p_inf))*y^4+(Complex(61549/585)*Pi^2+(37987/60-77/5*ln(p_inf))*
Pi+Complex(-3798619/14040)+Complex(340727/702)*ln(p_inf))*y^5+(-77869/195*Pi^2+
(Complex(44444/15)+Complex(2548/5)*ln(p_inf))*Pi+29104649/3510+15090863/3510*ln
(p_inf))*y^6+((83/60-1/2*ln(p_inf))*Pi+Complex(-75/26)+Complex(-7/52)*ln(p_inf)
)*y+(Complex(4359269/1170)*Pi^2+(5936/15-6048/5*ln(p_inf))*Pi+Complex(142724279
/7020)+Complex(36702212/1755)*ln(p_inf))*y^7)*(y^2+1))*Pi^(1/2)/b^4/(y^2+1)^15*
p_inf^2;


==> anc/W_even_hered_leq5_meqm5.mpl <==
W_even_hered_y_2_meqm5_fin := 4/165*y^2*Pi^(1/2)*mu*((Complex(1)+14*y+Complex(-\
94)*y^2-406*y^3+Complex(1280)*y^4+406*y^5+Complex(-94)*y^6-14*y^7+Complex(1)*y^
8)*ln(y^2+1)+(Complex(-1/2)*y^8+7*y^7+Complex(47)*y^6-203*y^5+Complex(-640)*y^4
+203*y^3+Complex(47)*y^2-7*y+Complex(-1/2))*ln(2)+(Complex(1/2)-7*y^7+203*y^5-\
203*y^3+7*y+Complex(1/2)*y^8+Complex(-47)*y^6+Complex(640)*y^4+Complex(-47)*y^2
)*ln(b)+(Complex(-1/2)*y^8+7*y^7+Complex(47)*y^6-203*y^5+Complex(-640)*y^4+203*
y^3+Complex(47)*y^2-7*y+Complex(-1/2))*ln(y)+5/2*y^9+(Complex(-1/2)*ln(p_inf)+
Complex(355/12))*y^8+(-943/6+7*ln(p_inf))*y^7+(Complex(47)*ln(p_inf)+Complex(-\
2831/6))*y^6+(2105/3-203*ln(p_inf))*y^5+(Complex(-640)*ln(p_inf)+Complex(-12041
/12))*y^4+(871/3+203*ln(p_inf))*y^3+(Complex(47)*ln(p_inf)+Complex(121/2))*y^2+
(-8-7*ln(p_inf))*y+Complex(-1/2)*ln(p_inf)+Complex(-1/2))*(-y+Complex(1))^10*
330^(1/2)/(y^2+1)^11/b^2*p_inf^4-194/2145*y^2*Pi^(1/2)*mu*((-4202/291*y^11+
41914/97*y^9+4202/291*y-372880/291*y^7+372880/291*y^5-41914/97*y^3+Complex(1)+
Complex(1)*y^12+Complex(-28820/291)*y^10+Complex(395887/291)*y^8+Complex(16492/
97)*y^6+Complex(395887/291)*y^4+Complex(-28820/291)*y^2)*ln(y^2+1)+(Complex(-1/
2)*y^12+Complex(14410/291)*y^10+Complex(-395887/582)*y^8+Complex(-8246/97)*y^6+
Complex(-395887/582)*y^4+Complex(14410/291)*y^2+Complex(-1/2)+2101/291*y^11-\
20957/97*y^9+186440/291*y^7-186440/291*y^5+20957/97*y^3-2101/291*y)*ln(2)+(
Complex(1/2)*y^12+Complex(-14410/291)*y^10+Complex(395887/582)*y^8+Complex(8246
/97)*y^6+Complex(395887/582)*y^4+Complex(-14410/291)*y^2+Complex(1/2)-2101/291*
y^11+20957/97*y^9-186440/291*y^7+186440/291*y^5-20957/97*y^3+2101/291*y)*ln(b)+
(Complex(-1/2)*y^12+Complex(14410/291)*y^10+Complex(-395887/582)*y^8+Complex(-\
8246/97)*y^6+Complex(-395887/582)*y^4+Complex(14410/291)*y^2+Complex(-1/2)+2101
/291*y^11-20957/97*y^9+186440/291*y^7-186440/291*y^5+20957/97*y^3-2101/291*y)*
ln(y)-35/194*y^13+(Complex(-6467/5820)+Complex(-1/2)*ln(p_inf))*y^12+(2681/1746
+2101/291*ln(p_inf))*y^11+(Complex(52619/4365)+Complex(14410/291)*ln(p_inf))*y^
10+(-45543/194-20957/97*ln(p_inf))*y^9+(Complex(-395887/582)*ln(p_inf)+Complex(
-585557/291))*y^8+(7674809/2910+186440/291*ln(p_inf))*y^7+(Complex(-8246/97)*ln
(p_inf)+Complex(-167501/194))*y^6+(-2336026/4365-186440/291*ln(p_inf))*y^5+(
Complex(-395887/582)*ln(p_inf)+Complex(-4216475/3492))*y^4+(100994/291+20957/97
*ln(p_inf))*y^3+(Complex(14410/291)*ln(p_inf)+Complex(41545/582))*y^2+(-899/97-\
2101/291*ln(p_inf))*y+Complex(-1/2)*ln(p_inf)+Complex(-55/97))*(-y+Complex(1))^
10*330^(1/2)/(y^2+1)^13/b^2*p_inf^6+197/1430*((Complex(1)*y^16+Complex(29558/3)
*y^8-2434406/1379*y^11-1924094/4137*y^9+708698/1379*y^13-3014/197*y^15+3014/197
*y+1924094/4137*y^7+2434406/1379*y^5-708698/1379*y^3+Complex(1)+Complex(2366954
/1379)*y^4+Complex(647398/1379)*y^10+Complex(-153294/1379)*y^14+Complex(2366954
/1379)*y^12+Complex(647398/1379)*y^6+Complex(-153294/1379)*y^2)*ln(y^2+1)+(
Complex(-1/2)+1217203/1379*y^11+962047/4137*y^9+1507/197*y^15-354349/1379*y^13-\
962047/4137*y^7-1217203/1379*y^5+354349/1379*y^3-1507/197*y+Complex(-1/2)*y^16+
Complex(-14779/3)*y^8+Complex(-1183477/1379)*y^4+Complex(-323699/1379)*y^10+
Complex(76647/1379)*y^14+Complex(-1183477/1379)*y^12+Complex(-323699/1379)*y^6+
Complex(76647/1379)*y^2)*ln(2)+(Complex(1/2)-1217203/1379*y^11-962047/4137*y^9-\
1507/197*y^15+354349/1379*y^13+962047/4137*y^7+1217203/1379*y^5-354349/1379*y^3
+1507/197*y+Complex(1/2)*y^16+Complex(14779/3)*y^8+Complex(1183477/1379)*y^4+
Complex(323699/1379)*y^10+Complex(-76647/1379)*y^14+Complex(1183477/1379)*y^12+
Complex(323699/1379)*y^6+Complex(-76647/1379)*y^2)*ln(b)+(Complex(-1/2)+1217203
/1379*y^11+962047/4137*y^9+1507/197*y^15-354349/1379*y^13-962047/4137*y^7-\
1217203/1379*y^5+354349/1379*y^3-1507/197*y+Complex(-1/2)*y^16+Complex(-14779/3
)*y^8+Complex(-1183477/1379)*y^4+Complex(-323699/1379)*y^10+Complex(76647/1379)
*y^14+Complex(-1183477/1379)*y^12+Complex(-323699/1379)*y^6+Complex(76647/1379)
*y^2)*ln(y)-215/394*y^17+(Complex(-1/2)*ln(p_inf)+Complex(-40619/7092))*y^16+(
10168871/372330+1507/197*ln(p_inf))*y^15+(Complex(5343251/53190)+Complex(76647/
1379)*ln(p_inf))*y^14+(-91497442/186165-354349/1379*ln(p_inf))*y^13+(Complex(-\
2230506329/744660)+Complex(-1183477/1379)*ln(p_inf))*y^12+(829985048/186165+
1217203/1379*ln(p_inf))*y^11+(Complex(-24231443/53190)+Complex(-323699/1379)*ln
(p_inf))*y^10+(261864833/41370+962047/4137*ln(p_inf))*y^9+(Complex(-14779/3)*ln
(p_inf)+Complex(-3996912229/248220))*y^8+(217872341/124110-962047/4137*ln(p_inf
))*y^7+(Complex(-323699/1379)*ln(p_inf)+Complex(-43614409/41370))*y^6+(-5030959
/4137-1217203/1379*ln(p_inf))*y^5+(Complex(-1183477/1379)*ln(p_inf)+Complex(-\
28853455/16548))*y^4+(845333/1773+354349/1379*ln(p_inf))*y^3+(Complex(76647/
1379)*ln(p_inf)+Complex(2324335/24822))*y^2+(-20660/1773-1507/197*ln(p_inf))*y+
Complex(-1/2)*ln(p_inf)+Complex(-811/1182))*y^2*Pi^(1/2)*mu*(-y+Complex(1))^10*
330^(1/2)/(y^2+1)^15/b^2*p_inf^8;
W_even_hered_y_3_meqm5_fin := -16/165*y^2*Pi^(1/2)*(-5/8*ln(p_inf)+y*ln(y)*(
Complex(-69)*y^16+Complex(-8)*y^18-6*y^19+Complex(849172)*y^8-22*y^17+Complex(-\
69)*y^4+9710*y^15+Complex(-1679568)*y^10-343758*y^13+Complex(1)*y^20+1420596*y^
11+Complex(-85184)*y^14-1420596*y^9+Complex(-85184)*y^6+343758*y^7+Complex(
849172)*y^12-9710*y^5+Complex(-8)*y^2+22*y^3+Complex(1)+6*y)*ln(y^2+1)+55/24*(
Complex(-1)*y+3/11*y^20+Complex(11376/55)*y^5+111/55*y^18+Complex(8876982/55)*y
^9-2099/55*y^16+Complex(-897/55)*y^3-326376/55*y^14+Complex(1)*y^19+451308/5*y^
12+Complex(-8876982/55)*y^11-973802/5*y^10+Complex(351056/11)*y^13+451308/5*y^8
+Complex(897/55)*y^17-326376/55*y^6+Complex(-11376/55)*y^15-2099/55*y^4+
Complex(-351056/11)*y^7+111/55*y^2+3/11)*(y^2+1)*ln(b)+Complex(139964)*Pi^2*y^
11-55/24*(y^2+1)*(Complex(-1)*y+3/11*y^20+Complex(11376/55)*y^5+111/55*y^18+
Complex(8876982/55)*y^9-2099/55*y^16+Complex(-897/55)*y^3-326376/55*y^14+
Complex(1)*y^19+451308/5*y^12+Complex(-8876982/55)*y^11-973802/5*y^10+Complex(
351056/11)*y^13+451308/5*y^8+Complex(897/55)*y^17-326376/55*y^6+Complex(-11376/
55)*y^15-2099/55*y^4+Complex(-351056/11)*y^7+111/55*y^2+3/11)*ln(2)-5/8+1/2*y*(
Complex(-69)*y^16+Complex(-8)*y^18-6*y^19+Complex(849172)*y^8-22*y^17+Complex(-\
69)*y^4+9710*y^15+Complex(-1679568)*y^10-343758*y^13+Complex(1)*y^20+1420596*y^
11+Complex(-85184)*y^14-1420596*y^9+Complex(-85184)*y^6+343758*y^7+Complex(
849172)*y^12-9710*y^5+Complex(-8)*y^2+22*y^3+Complex(1)+6*y)*polylog(2,-y^2)-1/
2*y*(Complex(-69)*y^16+Complex(-8)*y^18-6*y^19+Complex(849172)*y^8-22*y^17+
Complex(-69)*y^4+9710*y^15+Complex(-1679568)*y^10-343758*y^13+Complex(1)*y^20+
1420596*y^11+Complex(-85184)*y^14-1420596*y^9+Complex(-85184)*y^6+343758*y^7+
Complex(849172)*y^12-9710*y^5+Complex(-8)*y^2+22*y^3+Complex(1)+6*y)*ln(y)^2+(1
/2*y*(Complex(-69)*y^16+Complex(-8)*y^18-6*y^19+Complex(849172)*y^8-22*y^17+
Complex(-69)*y^4+9710*y^15+Complex(-1679568)*y^10-343758*y^13+Complex(1)*y^20+
1420596*y^11+Complex(-85184)*y^14-1420596*y^9+Complex(-85184)*y^6+343758*y^7+
Complex(849172)*y^12-9710*y^5+Complex(-8)*y^2+22*y^3+Complex(1)+6*y)*ln(b)-5/8+
5/8*y^22-1/2*y*(Complex(-69)*y^16+Complex(-8)*y^18-6*y^19+Complex(849172)*y^8-\
22*y^17+Complex(-69)*y^4+9710*y^15+Complex(-1679568)*y^10-343758*y^13+Complex(1
)*y^20+1420596*y^11+Complex(-85184)*y^14-1420596*y^9+Complex(-85184)*y^6+343758
*y^7+Complex(849172)*y^12-9710*y^5+Complex(-8)*y^2+22*y^3+Complex(1)+6*y)*ln(2)
+(Complex(37/24)+Complex(-1/2)*ln(p_inf))*y^21+(3*ln(p_inf)+43/4)*y^20+(
Complex(307/6)+Complex(4)*ln(p_inf))*y^19+(-215/3+11*ln(p_inf))*y^18+(Complex(-\
2885/8)+Complex(69/2)*ln(p_inf))*y^17+(-631849/24-4855*ln(p_inf))*y^16+(
Complex(564998/3)+Complex(42592)*ln(p_inf))*y^15+(688939+171879*ln(p_inf))*y^14
+(Complex(-19325419/12)+Complex(-424586)*ln(p_inf))*y^13+(-10467647/4-710298*ln
(p_inf))*y^12+(Complex(839784)*ln(p_inf)+Complex(3065803))*y^11+(10467647/4+
710298*ln(p_inf))*y^10+(Complex(-19325419/12)+Complex(-424586)*ln(p_inf))*y^9+(
-688939-171879*ln(p_inf))*y^8+(Complex(564998/3)+Complex(42592)*ln(p_inf))*y^7+
(631849/24+4855*ln(p_inf))*y^6+(Complex(-2885/8)+Complex(69/2)*ln(p_inf))*y^5+(
215/3-11*ln(p_inf))*y^4+(Complex(307/6)+Complex(4)*ln(p_inf))*y^3+(-43/4-3*ln(
p_inf))*y^2+(Complex(37/24)+Complex(-1/2)*ln(p_inf))*y)*ln(y)+(Complex(-65/16)+
Complex(-1/12)*Pi^2+Complex(-55/24)*ln(p_inf))*y^21+(1/2*Pi^2-21/4*ln(p_inf)+79
/48)*y^20+(Complex(-229/4)+Complex(2/3)*Pi^2+Complex(-119/3)*ln(p_inf))*y^19+(-\
5/8-5/8*ln(p_inf))*y^22+(4049/16+11/6*Pi^2+497/6*ln(p_inf))*y^18+(Complex(65863
/48)+Complex(23/4)*Pi^2+Complex(3493/8)*ln(p_inf))*y^17+(222375/8-4855/6*Pi^2+
328475/24*ln(p_inf))*y^16+(Complex(-268275/2)+Complex(21296/3)*Pi^2+Complex(-\
217988/3)*ln(p_inf))*y^15+(-4073537/12+57293/2*Pi^2-386501/2*ln(p_inf))*y^14+(
Complex(4051263/8)+Complex(-212293/3)*Pi^2+Complex(3560851/12)*ln(p_inf))*y^13+
(3219177/8-118383*Pi^2+2873717/12*ln(p_inf))*y^12+(3219177/8+118383*Pi^2+
2873717/12*ln(p_inf))*y^10+(Complex(-4051263/8)+Complex(-212293/3)*Pi^2+
Complex(-3560851/12)*ln(p_inf))*y^9+(-4073537/12-57293/2*Pi^2-386501/2*ln(p_inf
))*y^8+(Complex(268275/2)+Complex(217988/3)*ln(p_inf)+Complex(21296/3)*Pi^2)*y^
7+(222375/8+4855/6*Pi^2+328475/24*ln(p_inf))*y^6+(Complex(-65863/48)+Complex(-\
3493/8)*ln(p_inf)+Complex(23/4)*Pi^2)*y^5+(4049/16-11/6*Pi^2+497/6*ln(p_inf))*y
^4+(Complex(229/4)+Complex(119/3)*ln(p_inf)+Complex(2/3)*Pi^2)*y^3+(79/48-1/2*
Pi^2-21/4*ln(p_inf))*y^2+(Complex(65/16)+Complex(55/24)*ln(p_inf)+Complex(-1/12
)*Pi^2)*y)*mu*330^(1/2)/(y^2+1)^13/b^3*p_inf^2+2/11*y*Pi^(1/2)*mu*(-1/2*Pi+(6*
Pi+Complex(-62269/11700)+Complex(-149/585)*Pi^2+Complex(-6241/1950)*ln(p_inf))*
y^26+(Complex(711608797/3510)+Complex(1949458/117)*Pi^2+Complex(7515577/65)*ln(
p_inf)+85587/2*Pi)*y^8+(-85587/2*Pi+Complex(-711608797/3510)+Complex(1949458/
117)*Pi^2+Complex(-7515577/65)*ln(p_inf))*y^20+(33496388/585*Pi^2-212481026/975
*ln(p_inf)-4006627991/11700+Complex(92875)*Pi)*y^19+(-401464/195*Pi^2+46618933/
1950*ln(p_inf)+1678757297/35100+Complex(-9954)*Pi)*y^21+(Complex(1493987/17550)
-65/2*Pi+Complex(1406/585)*Pi^2+Complex(71113/975)*ln(p_inf))*y^4+(-958/585*Pi^
2+167507/7020-749/195*ln(p_inf)+Complex(13)*Pi)*y^3+(80158*Pi+Complex(-\
132639421/2340)+Complex(-11695183/117)*Pi^2+Complex(7809127/390)*ln(p_inf))*y^
18+(1128*Pi+Complex(15524423/8775)+Complex(4172/195)*Pi^2+Complex(321512/975)*
ln(p_inf))*y^22+(10/39-15/26*ln(p_inf)+Complex(1)*Pi)*y^27+(65/2*Pi+Complex(-\
1493987/17550)+Complex(-71113/975)*ln(p_inf)+Complex(1406/585)*Pi^2)*y^24+(
5498569/7020+20665/78*ln(p_inf)+3722/585*Pi^2+Complex(78)*Pi)*y^23+(167507/7020
-749/195*ln(p_inf)+958/585*Pi^2+Complex(13)*Pi)*y^25+(Complex(62269/11700)-6*Pi
+Complex(-149/585)*Pi^2+Complex(6241/1950)*ln(p_inf))*y^2+(10/39-15/26*ln(p_inf
)+Complex(1)*Pi)*y+(8384428597/3510+270569321/195*ln(p_inf)+291154234/585*Pi^2+
Complex(-291148)*Pi)*y^13+(586157/2*Pi+Complex(23968942513/8775)+Complex(-\
105090904/585)*Pi^2+Complex(101109742/65)*ln(p_inf))*y^16+(8384428597/3510+
270569321/195*ln(p_inf)-291154234/585*Pi^2+Complex(-291148)*Pi)*y^15+(401464/
195*Pi^2+1678757297/35100+46618933/1950*ln(p_inf)+Complex(-9954)*Pi)*y^7+(
Complex(132639421/2340)+Complex(-11695183/117)*Pi^2+Complex(-7809127/390)*ln(
p_inf)-80158*Pi)*y^10+(-33496388/585*Pi^2-4006627991/11700-212481026/975*ln(
p_inf)+Complex(92875)*Pi)*y^9+(-586157/2*Pi+Complex(-23968942513/8775)+Complex(
-105090904/585)*Pi^2+Complex(-101109742/65)*ln(p_inf))*y^12+(28895362/585*Pi^2-\
24042842201/17550-1430612917/1950*ln(p_inf)+Complex(81159)*Pi)*y^11+(-28895362/
585*Pi^2-1430612917/1950*ln(p_inf)-24042842201/17550+Complex(81159)*Pi)*y^17+(
Complex(-15524423/8775)+Complex(4172/195)*Pi^2+Complex(-321512/975)*ln(p_inf)-\
1128*Pi)*y^6+(-3722/585*Pi^2+5498569/7020+20665/78*ln(p_inf)+Complex(78)*Pi)*y^
5+1/2*y^28*Pi+(y^2+1)^3*(Complex(2123)*y^16+Complex(35)*y^18-2*y^21+Complex(
92070)*y^8-20*y^19+Complex(1)*y^22-90*y^17+Complex(-35)*y^4+20240*y^15+Complex(
-430122)*y^10-246180*y^13+Complex(9)*y^20+515592*y^11+Complex(-92070)*y^14-\
246180*y^9+Complex(-2123)*y^6+20240*y^7+Complex(430122)*y^12-90*y^5+Complex(-9)
*y^2-20*y^3+Complex(-1)-2*y)*ln(y+Complex(1))+(596/195*y^2*(Complex(1)+958/149*
y-958/149*y^23-3722/149*y^21+1204392/149*y^19+Complex(1)*y^24+Complex(-84)*y^4+
Complex(-84)*y^20+291154234/149*y^13+28895362/149*y^15-33496388/149*y^17+
33496388/149*y^7-1204392/149*y^5+3722/149*y^3-28895362/149*y^9-291154234/149*y^
11+Complex(-9747290/149)*y^18+Complex(58475915/149)*y^16+Complex(105090904/149)
*y^14+Complex(-381353336/149)*y^12+Complex(105090904/149)*y^10+Complex(58475915
/149)*y^8+Complex(-9747290/149)*y^6+Complex(-1406/149)*y^2+Complex(-1406/149)*y
^22)*ln(y)-1/2*(Complex(1)*y^2+Complex(-1)-2*y)*(y^2+1)^13)*ln(y^2+1)+Complex(
29334872/45)*y^14*Pi^2-298/195*y^2*(Complex(1)+958/149*y-958/149*y^23-3722/149*
y^21+1204392/149*y^19+Complex(1)*y^24+Complex(-84)*y^4+Complex(-84)*y^20+
291154234/149*y^13+28895362/149*y^15-33496388/149*y^17+33496388/149*y^7-1204392
/149*y^5+3722/149*y^3-28895362/149*y^9-291154234/149*y^11+Complex(-9747290/149)
*y^18+Complex(58475915/149)*y^16+Complex(105090904/149)*y^14+Complex(-381353336
/149)*y^12+Complex(105090904/149)*y^10+Complex(58475915/149)*y^8+Complex(-\
9747290/149)*y^6+Complex(-1406/149)*y^2+Complex(-1406/149)*y^22)*ln(y)^2+298/
195*y^2*(Complex(1)+958/149*y-958/149*y^23-3722/149*y^21+1204392/149*y^19+
Complex(1)*y^24+Complex(-84)*y^4+Complex(-84)*y^20+291154234/149*y^13+28895362/
149*y^15-33496388/149*y^17+33496388/149*y^7-1204392/149*y^5+3722/149*y^3-\
28895362/149*y^9-291154234/149*y^11+Complex(-9747290/149)*y^18+Complex(58475915
/149)*y^16+Complex(105090904/149)*y^14+Complex(-381353336/149)*y^12+Complex(
105090904/149)*y^10+Complex(58475915/149)*y^8+Complex(-9747290/149)*y^6+
Complex(-1406/149)*y^2+Complex(-1406/149)*y^22)*polylog(2,-y^2)+6241/1950*y*(
1125/6241+1125/6241*y^24-46095943/6241*y^18+6365/6241*y^22-522990/6241*y^20+
Complex(-1)*y+Complex(1)*y^23+959554922/6241*y^14+471057995/6241*y^16+471057995
/6241*y^8-46095943/6241*y^6-522990/6241*y^4+6365/6241*y^2-3665248132/6241*y^12+
959554922/6241*y^10+Complex(779009/6241)*y^5+Complex(-135985/6241)*y^3+Complex(
135985/6241)*y^21+Complex(-779009/6241)*y^19+Complex(2768000306/6241)*y^11+
Complex(226246319/6241)*y^17+Complex(-3358126/79)*y^15+Complex(-2768000306/6241
)*y^13+Complex(3358126/79)*y^9+Complex(-226246319/6241)*y^7)*(y^2+1)*ln(b)-6241
/1950*y*(1125/6241+1125/6241*y^24-46095943/6241*y^18+6365/6241*y^22-522990/6241
*y^20+Complex(-1)*y+Complex(1)*y^23+959554922/6241*y^14+471057995/6241*y^16+
471057995/6241*y^8-46095943/6241*y^6-522990/6241*y^4+6365/6241*y^2-3665248132/
6241*y^12+959554922/6241*y^10+Complex(779009/6241)*y^5+Complex(-135985/6241)*y^
3+Complex(135985/6241)*y^21+Complex(-779009/6241)*y^19+Complex(2768000306/6241)
*y^11+Complex(226246319/6241)*y^17+Complex(-3358126/79)*y^15+Complex(-\
2768000306/6241)*y^13+Complex(3358126/79)*y^9+Complex(-226246319/6241)*y^7)*(y^
2+1)*ln(2)-298/195*y*(225/596+(-958/149*ln(p_inf)-13253/894)*y^24+(Complex(-\
337079/4470)+Complex(-1406/149)*ln(p_inf))*y^23+(266491/1788-3722/149*ln(p_inf)
)*y^22+(Complex(6110381/4470)+Complex(-84)*ln(p_inf))*y^21+(Complex(6902523097/
2235)+Complex(105090904/149)*ln(p_inf))*y^15+(6788599867/894+291154234/149*ln(
p_inf))*y^14-225/596*y^26+(Complex(-21340652173/2235)+Complex(-381353336/149)*
ln(p_inf))*y^13+(-6445948987/894-291154234/149*ln(p_inf))*y^12+(-336112213/8940
-1204392/149*ln(p_inf))*y^6+(Complex(119981/4470)+Complex(-84)*ln(p_inf))*y^5+(
-266491/1788+3722/149*ln(p_inf))*y^4+(Complex(-337079/4470)+Complex(-1406/149)*
ln(p_inf))*y^3+(13253/894+958/149*ln(p_inf))*y^2+(Complex(-1511/2980)+Complex(1
)*ln(p_inf))*y+(Complex(6045895897/2235)+Complex(105090904/149)*ln(p_inf))*y^11
+(-1643649901/2980-28895362/149*ln(p_inf))*y^10+(Complex(808947259/596)+
Complex(58475915/149)*ln(p_inf))*y^9+(615601901/745+33496388/149*ln(p_inf))*y^8
+(Complex(-77668437/298)+Complex(-9747290/149)*ln(p_inf))*y^7+(1204392/149*ln(
p_inf)+455920213/8940)*y^20+(Complex(-94441557/298)+Complex(-9747290/149)*ln(
p_inf))*y^19+(-705457901/745-33496388/149*ln(p_inf))*y^18+(Complex(871247419/
596)+Complex(58475915/149)*ln(p_inf))*y^17+(1332149101/2980+28895362/149*ln(
p_inf))*y^16+(Complex(-1511/2980)+Complex(1)*ln(p_inf))*y^25+y*(Complex(1)+958/
149*y-958/149*y^23-3722/149*y^21+1204392/149*y^19+Complex(1)*y^24+Complex(-84)*
y^4+Complex(-84)*y^20+291154234/149*y^13+28895362/149*y^15-33496388/149*y^17+
33496388/149*y^7-1204392/149*y^5+3722/149*y^3-28895362/149*y^9-291154234/149*y^
11+Complex(-9747290/149)*y^18+Complex(58475915/149)*y^16+Complex(105090904/149)
*y^14+Complex(-381353336/149)*y^12+Complex(105090904/149)*y^10+Complex(58475915
/149)*y^8+Complex(-9747290/149)*y^6+Complex(-1406/149)*y^2+Complex(-1406/149)*y
^22)*ln(2)-y*(Complex(1)+958/149*y-958/149*y^23-3722/149*y^21+1204392/149*y^19+
Complex(1)*y^24+Complex(-84)*y^4+Complex(-84)*y^20+291154234/149*y^13+28895362/
149*y^15-33496388/149*y^17+33496388/149*y^7-1204392/149*y^5+3722/149*y^3-\
28895362/149*y^9-291154234/149*y^11+Complex(-9747290/149)*y^18+Complex(58475915
/149)*y^16+Complex(105090904/149)*y^14+Complex(-381353336/149)*y^12+Complex(
105090904/149)*y^10+Complex(58475915/149)*y^8+Complex(-9747290/149)*y^6+
Complex(-1406/149)*y^2+Complex(-1406/149)*y^22)*ln(b))*ln(y))*330^(1/2)/b^3/(y^
2+1)^15*p_inf^4-32/165*y^2*Pi^(1/2)*mu*(-1/2*y*(Complex(-155253)*y^16+Complex(-\
77)*y^18-6*y^21+Complex(-1402458)*y^8-28*y^19+Complex(1)*y^22+15148*y^17+
Complex(77)*y^4-738088*y^15+Complex(5540598)*y^10+4378038*y^13+Complex(-7)*y^20
-6894888*y^11+Complex(2168538)*y^14+3285618*y^9+Complex(-6387318)*y^12-410488*y
^7+Complex(74613)*y^6+6328*y^5+Complex(7)*y^2-28*y^3+Complex(-1)-6*y)*polylog(2
,1/(y^2+1)*y^2)+1/2*(y^2+1)*y*(Complex(-69)*y^16+Complex(-8)*y^18-6*y^19+
Complex(849172)*y^8-22*y^17+Complex(-69)*y^4+9710*y^15+Complex(-1679568)*y^10-\
343758*y^13+Complex(1)*y^20+1420596*y^11+Complex(-85184)*y^14-1420596*y^9+
Complex(-85184)*y^6+343758*y^7+Complex(849172)*y^12-9710*y^5+Complex(-8)*y^2+22
*y^3+Complex(1)+6*y)*polylog(2,1/(y^2+1))-1/2*y*(Complex(-155253)*y^16+Complex(
-77)*y^18-6*y^21+Complex(-1402458)*y^8-28*y^19+Complex(1)*y^22+15148*y^17+
Complex(77)*y^4-738088*y^15+Complex(5540598)*y^10+4378038*y^13+Complex(-7)*y^20
-6894888*y^11+Complex(2168538)*y^14+3285618*y^9+Complex(-6387318)*y^12-410488*y
^7+Complex(74613)*y^6+6328*y^5+Complex(7)*y^2-28*y^3+Complex(-1)-6*y)*polylog(2
,-y^2)+y*(-2167452*y^9-13692*y^5+251538*y^13+520182*y^7+1723722*y^11-6*y^21-28*
y^19+8323*y^17-233038*y^15+42*y^3+9*y+Complex(-67753)*y^16+Complex(-77)*y^18+
Complex(2611199/2)*y^8+Complex(1)*y^22+Complex(-231/2)*y^4+Complex(-4846289/2)*
y^10+Complex(-7)*y^20+Complex(825701/2)*y^14+Complex(1117669/2)*y^12+Complex(-\
250439/2)*y^6+Complex(-21/2)*y^2+Complex(3/2))*ln(y^2+1)^2-(2*(Complex(-69)*y^
16+Complex(-8)*y^18-6*y^19+Complex(849172)*y^8-22*y^17+Complex(-69)*y^4+9710*y^
15+Complex(-1679568)*y^10-343758*y^13+Complex(1)*y^20+1420596*y^11+Complex(-\
85184)*y^14-1420596*y^9+Complex(-85184)*y^6+343758*y^7+Complex(849172)*y^12-\
9710*y^5+Complex(-8)*y^2+22*y^3+Complex(1)+6*y)*y*ln(y)-y*(Complex(-69)*y^16+
Complex(-8)*y^18-6*y^19+Complex(849172)*y^8-22*y^17+Complex(-69)*y^4+9710*y^15+
Complex(-1679568)*y^10-343758*y^13+Complex(1)*y^20+1420596*y^11+Complex(-85184)
*y^14-1420596*y^9+Complex(-85184)*y^6+343758*y^7+Complex(849172)*y^12-9710*y^5+
Complex(-8)*y^2+22*y^3+Complex(1)+6*y)*ln(b)+(Complex(849172)*ln(p_inf)+
Complex(32224013663/30030))*y^13+(1420596*ln(p_inf)+16422976643/10010)*y^12+(
Complex(-1679568)*ln(p_inf)+Complex(-856952442/455))*y^11+(-1420596*ln(p_inf)-\
16422976643/10010)*y^10+(Complex(849172)*ln(p_inf)+Complex(32224013663/30030))*
y^9+(343758*ln(p_inf)+2544532282/5005)*y^8+(Complex(-85184)*ln(p_inf)+Complex(-\
220046548/1365))*y^7+(-9710*ln(p_inf)-337467745/12012)*y^6+(Complex(-69)*ln(
p_inf)+Complex(17933401/20020))*y^5+(22*ln(p_inf)-271606/1365)*y^4+(Complex(-8)
*ln(p_inf)+Complex(-1232711/15015))*y^3+(6*ln(p_inf)+63303/10010)*y^2+(Complex(
1)*ln(p_inf)+Complex(-337097/60060))*y+(Complex(-69)*ln(p_inf)+Complex(17933401
/20020))*y^17+(9710*ln(p_inf)+337467745/12012)*y^16+(Complex(-85184)*ln(p_inf)+
Complex(-220046548/1365))*y^15+(-343758*ln(p_inf)-2544532282/5005)*y^14+(
Complex(1)*ln(p_inf)+Complex(-337097/60060))*y^21+(-6*ln(p_inf)-63303/10010)*y^
20+(Complex(-8)*ln(p_inf)+Complex(-1232711/15015))*y^19+(-22*ln(p_inf)+271606/
1365)*y^18+5/4-5/4*y^22+3*y*(Complex(-69)*y^16+Complex(-8)*y^18-6*y^19+Complex(
849172)*y^8-22*y^17+Complex(-69)*y^4+9710*y^15+Complex(-1679568)*y^10-343758*y^
13+Complex(1)*y^20+1420596*y^11+Complex(-85184)*y^14-1420596*y^9+Complex(-85184
)*y^6+343758*y^7+Complex(849172)*y^12-9710*y^5+Complex(-8)*y^2+22*y^3+Complex(1
)+6*y)*ln(2))*(y^2+1)*ln(y^2+1)+1/4*y*(Complex(-32973/5005)+((Complex(-2)-\
2841192*y^11+2841192*y^9+687516*y^13-19420*y^15-687516*y^7-12*y+19420*y^5-44*y^
3+Complex(138)*y^16+Complex(16)*y^18+Complex(-1698344)*y^8+Complex(138)*y^4+
Complex(3359136)*y^10+Complex(-2)*y^20+Complex(170368)*y^14+Complex(170368)*y^6
+Complex(-1698344)*y^12+Complex(16)*y^2+12*y^19+44*y^17)*ln(y)+5*y^21+(Complex(
-2)*ln(p_inf)+Complex(102062/5005))*y^20+(12*ln(p_inf)+168408/5005)*y^19+(
Complex(16)*ln(p_inf)+Complex(1615934/5005))*y^18+(44*ln(p_inf)-995482/1365)*y^
17+(Complex(138)*ln(p_inf)+Complex(-17707933/5005))*y^16+(-19420*ln(p_inf)-\
333135610/3003)*y^15+(Complex(170368)*ln(p_inf)+Complex(278943752/455))*y^14+(
687516*ln(p_inf)+8957939574/5005)*y^13+(Complex(-1698344)*ln(p_inf)+Complex(-\
16682024306/5005))*y^12+(-2841192*ln(p_inf)-63651883514/15015)*y^11+(Complex(
3359136)*ln(p_inf)+Complex(1713904884/455))*y^10+(2841192*ln(p_inf)+34885976344
/15015)*y^9+(Complex(-1698344)*ln(p_inf)+Complex(-14401954408/15015))*y^8+(-\
687516*ln(p_inf)-1220189554/5005)*y^7+(Complex(170368)*ln(p_inf)+Complex(
43354936/1365))*y^6+(19420*ln(p_inf)+1444045/1001)*y^5+(Complex(138)*ln(p_inf)+
Complex(-225468/5005))*y^4+(-44*ln(p_inf)+30314/455)*y^3+(Complex(16)*ln(p_inf)
+Complex(83042/15015))*y^2+(-12*ln(p_inf)+41802/5005)*y+Complex(-2)*ln(p_inf)+
Complex(30911/15015))*ln(b)+(-5*ln(p_inf)+22963/3003)*y^21+(-5*y^21+(Complex(2)
*ln(p_inf)+Complex(-102062/5005))*y^20+(-12*ln(p_inf)-168408/5005)*y^19+(
Complex(-16)*ln(p_inf)+Complex(-1615934/5005))*y^18+(-44*ln(p_inf)+995482/1365)
*y^17+(Complex(-138)*ln(p_inf)+Complex(17707933/5005))*y^16+(19420*ln(p_inf)+
333135610/3003)*y^15+(Complex(-170368)*ln(p_inf)+Complex(-278943752/455))*y^14+
(-687516*ln(p_inf)-8957939574/5005)*y^13+(Complex(1698344)*ln(p_inf)+Complex(
16682024306/5005))*y^12+(2841192*ln(p_inf)+63651883514/15015)*y^11+(Complex(-\
3359136)*ln(p_inf)+Complex(-1713904884/455))*y^10+(-2841192*ln(p_inf)-\
34885976344/15015)*y^9+(Complex(1698344)*ln(p_inf)+Complex(14401954408/15015))*
y^8+(687516*ln(p_inf)+1220189554/5005)*y^7+(Complex(-170368)*ln(p_inf)+Complex(
-43354936/1365))*y^6+(-19420*ln(p_inf)-1444045/1001)*y^5+(Complex(-138)*ln(
p_inf)+Complex(225468/5005))*y^4+(44*ln(p_inf)-30314/455)*y^3+(Complex(-16)*ln(
p_inf)+Complex(-83042/15015))*y^2+(12*ln(p_inf)-41802/5005)*y+Complex(2)*ln(
p_inf)+Complex(-30911/15015))*ln(y)+Complex(-30911/15015)*ln(p_inf)+Complex(1)*
ln(p_inf)^2+(Complex(-7555596059/819)+Complex(849172)*ln(p_inf)^2+Complex(
16682024306/5005)*ln(p_inf))*y^12+(-50008940063/3465+63651883514/15015*ln(p_inf
)+1420596*ln(p_inf)^2)*y^11+(Complex(48323988802/45045)+Complex(-85184)*ln(
p_inf)^2+Complex(-278943752/455)*ln(p_inf))*y^14+(60248037884/15015-8957939574/
5005*ln(p_inf)-343758*ln(p_inf)^2)*y^13+(-654690154/5005+333135610/3003*ln(
p_inf)+9710*ln(p_inf)^2)*y^15+(Complex(-69)*ln(p_inf)^2+Complex(35789903/15015)
+Complex(17707933/5005)*ln(p_inf))*y^16+(995482/1365*ln(p_inf)+2201547/5005-22*
ln(p_inf)^2)*y^17+(Complex(-8)*ln(p_inf)^2+Complex(3600530/9009)+Complex(-\
1615934/5005)*ln(p_inf))*y^18+(-168408/5005*ln(p_inf)+1582023/10010-6*ln(p_inf)
^2)*y^19+(Complex(1)*ln(p_inf)^2+Complex(656141/90090)+Complex(-102062/5005)*ln
(p_inf))*y^20+(Complex(59179/15015)+Complex(6)*ln(p_inf)+(Complex(-48)*ln(p_inf
)+Complex(-1464422/15015))*y^2+(178418/5005+36*ln(p_inf))*y+(Complex(
172205280088/15015)+Complex(5095032)*ln(p_inf))*y^8+(21067557094/5005+2062548*
ln(p_inf))*y^7+(Complex(-511104)*ln(p_inf)+Complex(-1306471336/1365))*y^6+(-\
308009509/3003-58260*ln(p_inf))*y^5+(Complex(5095032)*ln(p_inf)+Complex(
279137635618/15015))*y^12+(135587076698/5005+8523576*ln(p_inf))*y^11+(Complex(-\
10077408)*ln(p_inf)+Complex(-12873427804/455))*y^10+(-106821169528/5005-8523576
*ln(p_inf))*y^9+(-44280807154/5005-2062548*ln(p_inf))*y^13+(Complex(-414)*ln(
p_inf)+Complex(49629823/5005))*y^16+(1294419934/3003+58260*ln(p_inf))*y^15+(
Complex(-511104)*ln(p_inf)+Complex(-3686900296/1365))*y^14+(Complex(-48)*ln(
p_inf)+Complex(-15758702/15015))*y^18+(-132*ln(p_inf)+2682622/1365)*y^17+(
Complex(6)*ln(p_inf)+Complex(-766646/15015))*y^20+(-36*ln(p_inf)-809048/5005)*y
^19+(Complex(-414)*ln(p_inf)+Complex(-2817572/5005))*y^4+(30998/1365+132*ln(
p_inf))*y^3-15*y^21+(Complex(6)+8523576*y^11-8523576*y^9-2062548*y^13+58260*y^
15+2062548*y^7+36*y-58260*y^5+132*y^3+Complex(-414)*y^16+Complex(-48)*y^18+
Complex(5095032)*y^8+Complex(-414)*y^4+Complex(-10077408)*y^10+Complex(6)*y^20+
Complex(-511104)*y^14+Complex(-511104)*y^6+Complex(5095032)*y^12+Complex(-48)*y
^2-36*y^19-132*y^17)*ln(y)+(36*y^19+132*y^17+Complex(-6)-8523576*y^11+8523576*y
^9-58260*y^15+2062548*y^13-2062548*y^7+58260*y^5-132*y^3-36*y+Complex(414)*y^16
+Complex(48)*y^18+Complex(-5095032)*y^8+Complex(414)*y^4+Complex(10077408)*y^10
+Complex(-6)*y^20+Complex(511104)*y^14+Complex(511104)*y^6+Complex(-5095032)*y^
12+Complex(48)*y^2)*ln(b))*ln(2)+(-52751/1365-41802/5005*ln(p_inf)+6*ln(p_inf)^
2)*y+(Complex(-8)*ln(p_inf)^2+Complex(275356/5005)+Complex(-83042/15015)*ln(
p_inf))*y^2+(Complex(-69)*ln(p_inf)^2+Complex(7249799/30030)+Complex(225468/
5005)*ln(p_inf))*y^4+(22*ln(p_inf)^2-8241169/90090-30314/455*ln(p_inf))*y^3+(-\
9710*ln(p_inf)^2+3434269711/45045-1444045/1001*ln(p_inf))*y^5+(Complex(-85184)*
ln(p_inf)^2+Complex(2028786146/3003)+Complex(-43354936/1365)*ln(p_inf))*y^6+(
343758*ln(p_inf)^2-42310003342/15015+1220189554/5005*ln(p_inf))*y^7+(Complex(
849172)*ln(p_inf)^2+Complex(-109192975508/15015)+Complex(14401954408/15015)*ln(
p_inf))*y^8+(-1420596*ln(p_inf)^2+576848000332/45045-34885976344/15015*ln(p_inf
))*y^9+(Complex(-1679568)*ln(p_inf)^2+Complex(18517578182/1155)+Complex(-\
1713904884/455)*ln(p_inf))*y^10+(Complex(-69)*y^16+Complex(-8)*y^18-6*y^19+
Complex(849172)*y^8-22*y^17+Complex(-69)*y^4+9710*y^15+Complex(-1679568)*y^10-\
343758*y^13+Complex(1)*y^20+1420596*y^11+Complex(-85184)*y^14-1420596*y^9+
Complex(-85184)*y^6+343758*y^7+Complex(849172)*y^12-9710*y^5+Complex(-8)*y^2+22
*y^3+Complex(1)+6*y)*ln(b)^2+(Complex(-69)*y^16+Complex(-8)*y^18-6*y^19+
Complex(849172)*y^8-22*y^17+Complex(-69)*y^4+9710*y^15+Complex(-1679568)*y^10-\
343758*y^13+Complex(1)*y^20+1420596*y^11+Complex(-85184)*y^14-1420596*y^9+
Complex(-85184)*y^6+343758*y^7+Complex(849172)*y^12-9710*y^5+Complex(-8)*y^2+22
*y^3+Complex(1)+6*y)*ln(y)^2+(Complex(-345)*y^16+Complex(-40)*y^18-30*y^19+
Complex(4245860)*y^8-110*y^17+Complex(-345)*y^4+48550*y^15+Complex(-8397840)*y^
10-1718790*y^13+Complex(5)*y^20+7102980*y^11+Complex(-425920)*y^14-7102980*y^9+
Complex(-425920)*y^6+1718790*y^7+Complex(4245860)*y^12-48550*y^5+Complex(-40)*y
^2+110*y^3+Complex(5)+30*y)*ln(2)^2)*(y^2+1))*330^(1/2)/(y^2+1)^14/b^3*p_inf^5-\
25/286*y*Pi^(1/2)*mu*(-1/2*Pi+(5468/375*y^2*(Complex(1)+9866/1367*y+Complex(-\
134532/9569)*y^26+Complex(-978687/9569)*y^24+Complex(-134532/9569)*y^2+Complex(
-978687/9569)*y^4+Complex(428039588/9569)*y^10+Complex(63704231655/9569)*y^16+
Complex(-82820928/1367)*y^6+Complex(428039588/9569)*y^18+Complex(312445905/1367
)*y^8+Complex(-82820928/1367)*y^22+Complex(312445905/1367)*y^20+Complex(
63704231655/9569)*y^12+Complex(-21581168448/1367)*y^14-9866/1367*y^27-188142/
9569*y^25+78959994/9569*y^23-244351494/1367*y^21+24775106/9569*y^19+Complex(1)*
y^28-17588660340/1367*y^13+17588660340/1367*y^15-16641377862/9569*y^17+
244351494/1367*y^7-78959994/9569*y^5+188142/9569*y^3-24775106/9569*y^9+
16641377862/9569*y^11)*ln(y)-1/2*(Complex(1)*y^6+Complex(-1061/75)*y^4-434/75*y
^5+Complex(1061/75)*y^2+468/25*y^3+Complex(-1)-434/75*y)*(y^2+1)^13)*ln(y^2+1)+
1/2*Pi*y^32+(5547125954/2625*Pi^2-58165529323/2625*ln(p_inf)-21057250358009/
472500+Complex(781504841/375)*Pi)*y^19+(Complex(-251312670706/39375)*ln(p_inf)+
Complex(-596411693732/39375)+962752687/375*Pi+Complex(-428039588/7875)*Pi^2)*y^
20+(-27150166/125*Pi^2+Complex(-28455007/375)*Pi-6447859082/3375-11170173317/
11250*ln(p_inf))*y^9+(Complex(119630998736/118125)+Complex(20847230744/39375)*
ln(p_inf)+Complex(27606976/375)*Pi^2+43723007/375*Pi)*y^8+(26319998/2625*Pi^2+
Complex(-16562741/375)*Pi+28263572719/118125+1830151987/15750*ln(p_inf))*y^7+(
Complex(-246390121/78750)*ln(p_inf)+Complex(-5004207563/472500)+Complex(108743/
875)*Pi^2-1904449/375*Pi)*y^6+(-62714/2625*Pi^2+Complex(8017/75)*Pi+1748280557/
472500+62567387/39375*ln(p_inf))*y^5+(Complex(1351234/7875)*ln(p_inf)+Complex(
8211412/39375)+Complex(14948/875)*Pi^2+1147/25*Pi)*y^4+(-9866/1125*Pi^2+
Complex(2119/75)*Pi+45746929/472500+1123637/39375*ln(p_inf))*y^3+(Complex(32389
/11250)*ln(p_inf)+Complex(261209/22500)+Complex(-1367/1125)*Pi^2+43/75*Pi)*y^2+
(Complex(217/75)*Pi+73/50+37/30*ln(p_inf))*y+(-24775106/7875*Pi^2+19846414421/
39375*ln(p_inf)+1289739997051/472500+Complex(354598869/125)*Pi)*y^21+(Complex(
49274993629/78750)*ln(p_inf)+Complex(791604414271/472500)-144327297/125*Pi+
Complex(-20829727/75)*Pi^2)*y^22+(Complex(-28455007/375)*Pi-6447859082/3375-\
11170173317/11250*ln(p_inf)+27150166/125*Pi^2)*y^23+(Complex(-119630998736/
118125)+Complex(27606976/375)*Pi^2-43723007/375*Pi+Complex(-20847230744/39375)*
ln(p_inf))*y^24+(Complex(975374833051/26250)*ln(p_inf)+Complex(11150074013389/
157500)+1013312183/125*Pi+Complex(-4246948777/525)*Pi^2)*y^18+(-1172577356/75*
Pi^2+270318944711/8750*ln(p_inf)+72007874853/1250+Complex(-3024269417/375)*Pi)*
y^17+(72007874853/1250+270318944711/8750*ln(p_inf)+1172577356/75*Pi^2+Complex(-\
3024269417/375)*Pi)*y^15+(-1013312183/125*Pi+Complex(-975374833051/26250)*ln(
p_inf)+Complex(-11150074013389/157500)+Complex(-4246948777/525)*Pi^2)*y^14+(-\
21057250358009/472500-58165529323/2625*ln(p_inf)-5547125954/2625*Pi^2+Complex(
781504841/375)*Pi)*y^13+(62714/2625*Pi^2+Complex(8017/75)*Pi+1748280557/472500+
62567387/39375*ln(p_inf))*y^27+(Complex(-49274993629/78750)*ln(p_inf)+Complex(-\
791604414271/472500)+Complex(-20829727/75)*Pi^2+144327297/125*Pi)*y^10+(
Complex(14948/875)*Pi^2+Complex(-8211412/39375)+Complex(-1351234/7875)*ln(p_inf
)-1147/25*Pi)*y^28+(Complex(217/75)*Pi+73/50+37/30*ln(p_inf))*y^31+(Complex(-\
1367/1125)*Pi^2+Complex(-261209/22500)-43/75*Pi+Complex(-32389/11250)*ln(p_inf)
)*y^30+(Complex(2119/75)*Pi+9866/1125*Pi^2+45746929/472500+1123637/39375*ln(
p_inf))*y^29+(Complex(5004207563/472500)+Complex(108743/875)*Pi^2+Complex(
246390121/78750)*ln(p_inf)+1904449/375*Pi)*y^26+(Complex(-16562741/375)*Pi+
28263572719/118125+1830151987/15750*ln(p_inf)-26319998/2625*Pi^2)*y^25+(
24775106/7875*Pi^2+Complex(354598869/125)*Pi+1289739997051/472500+19846414421/
39375*ln(p_inf))*y^11+(Complex(251312670706/39375)*ln(p_inf)+Complex(
596411693732/39375)-962752687/375*Pi+Complex(-428039588/7875)*Pi^2)*y^12+
8759296/375*y^7*(Complex(1)*y-215/1504*y^18+Complex(-41179/47)*y^5+313/1504*y^
16+Complex(-333412/47)*y^9+175183/752*y^14+Complex(6493/188)*y^3-1700401/752*y^
12+Complex(809515/188)*y^11+589265/94*y^10+Complex(-41179/47)*y^13-589265/94*y^
8+Complex(809515/188)*y^7+1700401/752*y^6+Complex(1)*y^17-175183/752*y^4+
Complex(6493/188)*y^15-313/1504*y^2+215/1504)*ln(y^2+1)^2+17518592/375*y^7*(
Complex(1)*y-215/1504*y^18+Complex(-41179/47)*y^5+313/1504*y^16+Complex(-333412
/47)*y^9+175183/752*y^14+Complex(6493/188)*y^3-1700401/752*y^12+Complex(809515/
188)*y^11+589265/94*y^10+Complex(-41179/47)*y^13-589265/94*y^8+Complex(809515/
188)*y^7+1700401/752*y^6+Complex(1)*y^17-175183/752*y^4+Complex(6493/188)*y^15-\
313/1504*y^2+215/1504)*polylog(2,1/(y^2+1)*y^2)-2734/375*y*(925/5468*y^30+(
Complex(-134532/9569)*ln(p_inf)+Complex(-604652/9569))*y^3+(1036631/95690+9866/
1367*ln(p_inf))*y^2+(Complex(1)*ln(p_inf)+Complex(110081/82020))*y+(-\
110381882777/287070-24775106/9569*ln(p_inf))*y^10+(Complex(186268956557/191380)
+Complex(312445905/1367)*ln(p_inf))*y^9+(411541733639/574140+244351494/1367*ln(
p_inf))*y^8+(Complex(-82820928/1367)*ln(p_inf)+Complex(-36284072564/143535))*y^
7-925/5468+(-22646585749/574140-78959994/9569*ln(p_inf))*y^6+(Complex(-\
21581168448/1367)*ln(p_inf)+Complex(-8891464471544/143535))*y^15+(-\
28654903819849/574140-17588660340/1367*ln(p_inf))*y^14+(Complex(63704231655/
9569)*ln(p_inf)+Complex(15111233703661/574140))*y^13+(106332225037/13670+
16641377862/9569*ln(p_inf))*y^12+(Complex(428039588/9569)*ln(p_inf)+Complex(-\
98874318524/143535))*y^11+(Complex(428039588/9569)*ln(p_inf)+Complex(2345869636
/143535))*y^19+(-114166070797/13670-16641377862/9569*ln(p_inf))*y^18+(Complex(
63704231655/9569)*ln(p_inf)+Complex(16388406152941/574140))*y^17+(
29923935714889/574140+17588660340/1367*ln(p_inf))*y^16+(Complex(-82820928/1367)
*ln(p_inf)+Complex(-40830878324/143535))*y^23+(-399650881799/574140-244351494/
1367*ln(p_inf))*y^22+(Complex(312445905/1367)*ln(p_inf)+Complex(125779064717/
191380))*y^21+(24775106/9569*ln(p_inf)-113184023143/287070)*y^20+(Complex(1)*ln
(p_inf)+Complex(110081/82020))*y^29+(-9866/1367*ln(p_inf)-1036631/95690)*y^28+(
Complex(-134532/9569)*ln(p_inf)+Complex(-604652/9569))*y^27+(-188142/9569*ln(
p_inf)+60424037/287070)*y^26+(Complex(966543461/574140)+Complex(-978687/9569)*
ln(p_inf))*y^25+(78959994/9569*ln(p_inf)+29624203669/574140)*y^24+(Complex(-\
978687/9569)*ln(p_inf)+Complex(116705381/574140))*y^5+(-60424037/287070+188142/
9569*ln(p_inf))*y^4+y*(Complex(1)+9866/1367*y+Complex(-134532/9569)*y^26+
Complex(-978687/9569)*y^24+Complex(-134532/9569)*y^2+Complex(-978687/9569)*y^4+
Complex(428039588/9569)*y^10+Complex(63704231655/9569)*y^16+Complex(-82820928/
1367)*y^6+Complex(428039588/9569)*y^18+Complex(312445905/1367)*y^8+Complex(-\
82820928/1367)*y^22+Complex(312445905/1367)*y^20+Complex(63704231655/9569)*y^12
+Complex(-21581168448/1367)*y^14-9866/1367*y^27-188142/9569*y^25+78959994/9569*
y^23-244351494/1367*y^21+24775106/9569*y^19+Complex(1)*y^28-17588660340/1367*y^
13+17588660340/1367*y^15-16641377862/9569*y^17+244351494/1367*y^7-78959994/9569
*y^5+188142/9569*y^3-24775106/9569*y^9+16641377862/9569*y^11)*ln(2)-y*(Complex(
1)+9866/1367*y+Complex(-134532/9569)*y^26+Complex(-978687/9569)*y^24+Complex(-\
134532/9569)*y^2+Complex(-978687/9569)*y^4+Complex(428039588/9569)*y^10+
Complex(63704231655/9569)*y^16+Complex(-82820928/1367)*y^6+Complex(428039588/
9569)*y^18+Complex(312445905/1367)*y^8+Complex(-82820928/1367)*y^22+Complex(
312445905/1367)*y^20+Complex(63704231655/9569)*y^12+Complex(-21581168448/1367)*
y^14-9866/1367*y^27-188142/9569*y^25+78959994/9569*y^23-244351494/1367*y^21+
24775106/9569*y^19+Complex(1)*y^28-17588660340/1367*y^13+17588660340/1367*y^15-\
16641377862/9569*y^17+244351494/1367*y^7-78959994/9569*y^5+188142/9569*y^3-\
24775106/9569*y^9+16641377862/9569*y^11)*ln(b))*ln(y)+2734/375*y^2*(Complex(1)+
9866/1367*y+Complex(-134532/9569)*y^26+Complex(-978687/9569)*y^24+Complex(-\
53293095516/9569)*y^10+Complex(327722691815/9569)*y^16+Complex(-74061632/1367)*
y^6+Complex(-53293095516/9569)*y^18+Complex(614967761/1367)*y^8+Complex(-\
74061632/1367)*y^22+Complex(614967761/1367)*y^20+Complex(-134532/9569)*y^2+
Complex(327722691815/9569)*y^12+Complex(-978687/9569)*y^4+Complex(-83718496064/
1367)*y^14-9866/1367*y^27-188142/9569*y^25+70194874/9569*y^23-242528582/1367*y^
21+14308496194/9569*y^19+Complex(1)*y^28-72498730100/1367*y^13+72498730100/1367
*y^15-155285273798/9569*y^17+242528582/1367*y^7-70194874/9569*y^5+188142/9569*y
^3-14308496194/9569*y^9+155285273798/9569*y^11)*polylog(2,-y^2)+Complex(
7193722816/375)*y^16*Pi^2-2734/375*y^2*(Complex(1)+9866/1367*y+Complex(-134532/
9569)*y^26+Complex(-978687/9569)*y^24+Complex(-134532/9569)*y^2+Complex(-978687
/9569)*y^4+Complex(428039588/9569)*y^10+Complex(63704231655/9569)*y^16+Complex(
-82820928/1367)*y^6+Complex(428039588/9569)*y^18+Complex(312445905/1367)*y^8+
Complex(-82820928/1367)*y^22+Complex(312445905/1367)*y^20+Complex(63704231655/
9569)*y^12+Complex(-21581168448/1367)*y^14-9866/1367*y^27-188142/9569*y^25+
78959994/9569*y^23-244351494/1367*y^21+24775106/9569*y^19+Complex(1)*y^28-\
17588660340/1367*y^13+17588660340/1367*y^15-16641377862/9569*y^17+244351494/
1367*y^7-78959994/9569*y^5+188142/9569*y^3-24775106/9569*y^9+16641377862/9569*y
^11)*ln(y)^2+(y^2+1)^3*(-434/75*y+Complex(-1)-434/75*y^25-2936/75*y^23-5924/75*
y^21+33260552/375*y^19+Complex(1)*y^26+1609718968/125*y^13-2099040944/375*y^15-\
14256034/125*y^17+33260552/375*y^7-5924/75*y^5-2936/75*y^3-14256034/125*y^9-\
2099040944/375*y^11+Complex(-311/75)*y^24+Complex(193480859/125)*y^10+Complex(-\
193480859/125)*y^16+Complex(-3905798/375)*y^6+Complex(-33023081/125)*y^18+
Complex(33023081/125)*y^8+Complex(-2058/25)*y^22+Complex(3905798/375)*y^20+
Complex(311/75)*y^2+Complex(-1320045012/125)*y^12+Complex(2058/25)*y^4+Complex(
1320045012/125)*y^14)*ln(y+Complex(1))+32389/11250*y*(y^2+1)*(-13875/32389+
Complex(1)*y^27-13875/32389*y^28-2150149/226723*y^26-122984625/226723*y^24-\
126911817371/226723*y^18-9027775310/226723*y^22+87218988529/226723*y^20+
Complex(-1)*y-4304748199460/226723*y^14+1871877697061/226723*y^16+87218988529/
226723*y^8-9027775310/226723*y^6-122984625/226723*y^4-2150149/226723*y^2+
1871877697061/226723*y^12-126911817371/226723*y^10+Complex(91229130855/226723)*
y^9+Complex(-37096534/32389)*y^23+Complex(41954137226/226723)*y^21+Complex(-\
13285617/226723)*y^3+Complex(3519978971420/226723)*y^13+Complex(37096534/32389)
*y^5+Complex(-3519978971420/226723)*y^15+Complex(-84836353181/32389)*y^11+
Complex(84836353181/32389)*y^17+Complex(-41954137226/226723)*y^7+Complex(-\
91229130855/226723)*y^19+Complex(13285617/226723)*y^25)*ln(b)-32389/11250*y*(y^
2+1)*(-13875/32389+Complex(1)*y^27-13875/32389*y^28-2150149/226723*y^26-\
122984625/226723*y^24-126911817371/226723*y^18-9027775310/226723*y^22+
87218988529/226723*y^20+Complex(-1)*y-4304748199460/226723*y^14+1871877697061/
226723*y^16+87218988529/226723*y^8-9027775310/226723*y^6-122984625/226723*y^4-\
2150149/226723*y^2+1871877697061/226723*y^12-126911817371/226723*y^10+Complex(
91229130855/226723)*y^9+Complex(-37096534/32389)*y^23+Complex(41954137226/
226723)*y^21+Complex(-13285617/226723)*y^3+Complex(3519978971420/226723)*y^13+
Complex(37096534/32389)*y^5+Complex(-3519978971420/226723)*y^15+Complex(-\
84836353181/32389)*y^11+Complex(84836353181/32389)*y^17+Complex(-41954137226/
226723)*y^7+Complex(-91229130855/226723)*y^19+Complex(13285617/226723)*y^25)*ln
(2))*330^(1/2)/b^3/(y^2+1)^17*p_inf^6+32/39*y^2*Pi^(1/2)*mu*(-1/2*y*(-362/55*y+
Complex(-1)+Complex(1)*y^30-2284/55*y^27+798626/55*y^25-3042508/5*y^23-94597874
/55*y^21+587985844/11*y^19-14377269702/55*y^13+1754566736/5*y^15-2343597726/11*
y^17-7173180/11*y^7+778242/55*y^5-2284/55*y^3-3118094*y^9+4082748884/55*y^11-\
362/55*y^29+Complex(-6692140193/55)*y^18+Complex(-54903867/55)*y^8+Complex(
56583867/55)*y^22+Complex(175128115/11)*y^20+Complex(421/55)*y^2+Complex(
8832747809/55)*y^12+Complex(6213/55)*y^4+Complex(-18489313003/55)*y^14+Complex(
-6213/55)*y^26+Complex(-8082489/55)*y^24+Complex(-421/55)*y^28+Complex(-\
1273601663/55)*y^10+Complex(16577838571/55)*y^16+Complex(8373689/55)*y^6)*
polylog(2,1/(y^2+1)*y^2)+1/2*y*(Complex(1)+362/55*y-362/55*y^23-1198/55*y^21+
413826/55*y^19+Complex(1)*y^24+Complex(-84)*y^4+Complex(-84)*y^20+124578776/55*
y^13-36724/55*y^15-10423174/55*y^17+10423174/55*y^7-413826/55*y^5+1198/55*y^3+
36724/55*y^9-124578776/55*y^11+Complex(53840408/55)*y^10+Complex(3200525/11)*y^
16+Complex(-641942/11)*y^6+Complex(-641942/11)*y^18+Complex(3200525/11)*y^8+
Complex(-586/55)*y^22+Complex(-586/55)*y^2+Complex(-158291224/55)*y^12+Complex(
53840408/55)*y^14)*(y^2+1)^3*polylog(2,1/(y^2+1))-1/2*y*(-362/55*y+Complex(-1)+
Complex(1)*y^30-2284/55*y^27+798626/55*y^25-3042508/5*y^23-94597874/55*y^21+
587985844/11*y^19-14377269702/55*y^13+1754566736/5*y^15-2343597726/11*y^17-\
7173180/11*y^7+778242/55*y^5-2284/55*y^3-3118094*y^9+4082748884/55*y^11-362/55*
y^29+Complex(-6692140193/55)*y^18+Complex(-54903867/55)*y^8+Complex(56583867/55
)*y^22+Complex(175128115/11)*y^20+Complex(421/55)*y^2+Complex(8832747809/55)*y^
12+Complex(6213/55)*y^4+Complex(-18489313003/55)*y^14+Complex(-6213/55)*y^26+
Complex(-8082489/55)*y^24+Complex(-421/55)*y^28+Complex(-1273601663/55)*y^10+
Complex(16577838571/55)*y^16+Complex(8373689/55)*y^6)*polylog(2,-y^2)+y*(543/55
*y+Complex(3/2)+Complex(1)*y^30-2284/55*y^27+311776/55*y^25-3115168/55*y^23-\
13932989/55*y^21-123593234/11*y^19+3296037168/55*y^13-438641684/5*y^15+
645555483/11*y^17+4089708/11*y^7-705993/55*y^5+3426/55*y^3+16091250/11*y^9-\
1137703356/55*y^11-362/55*y^29+Complex(-2010969/55)*y^24+Complex(433668582/55)*
y^10+Complex(-8897692823/110)*y^16+Complex(-12250027/110)*y^6+Complex(
3466140509/110)*y^18+Complex(21674778/55)*y^8+Complex(-12394311/110)*y^22+
Complex(-41456791/22)*y^20+Complex(-1263/110)*y^2+Complex(-2148151746/55)*y^12+
Complex(-18639/110)*y^4+Complex(4317941482/55)*y^14+Complex(-6213/55)*y^26+
Complex(-421/55)*y^28)*ln(y^2+1)^2-(2*y*(Complex(1)+362/55*y-362/55*y^23-1198/
55*y^21+413826/55*y^19+Complex(1)*y^24+Complex(-84)*y^4+Complex(-84)*y^20+
124578776/55*y^13-36724/55*y^15-10423174/55*y^17+10423174/55*y^7-413826/55*y^5+
1198/55*y^3+36724/55*y^9-124578776/55*y^11+Complex(53840408/55)*y^10+Complex(
3200525/11)*y^16+Complex(-641942/11)*y^6+Complex(-641942/11)*y^18+Complex(
3200525/11)*y^8+Complex(-586/55)*y^22+Complex(-586/55)*y^2+Complex(-158291224/
55)*y^12+Complex(53840408/55)*y^14)*ln(y)+3*y*(Complex(1)+362/55*y-362/55*y^23-\
1198/55*y^21+413826/55*y^19+Complex(1)*y^24+Complex(-84)*y^4+Complex(-84)*y^20+
124578776/55*y^13-36724/55*y^15-10423174/55*y^17+10423174/55*y^7-413826/55*y^5+
1198/55*y^3+36724/55*y^9-124578776/55*y^11+Complex(53840408/55)*y^10+Complex(
3200525/11)*y^16+Complex(-641942/11)*y^6+Complex(-641942/11)*y^18+Complex(
3200525/11)*y^8+Complex(-586/55)*y^22+Complex(-586/55)*y^2+Complex(-158291224/
55)*y^12+Complex(53840408/55)*y^14)*ln(2)-y*(Complex(1)+362/55*y-362/55*y^23-\
1198/55*y^21+413826/55*y^19+Complex(1)*y^24+Complex(-84)*y^4+Complex(-84)*y^20+
124578776/55*y^13-36724/55*y^15-10423174/55*y^17+10423174/55*y^7-413826/55*y^5+
1198/55*y^3+36724/55*y^9-124578776/55*y^11+Complex(53840408/55)*y^10+Complex(
3200525/11)*y^16+Complex(-641942/11)*y^6+Complex(-641942/11)*y^18+Complex(
3200525/11)*y^8+Complex(-586/55)*y^22+Complex(-586/55)*y^2+Complex(-158291224/
55)*y^12+Complex(53840408/55)*y^14)*ln(b)-3/44*y^26+3/44+(36724/55*ln(p_inf)+
724245279713/3303300)*y^10+(Complex(3200525/11)*ln(p_inf)+Complex(197049682471/
660660))*y^9+(10423174/55*ln(p_inf)+893509632713/3303300)*y^8+(Complex(-641942/
11)*ln(p_inf)+Complex(-5213610557/47190))*y^7+(-413826/55*ln(p_inf)-2620126474/
117975)*y^6+(Complex(-84)*ln(p_inf)+Complex(1900079/1950))*y^5+(1198/55*ln(
p_inf)-61070073/275275)*y^4+(Complex(-586/55)*ln(p_inf)+Complex(-20220617/
550550))*y^3+(362/55*ln(p_inf)-5589653/1101100)*y^2+(Complex(1)*ln(p_inf)+
Complex(-637529/300300))*y+(-1198/55*ln(p_inf)+61070073/275275)*y^22+(Complex(-\
84)*ln(p_inf)+Complex(1900079/1950))*y^21+(413826/55*ln(p_inf)+2620126474/
117975)*y^20+(Complex(-641942/11)*ln(p_inf)+Complex(-5213610557/47190))*y^19+(-\
10423174/55*ln(p_inf)-893509632713/3303300)*y^18+(Complex(3200525/11)*ln(p_inf)
+Complex(197049682471/660660))*y^17+(-36724/55*ln(p_inf)-724245279713/3303300)*
y^16+(Complex(53840408/55)*ln(p_inf)+Complex(1215051291737/825825))*y^15+(
124578776/55*ln(p_inf)+345659992721/117975)*y^14+(Complex(-158291224/55)*ln(
p_inf)+Complex(-10860616809/3025))*y^13+(-124578776/55*ln(p_inf)-345659992721/
117975)*y^12+(Complex(53840408/55)*ln(p_inf)+Complex(1215051291737/825825))*y^
11+(Complex(1)*ln(p_inf)+Complex(-637529/300300))*y^25+(-362/55*ln(p_inf)+
5589653/1101100)*y^24+(Complex(-586/55)*ln(p_inf)+Complex(-20220617/550550))*y^
23)*(y^2+1)^3*ln(y^2+1)+1/4*y*(y^2+1)^3*(Complex(1)*ln(p_inf)^2+(Complex(1)+362
/55*y-362/55*y^23-1198/55*y^21+413826/55*y^19+Complex(1)*y^24+Complex(-84)*y^4+
Complex(-84)*y^20+124578776/55*y^13-36724/55*y^15-10423174/55*y^17+10423174/55*
y^7-413826/55*y^5+1198/55*y^3+36724/55*y^9-124578776/55*y^11+Complex(53840408/
55)*y^10+Complex(3200525/11)*y^16+Complex(-641942/11)*y^6+Complex(-641942/11)*y
^18+Complex(3200525/11)*y^8+Complex(-586/55)*y^22+Complex(-586/55)*y^2+Complex(
-158291224/55)*y^12+Complex(53840408/55)*y^14)*ln(y)^2+(Complex(1)+362/55*y-362
/55*y^23-1198/55*y^21+413826/55*y^19+Complex(1)*y^24+Complex(-84)*y^4+Complex(-\
84)*y^20+124578776/55*y^13-36724/55*y^15-10423174/55*y^17+10423174/55*y^7-\
413826/55*y^5+1198/55*y^3+36724/55*y^9-124578776/55*y^11+Complex(53840408/55)*y
^10+Complex(3200525/11)*y^16+Complex(-641942/11)*y^6+Complex(-641942/11)*y^18+
Complex(3200525/11)*y^8+Complex(-586/55)*y^22+Complex(-586/55)*y^2+Complex(-\
158291224/55)*y^12+Complex(53840408/55)*y^14)*ln(b)^2+Complex(-11282933/1651650
)+(10064980856/117975*ln(p_inf)-2234190605963/24774750+413826/55*ln(p_inf)^2)*y
^19+(Complex(-84)*ln(p_inf)^2+Complex(447361843/825825)+Complex(112427/2145)*ln
(p_inf))*y^4+(-3/11*ln(p_inf)-19139/110110)*y^25+(Complex(-2)*ln(p_inf)+3/11*y^
25+(Complex(-2)-724/55*y+724/55*y^23+2396/55*y^21-827652/55*y^19-249157552/55*y
^13+73448/55*y^15+20846348/55*y^17-20846348/55*y^7+827652/55*y^5-2396/55*y^3-\
73448/55*y^9+249157552/55*y^11+Complex(-2)*y^24+Complex(1172/55)*y^22+Complex(
1283884/11)*y^18+Complex(-6401050/11)*y^16+Complex(-107680816/55)*y^14+Complex(
316582448/55)*y^12+Complex(-107680816/55)*y^10+Complex(-6401050/11)*y^8+
Complex(1283884/11)*y^6+Complex(168)*y^4+Complex(1172/55)*y^2+Complex(168)*y^20
)*ln(y)+Complex(27362/15015)+(724/55*ln(p_inf)-3457989/275275)*y^23+(Complex(
1172/55)*ln(p_inf)+Complex(38537916/275275))*y^22+(2396/55*ln(p_inf)-223431336/
275275)*y^21+(Complex(168)*ln(p_inf)+Complex(-41239603/10725))*y^20+(-827652/55
*ln(p_inf)-10064980856/117975)*y^19+(Complex(1283884/11)*ln(p_inf)+Complex(
1889051338/4719))*y^18+(-20846348/55*ln(p_inf)-7478784367/33033)*y^7+(Complex(
1283884/11)*ln(p_inf)+Complex(981964424/23595))*y^6+(827652/55*ln(p_inf)+
83105008/23595)*y^5+(Complex(168)*ln(p_inf)+Complex(-112427/2145))*y^4+(-2396/
55*ln(p_inf)+20848956/275275)*y^3+(Complex(1172/55)*ln(p_inf)+Complex(1903318/
275275))*y^2+(-724/55*ln(p_inf)+2131664/275275)*y+(20846348/55*ln(p_inf)+
706540023538/825825)*y^17+(Complex(-6401050/11)*ln(p_inf)+Complex(-92205296504/
165165))*y^16+(73448/55*ln(p_inf)+1396923288238/825825)*y^15+(Complex(-\
107680816/55)*ln(p_inf)+Complex(-4526128685644/825825))*y^14+(-249157552/55*ln(
p_inf)-954886770352/117975)*y^13+(Complex(316582448/55)*ln(p_inf)+Complex(
21721233618/3025))*y^12+(249157552/55*ln(p_inf)+427753200532/117975)*y^11+(
Complex(-107680816/55)*ln(p_inf)+Complex(-334076481304/825825))*y^10+(-73448/55
*ln(p_inf)+26907120341/33033)*y^9+(Complex(-6401050/11)*ln(p_inf)+Complex(-\
104844385967/165165))*y^8+(Complex(500719/75075)+Complex(-2)*ln(p_inf))*y^24)*
ln(b)+Complex(-27362/15015)*ln(p_inf)+(Complex(2)*ln(p_inf)-3/11*y^25+Complex(-\
27362/15015)+(Complex(-1172/55)*ln(p_inf)+Complex(-38537916/275275))*y^22+(-\
2396/55*ln(p_inf)+223431336/275275)*y^21+(Complex(-168)*ln(p_inf)+Complex(
41239603/10725))*y^20+(827652/55*ln(p_inf)+10064980856/117975)*y^19+(Complex(-\
1283884/11)*ln(p_inf)+Complex(-1889051338/4719))*y^18+(-20846348/55*ln(p_inf)-\
706540023538/825825)*y^17+(Complex(6401050/11)*ln(p_inf)+Complex(92205296504/
165165))*y^16+(-73448/55*ln(p_inf)-1396923288238/825825)*y^15+(Complex(
107680816/55)*ln(p_inf)+Complex(4526128685644/825825))*y^14+(249157552/55*ln(
p_inf)+954886770352/117975)*y^13+(Complex(-316582448/55)*ln(p_inf)+Complex(-\
21721233618/3025))*y^12+(Complex(-500719/75075)+Complex(2)*ln(p_inf))*y^24+(-\
724/55*ln(p_inf)+3457989/275275)*y^23+(Complex(-1172/55)*ln(p_inf)+Complex(-\
1903318/275275))*y^2+(724/55*ln(p_inf)-2131664/275275)*y+(-249157552/55*ln(
p_inf)-427753200532/117975)*y^11+(Complex(107680816/55)*ln(p_inf)+Complex(
334076481304/825825))*y^10+(73448/55*ln(p_inf)-26907120341/33033)*y^9+(Complex(
6401050/11)*ln(p_inf)+Complex(104844385967/165165))*y^8+(20846348/55*ln(p_inf)+
7478784367/33033)*y^7+(Complex(-1283884/11)*ln(p_inf)+Complex(-981964424/23595)
)*y^6+(-827652/55*ln(p_inf)-83105008/23595)*y^5+(Complex(-168)*ln(p_inf)+
Complex(112427/2145))*y^4+(2396/55*ln(p_inf)-20848956/275275)*y^3)*ln(y)+(
Complex(1)*ln(p_inf)^2+Complex(-74394427/8258250)+Complex(-500719/75075)*ln(
p_inf))*y^24+(-120385558/2477475-2131664/275275*ln(p_inf)+362/55*ln(p_inf)^2)*y
+(1198/55*ln(p_inf)^2-94290997/707850-20848956/275275*ln(p_inf))*y^3+(1964922/
25025+3457989/275275*ln(p_inf)-362/55*ln(p_inf)^2)*y^23+(Complex(3200525/11)*ln
(p_inf)^2+Complex(-1410053966743/550550)+Complex(104844385967/165165)*ln(p_inf)
)*y^8+(36724/55*ln(p_inf)^2+12928593218921/24774750-26907120341/33033*ln(p_inf)
)*y^9+(Complex(-641942/11)*ln(p_inf)^2+Complex(228111610751/495495)+Complex(-\
981964424/23595)*ln(p_inf))*y^6+(-413826/55*ln(p_inf)^2+80922502572/1376375-\
83105008/23595*ln(p_inf))*y^5+(223431336/275275*ln(p_inf)+87976456/825825-1198/
55*ln(p_inf)^2)*y^21+(Complex(53840408/55)*ln(p_inf)^2+Complex(-93549537761236/
12387375)+Complex(334076481304/825825)*ln(p_inf))*y^10+(Complex(-586/55)*ln(
p_inf)^2+Complex(129814387/589875)+Complex(-38537916/275275)*ln(p_inf))*y^22+(
Complex(-14975763955374/1376375)+Complex(53840408/55)*ln(p_inf)^2+Complex(
4526128685644/825825)*ln(p_inf))*y^14+(-18434613429824/825825+954886770352/
117975*ln(p_inf)+124578776/55*ln(p_inf)^2)*y^13+(12189133905076/12387375-\
1396923288238/825825*ln(p_inf)-36724/55*ln(p_inf)^2)*y^15+(Complex(3200525/11)*
ln(p_inf)^2+Complex(-18891978353/7150)+Complex(92205296504/165165)*ln(p_inf))*y
^16+(Complex(-641942/11)*ln(p_inf)^2+Complex(1644681149996/2477475)+Complex(-\
1889051338/4719)*ln(p_inf))*y^18+(-706540023538/825825*ln(p_inf)+2733957367599/
1376375-10423174/55*ln(p_inf)^2)*y^17+(Complex(-84)*ln(p_inf)^2+Complex(
25226251577/12387375)+Complex(41239603/10725)*ln(p_inf))*y^20+(Complex(6)*ln(
p_inf)-9/11*y^25+(-2172/55*y+Complex(-6)+2172/55*y^23+7188/55*y^21-2482956/55*y
^19-747472656/55*y^13+220344/55*y^15+62539044/55*y^17-62539044/55*y^7+2482956/
55*y^5-7188/55*y^3-220344/55*y^9+747472656/55*y^11+Complex(-323042448/55)*y^10+
Complex(3516/55)*y^22+Complex(504)*y^20+Complex(3851652/11)*y^18+Complex(-\
19203150/11)*y^16+Complex(-323042448/55)*y^14+Complex(949747344/55)*y^12+
Complex(-19203150/11)*y^8+Complex(3851652/11)*y^6+Complex(504)*y^4+Complex(3516
/55)*y^2+Complex(-6)*y^24)*ln(b)+(2172/55*y+Complex(6)-2172/55*y^23-7188/55*y^
21+2482956/55*y^19+747472656/55*y^13-220344/55*y^15-62539044/55*y^17+62539044/
55*y^7-2482956/55*y^5+7188/55*y^3+220344/55*y^9-747472656/55*y^11+Complex(6)*y^
24+Complex(-3516/55)*y^22+Complex(-3851652/11)*y^18+Complex(19203150/11)*y^16+
Complex(323042448/55)*y^14+Complex(-949747344/55)*y^12+Complex(323042448/55)*y^
10+Complex(19203150/11)*y^8+Complex(-3851652/11)*y^6+Complex(-504)*y^4+Complex(
-3516/55)*y^2+Complex(-504)*y^20)*ln(y)+Complex(69826/15015)+(Complex(-\
949747344/55)*ln(p_inf)+Complex(-91947311546/1815))*y^12+(-3986832604412/117975
-747472656/55*ln(p_inf))*y^11+(Complex(323042448/55)*ln(p_inf)+Complex(
9181233504008/825825))*y^10+(-2012455209287/825825+220344/55*ln(p_inf))*y^9+(
Complex(800731311701/165165)+Complex(19203150/11)*ln(p_inf))*y^8+(2144314036213
/825825+62539044/55*ln(p_inf))*y^7+(Complex(-3851652/11)*ln(p_inf)+Complex(-\
16877135144/23595))*y^6+(2482956/55*ln(p_inf)+13058558728/39325)*y^19+(Complex(
-3851652/11)*ln(p_inf)+Complex(-42267011942/23595))*y^18+(-62539044/55*ln(p_inf
)-3703025279302/825825)*y^17+(Complex(19203150/11)*ln(p_inf)+Complex(
762814043312/165165))*y^16+(-4196348681002/825825-220344/55*ln(p_inf))*y^15+(
Complex(-742597/75075)+Complex(6)*ln(p_inf))*y^24+(-23870243/825825-2172/55*ln(
p_inf))*y^23+(Complex(-3516/55)*ln(p_inf)+Complex(-435861676/825825))*y^22+(-\
7188/55*ln(p_inf)+1828891448/825825)*y^21+(Complex(-504)*ln(p_inf)+Complex(
38201363/3575))*y^20+(-3409102912/39325-2482956/55*ln(p_inf))*y^5+(Complex(-504
)*ln(p_inf)+Complex(-495221/715))*y^4+(-5650028/825825+7188/55*ln(p_inf))*y^3+(
Complex(-3516/55)*ln(p_inf)+Complex(-106150294/825825))*y^2+(35807168/825825+
2172/55*ln(p_inf))*y+(Complex(323042448/55)*ln(p_inf)+Complex(21757390117028/
825825))*y^14+(5568233313872/117975+747472656/55*ln(p_inf))*y^13)*ln(2)+(
Complex(325775839384274/12387375)+Complex(-158291224/55)*ln(p_inf)^2+Complex(-\
21721233618/3025)*ln(p_inf))*y^12+(6832306765979/353925-427753200532/117975*ln(
p_inf)-124578776/55*ln(p_inf)^2)*y^11+(10423174/55*ln(p_inf)^2-2129997195318/
1376375+7478784367/33033*ln(p_inf))*y^7+(Complex(-586/55)*ln(p_inf)^2+Complex(
44428096/495495)+Complex(-1903318/275275)*ln(p_inf))*y^2+(Complex(5)+362/11*y-\
362/11*y^23-1198/11*y^21+413826/11*y^19+124578776/11*y^13-36724/11*y^15-\
10423174/11*y^17+10423174/11*y^7-413826/11*y^5+1198/11*y^3+36724/11*y^9-\
124578776/11*y^11+Complex(5)*y^24+Complex(53840408/11)*y^10+Complex(16002625/11
)*y^16+Complex(-3209710/11)*y^6+Complex(-3209710/11)*y^18+Complex(16002625/11)*
y^8+Complex(-586/11)*y^22+Complex(-420)*y^20+Complex(-586/11)*y^2+Complex(-\
158291224/11)*y^12+Complex(-420)*y^4+Complex(53840408/11)*y^14)*ln(2)^2))*330^(
1/2)/b^3/(y^2+1)^18*p_inf^7;
W_even_hered_y_4_meqm5_fin := 16/55*330^(1/2)*y^2*((y*(Complex(-255115)*y^16+
Complex(-105)*y^18-8*y^21+Complex(1)*y^22+Complex(-3596340)*y^8+26040*y^17+
Complex(105)*y^4-1204120*y^15+Complex(11523988)*y^10+7515760*y^13+Complex(-21)*
y^20-13258896*y^11+Complex(3596340)*y^14+7515760*y^9+Complex(255115)*y^6-\
1204120*y^7+Complex(-11523988)*y^12+26040*y^5+Complex(21)*y^2+Complex(-1)-8*y)*
ln(y)+5/6+Complex(-17/4)*y^23+Complex(-1193/12)*y^21+Complex(10269/4)*y^19+
Complex(-1879697/4)*y^17+Complex(6508497/2)*y^15+Complex(-6488349/2)*y^13+
Complex(-6488349/2)*y^11+Complex(6508497/2)*y^9+Complex(-1879697/4)*y^7+
Complex(10269/4)*y^5+Complex(-1193/12)*y^3+Complex(-17/4)*y-5/6*y^24+225358/3*y
^18-6*y^22+399*y^20+4336096*y^14-3127847/2*y^16+3127847/2*y^8-225358/3*y^6-399*
y^4+6*y^2-4336096*y^10)*y*polylog(2,-y^2)-y^2*(Complex(-255115)*y^16+Complex(-\
105)*y^18-8*y^21+Complex(1)*y^22+Complex(-3596340)*y^8+26040*y^17+Complex(105)*
y^4-1204120*y^15+Complex(11523988)*y^10+7515760*y^13+Complex(-21)*y^20-13258896
*y^11+Complex(3596340)*y^14+7515760*y^9+Complex(255115)*y^6-1204120*y^7+
Complex(-11523988)*y^12+26040*y^5+Complex(21)*y^2+Complex(-1)-8*y)*polylog(3,-y
^2)+(y^2*(Complex(-255115)*y^16+Complex(-105)*y^18-8*y^21+Complex(1)*y^22+
Complex(-3596340)*y^8+26040*y^17+Complex(105)*y^4-1204120*y^15+Complex(11523988
)*y^10+7515760*y^13+Complex(-21)*y^20-13258896*y^11+Complex(3596340)*y^14+
7515760*y^9+Complex(255115)*y^6-1204120*y^7+Complex(-11523988)*y^12+26040*y^5+
Complex(21)*y^2+Complex(-1)-8*y)*ln(y)^2-25/24*(y^2+1)^2*(Complex(-1059877/75)*
y^16+Complex(-329/5)*y^18-10/3*y^21+Complex(1)*y^22-2324/25*y^19+Complex(-\
45768424/75)*y^8-120302/75*y^17+Complex(329/5)*y^4-11204296/75*y^15+Complex(
37471252/15)*y^10+37507064/25*y^13+Complex(1141/75)*y^20-221133304/75*y^11+
Complex(45768424/75)*y^14+37507064/25*y^9+Complex(1059877/75)*y^6-11204296/75*y
^7+Complex(-37471252/15)*y^12-120302/75*y^5+Complex(-1141/75)*y^2-2324/25*y^3+
Complex(-1)-10/3*y))*ln(y^2+1)-1/2*y^2*(Complex(-255115)*y^16+Complex(-105)*y^
18-8*y^21+Complex(1)*y^22+Complex(-3596340)*y^8+26040*y^17+Complex(105)*y^4-\
1204120*y^15+Complex(11523988)*y^10+7515760*y^13+Complex(-21)*y^20-13258896*y^
11+Complex(3596340)*y^14+7515760*y^9+Complex(255115)*y^6-1204120*y^7+Complex(-\
11523988)*y^12+26040*y^5+Complex(21)*y^2+Complex(-1)-8*y)*ln(y)^3-1/2*y*(y*(
Complex(-255115)*y^16+Complex(-105)*y^18-8*y^21+Complex(1)*y^22+Complex(-\
3596340)*y^8+26040*y^17+Complex(105)*y^4-1204120*y^15+Complex(11523988)*y^10+
7515760*y^13+Complex(-21)*y^20-13258896*y^11+Complex(3596340)*y^14+7515760*y^9+
Complex(255115)*y^6-1204120*y^7+Complex(-11523988)*y^12+26040*y^5+Complex(21)*y
^2+Complex(-1)-8*y)*ln(2)-5/3+104/3*y^20+2498/3*y^4-y*(Complex(-255115)*y^16+
Complex(-105)*y^18-8*y^21+Complex(1)*y^22+Complex(-3596340)*y^8+26040*y^17+
Complex(105)*y^4-1204120*y^15+Complex(11523988)*y^10+7515760*y^13+Complex(-21)*
y^20-13258896*y^11+Complex(3596340)*y^14+7515760*y^9+Complex(255115)*y^6-\
1204120*y^7+Complex(-11523988)*y^12+26040*y^5+Complex(21)*y^2+Complex(-1)-8*y)*
ln(b)+(Complex(3322463/2)+Complex(255115)*ln(p_inf))*y^7+(663188/3+26040*ln(
p_inf))*y^6+(Complex(-29555/6)+Complex(105)*ln(p_inf))*y^5+(Complex(757/3)+
Complex(21)*ln(p_inf))*y^3+(-86/3-8*ln(p_inf))*y^2+(Complex(20/3)+Complex(-1)*
ln(p_inf))*y+(Complex(11/6)+Complex(1)*ln(p_inf))*y^23+(-50/3-8*ln(p_inf))*y^22
+(Complex(-107/2)+Complex(-21)*ln(p_inf))*y^21+(Complex(-626/3)+Complex(-105)*
ln(p_inf))*y^19+(70824+26040*ln(p_inf))*y^18+(Complex(-255115)*ln(p_inf)+
Complex(-721383))*y^17+(-3580573-1204120*ln(p_inf))*y^16+(Complex(33939212/3)+
Complex(3596340)*ln(p_inf))*y^15+(75372350/3+7515760*ln(p_inf))*y^14+(Complex(-\
123349382/3)+Complex(-11523988)*ln(p_inf))*y^13+(-152229442/3-13258896*ln(p_inf
))*y^12+(Complex(142814429/3)+Complex(11523988)*ln(p_inf))*y^11+(101388926/3+
7515760*ln(p_inf))*y^10+(Complex(-53464703/3)+Complex(-3596340)*ln(p_inf))*y^9+
(-6708420-1204120*ln(p_inf))*y^8)*ln(y)^2+((-4336096*y^11+3127847/2*y^9+4336096
*y^15-225358/3*y^7-399*y^5+6*y^3+5/6*y-5/6*y^25-6*y^23+399*y^21+225358/3*y^19-\
3127847/2*y^17+Complex(6508497/2)*y^16+Complex(-1879697/4)*y^18+Complex(-1193/
12)*y^22+Complex(-1879697/4)*y^8+Complex(-1193/12)*y^4+Complex(6508497/2)*y^10+
Complex(10269/4)*y^20+Complex(-6488349/2)*y^14+Complex(10269/4)*y^6+Complex(-\
6488349/2)*y^12+Complex(-17/4)*y^2+Complex(-17/4)*y^24)*ln(2)+(2209816*Pi^2-\
13576514/9)*y^13+Complex(25/48)*y^26+(-399*y^21-225358/3*y^19+3127847/2*y^17+
4336096*y^11-3127847/2*y^9-4336096*y^15+225358/3*y^7+399*y^5-6*y^3-5/6*y+5/6*y^
25+6*y^23+Complex(-6508497/2)*y^16+Complex(1879697/4)*y^18+Complex(1193/12)*y^
22+Complex(1879697/4)*y^8+Complex(1193/12)*y^4+Complex(-6508497/2)*y^10+
Complex(-10269/4)*y^20+Complex(6488349/2)*y^14+Complex(-10269/4)*y^6+Complex(
6488349/2)*y^12+Complex(17/4)*y^2+Complex(17/4)*y^24)*ln(b)+(Complex(-3/16)+
Complex(-17/4)*ln(p_inf)+Complex(-1/6)*Pi^2)*y^24+(-541/12-6*ln(p_inf)+4/3*Pi^2
)*y^23+(Complex(-2179/12)+Complex(7/2)*Pi^2+Complex(-1193/12)*ln(p_inf))*y^22+(
399*ln(p_inf)+1705/18)*y^21+(-215/72-5/6*ln(p_inf))*y^25+(Complex(987081821/144
)+Complex(599390)*Pi^2+Complex(6508497/2)*ln(p_inf))*y^10+(602060/3*Pi^2+
263759503/72+3127847/2*ln(p_inf))*y^9+(Complex(-180086645/144)+Complex(-1879697
/4)*ln(p_inf)+Complex(-255115/6)*Pi^2)*y^8+(-4340*Pi^2-8712067/36-225358/3*ln(
p_inf))*y^7+(Complex(-30306385/6)+Complex(-5761994/3)*Pi^2+Complex(-6488349/2)*
ln(p_inf))*y^12+(-3757880/3*Pi^2-49056451/6-4336096*ln(p_inf))*y^11+(Complex(
533953/36)+Complex(10269/4)*ln(p_inf)+Complex(-35/2)*Pi^2)*y^6+(-35329/18-399*
ln(p_inf))*y^5+(Complex(-63158057/9)+Complex(5761994/3)*Pi^2+Complex(-6488349/2
)*ln(p_inf))*y^14+(Complex(-1312/9)+Complex(-1193/12)*ln(p_inf)+Complex(-7/2)*
Pi^2)*y^4+(4/3*Pi^2-2113/36+6*ln(p_inf))*y^3+(Complex(-2609/144)+Complex(-17/4)
*ln(p_inf)+Complex(1/6)*Pi^2)*y^2+(-35/72+5/6*ln(p_inf))*y+(Complex(-92799175/
144)+Complex(255115/6)*Pi^2+Complex(-1879697/4)*ln(p_inf))*y^18+(602060/3*Pi^2-\
3127847/2*ln(p_inf)-173767205/72)*y^17+(Complex(88147027/16)+Complex(-599390)*
Pi^2+Complex(6508497/2)*ln(p_inf))*y^16+(145345549/18+4336096*ln(p_inf)-3757880
/3*Pi^2)*y^15+(Complex(-175/18)+Complex(35/2)*Pi^2+Complex(10269/4)*ln(p_inf))*
y^20+(-4340*Pi^2+225358/3*ln(p_inf)+995377/12)*y^19+Complex(-25/48))*ln(y)+25/
48*(y^2+1)^2*(Complex(-1059877/75)*y^16+Complex(-329/5)*y^18-10/3*y^21+Complex(
1)*y^22-2324/25*y^19+Complex(-45768424/75)*y^8-120302/75*y^17+Complex(329/5)*y^
4-11204296/75*y^15+Complex(37471252/15)*y^10+37507064/25*y^13+Complex(1141/75)*
y^20-221133304/75*y^11+Complex(45768424/75)*y^14+37507064/25*y^9+Complex(
1059877/75)*y^6-11204296/75*y^7+Complex(-37471252/15)*y^12-120302/75*y^5+
Complex(-1141/75)*y^2-2324/25*y^3+Complex(-1)-10/3*y)*ln(2)-25/48*(Complex(-\
1059877/75)*y^16+Complex(-329/5)*y^18-10/3*y^21+Complex(1)*y^22-2324/25*y^19+
Complex(-45768424/75)*y^8-120302/75*y^17+Complex(329/5)*y^4-11204296/75*y^15+
Complex(37471252/15)*y^10+37507064/25*y^13+Complex(1141/75)*y^20-221133304/75*y
^11+Complex(45768424/75)*y^14+37507064/25*y^9+Complex(1059877/75)*y^6-11204296/
75*y^7+Complex(-37471252/15)*y^12-120302/75*y^5+Complex(-1141/75)*y^2-2324/25*y
^3+Complex(-1)-10/3*y)*(y^2+1)^2*ln(b)+y^2*(Complex(-255115)*y^16+Complex(-105)
*y^18-8*y^21+Complex(1)*y^22+Complex(-3596340)*y^8+26040*y^17+Complex(105)*y^4-\
1204120*y^15+Complex(11523988)*y^10+7515760*y^13+Complex(-21)*y^20-13258896*y^
11+Complex(3596340)*y^14+7515760*y^9+Complex(255115)*y^6-1204120*y^7+Complex(-\
11523988)*y^12+26040*y^5+Complex(21)*y^2+Complex(-1)-8*y)*Zeta(3)+25/48*(
Complex(-1)-9/5*y^25+(Complex(-167304232/75)*Pi^2+Complex(-1484959/5))*y^12+
Complex(-1)*ln(p_inf)+(-143393632/75*Pi^2-55177534/25-108612112/75*ln(p_inf))*y
^11+(Complex(204216812/75)+Complex(89444044/75)*Pi^2+Complex(141587836/75)*ln(
p_inf))*y^10+(39327328/75*Pi^2+146908831/75+101316896/75*ln(p_inf))*y^9+(
Complex(-44976609/50)+Complex(-14902849/25)*ln(p_inf)+Complex(-2268416/15)*Pi^2
)*y^8+(-1793164/75*Pi^2-18531167/75-3774866/25*ln(p_inf))*y^7+(Complex(-267713/
150)+Complex(-2284/75)*Pi^2+Complex(-3794/75)*ln(p_inf))*y^20+(388/3*Pi^2-\
127274/75*ln(p_inf)-235823/75)*y^19+(Complex(-4472462/75)+Complex(63898/75)*Pi^
2+Complex(-1064812/75)*ln(p_inf))*y^18+(1793164/75*Pi^2-3774866/25*ln(p_inf)-\
9494249/25)*y^17+(Complex(87402418/75)+Complex(-2268416/15)*Pi^2+Complex(
14902849/25)*ln(p_inf))*y^16+(166882558/75+101316896/75*ln(p_inf)-39327328/75*
Pi^2)*y^15+(Complex(-68106234/25)+Complex(89444044/75)*Pi^2+Complex(-141587836/
75)*ln(p_inf))*y^14+(-135639772/75-108612112/75*ln(p_inf)+143393632/75*Pi^2)*y^
13+(Complex(12743/30)+Complex(3794/75)*ln(p_inf)+Complex(-2284/75)*Pi^2)*y^4+(
124/75*Pi^2-841/5-7222/75*ln(p_inf))*y^3+(Complex(-454/75)+Complex(-1216/75)*ln
(p_inf)+Complex(-34/25)*Pi^2)*y^2+(-7-10/3*ln(p_inf)+4/15*Pi^2)*y+(Complex(
713883/25)+Complex(1064812/75)*ln(p_inf)+Complex(63898/75)*Pi^2)*y^6+(-388/3*Pi
^2-190876/75-127274/75*ln(p_inf))*y^5+(Complex(-427/150)+Complex(1)*ln(p_inf))*
y^24+(-2671/75-10/3*ln(p_inf)-4/15*Pi^2)*y^23+(Complex(-6011/75)+Complex(-34/25
)*Pi^2+Complex(1216/75)*ln(p_inf))*y^22+(-124/75*Pi^2-7222/75*ln(p_inf)-9032/25
)*y^21)*(y^2+1))*Pi^(1/2)*mu/(y^2+1)^15/b^4-1608/715*330^(1/2)*y*Pi^(1/2)*mu*(-\
65/804*(y^2+1)^6*(Complex(1)*y^16+Complex(1)*y^18-4*y^17+Complex(-139964)*y^8-\
24*y^15+Complex(20)*y^4+2716*y^13+Complex(139964)*y^10-71864*y^11+Complex(-20)*
y^14+173360*y^9+Complex(21336)*y^6-71864*y^7+Complex(-21336)*y^12+2716*y^5+
Complex(-1)*y^2-24*y^3+Complex(-1)-4*y)*y*polylog(2,-y/(y^2+1)*(-y+Complex(1)))
+65/804*(y^2+1)^6*(Complex(1)*y^16+Complex(1)*y^18-4*y^17+Complex(-139964)*y^8-\
24*y^15+Complex(20)*y^4+2716*y^13+Complex(139964)*y^10-71864*y^11+Complex(-20)*
y^14+173360*y^9+Complex(21336)*y^6-71864*y^7+Complex(-21336)*y^12+2716*y^5+
Complex(-1)*y^2-24*y^3+Complex(-1)-4*y)*y*polylog(2,(1+Complex(1)*y)/(y^2+1))-\
65/804*(y^2+1)^6*(Complex(1)*y^16+Complex(1)*y^18-4*y^17+Complex(-139964)*y^8-\
24*y^15+Complex(20)*y^4+2716*y^13+Complex(139964)*y^10-71864*y^11+Complex(-20)*
y^14+173360*y^9+Complex(21336)*y^6-71864*y^7+Complex(-21336)*y^12+2716*y^5+
Complex(-1)*y^2-24*y^3+Complex(-1)-4*y)*y*polylog(2,Complex(-1)/(y^2+1)*(y+
Complex(1)))+65/804*(y^2+1)^6*(Complex(1)*y^16+Complex(1)*y^18-4*y^17+Complex(-\
139964)*y^8-24*y^15+Complex(20)*y^4+2716*y^13+Complex(139964)*y^10-71864*y^11+
Complex(-20)*y^14+173360*y^9+Complex(21336)*y^6-71864*y^7+Complex(-21336)*y^12+
2716*y^5+Complex(-1)*y^2-24*y^3+Complex(-1)-4*y)*y*polylog(2,y/(y^2+1)*(y+
Complex(1)))-65/804*(y^2+1)^13*y*(Complex(1)*y^4+Complex(-6)*y^2-4*y^3+Complex(
1)+4*y)*polylog(2,(Complex(-1)+y)/y)+65/804*(y^2+1)^5*(Complex(-19)*y^16+
Complex(2)*y^18-4*y^19+Complex(622354)*y^8-28*y^17+Complex(-19)*y^4+6064*y^15+
Complex(-1261876)*y^10-243824*y^13+Complex(1)*y^20+1060808*y^11+Complex(-57448)
*y^14-1060808*y^9+Complex(-57448)*y^6+243824*y^7+Complex(622354)*y^12-6064*y^5+
Complex(2)*y^2+28*y^3+Complex(1)+4*y)*y*polylog(2,(y+Complex(1))/y)+65/1608*y*(
1608/65*(-5080/603*y+Complex(-1)-5080/603*y^25+80/603*y^23+4595152/201*y^21-\
541178744/603*y^19+Complex(1)*y^26-11108793920/603*y^13+3644729384/603*y^15+
1817507464/603*y^17-541178744/603*y^7+4595152/201*y^5+80/603*y^3+1817507464/603
*y^9+3644729384/603*y^11+Complex(460342621/603)*y^10+Complex(-1329344935/603)*y
^8+Complex(14141302/67)*y^6+Complex(75238/603)*y^4+Complex(14017/603)*y^2+
Complex(-14141302/67)*y^20+Complex(1329344935/603)*y^18+Complex(-460342621/603)
*y^16+Complex(-8743558496/603)*y^14+Complex(8743558496/603)*y^12+Complex(-14017
/603)*y^24+Complex(-75238/603)*y^22)*y^2*ln(y)+(232/39*y+Complex(-1)-544/39*y^
27-7752/65*y^25+2275388/195*y^23+1176833708/975*y^21-1470004976/65*y^19+
Complex(1)*y^28-175775384*y^13+177119208*y^15+12483689272/975*y^17-1291033508/
975*y^7-1278548/195*y^5+2032/65*y^3+1449327176/65*y^9-12282191872/975*y^11+
Complex(6761871716/195)*y^10+Complex(-297744917/39)*y^8+Complex(17646892/325)*y
^6+Complex(-116403/65)*y^4+Complex(-4912/75)*y^2+Complex(-295163195/39)*y^20+
Complex(6896929496/195)*y^18+Complex(13541916803/195)*y^16+Complex(-44364289912
/195)*y^14+Complex(13343914973/195)*y^12+Complex(-4012/75)*y^26+Complex(-117053
/65)*y^24+Complex(3726492/325)*y^22)*(y^2+1))*polylog(2,-y^2)-(-5080/603*y+
Complex(-1)-5080/603*y^25+80/603*y^23+4595152/201*y^21-541178744/603*y^19+
Complex(1)*y^26-11108793920/603*y^13+3644729384/603*y^15+1817507464/603*y^17-\
541178744/603*y^7+4595152/201*y^5+80/603*y^3+1817507464/603*y^9+3644729384/603*
y^11+Complex(460342621/603)*y^10+Complex(-1329344935/603)*y^8+Complex(14141302/
67)*y^6+Complex(75238/603)*y^4+Complex(14017/603)*y^2+Complex(-14141302/67)*y^
20+Complex(1329344935/603)*y^18+Complex(-460342621/603)*y^16+Complex(-\
8743558496/603)*y^14+Complex(8743558496/603)*y^12+Complex(-14017/603)*y^24+
Complex(-75238/603)*y^22)*y^3*polylog(3,-y^2)-65/402*(y^2+1)^6*(Complex(1)*y^16
+Complex(1)*y^18-4*y^17+Complex(-139964)*y^8-24*y^15+Complex(20)*y^4+2716*y^13+
Complex(139964)*y^10-71864*y^11+Complex(-20)*y^14+173360*y^9+Complex(21336)*y^6
-71864*y^7+Complex(-21336)*y^12+2716*y^5+Complex(-1)*y^2-24*y^3+Complex(-1)-4*y
)*y*ln(y^2+1)^2+(65/201*(y^2+1)^6*(Complex(1)*y^16+Complex(1)*y^18-4*y^17+
Complex(-139964)*y^8-24*y^15+Complex(20)*y^4+2716*y^13+Complex(139964)*y^10-\
71864*y^11+Complex(-20)*y^14+173360*y^9+Complex(21336)*y^6-71864*y^7+Complex(-\
21336)*y^12+2716*y^5+Complex(-1)*y^2-24*y^3+Complex(-1)-4*y)*y*ln(y+Complex(1))
+(-5080/603*y+Complex(-1)-5080/603*y^25+80/603*y^23+4595152/201*y^21-541178744/
603*y^19+Complex(1)*y^26-11108793920/603*y^13+3644729384/603*y^15+1817507464/
603*y^17-541178744/603*y^7+4595152/201*y^5+80/603*y^3+1817507464/603*y^9+
3644729384/603*y^11+Complex(460342621/603)*y^10+Complex(-1329344935/603)*y^8+
Complex(14141302/67)*y^6+Complex(75238/603)*y^4+Complex(14017/603)*y^2+Complex(
-14141302/67)*y^20+Complex(1329344935/603)*y^18+Complex(-460342621/603)*y^16+
Complex(-8743558496/603)*y^14+Complex(8743558496/603)*y^12+Complex(-14017/603)*
y^24+Complex(-75238/603)*y^22)*y^3*ln(y)^2+65/402*(y^2+1)^6*(Complex(1)*y^16+
Complex(1)*y^18-4*y^17+Complex(-139964)*y^8-24*y^15+Complex(20)*y^4+2716*y^13+
Complex(139964)*y^10-71864*y^11+Complex(-20)*y^14+173360*y^9+Complex(21336)*y^6
-71864*y^7+Complex(-21336)*y^12+2716*y^5+Complex(-1)*y^2-24*y^3+Complex(-1)-4*y
)*y*ln(y)+65/804*((-146575*Pi+Complex(-20683236701/7020)+Complex(-291797)*ln(
p_inf))*y^11+(-111670490551/17550-97900*ln(p_inf)+Complex(48620)*Pi)*y^10+(
106960*Pi+Complex(12866890051/351)+Complex(215900)*ln(p_inf))*y^15+(84190427674
/1755+470680*ln(p_inf)+Complex(-235340)*Pi)*y^14+(-108940*Pi+Complex(-\
12866890051/351)+Complex(-215900)*ln(p_inf))*y^13+(-111670490551/17550-97900*ln
(p_inf)+Complex(49280)*Pi)*y^18+(145222*Pi+Complex(20683236701/7020)+Complex(
291797)*ln(p_inf))*y^17+(-9456101981/702+201232*ln(p_inf)+Complex(-100352)*Pi)*
y^16+(y^2+1)^4*(Complex(1)*y^16+Complex(1)*y^18-4*y^17+Complex(-139964)*y^8-24*
y^15+Complex(20)*y^4+2716*y^13+Complex(139964)*y^10-71864*y^11+Complex(-20)*y^
14+173360*y^9+Complex(21336)*y^6-71864*y^7+Complex(-21336)*y^12+2716*y^5+
Complex(-1)*y^2-24*y^3+Complex(-1)-4*y)*y*ln(2)-5/2-5/2*y^28+(-10780*Pi+
Complex(623875/54)+Complex(-21406)*ln(p_inf))*y^21+(-61160*ln(p_inf)+1048242503
/1350+Complex(30800)*Pi)*y^20+(26950*Pi+Complex(-4717581173/1404)+Complex(54505
)*ln(p_inf))*y^19+(-3711/130-4*ln(p_inf))*y^2+(Complex(189/52)+Complex(-1)*ln(
p_inf))*y+(Complex(-189/52)+Pi+Complex(1)*ln(p_inf))*y^27+(-4*ln(p_inf)-3711/
130+Complex(4)*Pi)*y^26+(Complex(-117583/1300)+5*Pi+Complex(5)*ln(p_inf))*y^25+
(-40*ln(p_inf)+1074169/3510+Complex(40)*Pi)*y^24+(-10*Pi+Complex(14057177/17550
)+Complex(-10)*ln(p_inf))*y^23+(42825067/1755+2596*ln(p_inf)+Complex(-1210)*Pi)
*y^22+(10626*Pi+Complex(-623875/54)+Complex(21406)*ln(p_inf))*y^7+(42825067/
1755+2596*ln(p_inf)+Complex(-1386)*Pi)*y^6+(Complex(-14057177/17550)+Complex(10
)*ln(p_inf))*y^5+(1074169/3510-40*ln(p_inf))*y^4+(Complex(117583/1300)+Complex(
-5)*ln(p_inf))*y^3+(-27555*Pi+Complex(4717581173/1404)+Complex(-54505)*ln(p_inf
))*y^9+(1048242503/1350-61160*ln(p_inf)+Complex(30360)*Pi)*y^8+(-9456101981/702
+201232*ln(p_inf)+Complex(-100880)*Pi)*y^12-y*(Complex(1)*y^16+Complex(1)*y^18-\
4*y^17+Complex(-139964)*y^8-24*y^15+Complex(20)*y^4+2716*y^13+Complex(139964)*y
^10-71864*y^11+Complex(-20)*y^14+173360*y^9+Complex(21336)*y^6-71864*y^7+
Complex(-21336)*y^12+2716*y^5+Complex(-1)*y^2-24*y^3+Complex(-1)-4*y)*(y^2+1)^4
*ln(b))*(y^2+1)^2)*ln(y^2+1)-65/402*(y^2+1)^3*(-4*y+Complex(-1)+Complex(-4)*y^2
+Complex(4)*y^22+Complex(-14)*y^20+Complex(-64400)*y^18+Complex(1194105)*y^16+
Complex(-5934244)*y^14+Complex(10543104)*y^12+Complex(-6366044)*y^10+Complex(
1042311)*y^8+Complex(-21616)*y^6+Complex(14)*y^4-4*y^23-36*y^21+5704*y^19+
Complex(1)*y^24-8989876*y^13+3040964*y^15-343344*y^17+215760*y^7-440*y^5-36*y^3
-3109180*y^9+9460556*y^11)*y*polylog(2,Complex(1)*y)-65/402*(2*(-4*y+Complex(-1
)+Complex(-4)*y^2+Complex(4)*y^22+Complex(-14)*y^20+Complex(14)*y^4+Complex(-\
42896)*y^18+Complex(635001)*y^16+Complex(-2859172)*y^14+Complex(5271552)*y^12+
Complex(-3290972)*y^10+Complex(483207)*y^8+Complex(-112)*y^6-4*y^23-36*y^21+
4168*y^19+Complex(1)*y^24-4377268*y^13+1503428*y^15-203568*y^17+75984*y^7+1096*
y^5-36*y^3-1571644*y^9+4847948*y^11)*y*ln(y)+((14336*Pi+Complex(266218/3)+
Complex(21356)*ln(p_inf))*y^7+(84631/6+2692*ln(p_inf)+Complex(-1536)*Pi)*y^6+(
14336*Pi+Complex(-266218/3)+Complex(-21356)*ln(p_inf))*y^15+(-755660/3-69148*ln
(p_inf)+Complex(-60928)*Pi)*y^14+(-155648*Pi+Complex(2393207/6)+Complex(118628)
*ln(p_inf))*y^13+(Complex(-227/3)+Complex(2)*ln(p_inf))*y^19+(-224/3-28*ln(
p_inf))*y^18+(Complex(-467/12)+Complex(-19)*ln(p_inf))*y^17+(84631/6+2692*ln(
p_inf)+Complex(1536)*Pi)*y^16+(Complex(-49/12)+Complex(1)*ln(p_inf))*y^21+(-95/
3-4*ln(p_inf))*y^20+(Complex(467/12)+Complex(19)*ln(p_inf))*y^5+(-224/3-28*ln(
p_inf))*y^4+(Complex(227/3)+Complex(-2)*ln(p_inf))*y^3+(-95/3-4*ln(p_inf))*y^2+
(Complex(49/12)+Complex(-1)*ln(p_inf))*y+(Complex(265216)*Pi+101496*ln(p_inf)+
326573)*y^12+(Complex(-265216)*Pi+101496*ln(p_inf)+326573)*y^10+(-155648*Pi+
Complex(-2393207/6)+Complex(-118628)*ln(p_inf))*y^9+(-755660/3-69148*ln(p_inf)+
Complex(60928)*Pi)*y^8+315392*Pi*y^11+(y^2+1)*(Complex(1)*y^16+Complex(1)*y^18-\
4*y^17+Complex(-139964)*y^8-24*y^15+Complex(20)*y^4+2716*y^13+Complex(139964)*y
^10-71864*y^11+Complex(-20)*y^14+173360*y^9+Complex(21336)*y^6-71864*y^7+
Complex(-21336)*y^12+2716*y^5+Complex(-1)*y^2-24*y^3+Complex(-1)-4*y)*y*ln(2)-5
/2-5/2*y^22-y*(Complex(1)*y^16+Complex(1)*y^18-4*y^17+Complex(-139964)*y^8-24*y
^15+Complex(20)*y^4+2716*y^13+Complex(139964)*y^10-71864*y^11+Complex(-20)*y^14
+173360*y^9+Complex(21336)*y^6-71864*y^7+Complex(-21336)*y^12+2716*y^5+Complex(
-1)*y^2-24*y^3+Complex(-1)-4*y)*(y^2+1)*ln(b))*(y^2+1)^2)*(y^2+1)^3*ln(y+
Complex(1))-1/2*(-5080/603*y+Complex(-1)-5080/603*y^25+80/603*y^23+4595152/201*
y^21-541178744/603*y^19+Complex(1)*y^26-11108793920/603*y^13+3644729384/603*y^
15+1817507464/603*y^17-541178744/603*y^7+4595152/201*y^5+80/603*y^3+1817507464/
603*y^9+3644729384/603*y^11+Complex(460342621/603)*y^10+Complex(-1329344935/603
)*y^8+Complex(14141302/67)*y^6+Complex(75238/603)*y^4+Complex(14017/603)*y^2+
Complex(-14141302/67)*y^20+Complex(1329344935/603)*y^18+Complex(-460342621/603)
*y^16+Complex(-8743558496/603)*y^14+Complex(8743558496/603)*y^12+Complex(-14017
/603)*y^24+Complex(-75238/603)*y^22)*y^3*ln(y)^3-1/2*y^2*((Complex(-47348252054
/9045)+Complex(-460342621/603)*ln(p_inf))*y^17+(163126993637/9045+3644729384/
603*ln(p_inf))*y^16+(Complex(-461137028789/9045)+Complex(-8743558496/603)*ln(
p_inf))*y^15+(-129291068488/1809-11108793920/603*ln(p_inf))*y^14+(Complex(1)*ln
(p_inf)+Complex(763/402))*y^27+(-5080/603*ln(p_inf)-32686/1809)*y^26+(Complex(-\
219815/3618)+Complex(-14017/603)*ln(p_inf))*y^25+(80/603*ln(p_inf)-822628/1809)
*y^24+(Complex(24252467/3618)+Complex(-75238/603)*ln(p_inf))*y^23+(973266518/
9045+4595152/201*ln(p_inf))*y^22+(Complex(-2796987389/3618)+Complex(-14141302/
67)*ln(p_inf))*y^21+(-541178744/603*ln(p_inf)-28248130057/9045)*y^20+(Complex(
4694503577/603)+Complex(1329344935/603)*ln(p_inf))*y^19+(34530645884/3015+
1817507464/603*ln(p_inf))*y^18+(Complex(567825032579/9045)+Complex(8743558496/
603)*ln(p_inf))*y^13+(289837879466/9045+3644729384/603*ln(p_inf))*y^12+(
Complex(-43855488797/18090)+Complex(460342621/603)*ln(p_inf))*y^11+(10733518814
/1005+1817507464/603*ln(p_inf))*y^10+(Complex(-1290765173/134)+Complex(-\
1329344935/603)*ln(p_inf))*y^9+(-40530073606/9045-541178744/603*ln(p_inf))*y^8-
(-5080/603*y+Complex(-1)-5080/603*y^25+80/603*y^23+4595152/201*y^21-541178744/
603*y^19+Complex(1)*y^26-11108793920/603*y^13+3644729384/603*y^15+1817507464/
603*y^17-541178744/603*y^7+4595152/201*y^5+80/603*y^3+1817507464/603*y^9+
3644729384/603*y^11+Complex(460342621/603)*y^10+Complex(-1329344935/603)*y^8+
Complex(14141302/67)*y^6+Complex(75238/603)*y^4+Complex(14017/603)*y^2+Complex(
-14141302/67)*y^20+Complex(1329344935/603)*y^18+Complex(-460342621/603)*y^16+
Complex(-8743558496/603)*y^14+Complex(8743558496/603)*y^12+Complex(-14017/603)*
y^24+Complex(-75238/603)*y^22)*y*ln(b)+(-5080/603*y+Complex(-1)-5080/603*y^25+
80/603*y^23+4595152/201*y^21-541178744/603*y^19+Complex(1)*y^26-11108793920/603
*y^13+3644729384/603*y^15+1817507464/603*y^17-541178744/603*y^7+4595152/201*y^5
+80/603*y^3+1817507464/603*y^9+3644729384/603*y^11+Complex(460342621/603)*y^10+
Complex(-1329344935/603)*y^8+Complex(14141302/67)*y^6+Complex(75238/603)*y^4+
Complex(14017/603)*y^2+Complex(-14141302/67)*y^20+Complex(1329344935/603)*y^18+
Complex(-460342621/603)*y^16+Complex(-8743558496/603)*y^14+Complex(8743558496/
603)*y^12+Complex(-14017/603)*y^24+Complex(-75238/603)*y^22)*y*ln(2)+(Complex(
21669297931/18090)+Complex(14141302/67)*ln(p_inf))*y^7+(1354263554/9045+4595152
/201*ln(p_inf))*y^6+(Complex(42937931/18090)+Complex(75238/603)*ln(p_inf))*y^5+
(2296211/1809+80/603*ln(p_inf))*y^4+(Complex(1906232/9045)+Complex(14017/603)*
ln(p_inf))*y^3+(-45148/1809-5080/603*ln(p_inf))*y^2+(Complex(8779/3015)+
Complex(-1)*ln(p_inf))*y-485/603)*ln(y)^2-175/9648*y*(-78/35*Pi+Complex(-1)+(
702/35*Pi+Complex(1))*y^30+(-2539152896/15*Pi^2+32573924288/225+Complex(-\
82331808/7)*Pi)*y^15+(8922/175+776/35*ln(p_inf)+Complex(2808/35)*Pi)*y^29+(-638
/175-776/35*ln(p_inf)+Complex(312/35)*Pi)*y+(Complex(790787/2625)+Complex(-1608
/175)*Pi^2+Complex(116012/875)*ln(p_inf)-78/5*Pi)*y^2+(Complex(31344323/7875)+
Complex(112136/525)*Pi^2+Complex(516836/125)*ln(p_inf)-78/35*Pi)*y^4+(-8128/105
*Pi^2+2611904/1575-33232/175*ln(p_inf)+Complex(3744/35)*Pi)*y^3+(128/105*Pi^2+
3523582/45+503512/25*ln(p_inf)+Complex(94224/35)*Pi)*y^5+(Complex(-514471571/
1125)+Complex(-60618312/875)*ln(p_inf)+Complex(601904/525)*Pi^2-4453098/35*Pi)*
y^6+(Complex(319884511931/7875)+Complex(14758582648/875)*ln(p_inf)+Complex(
48484464/25)*Pi^2+177238854/35*Pi)*y^8+(36761216/175*Pi^2+9371894096/1125+
2485636896/875*ln(p_inf)+Complex(-5932368/5)*Pi)*y^7+(-4329429952/525*Pi^2-\
255387699598/2625-41322115064/875*ln(p_inf)+Complex(410834112/35)*Pi)*y^9+(
Complex(-150114800333/1575)+Complex(-10694260652/175)*ln(p_inf)-473913102/35*Pi
+Complex(-2126951896/105)*Pi^2)*y^10+(Complex(-4248891990043/7875)-985008258/35
*Pi+Complex(-40544632988/175)*ln(p_inf)+Complex(3682740968/525)*Pi^2)*y^12+(
14540059712/525*Pi^2-917342526584/7875-19024101136/875*ln(p_inf)+Complex(
34783008/35)*Pi)*y^11+(829103106/35*Pi+Complex(72771606587/125)+Complex(
61842748048/175)*ln(p_inf)+Complex(69948467968/525)*Pi^2)*y^14+(729102052718/
875+368838108344/875*ln(p_inf)+29157835072/525*Pi^2+Complex(-1474139784/35)*Pi)
*y^13+(1143337806/35*Pi+Complex(5917175467211/7875)+Complex(61842748048/175)*ln
(p_inf)+Complex(-69948467968/525)*Pi^2)*y^16+(Complex(-989385168011/2625)-\
457267278/35*Pi+Complex(-40544632988/175)*ln(p_inf)+Complex(-3682740968/525)*Pi
^2)*y^18+(29157835072/525*Pi^2-368838108344/875*ln(p_inf)-6124221178634/7875+
Complex(1002324024/35)*Pi)*y^17+(14540059712/525*Pi^2+19024101136/875*ln(p_inf)
+39809018608/7875+Complex(5539872/35)*Pi)*y^19+(Complex(-184291614847/1575)-\
240879522/35*Pi+Complex(-10694260652/175)*ln(p_inf)+Complex(2126951896/105)*Pi^
2)*y^20+(Complex(5839958911/225)+183206634/35*Pi+Complex(14758582648/875)*ln(
p_inf)+Complex(-48484464/25)*Pi^2)*y^22+(-4329429952/525*Pi^2+41322115064/875*
ln(p_inf)+626011566638/7875+Complex(-39102336/5)*Pi)*y^21+(-30221682224/7875-\
2485636896/875*ln(p_inf)+36761216/175*Pi^2+Complex(76564176/35)*Pi)*y^23+(
Complex(1368889/1575)-18016518/35*Pi+Complex(-60618312/875)*ln(p_inf)+Complex(-\
601904/525)*Pi^2)*y^24+(Complex(4604023/525)+702/35*Pi+Complex(516836/125)*ln(
p_inf)+Complex(-112136/525)*Pi^2)*y^26+(-2795186/105-503512/25*ln(p_inf)+128/
105*Pi^2+Complex(-1660464/35)*Pi)*y^25+(702/5*Pi+Complex(116012/875)*ln(p_inf)+
Complex(154333/525)+Complex(1608/175)*Pi^2)*y^28+(-8128/105*Pi^2+309752/525+
33232/175*ln(p_inf)+Complex(33696/35)*Pi)*y^27-116012/875*y*(Complex(1)*y^25+
Complex(1)*y+50/299*y^26+36690/29003*y^24+10947495570/29003*y^18-4442420/29003*
y^22-616966804/29003*y^20-6616773600/2231*y^14-6191470286/29003*y^16-\
10947495570/29003*y^8+616966804/29003*y^6+4442420/29003*y^4-36690/29003*y^2+
6616773600/2231*y^12+6191470286/29003*y^10+Complex(-17073501515/29003)*y^9+
Complex(3705675700/29003)*y^7+Complex(-16030038/29003)*y^5+Complex(875460/29003
)*y^3+Complex(3705675700/29003)*y^19+Complex(-17073501515/29003)*y^17+Complex(-\
33607289720/29003)*y^15+Complex(110910724780/29003)*y^13+Complex(-33607289720/
29003)*y^11+Complex(875460/29003)*y^23+Complex(-16030038/29003)*y^21-50/299)*(y
^2+1)*ln(b)+116012/875*y*(Complex(1)*y^25+Complex(1)*y+50/299*y^26+36690/29003*
y^24+10947495570/29003*y^18-4442420/29003*y^22-616966804/29003*y^20-6616773600/
2231*y^14-6191470286/29003*y^16-10947495570/29003*y^8+616966804/29003*y^6+
4442420/29003*y^4-36690/29003*y^2+6616773600/2231*y^12+6191470286/29003*y^10+
Complex(-17073501515/29003)*y^9+Complex(3705675700/29003)*y^7+Complex(-16030038
/29003)*y^5+Complex(875460/29003)*y^3+Complex(3705675700/29003)*y^19+Complex(-\
17073501515/29003)*y^17+Complex(-33607289720/29003)*y^15+Complex(110910724780/
29003)*y^13+Complex(-33607289720/29003)*y^11+Complex(875460/29003)*y^23+
Complex(-16030038/29003)*y^21-50/299)*(y^2+1)*ln(2))*ln(y)-175/9648*y*(-78/35*
Pi+Complex(-1)+(Complex(70649566/315)-238524/5*Pi)*y^20+(17309613464/7875+
Complex(954096/7)*Pi)*y^19+(Complex(-2451775693/315)+850278/7*Pi)*y^18+(-\
14983048618/1125+Complex(1527240/7)*Pi)*y^17+(22760166/35*Pi+Complex(7076101843
/1575))*y^16+(-9852547472/315+Complex(-15696096/35)*Pi)*y^15+(3368040/7*Pi+
Complex(25236064676/315))*y^14+(163271472368/1575+Complex(-1048944)*Pi)*y^13+(
Complex(-25236064676/315)-3368040/7*Pi)*y^12+(-9852547472/315+Complex(-15696096
/35)*Pi)*y^11+(Complex(-7076101843/1575)-22760166/35*Pi)*y^10+(-14983048618/
1125+Complex(1527240/7)*Pi)*y^9+(Complex(1)+78/35*Pi)*y^26+(Complex(312/35)*Pi+
4142/175)*y^25+(Complex(-4937/875)+78/7*Pi)*y^24+(Complex(624/7)*Pi+1696024/
1575)*y^23+(Complex(18939002/7875)-156/7*Pi)*y^22+(Complex(2451775693/315)-\
850278/7*Pi)*y^8+(17309613464/7875+Complex(954096/7)*Pi)*y^7+(Complex(-70649566
/315)+238524/5*Pi)*y^6+(37269464/1575+Complex(-202488/35)*Pi)*y^5+(Complex(-\
18939002/7875)+156/7*Pi)*y^4+(Complex(624/7)*Pi+1696024/1575)*y^3+(Complex(4937
/875)-78/7*Pi)*y^2+(Complex(312/35)*Pi+4142/175)*y+(37269464/1575+Complex(-\
202488/35)*Pi)*y^21)*(y^2+1)^2*ln(2)+175/9648*y*(-78/35*Pi+Complex(-1)+(
Complex(70649566/315)-238524/5*Pi)*y^20+(17309613464/7875+Complex(954096/7)*Pi)
*y^19+(Complex(-2451775693/315)+850278/7*Pi)*y^18+(-14983048618/1125+Complex(
1527240/7)*Pi)*y^17+(22760166/35*Pi+Complex(7076101843/1575))*y^16+(-9852547472
/315+Complex(-15696096/35)*Pi)*y^15+(3368040/7*Pi+Complex(25236064676/315))*y^
14+(163271472368/1575+Complex(-1048944)*Pi)*y^13+(Complex(-25236064676/315)-\
3368040/7*Pi)*y^12+(-9852547472/315+Complex(-15696096/35)*Pi)*y^11+(Complex(-\
7076101843/1575)-22760166/35*Pi)*y^10+(-14983048618/1125+Complex(1527240/7)*Pi)
*y^9+(Complex(1)+78/35*Pi)*y^26+(Complex(312/35)*Pi+4142/175)*y^25+(Complex(-\
4937/875)+78/7*Pi)*y^24+(Complex(624/7)*Pi+1696024/1575)*y^23+(Complex(18939002
/7875)-156/7*Pi)*y^22+(Complex(2451775693/315)-850278/7*Pi)*y^8+(17309613464/
7875+Complex(954096/7)*Pi)*y^7+(Complex(-70649566/315)+238524/5*Pi)*y^6+(
37269464/1575+Complex(-202488/35)*Pi)*y^5+(Complex(-18939002/7875)+156/7*Pi)*y^
4+(Complex(624/7)*Pi+1696024/1575)*y^3+(Complex(4937/875)-78/7*Pi)*y^2+(
Complex(312/35)*Pi+4142/175)*y+(37269464/1575+Complex(-202488/35)*Pi)*y^21)*(y^
2+1)^2*ln(b)+(-5080/603*y+Complex(-1)-5080/603*y^25+80/603*y^23+4595152/201*y^
21-541178744/603*y^19+Complex(1)*y^26-11108793920/603*y^13+3644729384/603*y^15+
1817507464/603*y^17-541178744/603*y^7+4595152/201*y^5+80/603*y^3+1817507464/603
*y^9+3644729384/603*y^11+Complex(460342621/603)*y^10+Complex(-1329344935/603)*y
^8+Complex(14141302/67)*y^6+Complex(75238/603)*y^4+Complex(14017/603)*y^2+
Complex(-14141302/67)*y^20+Complex(1329344935/603)*y^18+Complex(-460342621/603)
*y^16+Complex(-8743558496/603)*y^14+Complex(8743558496/603)*y^12+Complex(-14017
/603)*y^24+Complex(-75238/603)*y^22)*y^3*Zeta(3)-65/804*(y^2+1)*((-843330*Pi+
Complex(5004380012/1755)+Complex(10760442178/585)*Pi^2)*y^15+Complex(5/2)*Pi-\
229/52*y^30+(-371/117*Pi^2+(Complex(2)*ln(p_inf)+Complex(20/3))*Pi+2071/390*ln(
p_inf)-105491/1404)*y^28+(Complex(4931/450)*Pi^2+Pi*(3*ln(p_inf)+38)+Complex(
327146/2925)+Complex(-677/650)*ln(p_inf))*y^27+(-7357/195*Pi^2+(Complex(22)*ln(
p_inf)+Complex(134))*Pi+866651/3510*ln(p_inf)-967973/2340)*y^26+(Complex(-\
8873323/975)*Pi^2+(229405/3+10708*ln(p_inf))*Pi+Complex(-774553756/8775)+
Complex(-49588282/975)*ln(p_inf))*y^7+(399653702/2925*Pi^2+(Complex(751777/6)+
Complex(29282)*ln(p_inf))*Pi+1885610723/2925+1457996732/2925*ln(p_inf))*y^8+(
Complex(82896821/117)*Pi^2+(315495/4-33099/2*ln(p_inf))*Pi+Complex(13470976783/
7020)+Complex(793708709/468)*ln(p_inf))*y^9+(-377938619/195*Pi^2+(Complex(
1631272/3)+Complex(79530)*ln(p_inf))*Pi-9217062841/3900-43785863431/17550*ln(
p_inf))*y^10+(Complex(-3296635603/1170)*Pi^2+(-1700252/3-173151*ln(p_inf))*Pi+
Complex(1325228066/585)+Complex(2591388311/3510)*ln(p_inf))*y^11+(2089476643/
2925*Pi^2+(Complex(-51666)*ln(p_inf)+Complex(403318))*Pi-99842992853/7020-\
58532504521/5850*ln(p_inf))*y^12+(Complex(-3545367647/585)*Pi^2+(-4053337/3-\
507697/2*ln(p_inf))*Pi+Complex(-1828730681767/70200)+Complex(-133256425223/7020
)*ln(p_inf))*y^13+(43706984/3*Pi^2+(Complex(-335956)*ln(p_inf)+Complex(-2243390
/3))*Pi+18352180543/780+28502183752/1755*ln(p_inf))*y^14+(-42772328/3*Pi^2+(
Complex(-8019343/6)+Complex(-335956)*ln(p_inf))*Pi+7135408132/351+28502183752/
1755*ln(p_inf))*y^16+(Complex(-3401681702/585)*Pi^2+(3844081/12+507697/2*ln(
p_inf))*Pi+Complex(26601734071/975)+Complex(133256425223/7020)*ln(p_inf))*y^17+
(-1978876543/2925*Pi^2+(Complex(-51666)*ln(p_inf)+Complex(-612283))*Pi-\
603366335711/35100-58532504521/5850*ln(p_inf))*y^18+(Complex(-3103747063/1170)*
Pi^2+(1585553/3+173151*ln(p_inf))*Pi+Complex(-7074201206/1755)+Complex(-\
2591388311/3510)*ln(p_inf))*y^19+(Complex(-19925923/975)*Pi^2+(-30439/3-10708*
ln(p_inf))*Pi+Complex(84825296/975)+Complex(49588282/975)*ln(p_inf))*y^23+(-97/
117*Pi^2+(Complex(2)*ln(p_inf)+Complex(119/3))*Pi+793/180+2071/390*ln(p_inf))*y
^2+(Complex(28207/195)*Pi^2+(-63/4-5/2*ln(p_inf))*Pi+Complex(5161269/1300)+
Complex(18894569/35100)*ln(p_inf))*y^25+((55/12-1/2*ln(p_inf))*Pi+Complex(-125/
26)+Complex(-35/156)*ln(p_inf))*y+(-486186902/2925*Pi^2+(Complex(222305/3)+
Complex(29282)*ln(p_inf))*Pi+25022596397/35100+1457996732/2925*ln(p_inf))*y^22+
(Complex(84410684/117)*Pi^2+(273247/2+33099/2*ln(p_inf))*Pi+Complex(-3228214967
/1560)+Complex(-793708709/468)*ln(p_inf))*y^21+(Complex(1)*Pi^2+(8/3+1/2*ln(
p_inf))*Pi+Complex(17393/4680)+Complex(35/156)*ln(p_inf))*y^29+(137702/585*Pi^2
+(Complex(-1278)*ln(p_inf)+Complex(-14177))*Pi+888047/156+3247124/585*ln(p_inf)
)*y^6+(-1223/195*Pi^2+(Complex(22)*ln(p_inf)+Complex(163))*Pi+12377/52+866651/
3510*ln(p_inf))*y^4+(Complex(29182/195)*Pi^2+(359/2+5/2*ln(p_inf))*Pi+Complex(-\
18581509/7800)+Complex(-18894569/35100)*ln(p_inf))*y^5+(361663919/195*Pi^2+(
Complex(79530)*ln(p_inf)+Complex(149377/3))*Pi-43785863431/17550*ln(p_inf)-\
2688764837/1300)*y^20+(620458/585*Pi^2+(Complex(-1278)*ln(p_inf)+Complex(3509/2
))*Pi+3247124/585*ln(p_inf)+18693319/1755)*y^24+(Complex(2231/450)*Pi^2+(99-3*
ln(p_inf))*Pi+Complex(-962366/8775)+Complex(677/650)*ln(p_inf))*y^3))/b^4/(y^2+
1)^17*p_inf^2;


==> anc/W_even_hered_leq6_meqm2.mpl <==
W_even_hered_y_2_meqm2_fin := 256/1287*(-y+Complex(1))^4*mu*((-3/16+Complex(34/
5)*y^3+Complex(128/5)*y^5+Complex(34/5)*y^7+Complex(1)*y^9+Complex(1)*y-629/40*
y^6+629/40*y^4+53/80*y^2+3/16*y^10-53/80*y^8)*ln(y^2+1)+(Complex(-64/5)*y^5+
Complex(-17/5)*y^3+Complex(-1/2)*y^9+Complex(-1/2)*y+Complex(-17/5)*y^7-3/32*y^
10+53/160*y^8+629/80*y^6-629/80*y^4-53/160*y^2+3/32)*ln(2)+(Complex(1/2)*y+
Complex(17/5)*y^7+Complex(64/5)*y^5+Complex(17/5)*y^3+Complex(1/2)*y^9+3/32*y^
10-53/160*y^8-629/80*y^6+629/80*y^4+53/160*y^2-3/32)*ln(b)+(Complex(-64/5)*y^5+
Complex(-17/5)*y^3+Complex(-1/2)*y^9+Complex(-1/2)*y+Complex(-17/5)*y^7-3/32*y^
10+53/160*y^8+629/80*y^6-629/80*y^4-53/160*y^2+3/32)*ln(y)+Complex(-3/16)*y^11+
(267/320-3/32*ln(p_inf))*y^10+(Complex(-1/2)*ln(p_inf)+Complex(-7/240))*y^9+(
4669/960+53/160*ln(p_inf))*y^8+(Complex(-17/5)*ln(p_inf)+Complex(-191/240))*y^7
+(36307/960+629/80*ln(p_inf))*y^6+(Complex(-1949/60)+Complex(-64/5)*ln(p_inf))*
y^5+(-13159/960-629/80*ln(p_inf))*y^4+(Complex(-237/40)+Complex(-17/5)*ln(p_inf
))*y^3+(-19/80-53/160*ln(p_inf))*y^2+(Complex(-9/16)+Complex(-1/2)*ln(p_inf))*y
+3/32*ln(p_inf)+3/32)*y^2*13^(1/2)*Pi^(1/2)/(y^2+1)^9/b^2*p_inf^5-7360/9009*(-y
+Complex(1))^4*mu*y^2*13^(1/2)*((-21/115+Complex(4892/575)*y^3+Complex(20091/
575)*y^5+Complex(32808/575)*y^7+Complex(20091/575)*y^9+Complex(1)*y+21/115*y^14
-251/575*y^12+117843/575*y^6+10469/575*y^4+251/575*y^2-10469/575*y^10-117843/
575*y^8+Complex(1)*y^13+Complex(4892/575)*y^11)*ln(y^2+1)+(Complex(-1/2)*y+251/
1150*y^12+10469/1150*y^10+117843/1150*y^8-117843/1150*y^6-10469/1150*y^4-251/
1150*y^2+Complex(-20091/1150)*y^5+Complex(-2446/575)*y^3+Complex(-20091/1150)*y
^9+Complex(-16404/575)*y^7+Complex(-1/2)*y^13+Complex(-2446/575)*y^11+21/230-21
/230*y^14)*ln(2)+(Complex(1/2)*y+21/230*y^14-251/1150*y^12-10469/1150*y^10-\
117843/1150*y^8+117843/1150*y^6+10469/1150*y^4+251/1150*y^2+Complex(16404/575)*
y^7+Complex(20091/1150)*y^5+Complex(2446/575)*y^3+Complex(20091/1150)*y^9+
Complex(1/2)*y^13+Complex(2446/575)*y^11-21/230)*ln(b)+(Complex(-1/2)*y+251/
1150*y^12+10469/1150*y^10+117843/1150*y^8-117843/1150*y^6-10469/1150*y^4-251/
1150*y^2+Complex(-20091/1150)*y^5+Complex(-2446/575)*y^3+Complex(-20091/1150)*y
^9+Complex(-16404/575)*y^7+Complex(-1/2)*y^13+Complex(-2446/575)*y^11+21/230-21
/230*y^14)*ln(y)+(1191/9200-21/230*ln(p_inf))*y^14+(Complex(1483/3450)+Complex(
-1/2)*ln(p_inf))*y^13+(319/1104+251/1150*ln(p_inf))*y^12+(Complex(-2446/575)*ln
(p_inf)+Complex(-1967/3450))*y^11+(128779/9200+10469/1150*ln(p_inf))*y^10+(
Complex(-20091/1150)*ln(p_inf)+Complex(-212593/6900))*y^9+(11499587/27600+
117843/1150*ln(p_inf))*y^8+(Complex(-16404/575)*ln(p_inf)+Complex(-66743/575))*
y^7+(-6510523/27600-117843/1150*ln(p_inf))*y^6+(Complex(-144163/3450)+Complex(-\
20091/1150)*ln(p_inf))*y^5+(-457501/27600-10469/1150*ln(p_inf))*y^4+(Complex(-\
8477/1150)+Complex(-2446/575)*ln(p_inf))*y^3+(-1769/9200-251/1150*ln(p_inf))*y^
2+(Complex(-289/460)+Complex(-1/2)*ln(p_inf))*y+21/230*ln(p_inf)+189/1840)*Pi^(
1/2)/(y^2+1)^11/b^2*p_inf^7;
W_even_hered_y_3_meqm2_fin := -128/429*mu*y^2*13^(1/2)*(1641/4*Pi^2*y^9+ln(y)*y
*(Complex(-357)*y^5+1/2*y^16+Complex(23)*y^13+39/5*y^14+Complex(-1)*y+259/5*y^
12+Complex(-3865)*y^9+1783*y^10+Complex(1)*y^15-4923*y^8+Complex(357)*y^11+1783
*y^6+Complex(3865)*y^7+259/5*y^4+Complex(-23)*y^3+39/5*y^2+1/2)*ln(y^2+1)-1/2*y
*(Complex(-357)*y^5+1/2*y^16+Complex(23)*y^13+39/5*y^14+Complex(-1)*y+259/5*y^
12+Complex(-3865)*y^9+1783*y^10+Complex(1)*y^15-4923*y^8+Complex(357)*y^11+1783
*y^6+Complex(3865)*y^7+259/5*y^4+Complex(-23)*y^3+39/5*y^2+1/2)*ln(y)^2+1/8*(
Complex(-10730)*y^8+Complex(3211)*y^6-9/10*y^15+Complex(81/5)*y^14-25/2*y^13+
Complex(81/5)*y^2-2701/10*y^11+Complex(956/5)*y^4+16283/2*y^9+Complex(3211)*y^
10-16283/2*y^7+Complex(956/5)*y^12+2701/10*y^5+Complex(1)*y^16+25/2*y^3+
Complex(1)+9/10*y)*(y^2+1)*ln(2)+1/2*y*(Complex(-357)*y^5+1/2*y^16+Complex(23)*
y^13+39/5*y^14+Complex(-1)*y+259/5*y^12+Complex(-3865)*y^9+1783*y^10+Complex(1)
*y^15-4923*y^8+Complex(357)*y^11+1783*y^6+Complex(3865)*y^7+259/5*y^4+Complex(-\
23)*y^3+39/5*y^2+1/2)*polylog(2,-y^2)+(-1/2*y*(Complex(-357)*y^5+1/2*y^16+
Complex(23)*y^13+39/5*y^14+Complex(-1)*y+259/5*y^12+Complex(-3865)*y^9+1783*y^
10+Complex(1)*y^15-4923*y^8+Complex(357)*y^11+1783*y^6+Complex(3865)*y^7+259/5*
y^4+Complex(-23)*y^3+39/5*y^2+1/2)*ln(2)+1/2*y*(Complex(-357)*y^5+1/2*y^16+
Complex(23)*y^13+39/5*y^14+Complex(-1)*y+259/5*y^12+Complex(-3865)*y^9+1783*y^
10+Complex(1)*y^15-4923*y^8+Complex(357)*y^11+1783*y^6+Complex(3865)*y^7+259/5*
y^4+Complex(-23)*y^3+39/5*y^2+1/2)*ln(b)+Complex(1/8)+Complex(-1/8)*y^18+(-21/
80-1/4*ln(p_inf))*y^17+(Complex(-1/2)*ln(p_inf)+Complex(-46/15))*y^16+(-39/10*
ln(p_inf)-619/120)*y^15+(Complex(-23/2)*ln(p_inf)+Complex(-6037/120))*y^14+(-\
259/10*ln(p_inf)-451/30)*y^13+(Complex(-357/2)*ln(p_inf)+Complex(-103189/120))*
y^12+(-1783/2*ln(p_inf)-401621/120)*y^11+(Complex(3865/2)*ln(p_inf)+Complex(
53553/8))*y^10+(4923/2*ln(p_inf)+333597/40)*y^9+(Complex(-3865/2)*ln(p_inf)+
Complex(-53553/8))*y^8+(-1783/2*ln(p_inf)-401621/120)*y^7+(Complex(357/2)*ln(
p_inf)+Complex(103189/120))*y^6+(-259/10*ln(p_inf)-451/30)*y^5+(Complex(23/2)*
ln(p_inf)+Complex(6037/120))*y^4+(-39/10*ln(p_inf)-619/120)*y^3+(Complex(1/2)*
ln(p_inf)+Complex(46/15))*y^2+(-21/80-1/4*ln(p_inf))*y)*ln(y)+(Complex(23/12)*
Pi^2+Complex(1037/40)*ln(p_inf)+Complex(4067/144))*y^4+(67/40*ln(p_inf)+5777/
720-13/20*Pi^2)*y^3+(Complex(1/12)*Pi^2+Complex(43/20)*ln(p_inf)+Complex(1463/
720))*y^2+(-1413/40*ln(p_inf)-83611/720-259/60*Pi^2)*y^13+(Complex(-119/4)*Pi^2
+Complex(17011/40)*ln(p_inf)+Complex(509429/720))*y^12+(39357/40*ln(p_inf)+
1039123/720-1783/12*Pi^2)*y^11+(Complex(-1/12)*Pi^2+Complex(43/20)*ln(p_inf)+
Complex(1463/720))*y^16+(-67/40*ln(p_inf)-5777/720-13/20*Pi^2)*y^15+(Complex(-\
23/12)*Pi^2+Complex(1037/40)*ln(p_inf)+Complex(4067/144))*y^14+(Complex(1/8)+
Complex(1/8)*ln(p_inf))*y^18+(-9/80*ln(p_inf)-77/160-1/24*Pi^2)*y^17+(-39357/40
*ln(p_inf)-1039123/720-1783/12*Pi^2)*y^7+(Complex(119/4)*Pi^2+Complex(17011/40)
*ln(p_inf)+Complex(509429/720))*y^6+(1413/40*ln(p_inf)+83611/720-259/60*Pi^2)*y
^5+(77/160+9/80*ln(p_inf)-1/24*Pi^2)*y+(Complex(-7519/8)*ln(p_inf)+Complex(-\
104973/80)+Complex(3865/12)*Pi^2)*y^10+(Complex(-7519/8)*ln(p_inf)+Complex(-\
104973/80)+Complex(-3865/12)*Pi^2)*y^8+Complex(1/8)+Complex(1/8)*ln(p_inf)-1/8*
(Complex(-10730)*y^8+Complex(3211)*y^6-9/10*y^15+Complex(81/5)*y^14-25/2*y^13+
Complex(81/5)*y^2-2701/10*y^11+Complex(956/5)*y^4+16283/2*y^9+Complex(3211)*y^
10-16283/2*y^7+Complex(956/5)*y^12+2701/10*y^5+Complex(1)*y^16+25/2*y^3+
Complex(1)+9/10*y)*(y^2+1)*ln(b))*Pi^(1/2)/(y^2+1)^11/b^3*p_inf^3+32/429*mu*y*
13^(1/2)*(-y*(Complex(-1)+Complex(1)*y^22+(5534456/35*ln(p_inf)+65326691/105)*y
^13+(Complex(-2311552/7)*ln(p_inf)+Complex(-127378616/105))*y^12+(-2944800/7*ln
(p_inf)-10543488/7)*y^11+(Complex(2311552/7)*ln(p_inf)+Complex(126174392/105))*
y^10+(5534456/35*ln(p_inf)+64638563/105)*y^9+(Complex(-264024/7)*ln(p_inf)+
Complex(-6155543/35))*y^8+(204928/35*ln(p_inf)+656564/105)*y^7+(Complex(-34856/
7)*ln(p_inf)+Complex(-269654/15))*y^6+(26118/35*ln(p_inf)+20726/35)*y^5+(
Complex(-2218/7)*ln(p_inf)+Complex(-201919/210))*y^4+(3616/35*ln(p_inf)+2564/21
)*y^3+(Complex(-90/7)*ln(p_inf)+Complex(-2973/70))*y^2+(193/35+6*ln(p_inf))*y+(
193/35+6*ln(p_inf))*y^21+(Complex(90/7)*ln(p_inf)+Complex(2973/70))*y^20+(3616/
35*ln(p_inf)+2564/21)*y^19+(Complex(2218/7)*ln(p_inf)+Complex(201919/210))*y^18
+(26118/35*ln(p_inf)+20726/35)*y^17+(Complex(34856/7)*ln(p_inf)+Complex(281942/
15))*y^16+(204928/35*ln(p_inf)+1000628/105)*y^15+(Complex(264024/7)*ln(p_inf)+
Complex(6069527/35))*y^14+90/7*y*(Complex(14668/5)*y^13+7/15*y^20+Complex(-\
17428/45)*y^5+1808/225*y^18+Complex(-1)*y+1451/25*y^16+Complex(1109/45)*y^17+
102464/225*y^14+Complex(1155776/45)*y^9+2767228/225*y^12+Complex(17428/45)*y^15
-32720*y^10+Complex(-1155776/45)*y^11+2767228/225*y^8+Complex(-14668/5)*y^7+
102464/225*y^6+Complex(-1109/45)*y^3+1451/25*y^4+Complex(1)*y^19+1808/225*y^2+7
/15)*ln(2)-90/7*y*(Complex(14668/5)*y^13+7/15*y^20+Complex(-17428/45)*y^5+1808/
225*y^18+Complex(-1)*y+1451/25*y^16+Complex(1109/45)*y^17+102464/225*y^14+
Complex(1155776/45)*y^9+2767228/225*y^12+Complex(17428/45)*y^15-32720*y^10+
Complex(-1155776/45)*y^11+2767228/225*y^8+Complex(-14668/5)*y^7+102464/225*y^6+
Complex(-1109/45)*y^3+1451/25*y^4+Complex(1)*y^19+1808/225*y^2+7/15)*ln(b))*ln(
y)+(Complex(588/5)*y^5+3/2*y^18+Complex(588/5)*y^13+169/10*y^16+Complex(1)*y+
438/5*y^14+Complex(1)*y^17+882/5*y^12+Complex(-4410)*y^9+3381*y^10+Complex(72/5
)*y^15-3381*y^8+Complex(1176)*y^11-882/5*y^6+Complex(1176)*y^7-438/5*y^4+
Complex(72/5)*y^3-169/10*y^2-3/2)*(y^2+1)^3*ln(y+Complex(1))+490800/7*Pi^2*y^12
+(Complex(44004/7)*Pi^2+Complex(415392/5)*ln(p_inf)+Complex(3075844/21)-1287/5*
Pi)*y^9+(Complex(-67331/1260)+819/10*Pi+Complex(-1109/21)*Pi^2+Complex(19097/70
)*ln(p_inf))*y^19+(-4353/35*Pi^2-60309/70*ln(p_inf)-325687/120+Complex(-2457/10
)*Pi)*y^18+(-1808/105*Pi^2-2238/35*ln(p_inf)-142787/630+Complex(-357/5)*Pi)*y^
20+(Complex(-1155776/21)*Pi^2+Complex(-702921/5)*ln(p_inf)+Complex(-14453752/63
)-21021/5*Pi)*y^11+(-343770773/1260-165515*ln(p_inf)-2767228/105*Pi^2+Complex(
18447/5)*Pi)*y^10+(936031/35+323152/35*ln(p_inf)-102464/105*Pi^2+Complex(41899/
20)*Pi)*y^8+(1573/2*Pi+Complex(17428/21)*Pi^2+Complex(5663)*ln(p_inf)+Complex(
2563681/420))*y^7+(-102464/105*Pi^2-323152/35*ln(p_inf)-936031/35+Complex(-\
41899/20)*Pi)*y^16+(-1287/5*Pi+Complex(3075844/21)+Complex(-44004/7)*Pi^2+
Complex(415392/5)*ln(p_inf))*y^15+(343770773/1260+165515*ln(p_inf)-2767228/105*
Pi^2+Complex(-18447/5)*Pi)*y^14+(-21021/5*Pi+Complex(-702921/5)*ln(p_inf)+
Complex(-14453752/63)+Complex(1155776/21)*Pi^2)*y^13+(Complex(2563681/420)+1573
/2*Pi+Complex(-17428/21)*Pi^2+Complex(5663)*ln(p_inf))*y^17+(325687/120+60309/
70*ln(p_inf)-4353/35*Pi^2+Complex(2457/10)*Pi)*y^6+(819/10*Pi+Complex(1109/21)*
Pi^2+Complex(19097/70)*ln(p_inf)+Complex(-67331/1260))*y^5+(142787/630+2238/35*
ln(p_inf)-1808/105*Pi^2+Complex(357/5)*Pi)*y^4+(87/10*Pi+Complex(15/7)*Pi^2+
Complex(179/10)*ln(p_inf)+Complex(-737/60))*y^3+(3557/280+279/70*ln(p_inf)-Pi^2
+Complex(107/10)*Pi)*y^2+(1/2*Pi+Complex(1)*ln(p_inf)+Complex(-1/4))*y+(1/2*Pi+
Complex(1)*ln(p_inf)+Complex(-1/4))*y^23+(-Pi^2-279/70*ln(p_inf)-3557/280+
Complex(-107/10)*Pi)*y^22+(Complex(-737/60)+87/10*Pi+Complex(-15/7)*Pi^2+
Complex(179/10)*ln(p_inf))*y^21+y*(Complex(2718496/35)*y^8+Complex(189248/35)*y
^6-279/70*y^19+Complex(189248/35)*y^14-4197/70*y^17+Complex(1)*y^20-4008/5*y^15
+Complex(169/10)*y^2-295096/35*y^13+Complex(169/10)*y^18+6088121/35*y^11+
Complex(8957/35)*y^4-6088121/35*y^9+Complex(-7638943/35)*y^10+295096/35*y^7+
Complex(2718496/35)*y^12+4008/5*y^5+Complex(8957/35)*y^16+4197/70*y^3+Complex(1
)+279/70*y)*(y^2+1)*ln(2)-y*(Complex(2718496/35)*y^8+Complex(189248/35)*y^6-279
/70*y^19+Complex(189248/35)*y^14-4197/70*y^17+Complex(1)*y^20-4008/5*y^15+
Complex(169/10)*y^2-295096/35*y^13+Complex(169/10)*y^18+6088121/35*y^11+
Complex(8957/35)*y^4-6088121/35*y^9+Complex(-7638943/35)*y^10+295096/35*y^7+
Complex(2718496/35)*y^12+4008/5*y^5+Complex(8957/35)*y^16+4197/70*y^3+Complex(1
)+279/70*y)*(y^2+1)*ln(b)+90/7*y^2*(Complex(14668/5)*y^13+7/15*y^20+Complex(-\
17428/45)*y^5+1808/225*y^18+Complex(-1)*y+1451/25*y^16+Complex(1109/45)*y^17+
102464/225*y^14+Complex(1155776/45)*y^9+2767228/225*y^12+Complex(17428/45)*y^15
-32720*y^10+Complex(-1155776/45)*y^11+2767228/225*y^8+Complex(-14668/5)*y^7+
102464/225*y^6+Complex(-1109/45)*y^3+1451/25*y^4+Complex(1)*y^19+1808/225*y^2+7
/15)*polylog(2,-y^2)+Complex(-3/4)*Pi*y^24-90/7*y^2*(Complex(14668/5)*y^13+7/15
*y^20+Complex(-17428/45)*y^5+1808/225*y^18+Complex(-1)*y+1451/25*y^16+Complex(
1109/45)*y^17+102464/225*y^14+Complex(1155776/45)*y^9+2767228/225*y^12+Complex(
17428/45)*y^15-32720*y^10+Complex(-1155776/45)*y^11+2767228/225*y^8+Complex(-\
14668/5)*y^7+102464/225*y^6+Complex(-1109/45)*y^3+1451/25*y^4+Complex(1)*y^19+
1808/225*y^2+7/15)*ln(y)^2+Complex(3/4)*Pi+(180/7*y^2*(Complex(14668/5)*y^13+7/
15*y^20+Complex(-17428/45)*y^5+1808/225*y^18+Complex(-1)*y+1451/25*y^16+
Complex(1109/45)*y^17+102464/225*y^14+Complex(1155776/45)*y^9+2767228/225*y^12+
Complex(17428/45)*y^15-32720*y^10+Complex(-1155776/45)*y^11+2767228/225*y^8+
Complex(-14668/5)*y^7+102464/225*y^6+Complex(-1109/45)*y^3+1451/25*y^4+Complex(
1)*y^19+1808/225*y^2+7/15)*ln(y)-1/2*(y^2+1)^7*(Complex(1)*y^9+3/2*y^10+
Complex(52/5)*y^7+109/10*y^8+Complex(70)*y^5+35*y^6+Complex(52/5)*y^3-35*y^4+
Complex(1)*y-109/10*y^2-3/2))*ln(y^2+1))*Pi^(1/2)/b^3/(y^2+1)^13*p_inf^5-256/
429*mu*y^2*13^(1/2)*(-1/2*(Complex(-100422)*y^13+1/2*y^22+Complex(429)*y^5+93/
10*y^20+Complex(1)*y+767/10*y^18+Complex(429)*y^17+15703/10*y^16+Complex(1)*y^
21+140041/5*y^14+Complex(-151830)*y^9-968191/5*y^12+Complex(972)*y^15+1175951/5
*y^10+Complex(252252)*y^11-331001/5*y^8+Complex(19620)*y^7+26857/10*y^6+
Complex(26)*y^19-767/10*y^4+Complex(26)*y^3-93/10*y^2-1/2)*y*polylog(2,1/(y^2+1
)*y^2)+1/2*(y^2+1)^3*(Complex(-357)*y^5+1/2*y^16+Complex(23)*y^13+39/5*y^14+
Complex(-1)*y+259/5*y^12+Complex(-3865)*y^9+1783*y^10+Complex(1)*y^15-4923*y^8+
Complex(357)*y^11+1783*y^6+Complex(3865)*y^7+259/5*y^4+Complex(-23)*y^3+39/5*y^
2+1/2)*y*polylog(2,1/(y^2+1))-1/2*(Complex(-100422)*y^13+1/2*y^22+Complex(429)*
y^5+93/10*y^20+Complex(1)*y+767/10*y^18+Complex(429)*y^17+15703/10*y^16+
Complex(1)*y^21+140041/5*y^14+Complex(-151830)*y^9-968191/5*y^12+Complex(972)*y
^15+1175951/5*y^10+Complex(252252)*y^11-331001/5*y^8+Complex(19620)*y^7+26857/
10*y^6+Complex(26)*y^19-767/10*y^4+Complex(26)*y^3-93/10*y^2-1/2)*y*polylog(2,-
y^2)+(Complex(33621/2)*y^13-1365581/20*y^10-125311/20*y^14+345731/20*y^8+1/2*y^
22+93/10*y^20+767/10*y^18+2301/20*y^4+279/20*y^2+3/4+778561/20*y^12+35629/20*y^
6+Complex(-1287/2)*y^5+Complex(-3/2)*y+Complex(429)*y^17+Complex(1)*y^21+
Complex(92505/2)*y^9+Complex(-3648)*y^15+Complex(-63063)*y^11+Complex(-1500)*y^
7+Complex(26)*y^19+Complex(-39)*y^3+20603/10*y^16)*y*ln(y^2+1)^2-1/4*(12*y*(
Complex(-357)*y^5+1/2*y^16+Complex(23)*y^13+39/5*y^14+Complex(-1)*y+259/5*y^12+
Complex(-3865)*y^9+1783*y^10+Complex(1)*y^15-4923*y^8+Complex(357)*y^11+1783*y^
6+Complex(3865)*y^7+259/5*y^4+Complex(-23)*y^3+39/5*y^2+1/2)*ln(2)-4*y*(
Complex(-357)*y^5+1/2*y^16+Complex(23)*y^13+39/5*y^14+Complex(-1)*y+259/5*y^12+
Complex(-3865)*y^9+1783*y^10+Complex(1)*y^15-4923*y^8+Complex(357)*y^11+1783*y^
6+Complex(3865)*y^7+259/5*y^4+Complex(-23)*y^3+39/5*y^2+1/2)*ln(b)+8*(Complex(-\
357)*y^5+1/2*y^16+Complex(23)*y^13+39/5*y^14+Complex(-1)*y+259/5*y^12+Complex(-\
3865)*y^9+1783*y^10+Complex(1)*y^15-4923*y^8+Complex(357)*y^11+1783*y^6+
Complex(3865)*y^7+259/5*y^4+Complex(-23)*y^3+39/5*y^2+1/2)*y*ln(y)+Complex(-1)+
Complex(1)*y^18+(-204059/60060+2*ln(p_inf))*y^17+(Complex(4)*ln(p_inf)+Complex(
135517/10010))*y^16+(156/5*ln(p_inf)-20557/462)*y^15+(Complex(92)*ln(p_inf)+
Complex(1497273/10010))*y^14+(1036/5*ln(p_inf)-128495/286)*y^13+(Complex(1428)*
ln(p_inf)+Complex(12672619/4290))*y^12+(7132*ln(p_inf)+71775129/10010)*y^11+(
Complex(-15460)*ln(p_inf)+Complex(-66406313/6006))*y^10+(-19692*ln(p_inf)-\
126027609/10010)*y^9+(Complex(15460)*ln(p_inf)+Complex(66406313/6006))*y^8+(
7132*ln(p_inf)+71775129/10010)*y^7+(Complex(-1428)*ln(p_inf)+Complex(-12672619/
4290))*y^6+(1036/5*ln(p_inf)-128495/286)*y^5+(Complex(-92)*ln(p_inf)+Complex(-\
1497273/10010))*y^4+(156/5*ln(p_inf)-20557/462)*y^3+(Complex(-4)*ln(p_inf)+
Complex(-135517/10010))*y^2+(-204059/60060+2*ln(p_inf))*y)*(y^2+1)^3*ln(y^2+1)+
1/4*y*(-30001/24024*ln(p_inf)+((-1+Complex(714)*y^5+Complex(-46)*y^13+Complex(2
)*y+Complex(7730)*y^9-3566*y^10+9846*y^8-3566*y^6-518/5*y^4-78/5*y^2-78/5*y^14-
y^16-518/5*y^12+Complex(-2)*y^15+Complex(-714)*y^11+Complex(-7730)*y^7+Complex(
46)*y^3)*ln(y)+Complex(-1)*y^17+(-ln(p_inf)+258113/120120)*y^16+(Complex(-2)*ln
(p_inf)+Complex(-307689/20020))*y^15+(133739/4620-78/5*ln(p_inf))*y^14+(
Complex(-46)*ln(p_inf)+Complex(-3573347/20020))*y^13+(1046593/2860-518/5*ln(
p_inf))*y^12+(Complex(-714)*ln(p_inf)+Complex(-27268057/8580))*y^11+(-150567843
/20020-3566*ln(p_inf))*y^10+(Complex(7730)*ln(p_inf)+Complex(111565427/12012))*
y^9+(126027609/20020+9846*ln(p_inf))*y^8+(Complex(-7730)*ln(p_inf)+Complex(-\
21247199/12012))*y^7+(1403517/4004-3566*ln(p_inf))*y^6+(Complex(714)*ln(p_inf)+
Complex(-1922819/8580))*y^5+(238357/2860-518/5*ln(p_inf))*y^4+(Complex(46)*ln(
p_inf)+Complex(-578801/20020))*y^3+(71831/4620-78/5*ln(p_inf))*y^2+(Complex(-\
7331/4004)+Complex(2)*ln(p_inf))*y+30001/24024-ln(p_inf))*ln(b)+(Complex(1)*y^
17+(ln(p_inf)-258113/120120)*y^16+(Complex(2)*ln(p_inf)+Complex(307689/20020))*
y^15+(-133739/4620+78/5*ln(p_inf))*y^14+(Complex(46)*ln(p_inf)+Complex(3573347/
20020))*y^13+(-1046593/2860+518/5*ln(p_inf))*y^12+(Complex(714)*ln(p_inf)+
Complex(27268057/8580))*y^11+(150567843/20020+3566*ln(p_inf))*y^10+(Complex(-\
7730)*ln(p_inf)+Complex(-111565427/12012))*y^9+(-126027609/20020-9846*ln(p_inf)
)*y^8+(Complex(7730)*ln(p_inf)+Complex(21247199/12012))*y^7+(-1403517/4004+3566
*ln(p_inf))*y^6+(Complex(-714)*ln(p_inf)+Complex(1922819/8580))*y^5+(-238357/
2860+518/5*ln(p_inf))*y^4+(Complex(-46)*ln(p_inf)+Complex(578801/20020))*y^3+(-\
71831/4620+78/5*ln(p_inf))*y^2+(Complex(7331/4004)+Complex(-2)*ln(p_inf))*y+ln(
p_inf)-30001/24024)*ln(y)-58029/16016+(Complex(46381/6552)+Complex(-1)*ln(p_inf
)^2+Complex(7331/4004)*ln(p_inf))*y+(259*y^12+5/2*y^16+39*y^14+8915*y^10+
Complex(115)*y^13+Complex(-1785)*y^5+Complex(-5)*y+5/2+Complex(-19325)*y^9+
Complex(5)*y^15+Complex(1785)*y^11+Complex(19325)*y^7+Complex(-115)*y^3-24615*y
^8+8915*y^6+259*y^4+39*y^2)*ln(2)^2+(Complex(-357)*y^5+1/2*y^16+Complex(23)*y^
13+39/5*y^14+Complex(-1)*y+259/5*y^12+Complex(-3865)*y^9+1783*y^10+Complex(1)*y
^15-4923*y^8+Complex(357)*y^11+1783*y^6+Complex(3865)*y^7+259/5*y^4+Complex(-23
)*y^3+39/5*y^2+1/2)*ln(b)^2+(Complex(-357)*y^5+1/2*y^16+Complex(23)*y^13+39/5*y
^14+Complex(-1)*y+259/5*y^12+Complex(-3865)*y^9+1783*y^10+Complex(1)*y^15-4923*
y^8+Complex(357)*y^11+1783*y^6+Complex(3865)*y^7+259/5*y^4+Complex(-23)*y^3+39/
5*y^2+1/2)*ln(y)^2+1/2*ln(p_inf)^2+(Complex(-23)*ln(p_inf)^2+Complex(834907/
4680)+Complex(578801/20020)*ln(p_inf))*y^3+(Complex(27268057/8580)*ln(p_inf)+
Complex(-478013539/72072)+Complex(357)*ln(p_inf)^2)*y^11+(-4750275527/180180+
150567843/20020*ln(p_inf)+1783*ln(p_inf)^2)*y^10+((Complex(-138)*y^13+Complex(
2142)*y^5+Complex(6)*y+Complex(23190)*y^9+Complex(-6)*y^15+Complex(-2142)*y^11+
Complex(-23190)*y^7+Complex(138)*y^3-234/5*y^14-1554/5*y^12-10698*y^10+29538*y^
8-10698*y^6-1554/5*y^4-234/5*y^2-3*y^16-3)*ln(b)+(Complex(138)*y^13+Complex(-\
2142)*y^5+Complex(-6)*y+Complex(-23190)*y^9+Complex(6)*y^15+Complex(2142)*y^11+
Complex(23190)*y^7+Complex(-138)*y^3+234/5*y^14+1554/5*y^12+10698*y^10-29538*y^
8+10698*y^6+1554/5*y^4+234/5*y^2+3*y^16+3)*ln(y)+Complex(3)*y^17+(3*ln(p_inf)-\
113969/120120)*y^16+(Complex(3429571/60060)+Complex(6)*ln(p_inf))*y^15+(-333/
308+234/5*ln(p_inf))*y^14+(Complex(138)*ln(p_inf)+Complex(47348633/60060))*y^13
+(-4532599/8580+1554/5*ln(p_inf))*y^12+(Complex(2142)*ln(p_inf)+Complex(
38494347/2860))*y^11+(2532550297/60060+10698*ln(p_inf))*y^10+(Complex(-23190)*
ln(p_inf)+Complex(-845162291/12012))*y^9+(-1461749997/20020-29538*ln(p_inf))*y^
8+(Complex(23190)*ln(p_inf)+Complex(574207607/12012))*y^7+(222856289/12012+
10698*ln(p_inf))*y^6+(Complex(-2142)*ln(p_inf)+Complex(-9303471/2860))*y^5+(
548305/1716+1554/5*ln(p_inf))*y^4+(Complex(-138)*ln(p_inf)+Complex(-9979301/
60060))*y^3+(60243/1540+234/5*ln(p_inf))*y^2+(Complex(-66095/12012)+Complex(-6)
*ln(p_inf))*y+42071/24024+3*ln(p_inf))*ln(2)+(Complex(-111565427/12012)*ln(
p_inf)+Complex(22471027/455)+Complex(-3865)*ln(p_inf)^2)*y^9+(243495131/4368-\
126027609/20020*ln(p_inf)-4923*ln(p_inf)^2)*y^8+(-11027077/180180-71831/4620*ln
(p_inf)+39/5*ln(p_inf)^2)*y^2+(Complex(3865)*ln(p_inf)^2+Complex(-4710625789/
120120)+Complex(21247199/12012)*ln(p_inf))*y^7+(-1954714973/120120-1403517/4004
*ln(p_inf)+1783*ln(p_inf)^2)*y^6+(Complex(1)*ln(p_inf)^2+Complex(-4576883/
120120)+Complex(307689/20020)*ln(p_inf))*y^15+(-193405/2184-133739/4620*ln(
p_inf)+39/5*ln(p_inf)^2)*y^14+(Complex(-357)*ln(p_inf)^2+Complex(2717321/924)+
Complex(1922819/8580)*ln(p_inf))*y^5+(-102415289/240240-238357/2860*ln(p_inf)+
259/5*ln(p_inf)^2)*y^4+(259/5*ln(p_inf)^2-416941069/720720-1046593/2860*ln(
p_inf))*y^12+(-258113/120120*ln(p_inf)-200171/40040+1/2*ln(p_inf)^2)*y^16+(
Complex(3573347/20020)*ln(p_inf)+Complex(-31384601/60060)+Complex(23)*ln(p_inf)
^2)*y^13+(Complex(-42013/24024)+Complex(1)*ln(p_inf))*y^17)*(y^2+1)^3)*Pi^(1/2)
/(y^2+1)^14/b^3*p_inf^6;
W_even_hered_y_4_meqm2_fin := 512/429*(1/8*y*((Complex(-87296)*y^8+3*y^19+
Complex(4976)*y^6+59*y^17+Complex(4976)*y^14+460*y^15+Complex(8)*y^2+30540*y^13
+Complex(8)*y^18-154664*y^11+Complex(240)*y^4+154664*y^9+Complex(185520)*y^10-\
30540*y^7+Complex(-87296)*y^12-460*y^5+Complex(240)*y^16-59*y^3-3*y)*ln(y)+(y^2
+1)*(Complex(80646)*y^8+Complex(-61098/5)*y^6-7/20*y^17+Complex(490)*y^14-8*y^
15+Complex(-127/5)*y^2-748*y^13+Complex(1)*y^18+209792/5*y^11+Complex(-490)*y^4
-198805/2*y^9+Complex(-80646)*y^10+209792/5*y^7+Complex(61098/5)*y^12-748*y^5+
Complex(127/5)*y^16-8*y^3+Complex(-1)-7/20*y))*polylog(2,-y^2)-y^2*(Complex(622
)*y^5+3/8*y^18+Complex(622)*y^13+59/8*y^16+Complex(1)*y+115/2*y^14+Complex(1)*y
^17+7635/2*y^12+Complex(23190)*y^9-19333*y^10+Complex(30)*y^15+19333*y^8+
Complex(-10912)*y^11-7635/2*y^6+Complex(-10912)*y^7-115/2*y^4+Complex(30)*y^3-\
59/8*y^2-3/8)*polylog(3,-y^2)+(y^2*(Complex(622)*y^5+3/8*y^18+Complex(622)*y^13
+59/8*y^16+Complex(1)*y+115/2*y^14+Complex(1)*y^17+7635/2*y^12+Complex(23190)*y
^9-19333*y^10+Complex(30)*y^15+19333*y^8+Complex(-10912)*y^11-7635/2*y^6+
Complex(-10912)*y^7-115/2*y^4+Complex(30)*y^3-59/8*y^2-3/8)*ln(y)^2-7/240*(y^2+
1)^2*(Complex(-16208/21)*y^5+15/7*y^18+Complex(-16208/21)*y^13+482/7*y^16+
Complex(1)*y+22495/21*y^14+Complex(1)*y^17+114743/7*y^12+Complex(3856070/21)*y^
9-3078865/21*y^10+Complex(652/21)*y^15+3078865/21*y^8+Complex(-212972/3)*y^11-\
114743/7*y^6+Complex(-212972/3)*y^7-22495/21*y^4+Complex(652/21)*y^3-482/7*y^2-\
15/7))*ln(y^2+1)-1/2*y^2*(Complex(622)*y^5+3/8*y^18+Complex(622)*y^13+59/8*y^16
+Complex(1)*y+115/2*y^14+Complex(1)*y^17+7635/2*y^12+Complex(23190)*y^9-19333*y
^10+Complex(30)*y^15+19333*y^8+Complex(-10912)*y^11-7635/2*y^6+Complex(-10912)*
y^7-115/2*y^4+Complex(30)*y^3-59/8*y^2-3/8)*ln(y)^3-1/2*(y*(Complex(622)*y^5+3/
8*y^18+Complex(622)*y^13+59/8*y^16+Complex(1)*y+115/2*y^14+Complex(1)*y^17+7635
/2*y^12+Complex(23190)*y^9-19333*y^10+Complex(30)*y^15+19333*y^8+Complex(-10912
)*y^11-7635/2*y^6+Complex(-10912)*y^7-115/2*y^4+Complex(30)*y^3-59/8*y^2-3/8)*
ln(2)-y*(Complex(622)*y^5+3/8*y^18+Complex(622)*y^13+59/8*y^16+Complex(1)*y+115
/2*y^14+Complex(1)*y^17+7635/2*y^12+Complex(23190)*y^9-19333*y^10+Complex(30)*y
^15+19333*y^8+Complex(-10912)*y^11-7635/2*y^6+Complex(-10912)*y^7-115/2*y^4+
Complex(30)*y^3-59/8*y^2-3/8)*ln(b)+Complex(1/4)+(3/8*ln(p_inf)+11/16)*y^19+(
Complex(25/12)+Complex(1)*ln(p_inf))*y^18+(59/8*ln(p_inf)+3623/240)*y^17+(
Complex(30)*ln(p_inf)+Complex(699/10))*y^16+(115/2*ln(p_inf)+6013/48)*y^15+(
Complex(622)*ln(p_inf)+Complex(24232/15))*y^14+(7635/2*ln(p_inf)+852987/80)*y^
13+(Complex(-10912)*ln(p_inf)+Complex(-1982861/60))*y^12+(-19333*ln(p_inf)-\
15311171/240)*y^11+(Complex(168389/2)+Complex(23190)*ln(p_inf))*y^10+(19333*ln(
p_inf)+18757817/240)*y^9+(Complex(-10912)*ln(p_inf)+Complex(-3009257/60))*y^8+(
-7635/2*ln(p_inf)-335439/16)*y^7+(Complex(622)*ln(p_inf)+Complex(71893/15))*y^6
+(-115/2*ln(p_inf)+3059/48)*y^5+(Complex(30)*ln(p_inf)+Complex(795/4))*y^4+(-59
/8*ln(p_inf)-1561/120)*y^3+(Complex(1)*ln(p_inf)+Complex(521/60))*y^2+(-3/5-3/8
*ln(p_inf))*y)*y*ln(y)^2+(1/8*y*(y^2+1)*(Complex(80646)*y^8+Complex(-61098/5)*y
^6-7/20*y^17+Complex(490)*y^14-8*y^15+Complex(-127/5)*y^2-748*y^13+Complex(1)*y
^18+209792/5*y^11+Complex(-490)*y^4-198805/2*y^9+Complex(-80646)*y^10+209792/5*
y^7+Complex(61098/5)*y^12-748*y^5+Complex(127/5)*y^16-8*y^3+Complex(-1)-7/20*y)
*ln(2)+1/32*y^22-1/32+(355297/48+51513/10*ln(p_inf)-2545/4*Pi^2)*y^14+(Complex(
-85533/10)*ln(p_inf)+Complex(-9960979/720)+Complex(5456/3)*Pi^2)*y^13+(-3967651
/288-574441/80*ln(p_inf)+19333/6*Pi^2)*y^12+(Complex(587/120)+Complex(33/10)*ln
(p_inf)+Complex(-1/6)*Pi^2)*y^19+(-59/48*Pi^2-167/160*ln(p_inf)+1563/320)*y^18+
(-4789661/480-574441/80*ln(p_inf)-19333/6*Pi^2)*y^10+(Complex(-311/3)*Pi^2+
Complex(-15887/10)*ln(p_inf)+Complex(-1481999/360))*y^7+(-172639/288-189/2*ln(
p_inf)+115/12*Pi^2)*y^6+(Complex(-5)*Pi^2+Complex(-2577/40)*ln(p_inf)+Complex(-\
49663/480))*y^5+(Complex(97/480)+Complex(1/8)*ln(p_inf))*y^21+(-1/16*Pi^2-7/160
*ln(p_inf)+457/960)*y^20+(Complex(-1/8)*ln(p_inf)+Complex(-83/480))*y+(Complex(
-33/10)*ln(p_inf)+Complex(-707/180)+Complex(-1/6)*Pi^2)*y^3+(-1591/960-7/160*ln
(p_inf)+1/16*Pi^2)*y^2+(-87661/2880-167/160*ln(p_inf)+59/48*Pi^2)*y^4+(Complex(
85533/10)*ln(p_inf)+Complex(1202137/80)+Complex(5456/3)*Pi^2)*y^9+(855263/80+
51513/10*ln(p_inf)+2545/4*Pi^2)*y^8+(Complex(13247/160)+Complex(2577/40)*ln(
p_inf)+Complex(-5)*Pi^2)*y^17+(-115/12*Pi^2-189/2*ln(p_inf)-16373/288)*y^16+(
Complex(15887/10)*ln(p_inf)+Complex(144143/72)+Complex(-311/3)*Pi^2)*y^15+(
Complex(394211/120)+Complex(-3865)*Pi^2)*y^11-1/8*y*(y^2+1)*(Complex(80646)*y^8
+Complex(-61098/5)*y^6-7/20*y^17+Complex(490)*y^14-8*y^15+Complex(-127/5)*y^2-\
748*y^13+Complex(1)*y^18+209792/5*y^11+Complex(-490)*y^4-198805/2*y^9+Complex(-\
80646)*y^10+209792/5*y^7+Complex(61098/5)*y^12-748*y^5+Complex(127/5)*y^16-8*y^
3+Complex(-1)-7/20*y)*ln(b))*ln(y)+7/480*(y^2+1)^2*(Complex(-16208/21)*y^5+15/7
*y^18+Complex(-16208/21)*y^13+482/7*y^16+Complex(1)*y+22495/21*y^14+Complex(1)*
y^17+114743/7*y^12+Complex(3856070/21)*y^9-3078865/21*y^10+Complex(652/21)*y^15
+3078865/21*y^8+Complex(-212972/3)*y^11-114743/7*y^6+Complex(-212972/3)*y^7-\
22495/21*y^4+Complex(652/21)*y^3-482/7*y^2-15/7)*ln(2)-7/480*(y^2+1)^2*(
Complex(-16208/21)*y^5+15/7*y^18+Complex(-16208/21)*y^13+482/7*y^16+Complex(1)*
y+22495/21*y^14+Complex(1)*y^17+114743/7*y^12+Complex(3856070/21)*y^9-3078865/
21*y^10+Complex(652/21)*y^15+3078865/21*y^8+Complex(-212972/3)*y^11-114743/7*y^
6+Complex(-212972/3)*y^7-22495/21*y^4+Complex(652/21)*y^3-482/7*y^2-15/7)*ln(b)
+y^2*(Complex(622)*y^5+3/8*y^18+Complex(622)*y^13+59/8*y^16+Complex(1)*y+115/2*
y^14+Complex(1)*y^17+7635/2*y^12+Complex(23190)*y^9-19333*y^10+Complex(30)*y^15
+19333*y^8+Complex(-10912)*y^11-7635/2*y^6+Complex(-10912)*y^7-115/2*y^4+
Complex(30)*y^3-59/8*y^2-3/8)*Zeta(3)+1/32*(Complex(1)*y^21+(ln(p_inf)-11/15)*y
^20+(Complex(503/18)+Complex(7/15)*ln(p_inf)+Complex(2/3)*Pi^2)*y^19+(-7/30*Pi^
2+497/15*ln(p_inf)+297/20)*y^18+(Complex(7339/18)+Complex(673/45)*ln(p_inf)+
Complex(254/15)*Pi^2)*y^17+(-16/3*Pi^2+23941/45*ln(p_inf)+5327/6)*y^16+(
Complex(-15556/45)*ln(p_inf)+Complex(128959/45)+Complex(980/3)*Pi^2)*y^15+(
198001/10+366724/45*ln(p_inf)-1496/3*Pi^2)*y^14+(Complex(-1507012/45)*ln(p_inf)
+Complex(-2301883/45)+Complex(40732/5)*Pi^2)*y^13+(-6565771/90-2734636/45*ln(
p_inf)+419584/15*Pi^2)*y^12+(Complex(2333596/45)+Complex(-53764)*Pi^2+Complex(
788422/15)*ln(p_inf))*y^11+(-198805/3*Pi^2-402088/45)*y^10+(Complex(788422/15)*
ln(p_inf)+Complex(313688/5)+Complex(53764)*Pi^2)*y^9+(6362537/90+2734636/45*ln(
p_inf)+419584/15*Pi^2)*y^8+(Complex(-40732/5)*Pi^2+Complex(-1507012/45)*ln(
p_inf)+Complex(-210939/5))*y^7+(-1165861/90-366724/45*ln(p_inf)-1496/3*Pi^2)*y^
6+(Complex(-980/3)*Pi^2+Complex(-15556/45)*ln(p_inf)+Complex(10318/15))*y^5+(-\
66467/90-23941/45*ln(p_inf)-16/3*Pi^2)*y^4+(Complex(673/45)*ln(p_inf)+Complex(
11101/90)+Complex(-254/15)*Pi^2)*y^3+(-6521/180-497/15*ln(p_inf)-7/30*Pi^2)*y^2
+(Complex(7/15)*ln(p_inf)+Complex(57/10)+Complex(-2/3)*Pi^2)*y-1-ln(p_inf))*(y^
2+1))*mu*y^2*13^(1/2)*Pi^(1/2)/(y^2+1)^13/b^4*p_inf-30208/3003*mu*y*13^(1/2)*(-\
7/472*y*(y^2+1)^6*(Complex(1)*y^13+3/4*y^14+Complex(84/5)*y^11+177/20*y^12+
Complex(921/5)*y^9+931/20*y^10+Complex(-5316/5)*y^7+14769/20*y^8+Complex(921/5)
*y^5-14769/20*y^6+Complex(84/5)*y^3-931/20*y^4+Complex(1)*y-177/20*y^2-3/4)*
polylog(2,-y/(y^2+1)*(-y+Complex(1)))+7/472*y*(y^2+1)^6*(Complex(1)*y^13+3/4*y^
14+Complex(84/5)*y^11+177/20*y^12+Complex(921/5)*y^9+931/20*y^10+Complex(-5316/
5)*y^7+14769/20*y^8+Complex(921/5)*y^5-14769/20*y^6+Complex(84/5)*y^3-931/20*y^
4+Complex(1)*y-177/20*y^2-3/4)*polylog(2,(1+Complex(1)*y)/(y^2+1))-7/472*y*(y^2
+1)^6*(Complex(1)*y^13+3/4*y^14+Complex(84/5)*y^11+177/20*y^12+Complex(921/5)*y
^9+931/20*y^10+Complex(-5316/5)*y^7+14769/20*y^8+Complex(921/5)*y^5-14769/20*y^
6+Complex(84/5)*y^3-931/20*y^4+Complex(1)*y-177/20*y^2-3/4)*polylog(2,Complex(-\
1)/(y^2+1)*(y+Complex(1)))+7/472*y*(y^2+1)^6*(Complex(1)*y^13+3/4*y^14+Complex(
84/5)*y^11+177/20*y^12+Complex(921/5)*y^9+931/20*y^10+Complex(-5316/5)*y^7+
14769/20*y^8+Complex(921/5)*y^5-14769/20*y^6+Complex(84/5)*y^3-931/20*y^4+
Complex(1)*y-177/20*y^2-3/4)*polylog(2,y/(y^2+1)*(y+Complex(1)))-7/472*y*(y^2+1
)^7*(Complex(1)*y^11+3/4*y^12+Complex(79/5)*y^9+81/10*y^10+Complex(842/5)*y^7+
769/20*y^8+Complex(-842/5)*y^5-245*y^6+Complex(-79/5)*y^3+769/20*y^4+Complex(-1
)*y+81/10*y^2+3/4)*polylog(2,(Complex(-1)+y)/y)+7/472*y*(y^2+1)^3*(Complex(-\
1188/5)*y^5+3/4*y^20+Complex(35788/5)*y^13+111/10*y^18+Complex(-1)*y+1507/20*y^
16+Complex(99/5)*y^17-198/5*y^14+Complex(292986/5)*y^9+57627/2*y^12+Complex(
1188/5)*y^15-366179/5*y^10+Complex(-292986/5)*y^11+57627/2*y^8+Complex(-35788/5
)*y^7-198/5*y^6+Complex(1)*y^19+1507/20*y^4+Complex(-99/5)*y^3+111/10*y^2+3/4)*
polylog(2,(y+Complex(1))/y)+63/944*y*(944/63*y^2*(Complex(-3967544/59)*y^13+21/
59*y^22+Complex(38873/59)*y^5+445/59*y^20+Complex(1)*y+3689/59*y^18+Complex(
38873/59)*y^17+88861/59*y^16+Complex(1)*y^21+1271914/59*y^14+Complex(-3967544/
59)*y^9-7077938/59*y^12+Complex(116672/59)*y^15+7077938/59*y^10+Complex(8434216
/59)*y^11-1271914/59*y^8+Complex(116672/59)*y^7-88861/59*y^6+Complex(1864/59)*y
^3-3689/59*y^4+Complex(1864/59)*y^19-445/59*y^2-21/59)*ln(y)+(-1/12+Complex(-7/
9)*y-3781/210*y^20-36718/35*y^18+1/12*y^24-5/63*y^22+2451403/420*y^16+Complex(1
)*y^23+151442269/315*y^10+1274195/252*y^8-405166/315*y^6-5021/126*y^4-907/315*y
^2+151733203/315*y^14-8046992/7*y^12+Complex(2897/105)*y^21+Complex(191593/315)
*y^19+Complex(4906829/315)*y^17+Complex(43044784/315)*y^15+Complex(-97473196/
105)*y^13+Complex(291875884/315)*y^11+Complex(-8652592/63)*y^9+Complex(-4904323
/315)*y^7+Complex(-57373/105)*y^5+Complex(-1433/63)*y^3)*(y^2+1))*polylog(2,-y^
2)-y^3*(Complex(-3967544/59)*y^13+21/59*y^22+Complex(38873/59)*y^5+445/59*y^20+
Complex(1)*y+3689/59*y^18+Complex(38873/59)*y^17+88861/59*y^16+Complex(1)*y^21+
1271914/59*y^14+Complex(-3967544/59)*y^9-7077938/59*y^12+Complex(116672/59)*y^
15+7077938/59*y^10+Complex(8434216/59)*y^11-1271914/59*y^8+Complex(116672/59)*y
^7-88861/59*y^6+Complex(1864/59)*y^3-3689/59*y^4+Complex(1864/59)*y^19-445/59*y
^2-21/59)*polylog(3,-y^2)-7/236*y*(y^2+1)^6*(Complex(1)*y^13+3/4*y^14+Complex(
84/5)*y^11+177/20*y^12+Complex(921/5)*y^9+931/20*y^10+Complex(-5316/5)*y^7+
14769/20*y^8+Complex(921/5)*y^5-14769/20*y^6+Complex(84/5)*y^3-931/20*y^4+
Complex(1)*y-177/20*y^2-3/4)*ln(y^2+1)^2+(7/118*y*(y^2+1)^6*(Complex(1)*y^13+3/
4*y^14+Complex(84/5)*y^11+177/20*y^12+Complex(921/5)*y^9+931/20*y^10+Complex(-\
5316/5)*y^7+14769/20*y^8+Complex(921/5)*y^5-14769/20*y^6+Complex(84/5)*y^3-931/
20*y^4+Complex(1)*y-177/20*y^2-3/4)*ln(y+Complex(1))+y^3*(Complex(-3967544/59)*
y^13+21/59*y^22+Complex(38873/59)*y^5+445/59*y^20+Complex(1)*y+3689/59*y^18+
Complex(38873/59)*y^17+88861/59*y^16+Complex(1)*y^21+1271914/59*y^14+Complex(-\
3967544/59)*y^9-7077938/59*y^12+Complex(116672/59)*y^15+7077938/59*y^10+
Complex(8434216/59)*y^11-1271914/59*y^8+Complex(116672/59)*y^7-88861/59*y^6+
Complex(1864/59)*y^3-3689/59*y^4+Complex(1864/59)*y^19-445/59*y^2-21/59)*ln(y)^
2+7/236*y*(y^2+1)^6*(Complex(1)*y^13+3/4*y^14+Complex(84/5)*y^11+177/20*y^12+
Complex(921/5)*y^9+931/20*y^10+Complex(-5316/5)*y^7+14769/20*y^8+Complex(921/5)
*y^5-14769/20*y^6+Complex(84/5)*y^3-931/20*y^4+Complex(1)*y-177/20*y^2-3/4)*ln(
y)+21/1888*(Complex(1)+4/3*y*(y^2+1)^4*(Complex(1)*y^13+3/4*y^14+Complex(84/5)*
y^11+177/20*y^12+Complex(921/5)*y^9+931/20*y^10+Complex(-5316/5)*y^7+14769/20*y
^8+Complex(921/5)*y^5-14769/20*y^6+Complex(84/5)*y^3-931/20*y^4+Complex(1)*y-\
177/20*y^2-3/4)*ln(2)+Complex(1)*y^24+(ln(p_inf)+1/20+Complex(-1)*Pi)*y^23+(4/3
*Pi+Complex(1609/315)+Complex(4/3)*ln(p_inf))*y^22+(1716/5*Pi+Complex(-121531/
35)+Complex(1716/5)*ln(p_inf))*y^18+(3923/3*ln(p_inf)-12344713/420+Complex(-\
2033/3)*Pi)*y^17+(1240/3*Pi+Complex(-4432/15)*ln(p_inf)+Complex(4910231/105))*y
^16+(79/5*ln(p_inf)-90413/1260+Complex(-79/5)*Pi)*y^21+(416/15*Pi+Complex(-\
40562/189)+Complex(416/15)*ln(p_inf))*y^20+(1729/15*ln(p_inf)-6013181/3780+
Complex(-1729/15)*Pi)*y^19+(-3923/3*ln(p_inf)+12344713/420+Complex(630)*Pi)*y^7
+(Complex(1716/5)*ln(p_inf)+Complex(-121531/35))*y^6+(-1729/15*ln(p_inf)+
6013181/3780)*y^5+(Complex(416/15)*ln(p_inf)+Complex(-40562/189))*y^4+(-79/5*ln
(p_inf)+90413/1260)*y^3+(16872/5*ln(p_inf)-30239425/126+Complex(-1209)*Pi)*y^15
+(-3812/3*Pi+Complex(-57904/15)*ln(p_inf)+Complex(1135943294/945))*y^14+(10836/
5*ln(p_inf)+4633927997/1890+Complex(397/3)*Pi)*y^13+(-12948/5*Pi+Complex(
1135943294/945)+Complex(-57904/15)*ln(p_inf))*y^10+(-16872/5*ln(p_inf)+30239425
/126+Complex(10827/5)*Pi)*y^9+(-3544/5*Pi+Complex(-4432/15)*ln(p_inf)+Complex(
4910231/105))*y^8+(Complex(4/3)*ln(p_inf)+Complex(1609/315))*y^2+(-1/20-ln(
p_inf))*y+(-3248*Pi+Complex(-6496)*ln(p_inf)+Complex(-190499060/63))*y^12+(
Complex(34493/15)*Pi-10836/5*ln(p_inf)-4633927997/1890)*y^11-4/3*y*(Complex(1)*
y^13+3/4*y^14+Complex(84/5)*y^11+177/20*y^12+Complex(921/5)*y^9+931/20*y^10+
Complex(-5316/5)*y^7+14769/20*y^8+Complex(921/5)*y^5-14769/20*y^6+Complex(84/5)
*y^3-931/20*y^4+Complex(1)*y-177/20*y^2-3/4)*(y^2+1)^4*ln(b))*(y^2+1)^2)*ln(y^2
+1)-7/236*y*(y^2+1)^6*(Complex(1)*y^13+3/4*y^14+Complex(84/5)*y^11+177/20*y^12+
Complex(921/5)*y^9+931/20*y^10+Complex(-5316/5)*y^7+14769/20*y^8+Complex(921/5)
*y^5-14769/20*y^6+Complex(84/5)*y^3-931/20*y^4+Complex(1)*y-177/20*y^2-3/4)*
polylog(2,Complex(1)*y)-21/944*(y^2+1)^3*(Complex(1)+Complex(-360448/15)*y^11*
Pi+8/3*y*(y^2+1)^3*(Complex(1)*y^13+3/4*y^14+Complex(84/5)*y^11+177/20*y^12+
Complex(921/5)*y^9+931/20*y^10+Complex(-5316/5)*y^7+14769/20*y^8+Complex(921/5)
*y^5-14769/20*y^6+Complex(84/5)*y^3-931/20*y^4+Complex(1)*y-177/20*y^2-3/4)*ln(
y)+4/3*y*(y^2+1)^3*(Complex(1)*y^13+3/4*y^14+Complex(84/5)*y^11+177/20*y^12+
Complex(921/5)*y^9+931/20*y^10+Complex(-5316/5)*y^7+14769/20*y^8+Complex(921/5)
*y^5-14769/20*y^6+Complex(84/5)*y^3-931/20*y^4+Complex(1)*y-177/20*y^2-3/4)*ln(
2)+Complex(1)*y^22+(Complex(4/3)*ln(p_inf)+Complex(718/45))*y^20+(74/5*ln(p_inf
)+79/15)*y^19+(Complex(132/5)*ln(p_inf)+Complex(764/5))*y^18+(1507/15*ln(p_inf)
+5531/180)*y^17+(Complex(1584/5)*ln(p_inf)+Complex(4493/3))*y^16+(6036/5*ln(
p_inf)+48002/15)*y^15+(-32768/15*Pi+Complex(-9184/15)*ln(p_inf)+Complex(-21824/
45))*y^14+(10836/5*ln(p_inf)+63289/10+Complex(49152/5)*Pi)*y^13+(98304/5*Pi+
Complex(-3248)*ln(p_inf)+Complex(-120094/15))*y^12+(-98304/5*Pi+Complex(-120094
/15)+Complex(-3248)*ln(p_inf))*y^10+(-10836/5*ln(p_inf)-63289/10+Complex(49152/
5)*Pi)*y^9+(32768/15*Pi+Complex(-9184/15)*ln(p_inf)+Complex(-21824/45))*y^8+(-\
6036/5*ln(p_inf)-48002/15)*y^7+(Complex(1584/5)*ln(p_inf)+Complex(4493/3))*y^6+
(-1/20-ln(p_inf))*y+(-1507/15*ln(p_inf)-5531/180)*y^5+(Complex(132/5)*ln(p_inf)
+Complex(764/5))*y^4+(-74/5*ln(p_inf)-79/15)*y^3+(Complex(4/3)*ln(p_inf)+
Complex(718/45))*y^2+(ln(p_inf)+1/20)*y^21-4/3*y*(Complex(1)*y^13+3/4*y^14+
Complex(84/5)*y^11+177/20*y^12+Complex(921/5)*y^9+931/20*y^10+Complex(-5316/5)*
y^7+14769/20*y^8+Complex(921/5)*y^5-14769/20*y^6+Complex(84/5)*y^3-931/20*y^4+
Complex(1)*y-177/20*y^2-3/4)*(y^2+1)^3*ln(b))*ln(y+Complex(1))-1/2*y^3*(
Complex(-3967544/59)*y^13+21/59*y^22+Complex(38873/59)*y^5+445/59*y^20+Complex(
1)*y+3689/59*y^18+Complex(38873/59)*y^17+88861/59*y^16+Complex(1)*y^21+1271914/
59*y^14+Complex(-3967544/59)*y^9-7077938/59*y^12+Complex(116672/59)*y^15+
7077938/59*y^10+Complex(8434216/59)*y^11-1271914/59*y^8+Complex(116672/59)*y^7-\
88861/59*y^6+Complex(1864/59)*y^3-3689/59*y^4+Complex(1864/59)*y^19-445/59*y^2-\
21/59)*ln(y)^3-1/2*y^2*(Complex(7/59)+(88861/59*ln(p_inf)+20315141/4720)*y^17+(
Complex(116672/59)*ln(p_inf)+Complex(1107407/295))*y^16+(1271914/59*ln(p_inf)+
36319063/590)*y^15+(Complex(-3967544/59)*ln(p_inf)+Complex(-125523733/590))*y^
14+(Complex(116672/59)*ln(p_inf)+Complex(6942806/295))*y^8+(-88861/59*ln(p_inf)
-25075193/4720)*y^7+(Complex(38873/59)*ln(p_inf)+Complex(4703871/1180))*y^6+(-\
3689/59*ln(p_inf)+109573/4720)*y^5+(21/59*ln(p_inf)+637/944)*y^23+(-7077938/59*
ln(p_inf)-730998383/1770)*y^13+(Complex(8434216/59)*ln(p_inf)+Complex(478943681
/885))*y^12+(7077938/59*ln(p_inf)+891474041/1770)*y^11+(Complex(-188632359/590)
+Complex(-3967544/59)*ln(p_inf))*y^10+(-1271914/59*ln(p_inf)-74788269/590)*y^9+
(Complex(1864/59)*ln(p_inf)+Complex(137516/885))*y^4+(-445/59*ln(p_inf)-33049/
2832)*y^3+(Complex(1)*ln(p_inf)+Complex(19897/3540))*y^2+(-2253/4720-21/59*ln(
p_inf))*y+(Complex(1517/708)+Complex(1)*ln(p_inf))*y^22+(445/59*ln(p_inf)+
222713/14160)*y^21+(Complex(66347/885)+Complex(1864/59)*ln(p_inf))*y^20+(3689/
59*ln(p_inf)+644279/4720)*y^19+(Complex(2045467/1180)+Complex(38873/59)*ln(
p_inf))*y^18-y*(Complex(-3967544/59)*y^13+21/59*y^22+Complex(38873/59)*y^5+445/
59*y^20+Complex(1)*y+3689/59*y^18+Complex(38873/59)*y^17+88861/59*y^16+Complex(
1)*y^21+1271914/59*y^14+Complex(-3967544/59)*y^9-7077938/59*y^12+Complex(116672
/59)*y^15+7077938/59*y^10+Complex(8434216/59)*y^11-1271914/59*y^8+Complex(
116672/59)*y^7-88861/59*y^6+Complex(1864/59)*y^3-3689/59*y^4+Complex(1864/59)*y
^19-445/59*y^2-21/59)*ln(b)+y*(Complex(-3967544/59)*y^13+21/59*y^22+Complex(
38873/59)*y^5+445/59*y^20+Complex(1)*y+3689/59*y^18+Complex(38873/59)*y^17+
88861/59*y^16+Complex(1)*y^21+1271914/59*y^14+Complex(-3967544/59)*y^9-7077938/
59*y^12+Complex(116672/59)*y^15+7077938/59*y^10+Complex(8434216/59)*y^11-\
1271914/59*y^8+Complex(116672/59)*y^7-88861/59*y^6+Complex(1864/59)*y^3-3689/59
*y^4+Complex(1864/59)*y^19-445/59*y^2-21/59)*ln(2))*ln(y)^2+189/3776*y*((
Complex(485253296/1215)+394016/27*Pi+Complex(-38556416/81)*Pi^2)*y^13+(-4087477
/8505-38312/945*ln(p_inf)+14240/567*Pi^2+Complex(-2218/135)*Pi)*y^4+(-400/9*Pi+
Complex(-59648/567)*Pi^2+Complex(-108448/135)*ln(p_inf)+Complex(-1304264/8505))
*y^5+(85528/135*Pi+Complex(-1243936/567)*Pi^2+Complex(-2907104/135)*ln(p_inf)+
Complex(-112981208/2835))*y^7+(-3940757/405-502568/315*ln(p_inf)+16864/81*Pi^2+
Complex(-4466/9)*Pi)*y^6+(-15723497/315+1797112/315*ln(p_inf)+2843552/567*Pi^2+
Complex(1627/45)*Pi)*y^8+(Complex(-64079264/315)*ln(p_inf)+Complex(-961893764/
1701)-168676/45*Pi+Complex(-3733504/567)*Pi^2)*y^9+(Complex(16967530144/8505)-\
38768/9*Pi+Complex(18137344/81)*Pi^2+Complex(142282208/135)*ln(p_inf))*y^11+(
Complex(-25231/3)*Pi+12331219862/8505+204404512/315*ln(p_inf)+5814464/81*Pi^2)*
y^10+(-16864/81*Pi^2-502568/315*ln(p_inf)-2114779/1215+Complex(6818/9)*Pi)*y^20
+(Complex(-142282208/135)*ln(p_inf)+Complex(-5315054096/2835)+64432/3*Pi+
Complex(18137344/81)*Pi^2)*y^15+(-15666884662/8505-120301088/135*ln(p_inf)+
32356288/81*Pi^2+Complex(-38252/3)*Pi)*y^14+(Complex(32/27)*ln(p_inf)-4/3*Pi+
Complex(2644/945))*y^25+(Complex(4152616/2835)-400*Pi+Complex(-59648/567)*Pi^2+
Complex(108448/135)*ln(p_inf))*y^21+(-5814464/81*Pi^2+204404512/315*ln(p_inf)+
2904704506/2835+Complex(255023/27)*Pi)*y^16+(Complex(786091828/2835)+Complex(
64079264/315)*ln(p_inf)+Complex(-3733504/567)*Pi^2+66452/15*Pi)*y^17+(Complex(
272562128/8505)+Complex(2907104/135)*ln(p_inf)+Complex(-1243936/567)*Pi^2-\
396968/135*Pi)*y^19+(-2843552/567*Pi^2+1797112/315*ln(p_inf)+24779503/1215+
Complex(361757/45)*Pi)*y^18+(-11516519534/8505-120301088/135*ln(p_inf)-32356288
/81*Pi^2+Complex(-213404/9)*Pi)*y^12+(Complex(89/5)*Pi-11881/2835-1864/945*ln(
p_inf)-32/27*Pi^2)*y^24+(Complex(70264/945)-152/5*Pi+Complex(1216/35)*ln(p_inf)
+Complex(-1888/567)*Pi^2)*y^23+(-14240/567*Pi^2-38312/945*ln(p_inf)-26723/315+
Complex(2218/15)*Pi)*y^22+(-4/27*Pi+Complex(-32/27)*ln(p_inf)+Complex(-52/315))
*y+(-152/45*Pi+Complex(-1216/35)*ln(p_inf)+Complex(19568/1215)+Complex(-1888/
567)*Pi^2)*y^3+(Complex(-89/45)*Pi-60437/2835-1864/945*ln(p_inf)+32/27*Pi^2)*y^
2+Complex(1)*y^26*Pi+Complex(-1/9)*Pi-32/27*y*(Complex(-5394234/35)*y^8+
Complex(-613197/35)*y^6-233/140*y^21+Complex(5394234/35)*y^14-1139/35*y^19+
Complex(991/35)*y^20-183907/140*y^17+Complex(-991/35)*y^2+214456/35*y^15+
Complex(1)*y^22+18948467/35*y^13+Complex(22732/35)*y^18-9052866/7*y^11+Complex(
-22732/35)*y^4+18948467/35*y^9+Complex(36518467/35)*y^10+214456/35*y^7+Complex(
-36518467/35)*y^12-183907/140*y^5+Complex(613197/35)*y^16-1139/35*y^3+Complex(-\
1)-233/140*y)*(y^2+1)*ln(b)+32/27*y*(Complex(-5394234/35)*y^8+Complex(-613197/
35)*y^6-233/140*y^21+Complex(5394234/35)*y^14-1139/35*y^19+Complex(991/35)*y^20
-183907/140*y^17+Complex(-991/35)*y^2+214456/35*y^15+Complex(1)*y^22+18948467/
35*y^13+Complex(22732/35)*y^18-9052866/7*y^11+Complex(-22732/35)*y^4+18948467/
35*y^9+Complex(36518467/35)*y^10+214456/35*y^7+Complex(-36518467/35)*y^12-\
183907/140*y^5+Complex(613197/35)*y^16-1139/35*y^3+Complex(-1)-233/140*y)*(y^2+
1)*ln(2))*ln(y)+21/3776*y*(Complex(1)*y^22*Pi+(-4/3*Pi+Complex(1244/105))*y^21+
(24278/315+Complex(79/5)*Pi)*y^20+(-416/15*Pi+Complex(362284/945))*y^19+(307462
/189+Complex(1729/15)*Pi)*y^18+(-1716/5*Pi+Complex(537892/105))*y^17+(10276256/
315+Complex(3923/3)*Pi)*y^16+(4432/15*Pi+Complex(-14411696/315))*y^15+(78600208
/315+Complex(16872/5)*Pi)*y^14+(Complex(-228793504/189)+57904/15*Pi)*y^13+(-\
2310983188/945+Complex(10836/5)*Pi)*y^12+(Complex(947451352/315)+6496*Pi)*y^11+
(Complex(-10836/5)*Pi+2310983188/945)*y^10+(Complex(-228793504/189)+57904/15*Pi
)*y^9+(-78600208/315+Complex(-16872/5)*Pi)*y^8+(4432/15*Pi+Complex(-14411696/
315))*y^7+(-10276256/315+Complex(-3923/3)*Pi)*y^6+(-1716/5*Pi+Complex(537892/
105))*y^5+(-307462/189+Complex(-1729/15)*Pi)*y^4+(-416/15*Pi+Complex(362284/945
))*y^3+(Complex(-79/5)*Pi-24278/315)*y^2+(-4/3*Pi+Complex(1244/105))*y+Complex(
-1)*Pi)*(y^2+1)^2*ln(2)-21/3776*y*(Complex(1)*y^22*Pi+(-4/3*Pi+Complex(1244/105
))*y^21+(24278/315+Complex(79/5)*Pi)*y^20+(-416/15*Pi+Complex(362284/945))*y^19
+(307462/189+Complex(1729/15)*Pi)*y^18+(-1716/5*Pi+Complex(537892/105))*y^17+(
10276256/315+Complex(3923/3)*Pi)*y^16+(4432/15*Pi+Complex(-14411696/315))*y^15+
(78600208/315+Complex(16872/5)*Pi)*y^14+(Complex(-228793504/189)+57904/15*Pi)*y
^13+(-2310983188/945+Complex(10836/5)*Pi)*y^12+(Complex(947451352/315)+6496*Pi)
*y^11+(Complex(-10836/5)*Pi+2310983188/945)*y^10+(Complex(-228793504/189)+57904
/15*Pi)*y^9+(-78600208/315+Complex(-16872/5)*Pi)*y^8+(4432/15*Pi+Complex(-\
14411696/315))*y^7+(-10276256/315+Complex(-3923/3)*Pi)*y^6+(-1716/5*Pi+Complex(
537892/105))*y^5+(-307462/189+Complex(-1729/15)*Pi)*y^4+(-416/15*Pi+Complex(
362284/945))*y^3+(Complex(-79/5)*Pi-24278/315)*y^2+(-4/3*Pi+Complex(1244/105))*
y+Complex(-1)*Pi)*(y^2+1)^2*ln(b)+y^3*(Complex(-3967544/59)*y^13+21/59*y^22+
Complex(38873/59)*y^5+445/59*y^20+Complex(1)*y+3689/59*y^18+Complex(38873/59)*y
^17+88861/59*y^16+Complex(1)*y^21+1271914/59*y^14+Complex(-3967544/59)*y^9-\
7077938/59*y^12+Complex(116672/59)*y^15+7077938/59*y^10+Complex(8434216/59)*y^
11-1271914/59*y^8+Complex(116672/59)*y^7-88861/59*y^6+Complex(1864/59)*y^3-3689
/59*y^4+Complex(1864/59)*y^19-445/59*y^2-21/59)*Zeta(3)+7/944*(y^2+1)*(-3/2*Pi+
Complex(1)*y^26+(-2879/105*Pi^2+(Complex(63/5)*ln(p_inf)+Complex(723/10))*Pi+
12139/210*ln(p_inf)-871/6)*y^23+(15584333/21*Pi^2+(Complex(-467621/10)+Complex(
-20781/5)*ln(p_inf))*Pi+74113663/45*ln(p_inf)+40283407/18)*y^11+(Complex(-\
142521578/105)*Pi^2+(613121/15+38836/5*ln(p_inf))*Pi+Complex(60656662/45)*ln(
p_inf)+Complex(171010823/105))*y^14+(75346603/105*Pi^2+(Complex(20781/5)*ln(
p_inf)+Complex(-18988))*Pi-74113663/45*ln(p_inf)-1486106621/630)*y^15+(Complex(
32506/105)*Pi^2+(-9131/15-1391/5*ln(p_inf))*Pi+Complex(1745819/90)+Complex(
1300828/315)*ln(p_inf))*y^20+(-25199/105*Pi^2+(Complex(983/10)*ln(p_inf)+
Complex(62077/120))*Pi+402536/315*ln(p_inf)-229622/315)*y^21+(-233/105*Pi^2+(
Complex(-63/5)*ln(p_inf)+Complex(197/20))*Pi-12139/210*ln(p_inf)+589/126)*y^3+(
-4556/105*Pi^2+(Complex(-983/10)*ln(p_inf)+Complex(18953/120))*Pi-402536/315*ln
(p_inf)-92192/105)*y^5+(Complex(-90928/105)*Pi^2+(-70489/30-1391/5*ln(p_inf))*
Pi+Complex(1300828/315)*ln(p_inf)+Complex(311951/30))*y^6+(Complex(-614/105)*Pi
^2+(-2729/30-109/5*ln(p_inf))*Pi+Complex(238633/210)+Complex(18674/63)*ln(p_inf
))*y^22+(Complex(-23426098/105)*Pi^2+(-218201/15+15584/5*ln(p_inf))*Pi+Complex(
-419914699/315)+Complex(-296800652/315)*ln(p_inf))*y^10+(615479/210*Pi^2+(
Complex(-965387/60)+Complex(-70231/20)*ln(p_inf))*Pi-7406372/35*ln(p_inf)-\
69030067/180)*y^9+(Complex(-2380772/105)*Pi^2+(-64909/6-179/5*ln(p_inf))*Pi+
Complex(-639901/21)*ln(p_inf)+Complex(100637/315))*y^8+(Complex(-2/3)*Pi^2+(-\
151/30-ln(p_inf))*Pi+Complex(13943/315)+Complex(311/35)*ln(p_inf))*y^24+(-733/
84-3/2*Pi^2+(Complex(3/4)*ln(p_inf)+Complex(23/5))*Pi)*y^25+(11/4+(Complex(-3/4
)*ln(p_inf)+Complex(27/40))*Pi)*y+(Complex(-4/3)*Pi^2+(-799/30-ln(p_inf))*Pi+
Complex(311/35)*ln(p_inf)+Complex(401/21))*y^2+(-1029446/105*Pi^2+(Complex(
70231/20)*ln(p_inf)+Complex(160793/24))*Pi+7406372/35*ln(p_inf)+726872527/1260)
*y^17+(Complex(23357386/105)*Pi^2+(990341/30+15584/5*ln(p_inf))*Pi+Complex(-\
296800652/315)*ln(p_inf)+Complex(-34091356/21))*y^16+(Complex(1720574/105)*Pi^2
+(48221/6-179/5*ln(p_inf))*Pi+Complex(19291457/315)+Complex(-639901/21)*ln(
p_inf))*y^18+(Complex(-3964/105)*Pi^2+(-3961/15-109/5*ln(p_inf))*Pi+Complex(
18674/63)*ln(p_inf)+Complex(397297/630))*y^4+(Complex(29049274/21)*Pi^2+(158756
/15+38836/5*ln(p_inf))*Pi+Complex(60656662/45)*ln(p_inf)+Complex(206998579/105)
)*y^12+(-225004/105*Pi^2+(Complex(313303/60)+Complex(5336/5)*ln(p_inf))*Pi+
16183039/630*ln(p_inf)+12342259/315)*y^19+(-168472/105*Pi^2+(Complex(-6577/6)+
Complex(-5336/5)*ln(p_inf))*Pi-16183039/630*ln(p_inf)-1276348/35)*y^7+(-2791150
/9-176946941/105*Pi^2+Complex(-1056657/20)*Pi)*y^13))*Pi^(1/2)/b^4/(y^2+1)^15*
p_inf^3;


==> anc/W_even_hered_leq6_meqm4.mpl <==
W_even_hered_y_2_meqm4_fin := 512/6435*mu*y^2*((-3/32+Complex(1)*y^9+Complex(-\
10)*y^7+Complex(-64)*y^5+Complex(-10)*y^3+Complex(1)*y+3/32*y^10-145/32*y^8+31/
16*y^6-31/16*y^4+145/32*y^2)*ln(y^2+1)+(-3/64*y^10+145/64*y^8-31/32*y^6+31/32*y
^4-145/64*y^2+3/64+Complex(-1/2)*y^9+Complex(5)*y^7+Complex(32)*y^5+Complex(5)*
y^3+Complex(-1/2)*y)*ln(2)+(3/64*y^10-145/64*y^8+31/32*y^6-31/32*y^4+145/64*y^2
-3/64+Complex(1/2)*y^9+Complex(-5)*y^7+Complex(-32)*y^5+Complex(-5)*y^3+
Complex(1/2)*y)*ln(b)+(-3/64*y^10+145/64*y^8-31/32*y^6+31/32*y^4-145/64*y^2+3/
64+Complex(-1/2)*y^9+Complex(5)*y^7+Complex(32)*y^5+Complex(5)*y^3+Complex(-1/2
)*y)*ln(y)+Complex(-3/16)*y^11+(1107/640-3/64*ln(p_inf))*y^10+(Complex(301/48)+
Complex(-1/2)*ln(p_inf))*y^9+(-3319/384+145/64*ln(p_inf))*y^8+(Complex(473/48)+
Complex(5)*ln(p_inf))*y^7+(-17681/384-31/32*ln(p_inf))*y^6+(Complex(4427/60)+
Complex(32)*ln(p_inf))*y^5+(-1411/384+31/32*ln(p_inf))*y^4+(Complex(49/8)+
Complex(5)*ln(p_inf))*y^3+(-89/32-145/64*ln(p_inf))*y^2+(Complex(-9/16)+
Complex(-1/2)*ln(p_inf))*y+3/64+3/64*ln(p_inf))*Pi^(1/2)*(-y+Complex(1))^8*390^
(1/2)/(y^2+1)^11/b^2*p_inf^5-2944/9009*mu*y^2*Pi^(1/2)*(-y+Complex(1))^8*((-21/
230+Complex(-1933/23)*y^9+Complex(-2936/23)*y^7+Complex(-1933/23)*y^5+Complex(-\
1076/115)*y^3+Complex(1)*y+Complex(1)*y^13+Complex(-1076/115)*y^11-783/230*y^10
+51061/230*y^8-51061/230*y^6+783/230*y^4+209/46*y^2+21/230*y^14-209/46*y^12)*ln
(y^2+1)+(-21/460*y^14+209/92*y^12+783/460*y^10-51061/460*y^8+51061/460*y^6-783/
460*y^4-209/92*y^2+Complex(1933/46)*y^9+Complex(1468/23)*y^7+Complex(1933/46)*y
^5+Complex(538/115)*y^3+Complex(-1/2)*y^13+21/460+Complex(-1/2)*y+Complex(538/
115)*y^11)*ln(2)+(21/460*y^14-209/92*y^12-783/460*y^10+51061/460*y^8-51061/460*
y^6+783/460*y^4+209/92*y^2+Complex(-1933/46)*y^9+Complex(-1468/23)*y^7+Complex(
-1933/46)*y^5+Complex(-538/115)*y^3-21/460+Complex(1/2)*y+Complex(1/2)*y^13+
Complex(-538/115)*y^11)*ln(b)+(-21/460*y^14+209/92*y^12+783/460*y^10-51061/460*
y^8+51061/460*y^6-783/460*y^4-209/92*y^2+Complex(1933/46)*y^9+Complex(1468/23)*
y^7+Complex(1933/46)*y^5+Complex(538/115)*y^3+Complex(-1/2)*y^13+21/460+
Complex(-1/2)*y+Complex(538/115)*y^11)*ln(y)+(1551/18400-21/460*ln(p_inf))*y^14
+(Complex(2203/3450)+Complex(-1/2)*ln(p_inf))*y^13+(-13213/11040+209/92*ln(
p_inf))*y^12+(Complex(10957/3450)+Complex(538/115)*ln(p_inf))*y^11+(-523367/
55200+783/460*ln(p_inf))*y^10+(Complex(200853/2300)+Complex(1933/46)*ln(p_inf))
*y^9+(-8781839/18400-51061/460*ln(p_inf))*y^8+(Complex(89467/345)+Complex(1468/
23)*ln(p_inf))*y^7+(12768637/55200+51061/460*ln(p_inf))*y^6+(Complex(321637/
3450)+Complex(1933/46)*ln(p_inf))*y^5+(-619/96-783/460*ln(p_inf))*y^4+(Complex(
1539/230)+Complex(538/115)*ln(p_inf))*y^3+(-11533/3680-209/92*ln(p_inf))*y^2+(
Complex(-289/460)+Complex(-1/2)*ln(p_inf))*y+21/460*ln(p_inf)+189/3680)*390^(1/
2)/(y^2+1)^13/b^2*p_inf^7;
W_even_hered_y_3_meqm4_fin := -256/2145*mu*(26059/3*Pi^2*y^11+(Complex(-28)*y^5
+1/4*y^20+Complex(16960)*y^13+2*y^18+Complex(-1)*y-101/4*y^16+Complex(17)*y^17-\
2888*y^14+Complex(86540)*y^9+48509*y^12+Complex(28)*y^15-104236*y^10+Complex(-\
86540)*y^11+48509*y^8+Complex(-16960)*y^7-2888*y^6+Complex(-17)*y^3-101/4*y^4+
Complex(1)*y^19+2*y^2+1/4)*ln(y)*y*ln(y^2+1)+1/8*(Complex(464944/5)*y^8+
Complex(-2272)*y^6-49/20*y^19+Complex(-2272)*y^14-967/20*y^17+Complex(1)*y^20-\
2824/5*y^15+Complex(67/5)*y^2-133704/5*y^13+Complex(67/5)*y^18+1807541/10*y^11+
Complex(267/5)*y^4-1807541/10*y^9+Complex(-1116742/5)*y^10+133704/5*y^7+
Complex(464944/5)*y^12+2824/5*y^5+Complex(267/5)*y^16+967/20*y^3+Complex(1)+49/
20*y)*(y^2+1)*ln(2)+1/2*(Complex(-28)*y^5+1/4*y^20+Complex(16960)*y^13+2*y^18+
Complex(-1)*y-101/4*y^16+Complex(17)*y^17-2888*y^14+Complex(86540)*y^9+48509*y^
12+Complex(28)*y^15-104236*y^10+Complex(-86540)*y^11+48509*y^8+Complex(-16960)*
y^7-2888*y^6+Complex(-17)*y^3-101/4*y^4+Complex(1)*y^19+2*y^2+1/4)*y*polylog(2,
-y^2)-1/2*(Complex(-28)*y^5+1/4*y^20+Complex(16960)*y^13+2*y^18+Complex(-1)*y-\
101/4*y^16+Complex(17)*y^17-2888*y^14+Complex(86540)*y^9+48509*y^12+Complex(28)
*y^15-104236*y^10+Complex(-86540)*y^11+48509*y^8+Complex(-16960)*y^7-2888*y^6+
Complex(-17)*y^3-101/4*y^4+Complex(1)*y^19+2*y^2+1/4)*y*ln(y)^2-1/8*(Complex(
464944/5)*y^8+Complex(-2272)*y^6-49/20*y^19+Complex(-2272)*y^14-967/20*y^17+
Complex(1)*y^20-2824/5*y^15+Complex(67/5)*y^2-133704/5*y^13+Complex(67/5)*y^18+
1807541/10*y^11+Complex(267/5)*y^4-1807541/10*y^9+Complex(-1116742/5)*y^10+
133704/5*y^7+Complex(464944/5)*y^12+2824/5*y^5+Complex(267/5)*y^16+967/20*y^3+
Complex(1)+49/20*y)*(y^2+1)*ln(b)+Complex(1/8)+Complex(1/8)*ln(p_inf)+(Complex(
-1/8)*y^22-1/2*(Complex(-28)*y^5+1/4*y^20+Complex(16960)*y^13+2*y^18+Complex(-1
)*y-101/4*y^16+Complex(17)*y^17-2888*y^14+Complex(86540)*y^9+48509*y^12+
Complex(28)*y^15-104236*y^10+Complex(-86540)*y^11+48509*y^8+Complex(-16960)*y^7
-2888*y^6+Complex(-17)*y^3-101/4*y^4+Complex(1)*y^19+2*y^2+1/4)*y*ln(2)+1/2*y*(
Complex(-28)*y^5+1/4*y^20+Complex(16960)*y^13+2*y^18+Complex(-1)*y-101/4*y^16+
Complex(17)*y^17-2888*y^14+Complex(86540)*y^9+48509*y^12+Complex(28)*y^15-\
104236*y^10+Complex(-86540)*y^11+48509*y^8+Complex(-16960)*y^7-2888*y^6+
Complex(-17)*y^3-101/4*y^4+Complex(1)*y^19+2*y^2+1/4)*ln(b)+Complex(1/8)+(
Complex(-8480)*ln(p_inf)+Complex(-176364/5))*y^14+(-48509/2*ln(p_inf)-22244087/
240)*y^13+(Complex(43270)*ln(p_inf)+Complex(9528461/60))*y^12+(52118*ln(p_inf)+
11337781/60)*y^11+(Complex(-43270)*ln(p_inf)+Complex(-9528461/60))*y^10+(-48509
/2*ln(p_inf)-22244087/240)*y^9+(Complex(8480)*ln(p_inf)+Complex(176364/5))*y^8+
(1444*ln(p_inf)+219443/30)*y^7+(19/160-1/8*ln(p_inf))*y^21+(Complex(-163/60)+
Complex(-1/2)*ln(p_inf))*y^20+(-ln(p_inf)+607/120)*y^19+(Complex(-17/2)*ln(
p_inf)+Complex(-763/30))*y^18+(101/8*ln(p_inf)+18023/160)*y^17+(Complex(14)*ln(
p_inf)+Complex(-32273/120))*y^6+(101/8*ln(p_inf)+18023/160)*y^5+(Complex(17/2)*
ln(p_inf)+Complex(763/30))*y^4+(-ln(p_inf)+607/120)*y^3+(Complex(1/2)*ln(p_inf)
+Complex(163/60))*y^2+(19/160-1/8*ln(p_inf))*y+(Complex(-14)*ln(p_inf)+Complex(
32273/120))*y^16+(1444*ln(p_inf)+219443/30)*y^15)*ln(y)+(Complex(21635/3)*Pi^2+
Complex(-325899/20)*ln(p_inf)+Complex(-9613981/360))*y^12+(Complex(-21635/3)*Pi
^2+Complex(-325899/20)*ln(p_inf)+Complex(-9613981/360))*y^10+(-1540133/80*ln(
p_inf)-46638259/1440-48509/12*Pi^2)*y^9+(Complex(4240/3)*Pi^2+Complex(56698/5)*
ln(p_inf)+Complex(3614921/180))*y^8+(17066/5*ln(p_inf)+53591/8+722/3*Pi^2)*y^7+
(Complex(-11093/40)*ln(p_inf)+Complex(-95881/120)+Complex(7/3)*Pi^2)*y^6+(12263
/160*ln(p_inf)+372503/2880+101/48*Pi^2)*y^5+(Complex(9/5)*ln(p_inf)+Complex(851
/720)+Complex(1/12)*Pi^2)*y^2+(197/320+49/160*ln(p_inf)-1/48*Pi^2)*y+(Complex(-\
7/3)*Pi^2+Complex(-11093/40)*ln(p_inf)+Complex(-95881/120))*y^16+(722/3*Pi^2-\
17066/5*ln(p_inf)-53591/8)*y^15+(Complex(-4240/3)*Pi^2+Complex(56698/5)*ln(
p_inf)+Complex(3614921/180))*y^14+(1540133/80*ln(p_inf)+46638259/1440-48509/12*
Pi^2)*y^13+(Complex(851/720)+Complex(9/5)*ln(p_inf)+Complex(-1/12)*Pi^2)*y^20+(
-127/20*ln(p_inf)-1721/144-1/6*Pi^2)*y^19+(Complex(-17/12)*Pi^2+Complex(167/20)
*ln(p_inf)+Complex(-5729/720))*y^18+(-12263/160*ln(p_inf)-372503/2880+101/48*Pi
^2)*y^17+(Complex(1/8)+Complex(1/8)*ln(p_inf))*y^22+(-49/160*ln(p_inf)-197/320-\
1/48*Pi^2)*y^21+(Complex(167/20)*ln(p_inf)+Complex(-5729/720)+Complex(17/12)*Pi
^2)*y^4+(127/20*ln(p_inf)+1721/144-1/6*Pi^2)*y^3)*y^2*Pi^(1/2)*390^(1/2)/(y^2+1
)^13/b^3*p_inf^3+128/2145*mu*y*(1928086/3*Pi^2*y^14+(y^2+1)^3*(Complex(77)*y^5+
3/4*y^22+Complex(29106)*y^13+35/4*y^20+Complex(1)*y+161/4*y^18+Complex(77)*y^17
+385/4*y^16+Complex(1)*y^21-16137/2*y^14+Complex(29106)*y^9+114807/2*y^12+
Complex(-792)*y^15-114807/2*y^10+Complex(-71148)*y^11+16137/2*y^8+Complex(-792)
*y^7-385/4*y^6+Complex(14)*y^3-161/4*y^4+Complex(14)*y^19-35/4*y^2-3/4)*ln(y+
Complex(1))+Complex(-3/8)*Pi*y^28-1/2*y*(Complex(-1)+Complex(1)*y^26+(3*y+3*y^
25-139898/7*y^19-1275677/7*y^17-2404/7*y^21+178/7*y^23+3668888*y^15-1275677/7*y
^9-139898/7*y^7-2404/7*y^5+178/7*y^3+3668888*y^11-7712344*y^13+Complex(1630/7)*
y^22+Complex(506)*y^20+Complex(337618/7)*y^18+Complex(9063832/7)*y^16+Complex(-\
6440792)*y^14+Complex(6440792)*y^12+Complex(-9063832/7)*y^10+Complex(-337618/7)
*y^8+Complex(-506)*y^6+Complex(-1630/7)*y^4+Complex(-90/7)*y^2+Complex(90/7)*y^
24)*ln(2)+(-3*y-3*y^25+139898/7*y^19+1275677/7*y^17+2404/7*y^21-178/7*y^23-\
3668888*y^15+1275677/7*y^9+139898/7*y^7+2404/7*y^5-178/7*y^3-3668888*y^11+
7712344*y^13+Complex(-90/7)*y^24+Complex(-337618/7)*y^18+Complex(-9063832/7)*y^
16+Complex(6440792)*y^14+Complex(-6440792)*y^12+Complex(9063832/7)*y^10+
Complex(337618/7)*y^8+Complex(506)*y^6+Complex(1630/7)*y^4+Complex(90/7)*y^2+
Complex(-1630/7)*y^22+Complex(-506)*y^20)*ln(b)+(Complex(337618/7)*ln(p_inf)+
Complex(10843107/70))*y^18+(-1275677/7*ln(p_inf)-67578663/70)*y^17+(Complex(
9063832/7)*ln(p_inf)+Complex(193964124/35))*y^16+(3668888*ln(p_inf)+73131573/5)
*y^15+(Complex(-6440792)*ln(p_inf)+Complex(-2600493883/105))*y^14+(-7712344*ln(
p_inf)-3069559433/105)*y^13+(Complex(6440792)*ln(p_inf)+Complex(2579204923/105)
)*y^12+(3668888*ln(p_inf)+72230453/5)*y^11+(Complex(-9063832/7)*ln(p_inf)+
Complex(-193175644/35))*y^10+(-1275677/7*ln(p_inf)-72166183/70)*y^9+(Complex(-\
337618/7)*ln(p_inf)+Complex(-7259107/70))*y^8+(-139898/7*ln(p_inf)-2956726/35)*
y^7+(Complex(-506)*ln(p_inf)+Complex(289477/70))*y^6+(-2404/7*ln(p_inf)-480871/
210)*y^5+(Complex(-1630/7)*ln(p_inf)+Complex(-14737/30))*y^4+(178/7*ln(p_inf)-\
961/15)*y^3+(Complex(-90/7)*ln(p_inf)+Complex(-2657/70))*y^2+(23/70+3*ln(p_inf)
)*y+(23/70+3*ln(p_inf))*y^25+(Complex(90/7)*ln(p_inf)+Complex(2657/70))*y^24+(
178/7*ln(p_inf)-961/15)*y^23+(Complex(1630/7)*ln(p_inf)+Complex(14737/30))*y^22
+(-2404/7*ln(p_inf)-480871/210)*y^21+(Complex(-432837/70)+Complex(506)*ln(p_inf
))*y^20+(-139898/7*ln(p_inf)-3530166/35)*y^19)*ln(y)-1/2*(Complex(1)+619/140*y-\
23491/20*y^19-749845/28*y^17-12967/140*y^21-619/140*y^23+Complex(1)*y^24-\
38853439/70*y^15+38853439/70*y^9+749845/28*y^7+23491/20*y^5+12967/140*y^3-\
33144847/10*y^11+33144847/10*y^13+Complex(867/70)*y^22+Complex(-17/35)*y^20+
Complex(-319717/70)*y^18+Complex(-1496611/35)*y^16+Complex(8962679/5)*y^14+
Complex(-20130994/5)*y^12+Complex(8962679/5)*y^10+Complex(-1496611/35)*y^8+
Complex(-319717/70)*y^6+Complex(-17/35)*y^4+Complex(867/70)*y^2)*y*(y^2+1)*ln(b
)+1/2*(Complex(1)+619/140*y-23491/20*y^19-749845/28*y^17-12967/140*y^21-619/140
*y^23+Complex(1)*y^24-38853439/70*y^15+38853439/70*y^9+749845/28*y^7+23491/20*y
^5+12967/140*y^3-33144847/10*y^11+33144847/10*y^13+Complex(867/70)*y^22+
Complex(-17/35)*y^20+Complex(-319717/70)*y^18+Complex(-1496611/35)*y^16+
Complex(8962679/5)*y^14+Complex(-20130994/5)*y^12+Complex(8962679/5)*y^10+
Complex(-1496611/35)*y^8+Complex(-319717/70)*y^6+Complex(-17/35)*y^4+Complex(
867/70)*y^2)*y*(y^2+1)*ln(2)+(3/2*y^26-69949/7*y^20-1275677/14*y^18+89/7*y^24-\
1202/7*y^22+1834444*y^16-1275677/14*y^10-69949/7*y^8-1202/7*y^6+89/7*y^4+3/2*y^
2-3856172*y^14+1834444*y^12+Complex(-815/7)*y^5+Complex(-45/7)*y^3+Complex(
168809/7)*y^19+Complex(4531916/7)*y^17+Complex(-3220396)*y^15+Complex(3220396)*
y^13+Complex(-4531916/7)*y^11+Complex(-168809/7)*y^9+Complex(-253)*y^7+Complex(
815/7)*y^23+Complex(253)*y^21+Complex(45/7)*y^25)*polylog(2,-y^2)+((3*y^26-\
139898/7*y^20-1275677/7*y^18+178/7*y^24-2404/7*y^22+3668888*y^16-1275677/7*y^10
-139898/7*y^8-2404/7*y^6+178/7*y^4+3*y^2-7712344*y^14+3668888*y^12+Complex(-\
9063832/7)*y^11+Complex(-337618/7)*y^9+Complex(-506)*y^7+Complex(-1630/7)*y^5+
Complex(-90/7)*y^3+Complex(90/7)*y^25+Complex(1630/7)*y^23+Complex(506)*y^21+
Complex(337618/7)*y^19+Complex(9063832/7)*y^17+Complex(-6440792)*y^15+Complex(
6440792)*y^13)*ln(y)-1/2*(Complex(1)*y^5+3/4*y^6+Complex(6)*y^3+11/4*y^4+
Complex(1)*y-11/4*y^2-3/4)*(y^2+1)^11)*ln(y^2+1)+Complex(3/8)*Pi+(-3/2*y^26+
69949/7*y^20+1275677/14*y^18-89/7*y^24+1202/7*y^22-1834444*y^16+1275677/14*y^10
+69949/7*y^8+1202/7*y^6-89/7*y^4-3/2*y^2+3856172*y^14-1834444*y^12+Complex(-253
)*y^21+Complex(-168809/7)*y^19+Complex(-4531916/7)*y^17+Complex(3220396)*y^15+
Complex(-3220396)*y^13+Complex(4531916/7)*y^11+Complex(253)*y^7+Complex(815/7)*
y^5+Complex(-815/7)*y^23+Complex(45/7)*y^3+Complex(-45/7)*y^25+Complex(168809/7
)*y^9)*ln(y)^2+(1/2*Pi+Complex(1/2)*ln(p_inf)+Complex(-1/8))*y^27+(-1/4*Pi^2-\
619/280*ln(p_inf)-5037/1120+Complex(-11/2)*Pi)*y^26+(Complex(-15/14)*Pi^2+
Complex(937/140)*ln(p_inf)+Complex(-9881/840)+17/2*Pi)*y^25+(-89/42*Pi^2-6793/
140*ln(p_inf)-62041/720+Complex(-275/8)*Pi)*y^24+(Complex(119/20)*ln(p_inf)+
Complex(-17195/63)+Complex(-815/42)*Pi^2+61*Pi)*y^23+(601/21*Pi^2-44351/70*ln(
p_inf)-1149929/1260+Complex(-122)*Pi)*y^22+(Complex(-253/6)*Pi^2+Complex(-\
319751/140)*ln(p_inf)+Complex(-311467/45)-259*Pi)*y^21+(69949/42*Pi^2-1956831/
140*ln(p_inf)-117233993/5040+Complex(30601/8)*Pi)*y^20+(Complex(-168809/42)*Pi^
2+Complex(-473277/20)*ln(p_inf)+Complex(-189027373/2520)+26975/2*Pi)*y^19+(
1275677/84*Pi^2-81456103/280*ln(p_inf)-6066858737/10080+Complex(-33527/2)*Pi)*y
^18+(Complex(-2265958/21)*Pi^2+Complex(30621071/35)*ln(p_inf)+Complex(
4195589347/2520)+13871/2*Pi)*y^17+(-917222/3*Pi^2+19316049/14*ln(p_inf)+
912302981/360+Complex(-362791/8)*Pi)*y^16+(Complex(1610198/3)*Pi^2+Complex(-\
2233663/2)*ln(p_inf)+Complex(-212003494/105)-48906*Pi)*y^15+(Complex(-1610198/3
)*Pi^2-48906*Pi+Complex(-212003494/105)+Complex(-2233663/2)*ln(p_inf))*y^13+(-\
912302981/360-19316049/14*ln(p_inf)-917222/3*Pi^2+Complex(362791/8)*Pi)*y^12+(
Complex(4195589347/2520)+13871/2*Pi+Complex(2265958/21)*Pi^2+Complex(30621071/
35)*ln(p_inf))*y^11+(6066858737/10080+81456103/280*ln(p_inf)+1275677/84*Pi^2+
Complex(33527/2)*Pi)*y^10+(Complex(-473277/20)*ln(p_inf)+Complex(-189027373/
2520)+26975/2*Pi+Complex(168809/42)*Pi^2)*y^9+(117233993/5040+1956831/140*ln(
p_inf)+69949/42*Pi^2+Complex(-30601/8)*Pi)*y^8+(-259*Pi+Complex(-311467/45)+
Complex(253/6)*Pi^2+Complex(-319751/140)*ln(p_inf))*y^7+(1149929/1260+44351/70*
ln(p_inf)+601/21*Pi^2+Complex(122)*Pi)*y^6+(61*Pi+Complex(119/20)*ln(p_inf)+
Complex(815/42)*Pi^2+Complex(-17195/63))*y^5+(62041/720+6793/140*ln(p_inf)-89/
42*Pi^2+Complex(275/8)*Pi)*y^4+(17/2*Pi+Complex(15/14)*Pi^2+Complex(-9881/840)+
Complex(937/140)*ln(p_inf))*y^3+(5037/1120+619/280*ln(p_inf)-1/4*Pi^2+Complex(
11/2)*Pi)*y^2+(1/2*Pi+Complex(1/2)*ln(p_inf)+Complex(-1/8))*y)*Pi^(1/2)*390^(1/
2)/b^3/(y^2+1)^15*p_inf^5-512/2145*mu*y^2*Pi^(1/2)*(-1/2*(-1/4+Complex(-3247476
)*y^15+Complex(6306300)*y^13+Complex(-3939132)*y^11+Complex(398175)*y^17+
Complex(6680)*y^19+Complex(82)*y^21+Complex(20)*y^23+Complex(82)*y^5+Complex(-\
31120)*y^7+Complex(764415)*y^9+Complex(20)*y^3+1/4*y^26-4739/2*y^20-193085/4*y^
18+11/4*y^24-37/2*y^22+5698137/4*y^16+Complex(1)*y^25+Complex(1)*y-8123385/4*y^
10+794525/4*y^8-3997/2*y^6+37/2*y^4-11/4*y^2-5252175*y^14+5725935*y^12)*y*
polylog(2,1/(y^2+1)*y^2)+1/2*(y^2+1)^3*(Complex(-28)*y^5+1/4*y^20+Complex(16960
)*y^13+2*y^18+Complex(-1)*y-101/4*y^16+Complex(17)*y^17-2888*y^14+Complex(86540
)*y^9+48509*y^12+Complex(28)*y^15-104236*y^10+Complex(-86540)*y^11+48509*y^8+
Complex(-16960)*y^7-2888*y^6+Complex(-17)*y^3-101/4*y^4+Complex(1)*y^19+2*y^2+1
/4)*y*polylog(2,1/(y^2+1))-1/2*(-1/4+Complex(-3247476)*y^15+Complex(6306300)*y^
13+Complex(-3939132)*y^11+Complex(398175)*y^17+Complex(6680)*y^19+Complex(82)*y
^21+Complex(20)*y^23+Complex(82)*y^5+Complex(-31120)*y^7+Complex(764415)*y^9+
Complex(20)*y^3+1/4*y^26-4739/2*y^20-193085/4*y^18+11/4*y^24-37/2*y^22+5698137/
4*y^16+Complex(1)*y^25+Complex(1)*y-8123385/4*y^10+794525/4*y^8-3997/2*y^6+37/2
*y^4-11/4*y^2-5252175*y^14+5725935*y^12)*y*polylog(2,-y^2)+(Complex(659154)*y^
15+Complex(-1576575)*y^13+Complex(-30)*y^3+Complex(1137498)*y^11+Complex(-\
287985/2)*y^17+Complex(19700)*y^19+Complex(-123)*y^5+Complex(-13590)*y^7+
Complex(-146655)*y^9+Complex(82)*y^21+Complex(20)*y^23+Complex(-3/2)*y+3/8+1/4*
y^26-6209/2*y^20+494255/8*y^18+11/4*y^24-37/2*y^22-2523051/8*y^16+Complex(1)*y^
25+2193855/4*y^10+225/4*y^8-12789/4*y^6-111/4*y^4+33/8*y^2+4644375/4*y^14-\
6333735/4*y^12)*y*ln(y^2+1)^2-1/4*(y^2+1)^3*(Complex(-1)+8*(Complex(-28)*y^5+1/
4*y^20+Complex(16960)*y^13+2*y^18+Complex(-1)*y-101/4*y^16+Complex(17)*y^17-\
2888*y^14+Complex(86540)*y^9+48509*y^12+Complex(28)*y^15-104236*y^10+Complex(-\
86540)*y^11+48509*y^8+Complex(-16960)*y^7-2888*y^6+Complex(-17)*y^3-101/4*y^4+
Complex(1)*y^19+2*y^2+1/4)*y*ln(y)+Complex(1)*y^22+12*(Complex(-28)*y^5+1/4*y^
20+Complex(16960)*y^13+2*y^18+Complex(-1)*y-101/4*y^16+Complex(17)*y^17-2888*y^
14+Complex(86540)*y^9+48509*y^12+Complex(28)*y^15-104236*y^10+Complex(-86540)*y
^11+48509*y^8+Complex(-16960)*y^7-2888*y^6+Complex(-17)*y^3-101/4*y^4+Complex(1
)*y^19+2*y^2+1/4)*y*ln(2)-4*y*(Complex(-28)*y^5+1/4*y^20+Complex(16960)*y^13+2*
y^18+Complex(-1)*y-101/4*y^16+Complex(17)*y^17-2888*y^14+Complex(86540)*y^9+
48509*y^12+Complex(28)*y^15-104236*y^10+Complex(-86540)*y^11+48509*y^8+Complex(
-16960)*y^7-2888*y^6+Complex(-17)*y^3-101/4*y^4+Complex(1)*y^19+2*y^2+1/4)*ln(b
)+(Complex(4)*ln(p_inf)+Complex(107489/10010))*y^20+(8*ln(p_inf)-937792/15015)*
y^19+(Complex(68)*ln(p_inf)+Complex(165653/10010))*y^18+(-101*ln(p_inf)-\
74897453/120120)*y^17+(Complex(112)*ln(p_inf)+Complex(-5275409/2145))*y^16+(-\
11552*ln(p_inf)-401862632/15015)*y^15+(Complex(67840)*ln(p_inf)+Complex(
1436999936/15015))*y^14+(194036*ln(p_inf)+1041564487/5005)*y^13+(Complex(-\
346160)*ln(p_inf)+Complex(-1596291324/5005))*y^12+(-416944*ln(p_inf)-166353204/
455)*y^11+(-444299/120120+ln(p_inf))*y^21+(Complex(346160)*ln(p_inf)+Complex(
1596291324/5005))*y^10+(194036*ln(p_inf)+1041564487/5005)*y^9+(Complex(-67840)*
ln(p_inf)+Complex(-1436999936/15015))*y^8+(-11552*ln(p_inf)-401862632/15015)*y^
7+(Complex(-112)*ln(p_inf)+Complex(5275409/2145))*y^6+(-101*ln(p_inf)-74897453/
120120)*y^5+(Complex(-68)*ln(p_inf)+Complex(-165653/10010))*y^4+(8*ln(p_inf)-\
937792/15015)*y^3+(Complex(-4)*ln(p_inf)+Complex(-107489/10010))*y^2+(-444299/
120120+ln(p_inf))*y)*ln(y^2+1)+1/4*(-30001/48048*ln(p_inf)+(Complex(-28)*y^5+1/
4*y^20+Complex(16960)*y^13+2*y^18+Complex(-1)*y-101/4*y^16+Complex(17)*y^17-\
2888*y^14+Complex(86540)*y^9+48509*y^12+Complex(28)*y^15-104236*y^10+Complex(-\
86540)*y^11+48509*y^8+Complex(-16960)*y^7-2888*y^6+Complex(-17)*y^3-101/4*y^4+
Complex(1)*y^19+2*y^2+1/4)*ln(y)^2+(-505/4*y^4+242545*y^8-14440*y^6+10*y^2+10*y
^18-505/4*y^16-14440*y^14+Complex(84800)*y^13+Complex(-140)*y^5+Complex(-5)*y+
Complex(85)*y^17+Complex(432700)*y^9+Complex(140)*y^15+Complex(-432700)*y^11+
Complex(-84800)*y^7+Complex(-85)*y^3+242545*y^12-521180*y^10+5/4*y^20+Complex(5
)*y^19+5/4)*ln(2)^2+(Complex(46381/6552)+Complex(-1)*ln(p_inf)^2+Complex(7331/
4004)*ln(p_inf))*y+(Complex(-28)*y^5+1/4*y^20+Complex(16960)*y^13+2*y^18+
Complex(-1)*y-101/4*y^16+Complex(17)*y^17-2888*y^14+Complex(86540)*y^9+48509*y^
12+Complex(28)*y^15-104236*y^10+Complex(-86540)*y^11+48509*y^8+Complex(-16960)*
y^7-2888*y^6+Complex(-17)*y^3-101/4*y^4+Complex(1)*y^19+2*y^2+1/4)*ln(b)^2+1/4*
ln(p_inf)^2+(Complex(1)*y^21+(1/2*ln(p_inf)-738593/240240)*y^20+(Complex(2)*ln(
p_inf)+Complex(251633/20020))*y^19+(4*ln(p_inf)-850277/15015)*y^18+(Complex(34)
*ln(p_inf)+Complex(834321/20020))*y^17+(-101/2*ln(p_inf)-148549031/240240)*y^16
+(Complex(56)*ln(p_inf)+Complex(-5017153/2145))*y^15+(-405928108/15015-5776*ln(
p_inf))*y^14+(Complex(1399556344/15015)+Complex(33920)*ln(p_inf))*y^13+(
3624802107/20020+97018*ln(p_inf))*y^12+(Complex(-1124370561/5005)+Complex(-\
173080)*ln(p_inf))*y^11+(-83176602/455-208472*ln(p_inf))*y^10+(Complex(173080)*
ln(p_inf)+Complex(471920763/5005))*y^9+(541455841/20020+97018*ln(p_inf))*y^8+(
Complex(-33920)*ln(p_inf)+Complex(-37443592/15015))*y^7+(4065476/15015-5776*ln(
p_inf))*y^6+(Complex(-56)*ln(p_inf)+Complex(258256/2145))*y^5+(-249175/48048-\
101/2*ln(p_inf))*y^4+(Complex(100603/4004)+Complex(-34)*ln(p_inf))*y^3+(-17503/
3003+4*ln(p_inf))*y^2+(Complex(7331/4004)+Complex(-2)*ln(p_inf))*y-30001/48048+
1/2*ln(p_inf))*ln(y)+(Complex(-42013/24024)+Complex(1)*ln(p_inf))*y^21+((-1/2*y
^20-4*y^18+208472*y^10-97018*y^8+5776*y^6+101/2*y^4-4*y^2-97018*y^12+101/2*y^16
-1/2+5776*y^14+Complex(56)*y^5+Complex(-33920)*y^13+Complex(2)*y+Complex(-34)*y
^17+Complex(-173080)*y^9+Complex(-56)*y^15+Complex(173080)*y^11+Complex(33920)*
y^7+Complex(34)*y^3+Complex(-2)*y^19)*ln(y)+Complex(-1)*y^21+(-1/2*ln(p_inf)+
738593/240240)*y^20+(Complex(-2)*ln(p_inf)+Complex(-251633/20020))*y^19+(-4*ln(
p_inf)+850277/15015)*y^18+(Complex(-34)*ln(p_inf)+Complex(-834321/20020))*y^17+
(101/2*ln(p_inf)+148549031/240240)*y^16+(Complex(-56)*ln(p_inf)+Complex(5017153
/2145))*y^15+(405928108/15015+5776*ln(p_inf))*y^14+(Complex(-1399556344/15015)+
Complex(-33920)*ln(p_inf))*y^13+(-3624802107/20020-97018*ln(p_inf))*y^12+(
Complex(1124370561/5005)+Complex(173080)*ln(p_inf))*y^11+(83176602/455+208472*
ln(p_inf))*y^10+(Complex(-173080)*ln(p_inf)+Complex(-471920763/5005))*y^9+(-\
541455841/20020-97018*ln(p_inf))*y^8+(Complex(33920)*ln(p_inf)+Complex(37443592
/15015))*y^7+(-4065476/15015+5776*ln(p_inf))*y^6+(Complex(56)*ln(p_inf)+
Complex(-258256/2145))*y^5+(249175/48048+101/2*ln(p_inf))*y^4+(Complex(-100603/
4004)+Complex(34)*ln(p_inf))*y^3+(17503/3003-4*ln(p_inf))*y^2+(Complex(-7331/
4004)+Complex(2)*ln(p_inf))*y-1/2*ln(p_inf)+30001/48048)*ln(b)+(3/2*ln(p_inf)+(
-17328*y^14+291054*y^12-625416*y^10+291054*y^8-17328*y^6-303/2*y^4+12*y^2+3/2*y
^20+12*y^18-303/2*y^16+Complex(101760)*y^13+Complex(-168)*y^5+Complex(-6)*y+
Complex(102)*y^17+Complex(519240)*y^9+Complex(168)*y^15+Complex(-519240)*y^11+
Complex(-101760)*y^7+Complex(-102)*y^3+Complex(6)*y^19+3/2)*ln(y)+42071/48048+(
17328*y^14-291054*y^12+625416*y^10-291054*y^8+17328*y^6+303/2*y^4-12*y^2-12*y^
18+303/2*y^16-3/2*y^20+Complex(-101760)*y^13+Complex(168)*y^5+Complex(6)*y+
Complex(-102)*y^17+Complex(-519240)*y^9+Complex(-168)*y^15+Complex(519240)*y^11
+Complex(101760)*y^7+Complex(102)*y^3+Complex(-6)*y^19-3/2)*ln(b)+Complex(3)*y^
21+(Complex(-66095/12012)+Complex(-6)*ln(p_inf))*y+(Complex(-2912299576/15015)+
Complex(-101760)*ln(p_inf))*y^7+(-464590712/15015-17328*ln(p_inf))*y^6+(
Complex(-168)*ln(p_inf)+Complex(114398/2145))*y^5+(-14086999/48048-303/2*ln(
p_inf))*y^4+(Complex(-1339831/12012)+Complex(-102)*ln(p_inf))*y^3+(Complex(-\
24406439999/15015)+Complex(-519240)*ln(p_inf))*y^11+(-2313005948/1365-625416*ln
(p_inf))*y^10+(Complex(519240)*ln(p_inf)+Complex(18534391817/15015))*y^9+(
36906990899/60060+291054*ln(p_inf))*y^8+(13528/3003+12*ln(p_inf))*y^2+(Complex(
102)*ln(p_inf)+Complex(18735179/60060))*y^17+(-303/2*ln(p_inf)-512344463/240240
)*y^16+(Complex(168)*ln(p_inf)+Complex(-14391089/2145))*y^15+(-1694571464/15015
-17328*ln(p_inf))*y^14+(Complex(6998637832/15015)+Complex(101760)*ln(p_inf))*y^
13+(64657107293/60060+291054*ln(p_inf))*y^12+(3/2*ln(p_inf)-1555409/240240)*y^
20+(Complex(6)*ln(p_inf)+Complex(2925067/60060))*y^19+(12*ln(p_inf)-2220646/
15015)*y^18)*ln(2)+(-493/240240+1/4*ln(p_inf)^2-738593/240240*ln(p_inf))*y^20+(
Complex(28)*ln(p_inf)^2+Complex(-18099776/45045)+Complex(-5017153/2145)*ln(
p_inf))*y^15+(1211904979/25740-405928108/15015*ln(p_inf)-2888*ln(p_inf)^2)*y^14
+(Complex(86540)*ln(p_inf)^2+Complex(-26951323363/30030)+Complex(471920763/5005
)*ln(p_inf))*y^9+(-28337930939/60060+541455841/20020*ln(p_inf)+48509*ln(p_inf)^
2)*y^8+(Complex(-2206337920/9009)+Complex(16960)*ln(p_inf)^2+Complex(1399556344
/15015)*ln(p_inf))*y^13+(Complex(-1489727/40040)+Complex(1)*ln(p_inf)^2+
Complex(251633/20020)*ln(p_inf))*y^19+(2*ln(p_inf)^2+6796903/240240-850277/
15015*ln(p_inf))*y^18+(4598100263/3960-83176602/455*ln(p_inf)-104236*ln(p_inf)^
2)*y^10+(Complex(-86540)*ln(p_inf)^2+Complex(14444441311/13860)+Complex(-\
1124370561/5005)*ln(p_inf))*y^11+(Complex(7036263964/45045)+Complex(-16960)*ln(
p_inf)^2+Complex(-37443592/15015)*ln(p_inf))*y^7+(659358847/25740+4065476/15015
*ln(p_inf)-2888*ln(p_inf)^2)*y^6+(Complex(-28)*ln(p_inf)^2+Complex(38998387/
360360)+Complex(258256/2145)*ln(p_inf))*y^5+(71541893/360360-249175/48048*ln(
p_inf)-101/4*ln(p_inf)^2)*y^4+(Complex(-17)*ln(p_inf)^2+Complex(45742001/360360
)+Complex(100603/4004)*ln(p_inf))*y^3+(-11340839/720720-17503/3003*ln(p_inf)+2*
ln(p_inf)^2)*y^2+(Complex(17)*ln(p_inf)^2+Complex(-44949997/120120)+Complex(
834321/20020)*ln(p_inf))*y^17+(-8335143109/13104+3624802107/20020*ln(p_inf)+
48509*ln(p_inf)^2)*y^12+(-101/4*ln(p_inf)^2+1224100753/1441440-148549031/240240
*ln(p_inf))*y^16-58029/32032)*y*(y^2+1)^3)*390^(1/2)/(y^2+1)^16/b^3*p_inf^6;
W_even_hered_y_4_meqm4_fin := 1024/2145*mu*y^2*Pi^(1/2)*390^(1/2)*(1/8*y*(8*y*(
Complex(-29)*y^5+3/16*y^22+Complex(-327460)*y^13+17/16*y^20+Complex(1)*y-875/16
*y^18+Complex(-29)*y^17-102049/16*y^16+Complex(1)*y^21+582695/4*y^14+Complex(-\
327460)*y^9-2082703/4*y^12+Complex(42274)*y^15+2082703/4*y^10+Complex(605780)*y
^11-582695/4*y^8+Complex(42274)*y^7+102049/16*y^6+Complex(20)*y^19+875/16*y^4+
Complex(20)*y^3-17/16*y^2-3/16)*ln(y)+(y^2+1)*(Complex(-517040)*y^8+Complex(
47563/5)*y^6-127/40*y^21+Complex(517040)*y^14-1823/20*y^19+Complex(89/5)*y^20-\
62719/40*y^17+Complex(-89/5)*y^2-606544/5*y^15+Complex(301/5)*y^18+25834431/20*
y^13+Complex(1)*y^22-25582753/10*y^11+Complex(-301/5)*y^4+25834431/20*y^9+
Complex(2164092)*y^10-606544/5*y^7+Complex(-2164092)*y^12-62719/40*y^5+Complex(
-47563/5)*y^16-1823/20*y^3+Complex(-1)-127/40*y))*polylog(2,-y^2)-y^2*(Complex(
-29)*y^5+3/16*y^22+Complex(-327460)*y^13+17/16*y^20+Complex(1)*y-875/16*y^18+
Complex(-29)*y^17-102049/16*y^16+Complex(1)*y^21+582695/4*y^14+Complex(-327460)
*y^9-2082703/4*y^12+Complex(42274)*y^15+2082703/4*y^10+Complex(605780)*y^11-\
582695/4*y^8+Complex(42274)*y^7+102049/16*y^6+Complex(20)*y^19+875/16*y^4+
Complex(20)*y^3-17/16*y^2-3/16)*polylog(3,-y^2)+(y^2*(Complex(-29)*y^5+3/16*y^
22+Complex(-327460)*y^13+17/16*y^20+Complex(1)*y-875/16*y^18+Complex(-29)*y^17-\
102049/16*y^16+Complex(1)*y^21+582695/4*y^14+Complex(-327460)*y^9-2082703/4*y^
12+Complex(42274)*y^15+2082703/4*y^10+Complex(605780)*y^11-582695/4*y^8+
Complex(42274)*y^7+102049/16*y^6+Complex(20)*y^19+875/16*y^4+Complex(20)*y^3-17
/16*y^2-3/16)*ln(y)^2-67/240*(y^2+1)^2*(Complex(38259/67)*y^5+30/67*y^22+
Complex(-48583010/201)*y^13+1241/134*y^20+Complex(1)*y+36547/402*y^18+Complex(
38259/67)*y^17+48852/67*y^16+Complex(1)*y^21+5884884/67*y^14+Complex(-48583010/
201)*y^9-84928522/201*y^12+Complex(1049080/67)*y^15+84928522/201*y^10+Complex(
33887980/67)*y^11-5884884/67*y^8+Complex(1049080/67)*y^7-48852/67*y^6+Complex(
5878/201)*y^19-36547/402*y^4+Complex(5878/201)*y^3-1241/134*y^2-30/67))*ln(y^2+
1)-1/2*y^2*(Complex(-29)*y^5+3/16*y^22+Complex(-327460)*y^13+17/16*y^20+
Complex(1)*y-875/16*y^18+Complex(-29)*y^17-102049/16*y^16+Complex(1)*y^21+
582695/4*y^14+Complex(-327460)*y^9-2082703/4*y^12+Complex(42274)*y^15+2082703/4
*y^10+Complex(605780)*y^11-582695/4*y^8+Complex(42274)*y^7+102049/16*y^6+
Complex(20)*y^19+875/16*y^4+Complex(20)*y^3-17/16*y^2-3/16)*ln(y)^3-1/2*y*(
Complex(1/4)+y*(Complex(-29)*y^5+3/16*y^22+Complex(-327460)*y^13+17/16*y^20+
Complex(1)*y-875/16*y^18+Complex(-29)*y^17-102049/16*y^16+Complex(1)*y^21+
582695/4*y^14+Complex(-327460)*y^9-2082703/4*y^12+Complex(42274)*y^15+2082703/4
*y^10+Complex(605780)*y^11-582695/4*y^8+Complex(42274)*y^7+102049/16*y^6+
Complex(20)*y^19+875/16*y^4+Complex(20)*y^3-17/16*y^2-3/16)*ln(2)+(3/16*ln(
p_inf)+11/32)*y^23+(Complex(25/12)+Complex(1)*ln(p_inf))*y^22+(17/16*ln(p_inf)+
133/96)*y^21+(Complex(134/3)+Complex(20)*ln(p_inf))*y^20+(-875/16*ln(p_inf)-\
1179/8)*y^19+(Complex(-29)*ln(p_inf)+Complex(-2861/20))*y^18+(-102049/16*ln(
p_inf)-1433449/80)*y^17+(Complex(42274)*ln(p_inf)+Complex(2476191/20))*y^16+(
582695/4*ln(p_inf)+1805331/4)*y^15+(Complex(-327460)*ln(p_inf)+Complex(-1080897
))*y^14+(-2082703/4*ln(p_inf)-220972873/120)*y^13+(Complex(69295427/30)+
Complex(605780)*ln(p_inf))*y^12+(2082703/4*ln(p_inf)+517938971/240)*y^11+(
Complex(-327460)*ln(p_inf)+Complex(-1492660))*y^10+(-582695/4*ln(p_inf)-\
11902975/16)*y^9+(Complex(42274)*ln(p_inf)+Complex(1253457/5))*y^8+(102049/16*
ln(p_inf)+7781969/160)*y^7+(Complex(-29)*ln(p_inf)+Complex(-50123/20))*y^6+(875
/16*ln(p_inf)+17989/32)*y^5+(Complex(385/6)+Complex(20)*ln(p_inf))*y^4+(-17/16*
ln(p_inf)+5327/240)*y^3+(Complex(1)*ln(p_inf)+Complex(407/60))*y^2+(9/20-3/16*
ln(p_inf))*y-y*(Complex(-29)*y^5+3/16*y^22+Complex(-327460)*y^13+17/16*y^20+
Complex(1)*y-875/16*y^18+Complex(-29)*y^17-102049/16*y^16+Complex(1)*y^21+
582695/4*y^14+Complex(-327460)*y^9-2082703/4*y^12+Complex(42274)*y^15+2082703/4
*y^10+Complex(605780)*y^11-582695/4*y^8+Complex(42274)*y^7+102049/16*y^6+
Complex(20)*y^19+875/16*y^4+Complex(20)*y^3-17/16*y^2-3/16)*ln(b))*ln(y)^2+((
Complex(5308093/72)+Complex(-302890/3)*Pi^2)*y^13+1/8*y*(y^2+1)*(Complex(-\
517040)*y^8+Complex(47563/5)*y^6-127/40*y^21+Complex(517040)*y^14-1823/20*y^19+
Complex(89/5)*y^20-62719/40*y^17+Complex(-89/5)*y^2-606544/5*y^15+Complex(301/5
)*y^18+25834431/20*y^13+Complex(1)*y^22-25582753/10*y^11+Complex(-301/5)*y^4+
25834431/20*y^9+Complex(2164092)*y^10-606544/5*y^7+Complex(-2164092)*y^12-62719
/40*y^5+Complex(-47563/5)*y^16-1823/20*y^3+Complex(-1)-127/40*y)*ln(2)+1/16*y^
26-1/16-1/8*y*(y^2+1)*(Complex(-517040)*y^8+Complex(47563/5)*y^6-127/40*y^21+
Complex(517040)*y^14-1823/20*y^19+Complex(89/5)*y^20-62719/40*y^17+Complex(-89/
5)*y^2-606544/5*y^15+Complex(301/5)*y^18+25834431/20*y^13+Complex(1)*y^22-\
25582753/10*y^11+Complex(-301/5)*y^4+25834431/20*y^9+Complex(2164092)*y^10-\
606544/5*y^7+Complex(-2164092)*y^12-62719/40*y^5+Complex(-47563/5)*y^16-1823/20
*y^3+Complex(-1)-127/40*y)*ln(b)+(Complex(2537637/40)*ln(p_inf)+Complex(
45993671/480)+Complex(-21137/3)*Pi^2)*y^17+(-582695/24*Pi^2+4681651/32*ln(p_inf
)+233665081/960)*y^16+(Complex(-411763/2)*ln(p_inf)+Complex(-15094179/40)+
Complex(163730/3)*Pi^2)*y^15+(-972763847/2880-5066215/32*ln(p_inf)+2082703/24*
Pi^2)*y^14+(Complex(-23631/20)*ln(p_inf)+Complex(-640181/720)+Complex(29/6)*Pi^
2)*y^19+(102049/96*Pi^2-4915071/320*ln(p_inf)-23216815/1152)*y^18+(-17/96*Pi^2-\
3773/320*ln(p_inf)-3859/384)*y^22+(Complex(5217/80)+Complex(39/4)*ln(p_inf)+
Complex(-10/3)*Pi^2)*y^21+(875/96*Pi^2-13273/64*ln(p_inf)-296765/1152)*y^20+(
Complex(1/8)*ln(p_inf)+Complex(157/480))*y^25+(-1/32*Pi^2-127/320*ln(p_inf)+167
/384)*y^24+(Complex(47/20)*ln(p_inf)+Complex(319/48)+Complex(-1/6)*Pi^2)*y^23+(
Complex(-2537637/40)*ln(p_inf)+Complex(-222328519/1440)+Complex(-21137/3)*Pi^2)
*y^9+(-17320825/384-4915071/320*ln(p_inf)-102049/96*Pi^2)*y^8+(Complex(411763/2
)*ln(p_inf)+Complex(139670191/360)+Complex(163730/3)*Pi^2)*y^11+(898885891/2880
+4681651/32*ln(p_inf)+582695/24*Pi^2)*y^10+(-703668367/2880-5066215/32*ln(p_inf
)-2082703/24*Pi^2)*y^12+(Complex(-1/8)*ln(p_inf)+Complex(-23/480))*y+(Complex(-\
47/20)*ln(p_inf)+Complex(299/144)+Complex(-1/6)*Pi^2)*y^3+(-4609/1920-127/320*
ln(p_inf)+1/32*Pi^2)*y^2+(Complex(79781/720)+Complex(-10/3)*Pi^2+Complex(-39/4)
*ln(p_inf))*y^5+(-234577/5760-3773/320*ln(p_inf)+17/96*Pi^2)*y^4+(Complex(23631
/20)*ln(p_inf)+Complex(1340951/240)+Complex(29/6)*Pi^2)*y^7+(-987847/1920-13273
/64*ln(p_inf)-875/96*Pi^2)*y^6)*ln(y)+67/480*(y^2+1)^2*(Complex(38259/67)*y^5+
30/67*y^22+Complex(-48583010/201)*y^13+1241/134*y^20+Complex(1)*y+36547/402*y^
18+Complex(38259/67)*y^17+48852/67*y^16+Complex(1)*y^21+5884884/67*y^14+
Complex(-48583010/201)*y^9-84928522/201*y^12+Complex(1049080/67)*y^15+84928522/
201*y^10+Complex(33887980/67)*y^11-5884884/67*y^8+Complex(1049080/67)*y^7-48852
/67*y^6+Complex(5878/201)*y^19-36547/402*y^4+Complex(5878/201)*y^3-1241/134*y^2
-30/67)*ln(2)-67/480*(y^2+1)^2*(Complex(38259/67)*y^5+30/67*y^22+Complex(-\
48583010/201)*y^13+1241/134*y^20+Complex(1)*y+36547/402*y^18+Complex(38259/67)*
y^17+48852/67*y^16+Complex(1)*y^21+5884884/67*y^14+Complex(-48583010/201)*y^9-\
84928522/201*y^12+Complex(1049080/67)*y^15+84928522/201*y^10+Complex(33887980/
67)*y^11-5884884/67*y^8+Complex(1049080/67)*y^7-48852/67*y^6+Complex(5878/201)*
y^19-36547/402*y^4+Complex(5878/201)*y^3-1241/134*y^2-30/67)*ln(b)+y^2*(
Complex(-29)*y^5+3/16*y^22+Complex(-327460)*y^13+17/16*y^20+Complex(1)*y-875/16
*y^18+Complex(-29)*y^17-102049/16*y^16+Complex(1)*y^21+582695/4*y^14+Complex(-\
327460)*y^9-2082703/4*y^12+Complex(42274)*y^15+2082703/4*y^10+Complex(605780)*y
^11-582695/4*y^8+Complex(42274)*y^7+102049/16*y^6+Complex(20)*y^19+875/16*y^4+
Complex(20)*y^3-17/16*y^2-3/16)*Zeta(3)+3/32*(-2/3*ln(p_inf)-2/3+Complex(1)*y^
25+(-25582753/45*Pi^2-3509093/45)*y^12+(2/3*ln(p_inf)-203/180)*y^24+(Complex(67
/45)*ln(p_inf)+Complex(5923/270)+Complex(2/9)*Pi^2)*y^23+(-127/180*Pi^2+1301/90
*ln(p_inf)-1089/40)*y^22+(Complex(74791/270)+Complex(6079/135)*ln(p_inf)+
Complex(178/45)*Pi^2)*y^21+(-1823/90*Pi^2+4027/27*ln(p_inf)-79603/180)*y^20+(
Complex(24131/27)*ln(p_inf)+Complex(329609/90)+Complex(602/45)*Pi^2)*y^19+(
Complex(67/45)*ln(p_inf)+Complex(39/10)+Complex(-2/9)*Pi^2)*y+(Complex(-9087154
/27)*ln(p_inf)+Complex(-75886759/135)+Complex(1034080/9)*Pi^2)*y^15+(-383364529
/540-13454774/27*ln(p_inf)+8611477/30*Pi^2)*y^14+(Complex(21559087/45)+Complex(
10616186/27)*ln(p_inf)+Complex(-1442728/3)*Pi^2)*y^13+(-62719/180*Pi^2+329659/
270*ln(p_inf)-933893/216)*y^18+(Complex(1087339/45)*ln(p_inf)+Complex(20585441/
270)+Complex(-95126/45)*Pi^2)*y^17+(-1213088/45*Pi^2+659304/5*ln(p_inf)+4142069
/15)*y^16+(Complex(10616186/27)*ln(p_inf)+Complex(78752093/135)+Complex(1442728
/3)*Pi^2)*y^11+(127329967/180+13454774/27*ln(p_inf)+8611477/30*Pi^2)*y^10+(
Complex(-9087154/27)*ln(p_inf)+Complex(-65947054/135)+Complex(-1034080/9)*Pi^2)
*y^9+(-110613731/540-659304/5*ln(p_inf)-1213088/45*Pi^2)*y^8+(Complex(1087339/
45)*ln(p_inf)+Complex(1317379/30)+Complex(95126/45)*Pi^2)*y^7+(-309539/1080-\
329659/270*ln(p_inf)-62719/180*Pi^2)*y^6+(Complex(6079/135)*ln(p_inf)+Complex(
27067/270)+Complex(-178/45)*Pi^2)*y^3+(-12449/1080-1301/90*ln(p_inf)-127/180*Pi
^2)*y^2+(Complex(54103/30)+Complex(-602/45)*Pi^2+Complex(24131/27)*ln(p_inf))*y
^5+(-2461/36-4027/27*ln(p_inf)-1823/90*Pi^2)*y^4)*(y^2+1))/(y^2+1)^15/b^4*p_inf
-60416/15015*mu*(-7/236*y*(y^2+1)^6*(Complex(46)*y^5+3/8*y^18+Complex(46)*y^13+
27/8*y^16+Complex(1)*y-5/2*y^14+Complex(1)*y^17-1088*y^12+Complex(-16830)*y^9+
26059/2*y^10+Complex(14)*y^15-26059/2*y^8+Complex(5730)*y^11+1088*y^6+Complex(
5730)*y^7+5/2*y^4+Complex(14)*y^3-27/8*y^2-3/8)*polylog(2,-y/(y^2+1)*(-y+
Complex(1)))+7/236*y*(y^2+1)^6*(Complex(46)*y^5+3/8*y^18+Complex(46)*y^13+27/8*
y^16+Complex(1)*y-5/2*y^14+Complex(1)*y^17-1088*y^12+Complex(-16830)*y^9+26059/
2*y^10+Complex(14)*y^15-26059/2*y^8+Complex(5730)*y^11+1088*y^6+Complex(5730)*y
^7+5/2*y^4+Complex(14)*y^3-27/8*y^2-3/8)*polylog(2,(1+Complex(1)*y)/(y^2+1))-7/
236*y*(y^2+1)^6*(Complex(46)*y^5+3/8*y^18+Complex(46)*y^13+27/8*y^16+Complex(1)
*y-5/2*y^14+Complex(1)*y^17-1088*y^12+Complex(-16830)*y^9+26059/2*y^10+Complex(
14)*y^15-26059/2*y^8+Complex(5730)*y^11+1088*y^6+Complex(5730)*y^7+5/2*y^4+
Complex(14)*y^3-27/8*y^2-3/8)*polylog(2,Complex(-1)/(y^2+1)*(y+Complex(1)))+7/
236*y*(y^2+1)^6*(Complex(46)*y^5+3/8*y^18+Complex(46)*y^13+27/8*y^16+Complex(1)
*y-5/2*y^14+Complex(1)*y^17-1088*y^12+Complex(-16830)*y^9+26059/2*y^10+Complex(
14)*y^15-26059/2*y^8+Complex(5730)*y^11+1088*y^6+Complex(5730)*y^7+5/2*y^4+
Complex(14)*y^3-27/8*y^2-3/8)*polylog(2,y/(y^2+1)*(y+Complex(1)))-7/236*y*(
Complex(1)*y^7+3/8*y^8+Complex(9)*y^5+3/2*y^6+Complex(-9)*y^3-55/4*y^4+Complex(
-1)*y+3/2*y^2+3/8)*(y^2+1)^11*polylog(2,(Complex(-1)+y)/y)+7/236*y*(y^2+1)^3*(3
/8+Complex(17)*y^21+Complex(303418)*y^15+Complex(-303418)*y^9+Complex(1261414)*
y^11+Complex(-91)*y^5+Complex(-1261414)*y^13+Complex(7957)*y^7+Complex(91)*y^19
+Complex(-7957)*y^17+Complex(-17)*y^3+35/4*y^20-91/2*y^18+3/8*y^24+9/2*y^22-\
591923/8*y^16+Complex(1)*y^23+Complex(-1)*y+753065*y^10-591923/8*y^8-91/2*y^6+
35/4*y^4+9/2*y^2+753065*y^14-2983435/2*y^12)*polylog(2,(y+Complex(1))/y)+35/472
*y*(472/35*(Complex(1003586/59)*y^19+Complex(9350529/59)*y^17+Complex(1238/59)*
y^3+Complex(9350529/59)*y^9+Complex(-20)*y^21+Complex(-20)*y^5+21/118*y^26-\
241283/59*y^20+946515/118*y^18+121/118*y^24-3393/59*y^22+82926891/118*y^16+
Complex(1)*y^25+Complex(1)*y-82926891/118*y^10-946515/118*y^8+241283/59*y^6+
3393/59*y^4-121/118*y^2-161049252/59*y^14+161049252/59*y^12-21/118+Complex(-\
99389448/59)*y^11+Complex(-99389448/59)*y^15+Complex(1238/59)*y^23+Complex(
1003586/59)*y^7+Complex(188135136/59)*y^13)*y^2*ln(y)+(y^2+1)*(3/40*y^28-1591/
700*y^26-26757537/280*y^20-101994323/140*y^18-5645/56*y^24-385171/175*y^22+
627828193/56*y^16+Complex(1)*y^27-104303217/140*y^10-27608751/280*y^8-310761/
175*y^6-6051/56*y^4-3061/700*y^2-22442620*y^14+3132942171/280*y^12+Complex(-\
106582441/25)*y^11+Complex(-94864312/5)*y^15+Complex(1766/35)*y^23+Complex(
304406/25)*y^7+Complex(-2/35)*y^5+Complex(94700192/5)*y^13+Complex(1008771/7)*y
^19+Complex(-243306/25)*y^21+Complex(19)*y^25+Complex(106376551/25)*y^17+
Complex(-57/5)*y^3+Complex(-973981/7)*y^9+Complex(-3/5)*y-3/40))*polylog(2,-y^2
)-(Complex(1003586/59)*y^19+Complex(9350529/59)*y^17+Complex(1238/59)*y^3+
Complex(9350529/59)*y^9+Complex(-20)*y^21+Complex(-20)*y^5+21/118*y^26-241283/
59*y^20+946515/118*y^18+121/118*y^24-3393/59*y^22+82926891/118*y^16+Complex(1)*
y^25+Complex(1)*y-82926891/118*y^10-946515/118*y^8+241283/59*y^6+3393/59*y^4-\
121/118*y^2-161049252/59*y^14+161049252/59*y^12-21/118+Complex(-99389448/59)*y^
11+Complex(-99389448/59)*y^15+Complex(1238/59)*y^23+Complex(1003586/59)*y^7+
Complex(188135136/59)*y^13)*y^3*polylog(3,-y^2)-7/118*y*(y^2+1)^6*(Complex(46)*
y^5+3/8*y^18+Complex(46)*y^13+27/8*y^16+Complex(1)*y-5/2*y^14+Complex(1)*y^17-\
1088*y^12+Complex(-16830)*y^9+26059/2*y^10+Complex(14)*y^15-26059/2*y^8+
Complex(5730)*y^11+1088*y^6+Complex(5730)*y^7+5/2*y^4+Complex(14)*y^3-27/8*y^2-\
3/8)*ln(y^2+1)^2+(7/59*y*(y^2+1)^6*(Complex(46)*y^5+3/8*y^18+Complex(46)*y^13+
27/8*y^16+Complex(1)*y-5/2*y^14+Complex(1)*y^17-1088*y^12+Complex(-16830)*y^9+
26059/2*y^10+Complex(14)*y^15-26059/2*y^8+Complex(5730)*y^11+1088*y^6+Complex(
5730)*y^7+5/2*y^4+Complex(14)*y^3-27/8*y^2-3/8)*ln(y+Complex(1))+(Complex(
1003586/59)*y^19+Complex(9350529/59)*y^17+Complex(1238/59)*y^3+Complex(9350529/
59)*y^9+Complex(-20)*y^21+Complex(-20)*y^5+21/118*y^26-241283/59*y^20+946515/
118*y^18+121/118*y^24-3393/59*y^22+82926891/118*y^16+Complex(1)*y^25+Complex(1)
*y-82926891/118*y^10-946515/118*y^8+241283/59*y^6+3393/59*y^4-121/118*y^2-\
161049252/59*y^14+161049252/59*y^12-21/118+Complex(-99389448/59)*y^11+Complex(-\
99389448/59)*y^15+Complex(1238/59)*y^23+Complex(1003586/59)*y^7+Complex(
188135136/59)*y^13)*y^3*ln(y)^2+7/118*y*(y^2+1)^6*(Complex(46)*y^5+3/8*y^18+
Complex(46)*y^13+27/8*y^16+Complex(1)*y-5/2*y^14+Complex(1)*y^17-1088*y^12+
Complex(-16830)*y^9+26059/2*y^10+Complex(14)*y^15-26059/2*y^8+Complex(5730)*y^
11+1088*y^6+Complex(5730)*y^7+5/2*y^4+Complex(14)*y^3-27/8*y^2-3/8)*ln(y)+21/
944*(Complex(1)+4/3*y*(y^2+1)^4*(Complex(46)*y^5+3/8*y^18+Complex(46)*y^13+27/8
*y^16+Complex(1)*y-5/2*y^14+Complex(1)*y^17-1088*y^12+Complex(-16830)*y^9+26059
/2*y^10+Complex(14)*y^15-26059/2*y^8+Complex(5730)*y^11+1088*y^6+Complex(5730)*
y^7+5/2*y^4+Complex(14)*y^3-27/8*y^2-3/8)*ln(2)+Complex(1)*y^28+(Complex(16110)
*Pi-30390*ln(p_inf)-7579640299/270)*y^13+(-18320*Pi+Complex(15014235419/945)+
Complex(-36016)*ln(p_inf))*y^12+(Complex(133661/6)*Pi-260431/6*ln(p_inf)+
41422331683/7560)*y^11+(3916*Pi+Complex(-646683479/945)+Complex(8564)*ln(p_inf)
)*y^10+(Complex(11979/2)*Pi-23137/2*ln(p_inf)+365311381/1512)*y^9+(3784*Pi+
Complex(-85547299/945)+Complex(24008/3)*ln(p_inf))*y^8+(Complex(-693)*Pi+1435*
ln(p_inf)+1776437/540)*y^7+(Complex(-3707254/945)+Complex(144)*ln(p_inf))*y^6+(
-53/3*ln(p_inf)+240985/756)*y^5+(Complex(24)*ln(p_inf)+Complex(-78569/945))*y^4
+(-13/2*ln(p_inf)+80251/2520)*y^3+(Complex(3421/315)+Complex(4/3)*ln(p_inf))*y^
2+(39/40-1/2*ln(p_inf))*y+(Complex(-1/2)*Pi-39/40+1/2*ln(p_inf))*y^27+(Complex(
3421/315)+Complex(4/3)*ln(p_inf)+4/3*Pi)*y^26+(Complex(-13/2)*Pi+13/2*ln(p_inf)
-80251/2520)*y^25+(Complex(24)*ln(p_inf)+Complex(-78569/945)+24*Pi)*y^24+(
Complex(-53/3)*Pi+53/3*ln(p_inf)-240985/756)*y^23+(Complex(-3707254/945)+
Complex(144)*ln(p_inf)+144*Pi)*y^22+(Complex(742)*Pi-1435*ln(p_inf)-1776437/540
)*y^21+(Complex(24008/3)*ln(p_inf)+Complex(-85547299/945)+12656/3*Pi)*y^20+(
Complex(-5579)*Pi+23137/2*ln(p_inf)-365311381/1512)*y^19+(Complex(-646683479/
945)+Complex(8564)*ln(p_inf)+4648*Pi)*y^18+(Complex(-63385/3)*Pi+260431/6*ln(
p_inf)-41422331683/7560)*y^17+(Complex(15014235419/945)+Complex(-36016)*ln(
p_inf)-17696*Pi)*y^16+(Complex(-14280)*Pi+30390*ln(p_inf)+7579640299/270)*y^15+
(-110096/3*Pi+Complex(-4543445324/135)+Complex(-220192/3)*ln(p_inf))*y^14-4/3*y
*(y^2+1)^4*(Complex(46)*y^5+3/8*y^18+Complex(46)*y^13+27/8*y^16+Complex(1)*y-5/
2*y^14+Complex(1)*y^17-1088*y^12+Complex(-16830)*y^9+26059/2*y^10+Complex(14)*y
^15-26059/2*y^8+Complex(5730)*y^11+1088*y^6+Complex(5730)*y^7+5/2*y^4+Complex(
14)*y^3-27/8*y^2-3/8)*ln(b))*(y^2+1)^2)*ln(y^2+1)-7/118*y*(y^2+1)^6*(Complex(46
)*y^5+3/8*y^18+Complex(46)*y^13+27/8*y^16+Complex(1)*y-5/2*y^14+Complex(1)*y^17
-1088*y^12+Complex(-16830)*y^9+26059/2*y^10+Complex(14)*y^15-26059/2*y^8+
Complex(5730)*y^11+1088*y^6+Complex(5730)*y^7+5/2*y^4+Complex(14)*y^3-27/8*y^2-\
3/8)*polylog(2,Complex(1)*y)-21/472*(Complex(1)+4/3*y*(y^2+1)^3*(Complex(46)*y^
5+3/8*y^18+Complex(46)*y^13+27/8*y^16+Complex(1)*y-5/2*y^14+Complex(1)*y^17-\
1088*y^12+Complex(-16830)*y^9+26059/2*y^10+Complex(14)*y^15-26059/2*y^8+
Complex(5730)*y^11+1088*y^6+Complex(5730)*y^7+5/2*y^4+Complex(14)*y^3-27/8*y^2-\
3/8)*ln(2)+8/3*y*(y^2+1)^3*(Complex(46)*y^5+3/8*y^18+Complex(46)*y^13+27/8*y^16
+Complex(1)*y-5/2*y^14+Complex(1)*y^17-1088*y^12+Complex(-16830)*y^9+26059/2*y^
10+Complex(14)*y^15-26059/2*y^8+Complex(5730)*y^11+1088*y^6+Complex(5730)*y^7+5
/2*y^4+Complex(14)*y^3-27/8*y^2-3/8)*ln(y)+Complex(1)*y^26+Complex(-1490944/3)*
y^13*Pi+(Complex(264626/9)+Complex(23644/3)*ln(p_inf)+8192/3*Pi)*y^18+(Complex(
-24576)*Pi-78091/6*ln(p_inf)-13474597/360)*y^9+(-8192/3*Pi+Complex(264626/9)+
Complex(23644/3)*ln(p_inf))*y^8+(4340/3*ln(p_inf)+1439579/180)*y^7+(Complex(
8113/45)+Complex(364/3)*ln(p_inf))*y^6+(-35/3*ln(p_inf)+22721/90)*y^5+(Complex(
68/3)*ln(p_inf)+Complex(5741/45))*y^4+(-6*ln(p_inf)+239/12)*y^3+(Complex(736/45
)+Complex(4/3)*ln(p_inf))*y^2+(Complex(753664/3)*Pi-30390*ln(p_inf)-2938073/30)
*y^11+(303104/3*Pi+Complex(584537/45)+Complex(2048/3)*ln(p_inf))*y^10+(1261568/
3*Pi+Complex(-4849406/45)+Complex(-110096/3)*ln(p_inf))*y^14+(-1261568/3*Pi+
Complex(-4849406/45)+Complex(-110096/3)*ln(p_inf))*y^12+(Complex(-24576)*Pi+
78091/6*ln(p_inf)+13474597/360)*y^17+(Complex(584537/45)+Complex(2048/3)*ln(
p_inf)-303104/3*Pi)*y^16+(Complex(753664/3)*Pi+30390*ln(p_inf)+2938073/30)*y^15
+(Complex(736/45)+Complex(4/3)*ln(p_inf))*y^24+(6*ln(p_inf)-239/12)*y^23+(
Complex(68/3)*ln(p_inf)+Complex(5741/45))*y^22+(35/3*ln(p_inf)-22721/90)*y^21+(
-39/40+1/2*ln(p_inf))*y^25+(Complex(8113/45)+Complex(364/3)*ln(p_inf))*y^20+(-\
4340/3*ln(p_inf)-1439579/180)*y^19+(39/40-1/2*ln(p_inf))*y-4/3*y*(y^2+1)^3*(
Complex(46)*y^5+3/8*y^18+Complex(46)*y^13+27/8*y^16+Complex(1)*y-5/2*y^14+
Complex(1)*y^17-1088*y^12+Complex(-16830)*y^9+26059/2*y^10+Complex(14)*y^15-\
26059/2*y^8+Complex(5730)*y^11+1088*y^6+Complex(5730)*y^7+5/2*y^4+Complex(14)*y
^3-27/8*y^2-3/8)*ln(b))*(y^2+1)^3*ln(y+Complex(1))-1/2*(Complex(1003586/59)*y^
19+Complex(9350529/59)*y^17+Complex(1238/59)*y^3+Complex(9350529/59)*y^9+
Complex(-20)*y^21+Complex(-20)*y^5+21/118*y^26-241283/59*y^20+946515/118*y^18+
121/118*y^24-3393/59*y^22+82926891/118*y^16+Complex(1)*y^25+Complex(1)*y-\
82926891/118*y^10-946515/118*y^8+241283/59*y^6+3393/59*y^4-121/118*y^2-\
161049252/59*y^14+161049252/59*y^12-21/118+Complex(-99389448/59)*y^11+Complex(-\
99389448/59)*y^15+Complex(1238/59)*y^23+Complex(1003586/59)*y^7+Complex(
188135136/59)*y^13)*y^3*ln(y)^3-1/2*y^2*(Complex(7/59)+(Complex(3197/708)+
Complex(1)*ln(p_inf))*y^2+(1467/9440-21/118*ln(p_inf))*y+(Complex(1238/59)*ln(
p_inf)+Complex(16867/354))*y^24+(-3393/59*ln(p_inf)-449867/2832)*y^23+(Complex(
-237899/1770)+Complex(-20)*ln(p_inf))*y^22+(-241283/59*ln(p_inf)-33412063/2832)
*y^21+(Complex(1003586/59)*ln(p_inf)+Complex(92520241/1770))*y^20+(946515/118*
ln(p_inf)+77560325/1888)*y^19+(Complex(525510361/1180)+Complex(9350529/59)*ln(
p_inf))*y^18+(82926891/118*ln(p_inf)+62734659823/28320)*y^17+(Complex(-\
5072152373/885)+Complex(-99389448/59)*ln(p_inf))*y^16+(-161049252/59*ln(p_inf)-\
17668248797/1770)*y^15+(Complex(2225445640/177)+Complex(188135136/59)*ln(p_inf)
)*y^14+(161049252/59*ln(p_inf)+20699822537/1770)*y^13+(Complex(-7043747054/885)
+Complex(-99389448/59)*ln(p_inf))*y^12+(-82926891/118*ln(p_inf)-107141866003/
28320)*y^11+(Complex(1282462113/1180)+Complex(9350529/59)*ln(p_inf))*y^10+(-\
946515/118*ln(p_inf)+126101479/1888)*y^9+(Complex(141444073/1770)+Complex(
1003586/59)*ln(p_inf))*y^8+(241283/59*ln(p_inf)+406075247/14160)*y^7+(Complex(-\
3536837/1770)+Complex(-20)*ln(p_inf))*y^6+(3393/59*ln(p_inf)+6644227/14160)*y^5
+(Complex(1238/59)*ln(p_inf)+Complex(18991/354))*y^4+(-121/118*ln(p_inf)+416341
/28320)*y^3+(Complex(1517/708)+Complex(1)*ln(p_inf))*y^26+(121/118*ln(p_inf)+
7243/5664)*y^25+(637/1888+21/118*ln(p_inf))*y^27+(Complex(1003586/59)*y^19+
Complex(9350529/59)*y^17+Complex(1238/59)*y^3+Complex(9350529/59)*y^9+Complex(-\
20)*y^21+Complex(-20)*y^5+21/118*y^26-241283/59*y^20+946515/118*y^18+121/118*y^
24-3393/59*y^22+82926891/118*y^16+Complex(1)*y^25+Complex(1)*y-82926891/118*y^
10-946515/118*y^8+241283/59*y^6+3393/59*y^4-121/118*y^2-161049252/59*y^14+
161049252/59*y^12-21/118+Complex(-99389448/59)*y^11+Complex(-99389448/59)*y^15+
Complex(1238/59)*y^23+Complex(1003586/59)*y^7+Complex(188135136/59)*y^13)*y*ln(
2)-(Complex(1003586/59)*y^19+Complex(9350529/59)*y^17+Complex(1238/59)*y^3+
Complex(9350529/59)*y^9+Complex(-20)*y^21+Complex(-20)*y^5+21/118*y^26-241283/
59*y^20+946515/118*y^18+121/118*y^24-3393/59*y^22+82926891/118*y^16+Complex(1)*
y^25+Complex(1)*y-82926891/118*y^10-946515/118*y^8+241283/59*y^6+3393/59*y^4-\
121/118*y^2-161049252/59*y^14+161049252/59*y^12-21/118+Complex(-99389448/59)*y^
11+Complex(-99389448/59)*y^15+Complex(1238/59)*y^23+Complex(1003586/59)*y^7+
Complex(188135136/59)*y^13)*y*ln(b))*ln(y)^2+189/3776*y*(Complex(1)*y^30*Pi+(
Complex(21995526064/2835)+8072768/27*Pi+Complex(-10617856)*Pi^2)*y^15+Complex(-\
1/9)*Pi+32/27*y*(Complex(-1)-1163/280*y+Complex(1)*y^26-1163/280*y^25-3397893/
28*y^19-51574385/56*y^17-173983/70*y^21-3655/28*y^23+98001299/7*y^15-51574385/
56*y^9-3397893/28*y^7-173983/70*y^5-3655/28*y^3+98001299/7*y^11-28053275*y^13+
Complex(-23695563)*y^14+Complex(-68464/5)*y^20+Complex(-19)*y^2+Complex(221/7)*
y^22+Complex(1239220/7)*y^18+Complex(-221/7)*y^4+Complex(-26619874/5)*y^10+
Complex(23695563)*y^12+Complex(26619874/5)*y^16+Complex(19)*y^24+Complex(-\
1239220/7)*y^8+Complex(68464/5)*y^6)*(y^2+1)*ln(2)-32/27*y*(Complex(-1)-1163/
280*y+Complex(1)*y^26-1163/280*y^25-3397893/28*y^19-51574385/56*y^17-173983/70*
y^21-3655/28*y^23+98001299/7*y^15-51574385/56*y^9-3397893/28*y^7-173983/70*y^5-\
3655/28*y^3+98001299/7*y^11-28053275*y^13+Complex(-23695563)*y^14+Complex(-\
68464/5)*y^20+Complex(-19)*y^2+Complex(221/7)*y^22+Complex(1239220/7)*y^18+
Complex(-221/7)*y^4+Complex(-26619874/5)*y^10+Complex(23695563)*y^12+Complex(
26619874/5)*y^16+Complex(19)*y^24+Complex(-1239220/7)*y^8+Complex(68464/5)*y^6)
*(y^2+1)*ln(b)+(Complex(370958792132/8505)-8758136/27*Pi+Complex(353384704/63)*
Pi^2+Complex(2939454112/135)*ln(p_inf))*y^13+(-601350361/1701-138699448/945*ln(
p_inf)-1103008/81*Pi^2+Complex(-567745/27)*Pi)*y^8+(Complex(-46960364/2835)+
1206152/27*Pi+Complex(-32114752/567)*Pi^2+Complex(-182939264/945)*ln(p_inf))*y^
9+(Complex(-142896008/8505)-101024/27*Pi+Complex(-566688/35)*ln(p_inf)+Complex(
37760/567)*Pi^2)*y^23+(1103008/81*Pi^2-138699448/945*ln(p_inf)-2019546649/8505+
Complex(-70607/3)*Pi)*y^22+(Complex(3811879004/8505)-3334072/27*Pi+Complex(-\
32114752/567)*Pi^2+Complex(182939264/945)*ln(p_inf))*y^21+(-5048080/189*Pi^2-\
233480684/189*ln(p_inf)-27430024417/17010+Complex(5910595/27)*Pi)*y^20+(
Complex(90018707992/8505)+2167840/27*Pi+Complex(-99738976/189)*Pi^2+Complex(
228189888/35)*ln(p_inf))*y^19+(-147425584/63*Pi^2+2929744028/189*ln(p_inf)+
5821879211/210+Complex(9286133/27)*Pi)*y^18+(-8/3*Pi+Complex(2764/945)+Complex(
32/27)*ln(p_inf))*y^29+(12064/63*Pi^2-2929928/945*ln(p_inf)-54719389/8505+
Complex(-1069)*Pi)*y^24+(Complex(1035836/2835)-1160/3*Pi+Complex(-39616/567)*Pi
^2+Complex(3776/63)*ln(p_inf))*y^25+(Complex(6112/105)-160/3*Pi+Complex(-1888/
567)*Pi^2+Complex(640/27)*ln(p_inf))*y^27+(-1936/567*Pi^2-50284/315*ln(p_inf)-\
1853017/5670+Complex(187/3)*Pi)*y^26+(-60757/5670-4652/945*ln(p_inf)-16/27*Pi^2
+Complex(15)*Pi)*y^28+(-8/27*Pi+Complex(-4/105)+Complex(-32/27)*ln(p_inf))*y+(
198707101237/5670+2929744028/189*ln(p_inf)+147425584/63*Pi^2+Complex(-240703/9)
*Pi)*y^12+(Complex(-20640847024/1215)-3740384/27*Pi+Complex(-228189888/35)*ln(
p_inf)+Complex(-99738976/189)*Pi^2)*y^11+(-73936338517/17010-233480684/189*ln(
p_inf)+5048080/189*Pi^2+Complex(279133/3)*Pi)*y^10+(-160/27*Pi+Complex(412376/
8505)+Complex(-640/27)*ln(p_inf)+Complex(-1888/567)*Pi^2)*y^3+(-12623/810-4652/
945*ln(p_inf)+16/27*Pi^2+Complex(-5/3)*Pi)*y^2+(-867913/2430-50284/315*ln(p_inf
)+1936/567*Pi^2+Complex(-187/27)*Pi)*y^4+(-1160/27*Pi+Complex(14626484/8505)+
Complex(-39616/567)*Pi^2+Complex(-3776/63)*ln(p_inf))*y^5+(-196256/27*Pi+
Complex(629753464/8505)+Complex(37760/567)*Pi^2+Complex(566688/35)*ln(p_inf))*y
^7+(-5194447/1215-2929928/945*ln(p_inf)-12064/63*Pi^2+Complex(28519/27)*Pi)*y^6
+(Complex(-362640426668/8505)+17099080/27*Pi+Complex(353384704/63)*Pi^2+
Complex(-2939454112/135)*ln(p_inf))*y^17+(245408384/27*Pi^2-1049297344/63*ln(
p_inf)-319713119494/8505+Complex(-9114077/27)*Pi)*y^16+(-235191198814/8505-\
1049297344/63*ln(p_inf)-245408384/27*Pi^2+Complex(-1746115/3)*Pi)*y^14)*ln(y)+
21/3776*y*(Complex(-1)*Pi+(-6901/315+Complex(-13)*Pi)*y^2+(-8/3*Pi+Complex(1364
/105))*y+(-48*Pi+Complex(429172/945))*y^23+(87679/945+Complex(106/3)*Pi)*y^22+(
-288*Pi+Complex(7996376/945))*y^21+(-1339313/135+Complex(-2870)*Pi)*y^20+(-\
48016/3*Pi+Complex(227006804/945))*y^19+(512265281/945+Complex(23137)*Pi)*y^18+
(Complex(1373488972/945)-17128*Pi)*y^17+(10611423154/945+Complex(260431/3)*Pi)*
y^16+(-8/3*Pi+Complex(1364/105))*y^25+(6901/315+Complex(13)*Pi)*y^24+(Complex(-\
30207595336/945)+72032*Pi)*y^15+(-7553197642/135+Complex(60780)*Pi)*y^14+(
Complex(9028697776/135)+440384/3*Pi)*y^13+(7553197642/135+Complex(-60780)*Pi)*y
^12+(Complex(-30207595336/945)+72032*Pi)*y^11+(-10611423154/945+Complex(-260431
/3)*Pi)*y^10+(Complex(1373488972/945)-17128*Pi)*y^9+(-512265281/945+Complex(-\
23137)*Pi)*y^8+(-48016/3*Pi+Complex(227006804/945))*y^7+(1339313/135+Complex(
2870)*Pi)*y^6+(-288*Pi+Complex(7996376/945))*y^5+(-87679/945+Complex(-106/3)*Pi
)*y^4+(-48*Pi+Complex(429172/945))*y^3+Complex(1)*y^26*Pi)*(y^2+1)^2*ln(2)-21/
3776*y*(Complex(-1)*Pi+(-6901/315+Complex(-13)*Pi)*y^2+(-8/3*Pi+Complex(1364/
105))*y+(-48*Pi+Complex(429172/945))*y^23+(87679/945+Complex(106/3)*Pi)*y^22+(-\
288*Pi+Complex(7996376/945))*y^21+(-1339313/135+Complex(-2870)*Pi)*y^20+(-48016
/3*Pi+Complex(227006804/945))*y^19+(512265281/945+Complex(23137)*Pi)*y^18+(
Complex(1373488972/945)-17128*Pi)*y^17+(10611423154/945+Complex(260431/3)*Pi)*y
^16+(-8/3*Pi+Complex(1364/105))*y^25+(6901/315+Complex(13)*Pi)*y^24+(Complex(-\
30207595336/945)+72032*Pi)*y^15+(-7553197642/135+Complex(60780)*Pi)*y^14+(
Complex(9028697776/135)+440384/3*Pi)*y^13+(7553197642/135+Complex(-60780)*Pi)*y
^12+(Complex(-30207595336/945)+72032*Pi)*y^11+(-10611423154/945+Complex(-260431
/3)*Pi)*y^10+(Complex(1373488972/945)-17128*Pi)*y^9+(-512265281/945+Complex(-\
23137)*Pi)*y^8+(-48016/3*Pi+Complex(227006804/945))*y^7+(1339313/135+Complex(
2870)*Pi)*y^6+(-288*Pi+Complex(7996376/945))*y^5+(-87679/945+Complex(-106/3)*Pi
)*y^4+(-48*Pi+Complex(429172/945))*y^3+Complex(1)*y^26*Pi)*(y^2+1)^2*ln(b)+(
Complex(1003586/59)*y^19+Complex(9350529/59)*y^17+Complex(1238/59)*y^3+Complex(
9350529/59)*y^9+Complex(-20)*y^21+Complex(-20)*y^5+21/118*y^26-241283/59*y^20+
946515/118*y^18+121/118*y^24-3393/59*y^22+82926891/118*y^16+Complex(1)*y^25+
Complex(1)*y-82926891/118*y^10-946515/118*y^8+241283/59*y^6+3393/59*y^4-121/118
*y^2-161049252/59*y^14+161049252/59*y^12-21/118+Complex(-99389448/59)*y^11+
Complex(-99389448/59)*y^15+Complex(1238/59)*y^23+Complex(1003586/59)*y^7+
Complex(188135136/59)*y^13)*y^3*Zeta(3)-21/944*(Pi+(Complex(291191)*Pi+
1941637541/945+108510230/9*Pi^2)*y^15+Complex(1)*y^30+(Complex(115418476/45)*Pi
^2+(2094061/15-13726*ln(p_inf))*Pi+Complex(2286466829/189)+Complex(114421057/15
)*ln(p_inf))*y^12+(Complex(9700/63)*Pi^2+(2759/5+84*ln(p_inf))*Pi+Complex(-\
234043/105)*ln(p_inf)+Complex(-5287211/1890))*y^24+(3655/63*Pi^2+(Complex(-\
11755/36)+Complex(145/12)*ln(p_inf))*Pi+54191/1890*ln(p_inf)-2520047/3780)*y^5+
(Complex(884/63)*Pi^2+(1044/5+84*ln(p_inf))*Pi+Complex(-426655/126)+Complex(-\
234043/105)*ln(p_inf))*y^6+(394271/315*Pi^2+(Complex(-622177/90)+Complex(-2126/
3)*ln(p_inf))*Pi-2321878/945*ln(p_inf)-47616899/3780)*y^7+(Complex(-63392/15)*
Pi^2+(214463/15+12220/3*ln(p_inf))*Pi+Complex(-27277141/270)+Complex(-11750159/
189)*ln(p_inf))*y^8+(Complex(-10351556)*Pi^2+(-2536328/45-164120/3*ln(p_inf))*
Pi+Complex(-13942963462/945)+Complex(-2749440758/315)*ln(p_inf))*y^14+(1722433/
42*Pi^2+(Complex(-2254009/120)+Complex(20267/4)*ln(p_inf))*Pi+16763003/126*ln(
p_inf)+22391203/210)*y^9+(Complex(511900/21)*Pi^2+(91563+24850/3*ln(p_inf))*Pi+
Complex(-619759013/630)+Complex(-44458216/105)*ln(p_inf))*y^10+(-796558949/126*
Pi^2+(Complex(24966353/90)+Complex(442771/12)*ln(p_inf))*Pi-234783113/21*ln(
p_inf)-9550514099/540)*y^13+(291791/315*Pi^2+(Complex(13439/18)+Complex(2126/3)
*ln(p_inf))*Pi+2321878/945*ln(p_inf)+95139311/3780)*y^23+(Complex(76/9)*Pi^2+(
6451/45+38/3*ln(p_inf))*Pi+Complex(-15766/135)*ln(p_inf)+Complex(-330493/1890))
*y^4+(1163/630*Pi^2+(Complex(-407/15)+Complex(7/2)*ln(p_inf))*Pi+6901/1260*ln(
p_inf)-157019/3780)*y^3+(Complex(4/9)*Pi^2+(799/45+2/3*ln(p_inf))*Pi+Complex(-\
323/63)+Complex(-341/105)*ln(p_inf))*y^2+(-11/6+(Complex(-49/40)+Complex(1/4)*
ln(p_inf))*Pi)*y+(Complex(8/9)*Pi^2+(133/45+2/3*ln(p_inf))*Pi+Complex(12424/945
)+Complex(-341/105)*ln(p_inf))*y^28+(877/252+1/2*Pi^2+(Complex(-23/15)+Complex(
-1/4)*ln(p_inf))*Pi)*y^29+(5573/630*Pi^2+(Complex(-719/30)+Complex(-7/2)*ln(
p_inf))*Pi+116227/1260-6901/1260*ln(p_inf))*y^27+(10355/126*Pi^2+(Complex(-\
12313/72)+Complex(-145/12)*ln(p_inf))*Pi-54191/1890*ln(p_inf)+1461094/945)*y^25
+(Complex(152/9)*Pi^2+(2413/45+38/3*ln(p_inf))*Pi+Complex(-21923/1890)+Complex(
-15766/135)*ln(p_inf))*y^26+(Complex(30537932/3)*Pi^2+(-12989801/45-164120/3*ln
(p_inf))*Pi+Complex(-1277838601/105)+Complex(-2749440758/315)*ln(p_inf))*y^16+(
-387925603/63*Pi^2+(Complex(8949889/360)+Complex(-442771/12)*ln(p_inf))*Pi+
234783113/21*ln(p_inf)+17025583663/945)*y^17+(Complex(-114068296/45)*Pi^2+(-\
3089801/15-13726*ln(p_inf))*Pi+Complex(4416991426/315)+Complex(114421057/15)*ln
(p_inf))*y^18+(76442557/126*Pi^2+(Complex(-5165698/45)+Complex(-164921/6)*ln(
p_inf))*Pi-741579229/252*ln(p_inf)-25012252751/3780)*y^19+(Complex(576880/21)*
Pi^2+(-19163+24850/3*ln(p_inf))*Pi+Complex(-44458216/105)*ln(p_inf)+Complex(-\
349385741/210))*y^20+(534236/21*Pi^2+(Complex(-2749357/60)+Complex(-20267/4)*ln
(p_inf))*Pi-16763003/126*ln(p_inf)+1707707/140)*y^21+(Complex(19864/5)*Pi^2+(
259228/15+12220/3*ln(p_inf))*Pi+Complex(-6507031/54)+Complex(-11750159/189)*ln(
p_inf))*y^22+(68944339/126*Pi^2+(Complex(6028043/90)+Complex(164921/6)*ln(p_inf
))*Pi+741579229/252*ln(p_inf)+699970547/140)*y^11)*(y^2+1))*y*Pi^(1/2)*390^(1/2
)/b^4/(y^2+1)^17*p_inf^3;


==> anc/W_even_hered_leq6_meqm6.mpl <==
W_even_hered_y_2_meqm6_fin := 256/2145*mu*y^2*((1/16*y^10-123/16*y^8+1093/8*y^6
-1093/8*y^4+123/16*y^2-1/16+Complex(1)*y+Complex(1)*y^9+Complex(-38)*y^7+
Complex(384)*y^5+Complex(-38)*y^3)*ln(y^2+1)+(Complex(-1/2)*y+Complex(-1/2)*y^9
+Complex(19)*y^7+Complex(-192)*y^5+Complex(19)*y^3-1/32*y^10+123/32*y^8-1093/16
*y^6+1093/16*y^4-123/32*y^2+1/32)*ln(2)+(Complex(1/2)*y^9+Complex(-19)*y^7+
Complex(192)*y^5+Complex(-19)*y^3+Complex(1/2)*y+1/32*y^10-123/32*y^8+1093/16*y
^6-1093/16*y^4+123/32*y^2-1/32)*ln(b)+(Complex(-1/2)*y+Complex(-1/2)*y^9+
Complex(19)*y^7+Complex(-192)*y^5+Complex(19)*y^3-1/32*y^10+123/32*y^8-1093/16*
y^6+1093/16*y^4-123/32*y^2+1/32)*ln(y)+Complex(-3/16)*y^11+(2507/960-1/32*ln(
p_inf))*y^10+(Complex(805/48)+Complex(-1/2)*ln(p_inf))*y^9+(-4143/64+123/32*ln(
p_inf))*y^8+(Complex(-2545/16)+Complex(19)*ln(p_inf))*y^7+(12991/64-1093/16*ln(
p_inf))*y^6+(Complex(-6239/20)+Complex(-192)*ln(p_inf))*y^5+(19735/192+1093/16*
ln(p_inf))*y^4+(Complex(629/24)+Complex(19)*ln(p_inf))*y^3+(-77/16-123/32*ln(
p_inf))*y^2+(Complex(-9/16)+Complex(-1/2)*ln(p_inf))*y+1/32+1/32*ln(p_inf))*Pi^
(1/2)*(-y+Complex(1))^12*715^(1/2)/(y^2+1)^13/b^2*p_inf^5-1472/3003*mu*((7/115*
y^14-901/115*y^12+Complex(-900/23)*y^11+Complex(1)*y^13+16197/115*y^10-35101/
115*y^8+35101/115*y^6-16197/115*y^4+901/115*y^2-7/115+Complex(1)*y+Complex(
45183/115)*y^9+Complex(19208/115)*y^7+Complex(45183/115)*y^5+Complex(-900/23)*y
^3)*ln(y^2+1)+(Complex(450/23)*y^11+Complex(-1/2)*y^13+Complex(-45183/230)*y^9+
Complex(-9604/115)*y^7+Complex(-45183/230)*y^5+Complex(450/23)*y^3-7/230*y^14+
901/230*y^12+Complex(-1/2)*y-16197/230*y^10+35101/230*y^8-35101/230*y^6+16197/
230*y^4-901/230*y^2+7/230)*ln(2)+(Complex(1/2)*y^13+Complex(-450/23)*y^11+
Complex(45183/230)*y^9+Complex(9604/115)*y^7+Complex(45183/230)*y^5+Complex(-\
450/23)*y^3+7/230*y^14-901/230*y^12+Complex(1/2)*y+16197/230*y^10-35101/230*y^8
+35101/230*y^6-16197/230*y^4+901/230*y^2-7/230)*ln(b)+(Complex(450/23)*y^11+
Complex(-1/2)*y^13+Complex(-45183/230)*y^9+Complex(-9604/115)*y^7+Complex(-\
45183/230)*y^5+Complex(450/23)*y^3-7/230*y^14+901/230*y^12+Complex(-1/2)*y-\
16197/230*y^10+35101/230*y^8-35101/230*y^6+16197/230*y^4-901/230*y^2+7/230)*ln(
y)+(717/9200-7/230*ln(p_inf))*y^14+(Complex(3403/3450)+Complex(-1/2)*ln(p_inf))
*y^13+(-8989/1840+901/230*ln(p_inf))*y^12+(Complex(450/23)*ln(p_inf)+Complex(-\
21263/3450))*y^11+(-1888309/27600-16197/230*ln(p_inf))*y^10+(Complex(-4237169/
6900)+Complex(-45183/230)*ln(p_inf))*y^9+(20396609/27600+35101/230*ln(p_inf))*y
^8+(Complex(-138113/345)+Complex(-9604/115)*ln(p_inf))*y^7+(-2228009/27600-\
35101/230*ln(p_inf))*y^6+(Complex(-1248547/3450)+Complex(-45183/230)*ln(p_inf))
*y^5+(656941/5520+16197/230*ln(p_inf))*y^4+(Complex(20789/690)+Complex(450/23)*
ln(p_inf))*y^3+(-2011/368-901/230*ln(p_inf))*y^2+(Complex(-289/460)+Complex(-1/
2)*ln(p_inf))*y+63/1840+7/230*ln(p_inf))*y^2*Pi^(1/2)*(-y+Complex(1))^12*715^(1
/2)/(y^2+1)^15/b^2*p_inf^7;
W_even_hered_y_3_meqm6_fin := -128/715*mu*y^2*Pi^(1/2)*(ln(y)*y*(1/6-14*y^20+
23863/3*y^18+1/6*y^24-y^22-889947/2*y^16+Complex(1)*y^23+Complex(17/3)*y^21+
Complex(7)*y^19+Complex(-87543)*y^17+Complex(-17/3)*y^3+Complex(4179536/3)*y^15
+Complex(-4669420)*y^13+Complex(-7)*y^5+Complex(87543)*y^7+Complex(-4179536/3)*
y^9+Complex(4669420)*y^11+Complex(-1)*y+2997476*y^10-889947/2*y^8+23863/3*y^6-\
14*y^4-y^2+2997476*y^14-16198364/3*y^12)*ln(y^2+1)+4049591/9*Pi^2*y^13+1/8*(
Complex(1)+347/90*y+6043/90*y^19+8621059/90*y^17-1031/18*y^21-347/90*y^23+
Complex(-3506/45)*y^20+Complex(111593/45)*y^18+Complex(-30615341/45)*y^16+
Complex(266769098/45)*y^14+Complex(-512026268/45)*y^12+Complex(266769098/45)*y^
10+Complex(-30615341/45)*y^8+Complex(111593/45)*y^6+Complex(-3506/45)*y^4+
Complex(37/5)*y^2+Complex(37/5)*y^22+Complex(1)*y^24-113069393/45*y^15+
113069393/45*y^9-8621059/90*y^7-6043/90*y^5+1031/18*y^3-436138463/45*y^11+
436138463/45*y^13)*(y^2+1)*ln(2)-1/2*(1/6-14*y^20+23863/3*y^18+1/6*y^24-y^22-\
889947/2*y^16+Complex(1)*y^23+Complex(17/3)*y^21+Complex(7)*y^19+Complex(-87543
)*y^17+Complex(-17/3)*y^3+Complex(4179536/3)*y^15+Complex(-4669420)*y^13+
Complex(-7)*y^5+Complex(87543)*y^7+Complex(-4179536/3)*y^9+Complex(4669420)*y^
11+Complex(-1)*y+2997476*y^10-889947/2*y^8+23863/3*y^6-14*y^4-y^2+2997476*y^14-\
16198364/3*y^12)*y*ln(y)^2+1/2*(1/6-14*y^20+23863/3*y^18+1/6*y^24-y^22-889947/2
*y^16+Complex(1)*y^23+Complex(17/3)*y^21+Complex(7)*y^19+Complex(-87543)*y^17+
Complex(-17/3)*y^3+Complex(4179536/3)*y^15+Complex(-4669420)*y^13+Complex(-7)*y
^5+Complex(87543)*y^7+Complex(-4179536/3)*y^9+Complex(4669420)*y^11+Complex(-1)
*y+2997476*y^10-889947/2*y^8+23863/3*y^6-14*y^4-y^2+2997476*y^14-16198364/3*y^
12)*y*polylog(2,-y^2)+Complex(1/8)+Complex(1/8)*ln(p_inf)+(Complex(-1/8)*y^26-1
/2*(1/6-14*y^20+23863/3*y^18+1/6*y^24-y^22-889947/2*y^16+Complex(1)*y^23+
Complex(17/3)*y^21+Complex(7)*y^19+Complex(-87543)*y^17+Complex(-17/3)*y^3+
Complex(4179536/3)*y^15+Complex(-4669420)*y^13+Complex(-7)*y^5+Complex(87543)*y
^7+Complex(-4179536/3)*y^9+Complex(4669420)*y^11+Complex(-1)*y+2997476*y^10-\
889947/2*y^8+23863/3*y^6-14*y^4-y^2+2997476*y^14-16198364/3*y^12)*y*ln(2)+
Complex(1/8)+(Complex(-87543/2)*ln(p_inf)+Complex(-4171797/20))*y^8+(-23863/6*
ln(p_inf)-8212357/360)*y^7+(Complex(7/2)*ln(p_inf)+Complex(35333/120))*y^6+(7*
ln(p_inf)+1817/120)*y^5+(257/720-1/12*ln(p_inf))*y^25+(Complex(-1/2)*ln(p_inf)+
Complex(-59/30))*y^24+(1/2*ln(p_inf)+1117/120)*y^23+(Complex(-17/6)*ln(p_inf)+
Complex(1843/360))*y^22+(7*ln(p_inf)+1817/120)*y^21+(Complex(-7/2)*ln(p_inf)+
Complex(-35333/120))*y^20+(-23863/6*ln(p_inf)-8212357/360)*y^19+(Complex(87543/
2)*ln(p_inf)+Complex(4171797/20))*y^18+(889947/4*ln(p_inf)+76957031/80)*y^17+(
Complex(17/6)*ln(p_inf)+Complex(-1843/360))*y^4+(1/2*ln(p_inf)+1117/120)*y^3+(
Complex(1/2)*ln(p_inf)+Complex(59/30))*y^2+(257/720-1/12*ln(p_inf))*y+(Complex(
-2089768/3)*ln(p_inf)+Complex(-1021376879/360))*y^16+(-1498738*ln(p_inf)-\
352947011/60)*y^15+(Complex(2334710)*ln(p_inf)+Complex(538698293/60))*y^14+(
8099182/3*ln(p_inf)+1856564197/180)*y^13+(Complex(-2334710)*ln(p_inf)+Complex(-\
538698293/60))*y^12+(-1498738*ln(p_inf)-352947011/60)*y^11+(Complex(2089768/3)*
ln(p_inf)+Complex(1021376879/360))*y^10+(889947/4*ln(p_inf)+76957031/80)*y^9+1/
2*y*(1/6-14*y^20+23863/3*y^18+1/6*y^24-y^22-889947/2*y^16+Complex(1)*y^23+
Complex(17/3)*y^21+Complex(7)*y^19+Complex(-87543)*y^17+Complex(-17/3)*y^3+
Complex(4179536/3)*y^15+Complex(-4669420)*y^13+Complex(-7)*y^5+Complex(87543)*y
^7+Complex(-4179536/3)*y^9+Complex(4669420)*y^11+Complex(-1)*y+2997476*y^10-\
889947/2*y^8+23863/3*y^6-14*y^4-y^2+2997476*y^14-16198364/3*y^12)*ln(b))*ln(y)+
(-23863/36*Pi^2+4313551/360*ln(p_inf)+19113341/720)*y^19+(Complex(29181/4)*Pi^2
+Complex(-2541979/30)*ln(p_inf)+Complex(-13891017/80))*y^18+(296649/8*Pi^2-\
72505909/240*ln(p_inf)-18924239/32)*y^17+(Complex(-1044884/9)*Pi^2+Complex(
78717919/120)*ln(p_inf)+Complex(112244237/90))*y^16+(-749369/3*Pi^2+10768969/12
*ln(p_inf)+120602143/72)*y^15+(Complex(1167355/3)*Pi^2+Complex(-8175239/12)*ln(
p_inf)+Complex(-453096941/360))*y^14+(Complex(1/8)+Complex(1/8)*ln(p_inf))*y^26
+(-1/72*Pi^2-347/720*ln(p_inf)-397/480)*y^25+(Complex(17/36)*Pi^2+Complex(-3173
/360)*ln(p_inf)+Complex(-25817/720))*y^4+(917/120*ln(p_inf)+1/12*Pi^2+7561/720)
*y^3+(Complex(-1/12)*Pi^2+Complex(21/20)*ln(p_inf)+Complex(-289/720))*y^24+(1/
12*Pi^2-917/120*ln(p_inf)-7561/720)*y^23+(Complex(1/12)*Pi^2+Complex(21/20)*ln(
p_inf)+Complex(-289/720))*y^2+(397/480+347/720*ln(p_inf)-1/72*Pi^2)*y+(Complex(
-17/36)*Pi^2+Complex(-3173/360)*ln(p_inf)+Complex(-25817/720))*y^22+(7/6*Pi^2+
37/30*ln(p_inf)+25291/360)*y^21+(Complex(-7/12)*Pi^2+Complex(36029/120)*ln(
p_inf)+Complex(578851/720))*y^20+(-4313551/360*ln(p_inf)-23863/36*Pi^2-19113341
/720)*y^7+(Complex(7/12)*Pi^2+Complex(36029/120)*ln(p_inf)+Complex(578851/720))
*y^6+(-37/30*ln(p_inf)+7/6*Pi^2-25291/360)*y^5+(Complex(1044884/9)*Pi^2+
Complex(78717919/120)*ln(p_inf)+Complex(112244237/90))*y^10+(72505909/240*ln(
p_inf)+296649/8*Pi^2+18924239/32)*y^9+(Complex(-29181/4)*Pi^2+Complex(-2541979/
30)*ln(p_inf)+Complex(-13891017/80))*y^8+(Complex(-1167355/3)*Pi^2+Complex(-\
8175239/12)*ln(p_inf)+Complex(-453096941/360))*y^12+(-10768969/12*ln(p_inf)-\
749369/3*Pi^2-120602143/72)*y^11-1/8*(Complex(1)+347/90*y+6043/90*y^19+8621059/
90*y^17-1031/18*y^21-347/90*y^23+Complex(-3506/45)*y^20+Complex(111593/45)*y^18
+Complex(-30615341/45)*y^16+Complex(266769098/45)*y^14+Complex(-512026268/45)*y
^12+Complex(266769098/45)*y^10+Complex(-30615341/45)*y^8+Complex(111593/45)*y^6
+Complex(-3506/45)*y^4+Complex(37/5)*y^2+Complex(37/5)*y^22+Complex(1)*y^24-\
113069393/45*y^15+113069393/45*y^9-8621059/90*y^7-6043/90*y^5+1031/18*y^3-\
436138463/45*y^11+436138463/45*y^13)*(y^2+1)*ln(b))*715^(1/2)/(y^2+1)^15/b^3*
p_inf^3+96/715*mu*y*(51356288/9*Pi^2*y^16+(-1/2+1/2*y^26+77*y^20+98579/2*y^18+
11/2*y^24+27*y^22-1801943/2*y^16+Complex(1)*y^25+Complex(-3783780)*y^13+
Complex(-269841)*y^17+Complex(4316)*y^7+Complex(2028312)*y^11+Complex(4316)*y^
19+Complex(-269841)*y^9+Complex(2028312)*y^15+Complex(1)*y+Complex(12)*y^3+
Complex(12)*y^23+Complex(66)*y^21+Complex(66)*y^5+1801943/2*y^10-98579/2*y^8-77
*y^6-27*y^4-11/2*y^2+3244098*y^14-3244098*y^12)*(y^2+1)^3*ln(y+Complex(1))-1/3*
(Complex(1)+3557/630*y-3557/630*y^27-12295/126*y^25-474879215/126*y^19+
115006513/210*y^17+54781537/315*y^21+11077/21*y^23+Complex(1)*y^28+832303562/21
*y^15+474879215/126*y^9-54781537/315*y^7-11077/21*y^5+12295/126*y^3-115006513/
210*y^11-832303562/21*y^13+Complex(1774264099/105)*y^16+Complex(-1058631254/21)
*y^14+Complex(1774264099/105)*y^12+Complex(241502111/42)*y^10+Complex(-25383319
/21)*y^8+Complex(163333/315)*y^6+Complex(-17551/63)*y^4+Complex(247/70)*y^2+
Complex(247/70)*y^26+Complex(-17551/63)*y^24+Complex(163333/315)*y^22+Complex(-\
25383319/21)*y^20+Complex(241502111/42)*y^18)*y*(y^2+1)*ln(b)+1/3*(Complex(1)+
3557/630*y-3557/630*y^27-12295/126*y^25-474879215/126*y^19+115006513/210*y^17+
54781537/315*y^21+11077/21*y^23+Complex(1)*y^28+832303562/21*y^15+474879215/126
*y^9-54781537/315*y^7-11077/21*y^5+12295/126*y^3-115006513/210*y^11-832303562/
21*y^13+Complex(1774264099/105)*y^16+Complex(-1058631254/21)*y^14+Complex(
1774264099/105)*y^12+Complex(241502111/42)*y^10+Complex(-25383319/21)*y^8+
Complex(163333/315)*y^6+Complex(-17551/63)*y^4+Complex(247/70)*y^2+Complex(247/
70)*y^26+Complex(-17551/63)*y^24+Complex(163333/315)*y^22+Complex(-25383319/21)
*y^20+Complex(241502111/42)*y^18)*y*(y^2+1)*ln(2)+Complex(-1/4)*Pi*y^32-30/7*y^
2*(7/45+7/45*y^28-52/45*y^26-13694887/45*y^20+46295236/45*y^18-713/45*y^24+
290224/45*y^22+126539753/45*y^16+Complex(1)*y^27+Complex(-1)*y+46295236/45*y^10
-13694887/45*y^8+290224/45*y^6-713/45*y^4-52/45*y^2-359494016/45*y^14+126539753
/45*y^12+Complex(-53/9)*y^3+Complex(374/45)*y^23+Complex(-3011666/45)*y^21+
Complex(770349)*y^19+Complex(-217787/5)*y^17+Complex(53/9)*y^25+Complex(-\
31738152/5)*y^15+Complex(31738152/5)*y^13+Complex(217787/5)*y^11+Complex(-\
770349)*y^9+Complex(3011666/45)*y^7+Complex(-374/45)*y^5)*ln(y)^2+30/7*y^2*(7/
45+7/45*y^28-52/45*y^26-13694887/45*y^20+46295236/45*y^18-713/45*y^24+290224/45
*y^22+126539753/45*y^16+Complex(1)*y^27+Complex(-1)*y+46295236/45*y^10-13694887
/45*y^8+290224/45*y^6-713/45*y^4-52/45*y^2-359494016/45*y^14+126539753/45*y^12+
Complex(-53/9)*y^3+Complex(374/45)*y^23+Complex(-3011666/45)*y^21+Complex(
770349)*y^19+Complex(-217787/5)*y^17+Complex(53/9)*y^25+Complex(-31738152/5)*y^
15+Complex(31738152/5)*y^13+Complex(217787/5)*y^11+Complex(-770349)*y^9+
Complex(3011666/45)*y^7+Complex(-374/45)*y^5)*polylog(2,-y^2)+Complex(1/4)*Pi+(
60/7*y^2*(7/45+7/45*y^28-52/45*y^26-13694887/45*y^20+46295236/45*y^18-713/45*y^
24+290224/45*y^22+126539753/45*y^16+Complex(1)*y^27+Complex(-1)*y+46295236/45*y
^10-13694887/45*y^8+290224/45*y^6-713/45*y^4-52/45*y^2-359494016/45*y^14+
126539753/45*y^12+Complex(-53/9)*y^3+Complex(374/45)*y^23+Complex(-3011666/45)*
y^21+Complex(770349)*y^19+Complex(-217787/5)*y^17+Complex(53/9)*y^25+Complex(-\
31738152/5)*y^15+Complex(31738152/5)*y^13+Complex(217787/5)*y^11+Complex(-\
770349)*y^9+Complex(3011666/45)*y^7+Complex(-374/45)*y^5)*ln(y)-1/2*(Complex(1)
*y+1/2*y^2-1/2)*(y^2+1)^15)*ln(y^2+1)+(Complex(752845/2)*Pi+13694887/63*Pi^2-\
2264833001/1890*ln(p_inf)-50689207621/22680)*y^22+(713/63*Pi^2+Complex(-175/2)*
Pi+54167/378*ln(p_inf)+6309013/7560)*y^26+(105/2*Pi+Complex(-3596843/11340)+
Complex(-173287/1890)*ln(p_inf)+Complex(-265/63)*Pi^2)*y^27+(Complex(-\
9132505967/11340)-256683/2*Pi+Complex(-380586452/945)*ln(p_inf)+Complex(430238/
9)*Pi^2)*y^23+(Complex(7992263/11340)+4551/2*Pi+Complex(75578/945)*ln(p_inf)+
Complex(-374/63)*Pi^2)*y^25+(Complex(-49607/2)*Pi-290224/63*Pi^2+54947692/945*
ln(p_inf)+362722904/2835)*y^24+(Complex(-239099313863/11340)-3507933/2*Pi+
Complex(-390988019/35)*ln(p_inf)+Complex(31738152/7)*Pi^2)*y^17+(Complex(-\
239099313863/11340)-3507933/2*Pi+Complex(-390988019/35)*ln(p_inf)+Complex(-\
31738152/7)*Pi^2)*y^15+(-12927921355/504-937560237/70*ln(p_inf)+Complex(3834571
/2)*Pi-126539753/63*Pi^2)*y^14+(Complex(170365451483/11340)+1495949/2*Pi+
Complex(1585346251/210)*ln(p_inf)+Complex(-217787/7)*Pi^2)*y^13+(Complex(
28640418451/11340)+1231803/2*Pi+Complex(63578491/42)*ln(p_inf)+Complex(-3851745
/7)*Pi^2)*y^21+(Complex(-689129/2)*Pi-46295236/63*Pi^2-1014688268/945*ln(p_inf)
-7798502512/2835)*y^20+(Complex(170365451483/11340)+1495949/2*Pi+Complex(
1585346251/210)*ln(p_inf)+Complex(217787/7)*Pi^2)*y^19+(Complex(-3834571/2)*Pi-\
126539753/63*Pi^2+937560237/70*ln(p_inf)+12927921355/504)*y^18+(Complex(-1/12)+
1/2*Pi+Complex(1/3)*ln(p_inf))*y^31+(-22511/7560-3557/1890*ln(p_inf)-1/9*Pi^2+
Complex(-7/2)*Pi)*y^30+(Complex(-17611/1260)+15/2*Pi+Complex(317/210)*ln(p_inf)
+Complex(-5/7)*Pi^2)*y^29+(-928/27-32516/945*ln(p_inf)+52/63*Pi^2+Complex(-45/2
)*Pi)*y^28+(22511/7560+3557/1890*ln(p_inf)+Complex(7/2)*Pi-1/9*Pi^2)*y^2+(
Complex(-1/12)+1/2*Pi+Complex(1/3)*ln(p_inf))*y+(928/27+32516/945*ln(p_inf)+
Complex(45/2)*Pi+52/63*Pi^2)*y^4+(Complex(-17611/1260)+15/2*Pi+Complex(317/210)
*ln(p_inf)+Complex(5/7)*Pi^2)*y^3+(Complex(-3596843/11340)+105/2*Pi+Complex(-\
173287/1890)*ln(p_inf)+Complex(265/63)*Pi^2)*y^5+(Complex(7992263/11340)+4551/2
*Pi+Complex(75578/945)*ln(p_inf)+Complex(374/63)*Pi^2)*y^7+(-6309013/7560-54167
/378*ln(p_inf)+Complex(175/2)*Pi+713/63*Pi^2)*y^6+(Complex(-9132505967/11340)-\
256683/2*Pi+Complex(-380586452/945)*ln(p_inf)+Complex(-430238/9)*Pi^2)*y^9+(-\
362722904/2835-54947692/945*ln(p_inf)+Complex(49607/2)*Pi-290224/63*Pi^2)*y^8+(
Complex(28640418451/11340)+1231803/2*Pi+Complex(63578491/42)*ln(p_inf)+Complex(
3851745/7)*Pi^2)*y^11+(50689207621/22680+2264833001/1890*ln(p_inf)+Complex(-\
752845/2)*Pi+13694887/63*Pi^2)*y^10+(7798502512/2835+1014688268/945*ln(p_inf)+
Complex(689129/2)*Pi-46295236/63*Pi^2)*y^12-1/3*y*(Complex(-1)+Complex(1)*y^30+
90/7*y*(7/45+7/45*y^28-52/45*y^26-13694887/45*y^20+46295236/45*y^18-713/45*y^24
+290224/45*y^22+126539753/45*y^16+Complex(1)*y^27+Complex(-1)*y+46295236/45*y^
10-13694887/45*y^8+290224/45*y^6-713/45*y^4-52/45*y^2-359494016/45*y^14+
126539753/45*y^12+Complex(-53/9)*y^3+Complex(374/45)*y^23+Complex(-3011666/45)*
y^21+Complex(770349)*y^19+Complex(-217787/5)*y^17+Complex(53/9)*y^25+Complex(-\
31738152/5)*y^15+Complex(31738152/5)*y^13+Complex(217787/5)*y^11+Complex(-\
770349)*y^9+Complex(3011666/45)*y^7+Complex(-374/45)*y^5)*ln(2)-90/7*y*(7/45+7/
45*y^28-52/45*y^26-13694887/45*y^20+46295236/45*y^18-713/45*y^24+290224/45*y^22
+126539753/45*y^16+Complex(1)*y^27+Complex(-1)*y+46295236/45*y^10-13694887/45*y
^8+290224/45*y^6-713/45*y^4-52/45*y^2-359494016/45*y^14+126539753/45*y^12+
Complex(-53/9)*y^3+Complex(374/45)*y^23+Complex(-3011666/45)*y^21+Complex(
770349)*y^19+Complex(-217787/5)*y^17+Complex(53/9)*y^25+Complex(-31738152/5)*y^
15+Complex(31738152/5)*y^13+Complex(217787/5)*y^11+Complex(-770349)*y^9+
Complex(3011666/45)*y^7+Complex(-374/45)*y^5)*ln(b)+(Complex(571286736/7)*ln(
p_inf)+Complex(19912945553/63))*y^14+(253079506/7*ln(p_inf)+9064851403/63)*y^13
+(Complex(3920166/7)*ln(p_inf)+Complex(-518797501/126))*y^12+(92590472/7*ln(
p_inf)+2967167552/63)*y^11+(Complex(-69331410/7)*ln(p_inf)+Complex(-4727784629/
126))*y^10+(Complex(-3920166/7)*ln(p_inf)+Complex(1082374333/126))*y^18+(
253079506/7*ln(p_inf)+9789450187/63)*y^17+(Complex(-571286736/7)*ln(p_inf)+
Complex(-20577161105/63))*y^16+(-102712576*ln(p_inf)-3600170368/9)*y^15+(580448
/7*ln(p_inf)+35022272/63)*y^23+(Complex(-860476)*ln(p_inf)+Complex(-283830937/
63))*y^22+(-27389774/7*ln(p_inf)-1130917478/63)*y^21+(Complex(69331410/7)*ln(
p_inf)+Complex(5192271029/126))*y^20+(92590472/7*ln(p_inf)+3097223744/63)*y^19+
(Complex(90/7)*ln(p_inf)+Complex(291/10))*y^28+(-104/7*ln(p_inf)-6848/45)*y^27+
(Complex(530/7)*ln(p_inf)+Complex(-111787/630))*y^26+(-1426/7*ln(p_inf)-3452/63
)*y^25+(Complex(748/7)*ln(p_inf)+Complex(777319/63))*y^24+(-781/315+2*ln(p_inf)
)*y^29+(-27389774/7*ln(p_inf)-988474982/63)*y^9+(Complex(860476)*ln(p_inf)+
Complex(235059865/63))*y^8+(580448/7*ln(p_inf)+25732544/63)*y^7+(Complex(-748/7
)*ln(p_inf)+Complex(-3175/63))*y^6+(-1426/7*ln(p_inf)-3452/63)*y^5+(Complex(-\
530/7)*ln(p_inf)+Complex(111787/630))*y^4+(-104/7*ln(p_inf)-6848/45)*y^3+(
Complex(-90/7)*ln(p_inf)+Complex(-291/10))*y^2+(-781/315+2*ln(p_inf))*y)*ln(y))
*Pi^(1/2)*715^(1/2)/b^3/(y^2+1)^17*p_inf^5-256/715*mu*y^2*Pi^(1/2)*(-1/2*(
Complex(24084060)*y^13+Complex(6496925/3)*y^9+Complex(38/3)*y^21+Complex(-\
164480)*y^19+Complex(38/3)*y^5+Complex(20/3)*y^3+Complex(-38178052/3)*y^11+
Complex(-81320)*y^7+Complex(20/3)*y^23+Complex(10377725/3)*y^17+Complex(-\
48118444/3)*y^15+1/6*y^26+39557/3*y^20-5740685/6*y^18-5/6*y^24-15*y^22+17380275
/2*y^16+Complex(1)*y^25+Complex(1)*y-1/6-12257619/2*y^10+3190445/6*y^8-17381/3*
y^6+15*y^4+5/6*y^2-22416570*y^14+19977210*y^12)*y*polylog(2,1/(y^2+1)*y^2)+1/2*
(y^2+1)*(1/6-14*y^20+23863/3*y^18+1/6*y^24-y^22-889947/2*y^16+Complex(1)*y^23+
Complex(17/3)*y^21+Complex(7)*y^19+Complex(-87543)*y^17+Complex(-17/3)*y^3+
Complex(4179536/3)*y^15+Complex(-4669420)*y^13+Complex(-7)*y^5+Complex(87543)*y
^7+Complex(-4179536/3)*y^9+Complex(4669420)*y^11+Complex(-1)*y+2997476*y^10-\
889947/2*y^8+23863/3*y^6-14*y^4-y^2+2997476*y^14-16198364/3*y^12)*y*polylog(2,1
/(y^2+1))-1/2*(Complex(24084060)*y^13+Complex(6496925/3)*y^9+Complex(38/3)*y^21
+Complex(-164480)*y^19+Complex(38/3)*y^5+Complex(20/3)*y^3+Complex(-38178052/3)
*y^11+Complex(-81320)*y^7+Complex(20/3)*y^23+Complex(10377725/3)*y^17+Complex(-\
48118444/3)*y^15+1/6*y^26+39557/3*y^20-5740685/6*y^18-5/6*y^24-15*y^22+17380275
/2*y^16+Complex(1)*y^25+Complex(1)*y-1/6-12257619/2*y^10+3190445/6*y^8-17381/3*
y^6+15*y^4+5/6*y^2-22416570*y^14+19977210*y^12)*y*polylog(2,-y^2)+(1/4+Complex(
7276806)*y^11+Complex(129750)*y^7+Complex(4603405/6)*y^17+Complex(-256294/3)*y^
15+Complex(-6021015)*y^13+Complex(-2173455)*y^9+Complex(-68300)*y^19+Complex(-\
19)*y^5+Complex(-3/2)*y+Complex(-10)*y^3+Complex(38/3)*y^21+Complex(20/3)*y^23+
1/6*y^26+6629*y^20-1228315/4*y^18-5/6*y^24-15*y^22+4072375/4*y^16+Complex(1)*y^
25+9445661/2*y^10-4075255/6*y^8+68243/6*y^6-45/2*y^4-5/4*y^2+15610015/6*y^14-\
47980655/6*y^12)*y*ln(y^2+1)^2-1/4*(Complex(-1)+12*(1/6-14*y^20+23863/3*y^18+1/
6*y^24-y^22-889947/2*y^16+Complex(1)*y^23+Complex(17/3)*y^21+Complex(7)*y^19+
Complex(-87543)*y^17+Complex(-17/3)*y^3+Complex(4179536/3)*y^15+Complex(-\
4669420)*y^13+Complex(-7)*y^5+Complex(87543)*y^7+Complex(-4179536/3)*y^9+
Complex(4669420)*y^11+Complex(-1)*y+2997476*y^10-889947/2*y^8+23863/3*y^6-14*y^
4-y^2+2997476*y^14-16198364/3*y^12)*y*ln(2)+8*(1/6-14*y^20+23863/3*y^18+1/6*y^
24-y^22-889947/2*y^16+Complex(1)*y^23+Complex(17/3)*y^21+Complex(7)*y^19+
Complex(-87543)*y^17+Complex(-17/3)*y^3+Complex(4179536/3)*y^15+Complex(-\
4669420)*y^13+Complex(-7)*y^5+Complex(87543)*y^7+Complex(-4179536/3)*y^9+
Complex(4669420)*y^11+Complex(-1)*y+2997476*y^10-889947/2*y^8+23863/3*y^6-14*y^
4-y^2+2997476*y^14-16198364/3*y^12)*y*ln(y)+Complex(1)*y^26+(-844699/180180+2/3
*ln(p_inf))*y^25+(Complex(4)*ln(p_inf)+Complex(47429/10010))*y^24+(-4*ln(p_inf)
-1906049/30030)*y^23+(Complex(68/3)*ln(p_inf)+Complex(-9302831/90090))*y^22+(-\
56*ln(p_inf)+70354/2145)*y^21+(Complex(28)*ln(p_inf)+Complex(3258351/1430))*y^
20+(95452/3*ln(p_inf)+1223133437/12870)*y^19+(Complex(-350172)*ln(p_inf)+
Complex(-7068746703/10010))*y^18+(-1779894*ln(p_inf)-56118925997/20020)*y^17+(
Complex(16718144/3)*ln(p_inf)+Complex(332388208799/45045))*y^16+(11989904*ln(
p_inf)+70579703164/5005)*y^15+(Complex(-18677680)*ln(p_inf)+Complex(-\
43941108748/2145))*y^14+(-64793456/3*ln(p_inf)-11457286964/495)*y^13+(Complex(
18677680)*ln(p_inf)+Complex(43941108748/2145))*y^12+(11989904*ln(p_inf)+
70579703164/5005)*y^11+(Complex(-16718144/3)*ln(p_inf)+Complex(-332388208799/
45045))*y^10+(-1779894*ln(p_inf)-56118925997/20020)*y^9+(Complex(350172)*ln(
p_inf)+Complex(7068746703/10010))*y^8+(95452/3*ln(p_inf)+1223133437/12870)*y^7+
(Complex(-28)*ln(p_inf)+Complex(-3258351/1430))*y^6+(-56*ln(p_inf)+70354/2145)*
y^5+(Complex(-68/3)*ln(p_inf)+Complex(9302831/90090))*y^4+(-4*ln(p_inf)-1906049
/30030)*y^3+(Complex(-4)*ln(p_inf)+Complex(-47429/10010))*y^2+(-844699/180180+2
/3*ln(p_inf))*y-4*y*(1/6-14*y^20+23863/3*y^18+1/6*y^24-y^22-889947/2*y^16+
Complex(1)*y^23+Complex(17/3)*y^21+Complex(7)*y^19+Complex(-87543)*y^17+
Complex(-17/3)*y^3+Complex(4179536/3)*y^15+Complex(-4669420)*y^13+Complex(-7)*y
^5+Complex(87543)*y^7+Complex(-4179536/3)*y^9+Complex(4669420)*y^11+Complex(-1)
*y+2997476*y^10-889947/2*y^8+23863/3*y^6-14*y^4-y^2+2997476*y^14-16198364/3*y^
12)*ln(b))*(y^2+1)*ln(y^2+1)+1/4*y*(-30001/72072*ln(p_inf)-19343/16016+(1/3*ln(
p_inf)+Complex(1)*y^25+(Complex(-47999149021/45045)+Complex(-8359072/3)*ln(
p_inf))*y^9+(-23199948173/120120-889947*ln(p_inf))*y^8+(Complex(850072277/60060
)+Complex(175086)*ln(p_inf))*y^7+(-10542149/25740+47726/3*ln(p_inf))*y^6+(
Complex(529241/8580)+Complex(-14)*ln(p_inf))*y^5+(4919/429-28*ln(p_inf))*y^4+(
Complex(196699/12012)+Complex(-34/3)*ln(p_inf))*y^3+(-4681/4004-2*ln(p_inf))*y^
2+(Complex(7331/4004)+Complex(-2)*ln(p_inf))*y+(1/3*ln(p_inf)-513131/120120)*y^
24+(Complex(131513/20020)+Complex(2)*ln(p_inf))*y^23+(-2*ln(p_inf)-3741883/
60060)*y^22+(Complex(-15655177/180180)+Complex(34/3)*ln(p_inf))*y^21+(-28*ln(
p_inf)+15253/715)*y^20+(Complex(20079347/8580)+Complex(14)*ln(p_inf))*y^19+(
47726/3*ln(p_inf)+818936341/8580)*y^18+(Complex(-41562407941/60060)+Complex(-\
175086)*ln(p_inf))*y^17+(-889947*ln(p_inf)-313513607809/120120)*y^16+(Complex(
284389059778/45045)+Complex(8359072/3)*ln(p_inf))*y^15+(159768244591/15015+
5994952*ln(p_inf))*y^14+(Complex(-27815850259/2145)+Complex(-9338840)*ln(p_inf)
)*y^13+(-5728643482/495-32396728/3*ln(p_inf))*y^12+(Complex(5375086163/715)+
Complex(9338840)*ln(p_inf))*y^11+(51970864901/15015+5994952*ln(p_inf))*y^10-\
30001/72072)*ln(y)+(Complex(-42013/24024)+Complex(1)*ln(p_inf))*y^25+(-1/3*ln(
p_inf)+Complex(-1)*y^25+(-1/3+Complex(-34/3)*y^21+Complex(14)*y^5+Complex(-2)*y
^23+Complex(-14)*y^19+Complex(175086)*y^17+Complex(-8359072/3)*y^15+Complex(
9338840)*y^13+Complex(-9338840)*y^11+Complex(8359072/3)*y^9+Complex(-175086)*y^
7+Complex(2)*y+Complex(34/3)*y^3+28*y^20-47726/3*y^18-1/3*y^24+2*y^22+889947*y^
16-5994952*y^10+889947*y^8-47726/3*y^6+28*y^4+2*y^2-5994952*y^14+32396728/3*y^
12)*ln(y)+30001/72072+(-1/3*ln(p_inf)+513131/120120)*y^24+(Complex(-131513/
20020)+Complex(-2)*ln(p_inf))*y^23+(2*ln(p_inf)+3741883/60060)*y^22+(Complex(
15655177/180180)+Complex(-34/3)*ln(p_inf))*y^21+(28*ln(p_inf)-15253/715)*y^20+(
Complex(-20079347/8580)+Complex(-14)*ln(p_inf))*y^19+(-47726/3*ln(p_inf)-\
818936341/8580)*y^18+(Complex(41562407941/60060)+Complex(175086)*ln(p_inf))*y^
17+(889947*ln(p_inf)+313513607809/120120)*y^16+(Complex(-284389059778/45045)+
Complex(-8359072/3)*ln(p_inf))*y^15+(-159768244591/15015-5994952*ln(p_inf))*y^
14+(Complex(27815850259/2145)+Complex(9338840)*ln(p_inf))*y^13+(5728643482/495+
32396728/3*ln(p_inf))*y^12+(Complex(-5375086163/715)+Complex(-9338840)*ln(p_inf
))*y^11+(-51970864901/15015-5994952*ln(p_inf))*y^10+(Complex(47999149021/45045)
+Complex(8359072/3)*ln(p_inf))*y^9+(23199948173/120120+889947*ln(p_inf))*y^8+(
Complex(-850072277/60060)+Complex(-175086)*ln(p_inf))*y^7+(10542149/25740-47726
/3*ln(p_inf))*y^6+(Complex(-529241/8580)+Complex(14)*ln(p_inf))*y^5+(-4919/429+
28*ln(p_inf))*y^4+(Complex(-196699/12012)+Complex(34/3)*ln(p_inf))*y^3+(4681/
4004+2*ln(p_inf))*y^2+(Complex(-7331/4004)+Complex(2)*ln(p_inf))*y)*ln(b)+(ln(
p_inf)+42071/72072+(974165540303/15015+17984856*ln(p_inf))*y^14+(Complex(-\
193574153827/2145)+Complex(-28016520)*ln(p_inf))*y^13+(Complex(-35739241/180180
)+Complex(34)*ln(p_inf))*y^21+(-84*ln(p_inf)-192908/2145)*y^20+(Complex(
60898411/8580)+Complex(42)*ln(p_inf))*y^19+(47726*ln(p_inf)+9621628399/25740)*y
^18+(ln(p_inf)-3957809/360360)*y^24+(Complex(1843987/60060)+Complex(6)*ln(p_inf
))*y^23+(-6*ln(p_inf)-11886019/60060)*y^22+(Complex(-474967/36036)+Complex(-34)
*ln(p_inf))*y^3+(-174203/12012-6*ln(p_inf))*y^2+(Complex(-66095/12012)+Complex(
-6)*ln(p_inf))*y+(Complex(20120329247/20020)+Complex(525258)*ln(p_inf))*y^7+(
2219574883/25740+47726*ln(p_inf))*y^6+(Complex(927353/8580)+Complex(-42)*ln(
p_inf))*y^5+(-51280/429-84*ln(p_inf))*y^4+(-46573055816/495-32396728*ln(p_inf))
*y^12+(Complex(158502378517/2145)+Complex(28016520)*ln(p_inf))*y^11+(
650773401233/15015+17984856*ln(p_inf))*y^10+(Complex(-834007494143/45045)+
Complex(-8359072)*ln(p_inf))*y^9+(-219098048303/40040-2669841*ln(p_inf))*y^8+(
Complex(-60832664911/20020)+Complex(-525258)*ln(p_inf))*y^17+(-2669841*ln(p_inf
)-509411707939/40040)*y^16+(Complex(1543177226414/45045)+Complex(8359072)*ln(
p_inf))*y^15+(1+Complex(-34)*y^3-84*y^20+47726*y^18+y^24-6*y^22-2669841*y^16+
17984856*y^10-2669841*y^8+47726*y^6-84*y^4-6*y^2+17984856*y^14-32396728*y^12+
Complex(8359072)*y^15+Complex(28016520)*y^11+Complex(6)*y^23+Complex(34)*y^21+
Complex(525258)*y^7+Complex(-42)*y^5+Complex(-28016520)*y^13+Complex(-8359072)*
y^9+Complex(42)*y^19+Complex(-525258)*y^17+Complex(-6)*y)*ln(y)+Complex(3)*y^25
+(-1+84*y^20-47726*y^18-y^24+6*y^22+2669841*y^16-17984856*y^10+2669841*y^8-\
47726*y^6+84*y^4+6*y^2-17984856*y^14+32396728*y^12+Complex(34)*y^3+Complex(6)*y
+Complex(-525258)*y^7+Complex(42)*y^5+Complex(-6)*y^23+Complex(-34)*y^21+
Complex(-42)*y^19+Complex(525258)*y^17+Complex(-8359072)*y^15+Complex(28016520)
*y^13+Complex(-28016520)*y^11+Complex(8359072)*y^9)*ln(b))*ln(2)+(-889947/2*ln(
p_inf)^2+1455413462851/240240-313513607809/120120*ln(p_inf))*y^16+(Complex(-\
9639020564051/540540)+Complex(4179536/3)*ln(p_inf)^2+Complex(284389059778/45045
)*ln(p_inf))*y^15+(-543781642961/15015+159768244591/15015*ln(p_inf)+2997476*ln(
p_inf)^2)*y^14+(Complex(2408023885607/45045)+Complex(-4669420)*ln(p_inf)^2+
Complex(-27815850259/2145)*ln(p_inf))*y^13+(63560467777669/1081080-5728643482/
495*ln(p_inf)-16198364/3*ln(p_inf)^2)*y^12+(Complex(-8746954404977/180180)+
Complex(4669420)*ln(p_inf)^2+Complex(5375086163/715)*ln(p_inf))*y^11+(-\
489462053557/16380+51970864901/15015*ln(p_inf)+2997476*ln(p_inf)^2)*y^10+(
Complex(2893875535169/216216)+Complex(-4179536/3)*ln(p_inf)^2+Complex(-\
47999149021/45045)*ln(p_inf))*y^9+(149396852947/36036-23199948173/120120*ln(
p_inf)-889947/2*ln(p_inf)^2)*y^8+(Complex(46381/6552)+Complex(-1)*ln(p_inf)^2+
Complex(7331/4004)*ln(p_inf))*y+(Complex(4898999/154440)+Complex(-17/3)*ln(
p_inf)^2+Complex(196699/12012)*ln(p_inf))*y^3+(229321/30030-4681/4004*ln(p_inf)
-ln(p_inf)^2)*y^2+(50535557/720720+4919/429*ln(p_inf)-14*ln(p_inf)^2)*y^4+(
Complex(2481319/30030)+Complex(-7)*ln(p_inf)^2+Complex(529241/8580)*ln(p_inf))*
y^5+(Complex(-4009591/120120)+Complex(1)*ln(p_inf)^2+Complex(131513/20020)*ln(
p_inf))*y^23+(1/6*ln(p_inf)^2+2998621/1081080-513131/120120*ln(p_inf))*y^24+(
Complex(-31962712753/40040)+Complex(87543)*ln(p_inf)^2+Complex(850072277/60060)
*ln(p_inf))*y^7+(-8677240771/120120-10542149/25740*ln(p_inf)+23863/3*ln(p_inf)^
2)*y^6+(-ln(p_inf)^2+3670393/40040-3741883/60060*ln(p_inf))*y^22+(Complex(-\
1021753/8190)+Complex(17/3)*ln(p_inf)^2+Complex(-15655177/180180)*ln(p_inf))*y^
21+(-14*ln(p_inf)^2+436049261/720720+15253/715*ln(p_inf))*y^20+(Complex(-\
10144833/40040)+Complex(7)*ln(p_inf)^2+Complex(20079347/8580)*ln(p_inf))*y^19+(
23863/3*ln(p_inf)^2-66679841117/540540+818936341/8580*ln(p_inf))*y^18+(Complex(
458546395057/360360)+Complex(-87543)*ln(p_inf)^2+Complex(-41562407941/60060)*ln
(p_inf))*y^17+1/6*ln(p_inf)^2+(1/6-14*y^20+23863/3*y^18+1/6*y^24-y^22-889947/2*
y^16+Complex(1)*y^23+Complex(17/3)*y^21+Complex(7)*y^19+Complex(-87543)*y^17+
Complex(-17/3)*y^3+Complex(4179536/3)*y^15+Complex(-4669420)*y^13+Complex(-7)*y
^5+Complex(87543)*y^7+Complex(-4179536/3)*y^9+Complex(4669420)*y^11+Complex(-1)
*y+2997476*y^10-889947/2*y^8+23863/3*y^6-14*y^4-y^2+2997476*y^14-16198364/3*y^
12)*ln(y)^2+(5/6+Complex(35)*y^19+Complex(-35)*y^5-70*y^20+119315/3*y^18+5/6*y^
24-5*y^22-4449735/2*y^16+14987380*y^10-4449735/2*y^8+119315/3*y^6-70*y^4-5*y^2+
14987380*y^14-80991820/3*y^12+Complex(437715)*y^7+Complex(-85/3)*y^3+Complex(-5
)*y+Complex(5)*y^23+Complex(85/3)*y^21+Complex(-437715)*y^17+Complex(20897680/3
)*y^15+Complex(-23347100)*y^13+Complex(23347100)*y^11+Complex(-20897680/3)*y^9)
*ln(2)^2+(1/6-14*y^20+23863/3*y^18+1/6*y^24-y^22-889947/2*y^16+Complex(1)*y^23+
Complex(17/3)*y^21+Complex(7)*y^19+Complex(-87543)*y^17+Complex(-17/3)*y^3+
Complex(4179536/3)*y^15+Complex(-4669420)*y^13+Complex(-7)*y^5+Complex(87543)*y
^7+Complex(-4179536/3)*y^9+Complex(4669420)*y^11+Complex(-1)*y+2997476*y^10-\
889947/2*y^8+23863/3*y^6-14*y^4-y^2+2997476*y^14-16198364/3*y^12)*ln(b)^2)*(y^2
+1))*715^(1/2)/(y^2+1)^16/b^3*p_inf^6;
W_even_hered_y_4_meqm6_fin := 512/715*mu*y^2*Pi^(1/2)*715^(1/2)*(1/8*y*(8*y*(
Complex(-22612274)*y^15+Complex(37355360)*y^13+Complex(-22612274)*y^11+Complex(
-218896)*y^19+Complex(2)*y^23+Complex(-20)*y^21+Complex(-20)*y^5+Complex(2)*y^3
+Complex(4617251)*y^9+Complex(-218896)*y^7+Complex(4617251)*y^17+1/8*y^26+71911
/4*y^20-10123499/8*y^18-19/8*y^24-73/4*y^22+94843369/8*y^16+Complex(1)*y^25+
Complex(1)*y-94843369/8*y^10+10123499/8*y^8-71911/4*y^6+73/4*y^4+19/8*y^2-\
32987228*y^14+32987228*y^12-1/8)*ln(y)+(Complex(-1)-109/20*y+Complex(136412988)
*y^12+Complex(-136412988)*y^14+Complex(-222393193/5)*y^10+Complex(-3601589)*y^
18+Complex(19/5)*y^24+Complex(-1556/5)*y^22+Complex(53952/5)*y^20+Complex(1556/
5)*y^4+Complex(-19/5)*y^2+Complex(3601589)*y^8+Complex(-53952/5)*y^6+Complex(
222393193/5)*y^16+Complex(1)*y^26-109/20*y^25+2231283/5*y^19-312390803/20*y^17+
8657/10*y^21-97*y^23+90350282*y^15-312390803/20*y^9+2231283/5*y^7+8657/10*y^5-\
97*y^3+90350282*y^11-156178397*y^13)*(y^2+1))*polylog(2,-y^2)-y^2*(Complex(-\
22612274)*y^15+Complex(37355360)*y^13+Complex(-22612274)*y^11+Complex(-218896)*
y^19+Complex(2)*y^23+Complex(-20)*y^21+Complex(-20)*y^5+Complex(2)*y^3+Complex(
4617251)*y^9+Complex(-218896)*y^7+Complex(4617251)*y^17+1/8*y^26+71911/4*y^20-\
10123499/8*y^18-19/8*y^24-73/4*y^22+94843369/8*y^16+Complex(1)*y^25+Complex(1)*
y-94843369/8*y^10+10123499/8*y^8-71911/4*y^6+73/4*y^4+19/8*y^2-32987228*y^14+
32987228*y^12-1/8)*polylog(3,-y^2)+(y^2*(Complex(-22612274)*y^15+Complex(
37355360)*y^13+Complex(-22612274)*y^11+Complex(-218896)*y^19+Complex(2)*y^23+
Complex(-20)*y^21+Complex(-20)*y^5+Complex(2)*y^3+Complex(4617251)*y^9+Complex(
-218896)*y^7+Complex(4617251)*y^17+1/8*y^26+71911/4*y^20-10123499/8*y^18-19/8*y
^24-73/4*y^22+94843369/8*y^16+Complex(1)*y^25+Complex(1)*y-94843369/8*y^10+
10123499/8*y^8-71911/4*y^6+73/4*y^4+19/8*y^2-32987228*y^14+32987228*y^12-1/8)*
ln(y)^2-167/240*(y^2+1)^2*(-45/167+Complex(26698/167)*y^5+Complex(11680/501)*y^
3+Complex(513950843/501)*y^9+Complex(-1790664/167)*y^7+Complex(513950843/501)*y
^17+Complex(-3515126600/501)*y^15+Complex(2107433420/167)*y^13+Complex(-\
3515126600/501)*y^11+Complex(-1790664/167)*y^19+Complex(11680/501)*y^23+
Complex(26698/167)*y^21+45/167*y^26-249231/167*y^20-94556450/501*y^18+1766/501*
y^24-3043/167*y^22+543795341/167*y^16+Complex(1)*y^25+Complex(1)*y-543795341/
167*y^10+94556450/501*y^8+249231/167*y^6+3043/167*y^4-1766/501*y^2-5470462940/
501*y^14+5470462940/501*y^12))*ln(y^2+1)-1/2*y^2*(Complex(-22612274)*y^15+
Complex(37355360)*y^13+Complex(-22612274)*y^11+Complex(-218896)*y^19+Complex(2)
*y^23+Complex(-20)*y^21+Complex(-20)*y^5+Complex(2)*y^3+Complex(4617251)*y^9+
Complex(-218896)*y^7+Complex(4617251)*y^17+1/8*y^26+71911/4*y^20-10123499/8*y^
18-19/8*y^24-73/4*y^22+94843369/8*y^16+Complex(1)*y^25+Complex(1)*y-94843369/8*
y^10+10123499/8*y^8-71911/4*y^6+73/4*y^4+19/8*y^2-32987228*y^14+32987228*y^12-1
/8)*ln(y)^3-1/2*(y*(Complex(-22612274)*y^15+Complex(37355360)*y^13+Complex(-\
22612274)*y^11+Complex(-218896)*y^19+Complex(2)*y^23+Complex(-20)*y^21+Complex(
-20)*y^5+Complex(2)*y^3+Complex(4617251)*y^9+Complex(-218896)*y^7+Complex(
4617251)*y^17+1/8*y^26+71911/4*y^20-10123499/8*y^18-19/8*y^24-73/4*y^22+
94843369/8*y^16+Complex(1)*y^25+Complex(1)*y-94843369/8*y^10+10123499/8*y^8-\
71911/4*y^6+73/4*y^4+19/8*y^2-32987228*y^14+32987228*y^12-1/8)*ln(2)+Complex(1/
4)-y*(Complex(-22612274)*y^15+Complex(37355360)*y^13+Complex(-22612274)*y^11+
Complex(-218896)*y^19+Complex(2)*y^23+Complex(-20)*y^21+Complex(-20)*y^5+
Complex(2)*y^3+Complex(4617251)*y^9+Complex(-218896)*y^7+Complex(4617251)*y^17+
1/8*y^26+71911/4*y^20-10123499/8*y^18-19/8*y^24-73/4*y^22+94843369/8*y^16+
Complex(1)*y^25+Complex(1)*y-94843369/8*y^10+10123499/8*y^8-71911/4*y^6+73/4*y^
4+19/8*y^2-32987228*y^14+32987228*y^12-1/8)*ln(b)+(10123499/8*ln(p_inf)+
1836827357/240)*y^9+(11/48+1/8*ln(p_inf))*y^27+(Complex(25/12)+Complex(1)*ln(
p_inf))*y^26+(-19/8*ln(p_inf)-299/48)*y^25+(Complex(-1/6)+Complex(2)*ln(p_inf))
*y^24+(Complex(-23082194/15)+Complex(-218896)*ln(p_inf))*y^8+(-71911/4*ln(p_inf
)-39048731/240)*y^7+(Complex(76493/30)+Complex(-20)*ln(p_inf))*y^6+(73/4*ln(
p_inf)-36707/240)*y^5+(Complex(-4621/60)+Complex(2)*ln(p_inf))*y^4+(19/8*ln(
p_inf)+3821/120)*y^3+(Complex(197/60)+Complex(1)*ln(p_inf))*y^2+(17/15-1/8*ln(
p_inf))*y+(-73/4*ln(p_inf)-1883/48)*y^23+(Complex(-2101/30)+Complex(-20)*ln(
p_inf))*y^22+(71911/4*ln(p_inf)+12221393/240)*y^21+(Complex(-38466797/60)+
Complex(-218896)*ln(p_inf))*y^20+(-10123499/8*ln(p_inf)-115803793/30)*y^19+(
Complex(884374567/60)+Complex(4617251)*ln(p_inf))*y^18+(94843369/8*ln(p_inf)+
4770534677/120)*y^17+(Complex(-4795323709/60)+Complex(-22612274)*ln(p_inf))*y^
16+(-32987228*ln(p_inf)-14799314287/120)*y^15+(Complex(2224834472/15)+Complex(
37355360)*ln(p_inf))*y^14+(32987228*ln(p_inf)+16774157737/120)*y^13+(Complex(-\
617433895/6)+Complex(-22612274)*ln(p_inf))*y^12+(-94843369/8*ln(p_inf)-\
2804982773/48)*y^11+(Complex(1497530311/60)+Complex(4617251)*ln(p_inf))*y^10)*y
*ln(y)^2+(1/8*y*(Complex(-1)-109/20*y+Complex(136412988)*y^12+Complex(-\
136412988)*y^14+Complex(-222393193/5)*y^10+Complex(-3601589)*y^18+Complex(19/5)
*y^24+Complex(-1556/5)*y^22+Complex(53952/5)*y^20+Complex(1556/5)*y^4+Complex(-\
19/5)*y^2+Complex(3601589)*y^8+Complex(-53952/5)*y^6+Complex(222393193/5)*y^16+
Complex(1)*y^26-109/20*y^25+2231283/5*y^19-312390803/20*y^17+8657/10*y^21-97*y^
23+90350282*y^15-312390803/20*y^9+2231283/5*y^7+8657/10*y^5-97*y^3+90350282*y^
11-156178397*y^13)*(y^2+1)*ln(2)-1/8*y*(y^2+1)*(Complex(-1)-109/20*y+Complex(
136412988)*y^12+Complex(-136412988)*y^14+Complex(-222393193/5)*y^10+Complex(-\
3601589)*y^18+Complex(19/5)*y^24+Complex(-1556/5)*y^22+Complex(53952/5)*y^20+
Complex(1556/5)*y^4+Complex(-19/5)*y^2+Complex(3601589)*y^8+Complex(-53952/5)*y
^6+Complex(222393193/5)*y^16+Complex(1)*y^26-109/20*y^25+2231283/5*y^19-\
312390803/20*y^17+8657/10*y^21-97*y^23+90350282*y^15-312390803/20*y^9+2231283/5
*y^7+8657/10*y^5-97*y^3+90350282*y^11-156178397*y^13)*ln(b)+3/32*y^30+(Complex(
140358683/36)+Complex(-18677680/3)*Pi^2)*y^15-3/32+(Complex(-909611993/1440)+
Complex(109448/3)*Pi^2+Complex(-17953993/40)*ln(p_inf))*y^21+(Complex(1/8)*ln(
p_inf)+Complex(257/480))*y^29+(-1/192-109/160*ln(p_inf)-1/48*Pi^2)*y^28+(
Complex(3/5)*ln(p_inf)+Complex(73/10)+Complex(-1/6)*Pi^2)*y^27+(Complex(-3/5)*
ln(p_inf)+Complex(3713/360)+Complex(-1/6)*Pi^2)*y^3+(-8159/2880-109/160*ln(
p_inf)+1/48*Pi^2)*y^2+(Complex(77/480)+Complex(-1/8)*ln(p_inf))*y+(19/48*Pi^2-\
2049/160*ln(p_inf)-4553/192)*y^26+(Complex(-1537/40)*ln(p_inf)+Complex(-45703/
1440)+Complex(-1/3)*Pi^2)*y^25+(73/24*Pi^2+7687/80*ln(p_inf)-23869/144)*y^24+(-\
19854180049/1440-65828115/8*ln(p_inf)-16493614/3*Pi^2)*y^14+(Complex(459671747/
40)*ln(p_inf)+Complex(33077508137/1440)+Complex(11306137/3)*Pi^2)*y^13+(
59226777919/2880+1494614837/160*ln(p_inf)+94843369/48*Pi^2)*y^12+(Complex(
109448/3)*Pi^2+Complex(638728633/480)+Complex(17953993/40)*ln(p_inf))*y^9+(
4722191/24+4471223/80*ln(p_inf)+71911/24*Pi^2)*y^8+(Complex(-2664713/360)+
Complex(10/3)*Pi^2+Complex(-13099/10)*ln(p_inf))*y^7+(16121/18+7687/80*ln(p_inf
)-73/24*Pi^2)*y^6+(Complex(253613/1440)+Complex(-1/3)*Pi^2+Complex(1537/40)*ln(
p_inf))*y^5+(-46447/2880-2049/160*ln(p_inf)-19/48*Pi^2)*y^4+(10123499/48*Pi^2-\
303465671/160*ln(p_inf)-8639584897/2880)*y^20+(Complex(1056316831/120)+Complex(
-4617251/6)*Pi^2+Complex(25548156/5)*ln(p_inf))*y^19+(-94843369/48*Pi^2+
1494614837/160*ln(p_inf)+16672596181/960)*y^18+(Complex(11306137/3)*Pi^2+
Complex(-3718390259/160)+Complex(-459671747/40)*ln(p_inf))*y^17+(16493614/3*Pi^
2-65828115/8*ln(p_inf)-27532333883/1440)*y^16+(Complex(-25548156/5)*ln(p_inf)+
Complex(-4617251/6)*Pi^2+Complex(-2207624473/180))*y^11+(-4801895539/960-\
303465671/160*ln(p_inf)-10123499/48*Pi^2)*y^10+(Complex(64651/360)+Complex(10/3
)*Pi^2+Complex(13099/10)*ln(p_inf))*y^23+(-71911/24*Pi^2+4471223/80*ln(p_inf)+
9120953/144)*y^22)*ln(y)+167/480*(y^2+1)^2*(-45/167+Complex(26698/167)*y^5+
Complex(11680/501)*y^3+Complex(513950843/501)*y^9+Complex(-1790664/167)*y^7+
Complex(513950843/501)*y^17+Complex(-3515126600/501)*y^15+Complex(2107433420/
167)*y^13+Complex(-3515126600/501)*y^11+Complex(-1790664/167)*y^19+Complex(
11680/501)*y^23+Complex(26698/167)*y^21+45/167*y^26-249231/167*y^20-94556450/
501*y^18+1766/501*y^24-3043/167*y^22+543795341/167*y^16+Complex(1)*y^25+
Complex(1)*y-543795341/167*y^10+94556450/501*y^8+249231/167*y^6+3043/167*y^4-\
1766/501*y^2-5470462940/501*y^14+5470462940/501*y^12)*ln(2)-167/480*(-45/167+
Complex(26698/167)*y^5+Complex(11680/501)*y^3+Complex(513950843/501)*y^9+
Complex(-1790664/167)*y^7+Complex(513950843/501)*y^17+Complex(-3515126600/501)*
y^15+Complex(2107433420/167)*y^13+Complex(-3515126600/501)*y^11+Complex(-\
1790664/167)*y^19+Complex(11680/501)*y^23+Complex(26698/167)*y^21+45/167*y^26-\
249231/167*y^20-94556450/501*y^18+1766/501*y^24-3043/167*y^22+543795341/167*y^
16+Complex(1)*y^25+Complex(1)*y-543795341/167*y^10+94556450/501*y^8+249231/167*
y^6+3043/167*y^4-1766/501*y^2-5470462940/501*y^14+5470462940/501*y^12)*(y^2+1)^
2*ln(b)+y^2*(Complex(-22612274)*y^15+Complex(37355360)*y^13+Complex(-22612274)*
y^11+Complex(-218896)*y^19+Complex(2)*y^23+Complex(-20)*y^21+Complex(-20)*y^5+
Complex(2)*y^3+Complex(4617251)*y^9+Complex(-218896)*y^7+Complex(4617251)*y^17+
1/8*y^26+71911/4*y^20-10123499/8*y^18-19/8*y^24-73/4*y^22+94843369/8*y^16+
Complex(1)*y^25+Complex(1)*y-94843369/8*y^10+10123499/8*y^8-71911/4*y^6+73/4*y^
4+19/8*y^2-32987228*y^14+32987228*y^12-1/8)*Zeta(3)+19/96*(-9/19*ln(p_inf)-9/19
+(-312356794/19*Pi^2-130891126/57)*y^14+Complex(1)*y^29+(Complex(107904/95)*Pi^
2+Complex(-1763966/95)*ln(p_inf)+Complex(-8632157/95))*y^21+(Complex(91774/285)
*ln(p_inf)+Complex(-31438/57)+Complex(-3112/95)*Pi^2)*y^23+(8657/95*Pi^2-252274
/95*ln(p_inf)-1135692/95)*y^22+(Complex(12181/285)*ln(p_inf)+Complex(93407/570)
+Complex(2/5)*Pi^2)*y^25+(-194/19*Pi^2-7363/285*ln(p_inf)-143329/190)*y^24+(
Complex(167/95)*ln(p_inf)+Complex(3721/190)+Complex(2/19)*Pi^2)*y^27+(-109/190*
Pi^2+1901/285*ln(p_inf)-989/20)*y^26+(-173/95+9/19*ln(p_inf))*y^28+(Complex(167
/95)*ln(p_inf)+Complex(651/190)+Complex(-2/19)*Pi^2)*y+(Complex(-2/5)*Pi^2+
Complex(12181/285)*ln(p_inf)+Complex(13291/190))*y^3+(-1283/1140-1901/285*ln(
p_inf)-109/190*Pi^2)*y^2+(Complex(91774/285)*ln(p_inf)+Complex(4537/19)+
Complex(3112/95)*Pi^2)*y^5+(104237/570+7363/285*ln(p_inf)-194/19*Pi^2)*y^4+(
Complex(-1763966/95)*ln(p_inf)+Complex(-3901158/95)+Complex(-107904/95)*Pi^2)*y
^7+(111206/19+252274/95*ln(p_inf)+8657/95*Pi^2)*y^6+(Complex(508578851/285)*ln(
p_inf)+Complex(580897783/190)+Complex(7203178/19)*Pi^2)*y^9+(70042457/114+
95304143/285*ln(p_inf)+4462566/95*Pi^2)*y^8+(Complex(-1000391919/95)*ln(p_inf)+
Complex(-444786386/95)*Pi^2+Complex(-9760460191/570))*y^11+(-10143748279/1140-\
80885767/15*ln(p_inf)-312390803/190*Pi^2)*y^10+(Complex(561434732/57)*ln(p_inf)
+Complex(984526487/57)+Complex(272825976/19)*Pi^2)*y^13+(2103903902/95+
3839076917/285*ln(p_inf)+9510556*Pi^2)*y^12+(9510556*Pi^2-3839076917/285*ln(
p_inf)-6256286246/285)*y^16+(Complex(561434732/57)*ln(p_inf)+Complex(1340014104
/95)+Complex(-272825976/19)*Pi^2)*y^15+(-312390803/190*Pi^2+80885767/15*ln(
p_inf)+836383041/76)*y^18+(Complex(444786386/95)*Pi^2+Complex(-1000391919/95)*
ln(p_inf)+Complex(-10848448517/570))*y^17+(Complex(508578851/285)*ln(p_inf)+
Complex(2431994659/570)+Complex(-7203178/19)*Pi^2)*y^19+(4462566/95*Pi^2-\
95304143/285*ln(p_inf)-190718513/190)*y^20)*(y^2+1))/(y^2+1)^17/b^4*p_inf-30208
/5005*mu*y*Pi^(1/2)*715^(1/2)*(-21/472*y*(y^2+1)^6*(Complex(27)*y^5+1/4*y^22+
Complex(334948)*y^13+3/4*y^20+Complex(1)*y-17/4*y^18+Complex(27)*y^17+11889/4*y
^16+Complex(1)*y^21-128142*y^14+Complex(334948)*y^9+578513*y^12+Complex(-29124)
*y^15-578513*y^10+Complex(-691080)*y^11+128142*y^8+Complex(-29124)*y^7-11889/4*
y^6+Complex(8)*y^19+17/4*y^4+Complex(8)*y^3-3/4*y^2-1/4)*polylog(2,-y/(y^2+1)*(
-y+Complex(1)))+21/472*y*(y^2+1)^6*(Complex(27)*y^5+1/4*y^22+Complex(334948)*y^
13+3/4*y^20+Complex(1)*y-17/4*y^18+Complex(27)*y^17+11889/4*y^16+Complex(1)*y^
21-128142*y^14+Complex(334948)*y^9+578513*y^12+Complex(-29124)*y^15-578513*y^10
+Complex(-691080)*y^11+128142*y^8+Complex(-29124)*y^7-11889/4*y^6+Complex(8)*y^
19+17/4*y^4+Complex(8)*y^3-3/4*y^2-1/4)*polylog(2,(1+Complex(1)*y)/(y^2+1))-21/
472*y*(y^2+1)^6*(Complex(27)*y^5+1/4*y^22+Complex(334948)*y^13+3/4*y^20+
Complex(1)*y-17/4*y^18+Complex(27)*y^17+11889/4*y^16+Complex(1)*y^21-128142*y^
14+Complex(334948)*y^9+578513*y^12+Complex(-29124)*y^15-578513*y^10+Complex(-\
691080)*y^11+128142*y^8+Complex(-29124)*y^7-11889/4*y^6+Complex(8)*y^19+17/4*y^
4+Complex(8)*y^3-3/4*y^2-1/4)*polylog(2,Complex(-1)/(y^2+1)*(y+Complex(1)))+21/
472*y*(y^2+1)^6*(Complex(27)*y^5+1/4*y^22+Complex(334948)*y^13+3/4*y^20+
Complex(1)*y-17/4*y^18+Complex(27)*y^17+11889/4*y^16+Complex(1)*y^21-128142*y^
14+Complex(334948)*y^9+578513*y^12+Complex(-29124)*y^15-578513*y^10+Complex(-\
691080)*y^11+128142*y^8+Complex(-29124)*y^7-11889/4*y^6+Complex(8)*y^19+17/4*y^
4+Complex(8)*y^3-3/4*y^2-1/4)*polylog(2,y/(y^2+1)*(y+Complex(1)))-21/472*y*(y^2
+1)^15*(Complex(1)*y^3+1/4*y^4+Complex(-1)*y-3/2*y^2+1/4)*polylog(2,(Complex(-1
)+y)/y)+21/472*y*(y^2+1)^5*(1/4+Complex(-81845)*y^17+Complex(35)*y^19+Complex(-\
9)*y^3+Complex(-4816854)*y^13+Complex(4816854)*y^11+Complex(-1392730)*y^9+
Complex(-35)*y^5+Complex(81845)*y^7+Complex(1392730)*y^15+Complex(9)*y^21-7/2*y
^20+7133*y^18+1/4*y^24+y^22-1728977/4*y^16+Complex(1)*y^23+Complex(-1)*y+
3056418*y^10-1728977/4*y^8+7133*y^6-7/2*y^4+y^2+3056418*y^14-5591313*y^12)*
polylog(2,(y+Complex(1))/y)+77/944*(944/77*y^2*(Complex(1)*y^29+7/59*y^30-149/
59*y^28-1191/59*y^26+360000455/59*y^20+83888561/59*y^18+908961/59*y^24-56687841
/59*y^22-2424758691/59*y^16+Complex(1)*y-360000455/59*y^10+56687841/59*y^8-\
908961/59*y^6+1191/59*y^4+149/59*y^2+2424758691/59*y^14-83888561/59*y^12-7/59+
Complex(-1317/59)*y^25+Complex(-10596672/59)*y^23+Complex(180579257/59)*y^21+
Complex(-387875020/59)*y^19+Complex(-1178300175/59)*y^17+Complex(2983596720/59)
*y^15+Complex(-1178300175/59)*y^13+Complex(-387875020/59)*y^11+Complex(
180579257/59)*y^9+Complex(-10596672/59)*y^7+Complex(-1317/59)*y^5+Complex(116/
59)*y^3+Complex(116/59)*y^27)*ln(y)+(Complex(1)*y^31+3/44*y^32-436/105*y^30-\
115882/1155*y^28+499685/231*y^26+9248467810/231*y^20+26908890874/231*y^18+
991507129/2310*y^24-16563025049/1155*y^22-71969693728/231*y^16-16542541859/1155
*y^10+1134283399/2310*y^8+11509/21*y^6-117142/1155*y^4-6056/1155*y^2+
26687868730/231*y^14+9114613726/231*y^12-3/44+Complex(-345199/165)*y^25+
Complex(-4165629191/1155)*y^23+Complex(7606566965/231)*y^21+Complex(3947961041/
1155)*y^19+Complex(-289654845587/1155)*y^17+Complex(288356228477/1155)*y^15+
Complex(-3987064511/1155)*y^13+Complex(-683571169/21)*y^11+Complex(4285129481/
1155)*y^9+Complex(-2255711/165)*y^7+Complex(101443/231)*y^5+Complex(153/77)*y^3
+Complex(393/77)*y^29+Complex(-91741/231)*y^27+Complex(-5/11)*y)*(y^2+1))*y*
polylog(2,-y^2)-y^3*(Complex(1)*y^29+7/59*y^30-149/59*y^28-1191/59*y^26+
360000455/59*y^20+83888561/59*y^18+908961/59*y^24-56687841/59*y^22-2424758691/
59*y^16+Complex(1)*y-360000455/59*y^10+56687841/59*y^8-908961/59*y^6+1191/59*y^
4+149/59*y^2+2424758691/59*y^14-83888561/59*y^12-7/59+Complex(-1317/59)*y^25+
Complex(-10596672/59)*y^23+Complex(180579257/59)*y^21+Complex(-387875020/59)*y^
19+Complex(-1178300175/59)*y^17+Complex(2983596720/59)*y^15+Complex(-1178300175
/59)*y^13+Complex(-387875020/59)*y^11+Complex(180579257/59)*y^9+Complex(-\
10596672/59)*y^7+Complex(-1317/59)*y^5+Complex(116/59)*y^3+Complex(116/59)*y^27
)*polylog(3,-y^2)-21/236*y*(Complex(27)*y^5+1/4*y^22+Complex(334948)*y^13+3/4*y
^20+Complex(1)*y-17/4*y^18+Complex(27)*y^17+11889/4*y^16+Complex(1)*y^21-128142
*y^14+Complex(334948)*y^9+578513*y^12+Complex(-29124)*y^15-578513*y^10+Complex(
-691080)*y^11+128142*y^8+Complex(-29124)*y^7-11889/4*y^6+Complex(8)*y^19+17/4*y
^4+Complex(8)*y^3-3/4*y^2-1/4)*(y^2+1)^6*ln(y^2+1)^2+(21/118*y*(Complex(27)*y^5
+1/4*y^22+Complex(334948)*y^13+3/4*y^20+Complex(1)*y-17/4*y^18+Complex(27)*y^17
+11889/4*y^16+Complex(1)*y^21-128142*y^14+Complex(334948)*y^9+578513*y^12+
Complex(-29124)*y^15-578513*y^10+Complex(-691080)*y^11+128142*y^8+Complex(-\
29124)*y^7-11889/4*y^6+Complex(8)*y^19+17/4*y^4+Complex(8)*y^3-3/4*y^2-1/4)*(y^
2+1)^6*ln(y+Complex(1))+y^3*(Complex(1)*y^29+7/59*y^30-149/59*y^28-1191/59*y^26
+360000455/59*y^20+83888561/59*y^18+908961/59*y^24-56687841/59*y^22-2424758691/
59*y^16+Complex(1)*y-360000455/59*y^10+56687841/59*y^8-908961/59*y^6+1191/59*y^
4+149/59*y^2+2424758691/59*y^14-83888561/59*y^12-7/59+Complex(-1317/59)*y^25+
Complex(-10596672/59)*y^23+Complex(180579257/59)*y^21+Complex(-387875020/59)*y^
19+Complex(-1178300175/59)*y^17+Complex(2983596720/59)*y^15+Complex(-1178300175
/59)*y^13+Complex(-387875020/59)*y^11+Complex(180579257/59)*y^9+Complex(-\
10596672/59)*y^7+Complex(-1317/59)*y^5+Complex(116/59)*y^3+Complex(116/59)*y^27
)*ln(y)^2+21/236*y*(Complex(27)*y^5+1/4*y^22+Complex(334948)*y^13+3/4*y^20+
Complex(1)*y-17/4*y^18+Complex(27)*y^17+11889/4*y^16+Complex(1)*y^21-128142*y^
14+Complex(334948)*y^9+578513*y^12+Complex(-29124)*y^15-578513*y^10+Complex(-\
691080)*y^11+128142*y^8+Complex(-29124)*y^7-11889/4*y^6+Complex(8)*y^19+17/4*y^
4+Complex(8)*y^3-3/4*y^2-1/4)*(y^2+1)^6*ln(y)+63/1888*(Complex(1)+Complex(1)*y^
32+4/3*y*(Complex(27)*y^5+1/4*y^22+Complex(334948)*y^13+3/4*y^20+Complex(1)*y-\
17/4*y^18+Complex(27)*y^17+11889/4*y^16+Complex(1)*y^21-128142*y^14+Complex(
334948)*y^9+578513*y^12+Complex(-29124)*y^15-578513*y^10+Complex(-691080)*y^11+
128142*y^8+Complex(-29124)*y^7-11889/4*y^6+Complex(8)*y^19+17/4*y^4+Complex(8)*
y^3-3/4*y^2-1/4)*(y^2+1)^4*ln(2)+(-7/3*ln(p_inf)+51653/1620)*y^3+(3914287/3*ln(
p_inf)+758222761/11340+Complex(-1954498/3)*Pi)*y^19+(Complex(330856983383/2835)
+Complex(-2144612/3)*ln(p_inf)-1071448/3*Pi)*y^18+(3102289/3*ln(p_inf)+
2988179869769/11340+Complex(-1547498/3)*Pi)*y^17+(Complex(-27596282291/2835)+
Complex(874588/3)*ln(p_inf)+438152/3*Pi)*y^22+(111683*ln(p_inf)-313416852431/
11340+Complex(-166166/3)*Pi)*y^21+(Complex(109899005056/2835)+Complex(632112)*
ln(p_inf)+949312/3*Pi)*y^20+(Complex(-27106844/567)+Complex(-115856/3)*ln(p_inf
)-57512/3*Pi)*y^24+(-465101/3*ln(p_inf)+17597557553/11340+Complex(233012/3)*Pi)
*y^23+(3376613/11340+1/3*ln(p_inf)+Complex(-1/3)*Pi)*y^27+(Complex(-285311/405)
+Complex(260/3)*ln(p_inf)+260/3*Pi)*y^26+(11843/3*ln(p_inf)+65527027/1620+
Complex(-5837/3)*Pi)*y^25+(Complex(1231/105)+4/3*Pi+Complex(4/3)*ln(p_inf))*y^
30+(7/3*ln(p_inf)-51653/1620+Complex(-7/3)*Pi)*y^29+(Complex(-192832/2835)+
Complex(16)*ln(p_inf)+16*Pi)*y^28+(-317/180+1/3*ln(p_inf)+Complex(-1/3)*Pi)*y^
31+(Complex(1231/105)+Complex(4/3)*ln(p_inf))*y^2+(317/180-1/3*ln(p_inf))*y+(
947024/3*Pi+Complex(109899005056/2835)+Complex(632112)*ln(p_inf))*y^12+(
Complex(168883/3)*Pi-111683*ln(p_inf)+313416852431/11340)*y^11+(436436/3*Pi+
Complex(-27596282291/2835)+Complex(874588/3)*ln(p_inf))*y^10+(465101/3*ln(p_inf
)-17597557553/11340+Complex(-77363)*Pi)*y^9+(-19448*Pi+Complex(-27106844/567)+
Complex(-115856/3)*ln(p_inf))*y^8+(-11843/3*ln(p_inf)-65527027/1620+Complex(
2002)*Pi)*y^7+(-1073164/3*Pi+Complex(330856983383/2835)+Complex(-2144612/3)*ln(
p_inf))*y^14+(Complex(653263)*Pi-3914287/3*ln(p_inf)-758222761/11340)*y^13+(
Complex(-941440191374/2835)+Complex(-6100576/3)*ln(p_inf)-3050288/3*Pi)*y^16+(-\
3102289/3*ln(p_inf)-2988179869769/11340+Complex(1554791/3)*Pi)*y^15+(Complex(-\
285311/405)+Complex(260/3)*ln(p_inf))*y^6+(-1/3*ln(p_inf)-3376613/11340)*y^5+(
Complex(-192832/2835)+Complex(16)*ln(p_inf))*y^4-4/3*y*(y^2+1)^4*(Complex(27)*y
^5+1/4*y^22+Complex(334948)*y^13+3/4*y^20+Complex(1)*y-17/4*y^18+Complex(27)*y^
17+11889/4*y^16+Complex(1)*y^21-128142*y^14+Complex(334948)*y^9+578513*y^12+
Complex(-29124)*y^15-578513*y^10+Complex(-691080)*y^11+128142*y^8+Complex(-\
29124)*y^7-11889/4*y^6+Complex(8)*y^19+17/4*y^4+Complex(8)*y^3-3/4*y^2-1/4)*ln(
b))*(y^2+1)^2)*ln(y^2+1)-21/236*y*(y^2+1)^3*(-1/4+Complex(54)*y^23+Complex(
15881331)*y^11+Complex(-1759375)*y^9+Complex(54)*y^5+Complex(28326)*y^7+
Complex(11)*y^25+Complex(40238388)*y^15+Complex(-86362)*y^21+Complex(-41763532)
*y^13+Complex(-15428493)*y^17+Complex(2254705)*y^19+Complex(11)*y^3+1/4*y^28+3/
2*y^26-2197269/4*y^20+13451759/2*y^18-5/4*y^24+6546*y^22-111700399/4*y^16+
Complex(1)*y+Complex(1)*y^27+12639761/2*y^10-1243371/4*y^8+622*y^6+5/4*y^4-3/2*
y^2+46126080*y^14-117904977/4*y^12)*polylog(2,Complex(1)*y)-63/944*(8/3*y*(-1/4
+Complex(54)*y^23+Complex(54)*y^5+Complex(11)*y^25+Complex(11)*y^3+Complex(-\
57690)*y^21+Complex(1251185)*y^19+Complex(-7601037)*y^17+Complex(19737908)*y^15
+Complex(-21263052)*y^13+Complex(8053875)*y^11+Complex(-755855)*y^9+Complex(-\
346)*y^7+1/4*y^28+3/2*y^26-1337109/4*y^20+6928879/2*y^18-5/4*y^24+4754*y^22-\
54299055/4*y^16+Complex(1)*y+Complex(1)*y^27+6116881/2*y^10-383211/4*y^8-1170*y
^6+5/4*y^4-3/2*y^2+23063040*y^14-60503633/4*y^12)*ln(y)+(y^2+1)^2*(Complex(1)+4
/3*y*(Complex(27)*y^5+1/4*y^22+Complex(334948)*y^13+3/4*y^20+Complex(1)*y-17/4*
y^18+Complex(27)*y^17+11889/4*y^16+Complex(1)*y^21-128142*y^14+Complex(334948)*
y^9+578513*y^12+Complex(-29124)*y^15-578513*y^10+Complex(-691080)*y^11+128142*y
^8+Complex(-29124)*y^7-11889/4*y^6+Complex(8)*y^19+17/4*y^4+Complex(8)*y^3-3/4*
y^2-1/4)*(y^2+1)*ln(2)+Complex(1)*y^26+(166893*ln(p_inf)+13487881/20+Complex(-\
432128/3)*Pi)*y^9+(-81920/3*Pi+Complex(-175318)+Complex(-38796)*ln(p_inf))*y^8+
(-11872/3*ln(p_inf)-1924043/90+Complex(7168/3)*Pi)*y^7+(Complex(23177/45)+
Complex(140/3)*ln(p_inf))*y^6+(14/3*ln(p_inf)+7007/45)*y^5+(Complex(887/15)+
Complex(12)*ln(p_inf))*y^4+(-4/3*ln(p_inf)+563/18)*y^3+(Complex(616/45)+
Complex(4/3)*ln(p_inf))*y^2+(11872/3*ln(p_inf)+1924043/90+Complex(7168/3)*Pi)*y
^19+(Complex(-175318)+Complex(-38796)*ln(p_inf)+81920/3*Pi)*y^18+(-166893*ln(
p_inf)-13487881/20+Complex(-432128/3)*Pi)*y^17+(Complex(68745193/45)+Complex(
1223296/3)*ln(p_inf)-1392640/3*Pi)*y^16+(1801484/3*ln(p_inf)+96337613/45+
Complex(1018880)*Pi)*y^15+(4/3*ln(p_inf)-563/18)*y^23+(Complex(887/15)+Complex(
12)*ln(p_inf))*y^22+(-14/3*ln(p_inf)-7007/45)*y^21+(Complex(23177/45)+Complex(
140/3)*ln(p_inf))*y^20+(-317/180+1/3*ln(p_inf))*y^25+(Complex(616/45)+Complex(4
/3)*ln(p_inf))*y^24+(1605632*Pi+Complex(-74054606/45)+Complex(-1424528/3)*ln(
p_inf))*y^14+(-1605632*Pi+Complex(-74054606/45)+Complex(-1424528/3)*ln(p_inf))*
y^12+(Complex(1018880)*Pi-1801484/3*ln(p_inf)-96337613/45)*y^11+(1392640/3*Pi+
Complex(68745193/45)+Complex(1223296/3)*ln(p_inf))*y^10+(317/180-1/3*ln(p_inf))
*y-4/3*y*(y^2+1)*(Complex(27)*y^5+1/4*y^22+Complex(334948)*y^13+3/4*y^20+
Complex(1)*y-17/4*y^18+Complex(27)*y^17+11889/4*y^16+Complex(1)*y^21-128142*y^
14+Complex(334948)*y^9+578513*y^12+Complex(-29124)*y^15-578513*y^10+Complex(-\
691080)*y^11+128142*y^8+Complex(-29124)*y^7-11889/4*y^6+Complex(8)*y^19+17/4*y^
4+Complex(8)*y^3-3/4*y^2-1/4)*ln(b)+Complex(-1863680)*y^13*Pi))*(y^2+1)^3*ln(y+
Complex(1))-1/2*y^3*(Complex(1)*y^29+7/59*y^30-149/59*y^28-1191/59*y^26+
360000455/59*y^20+83888561/59*y^18+908961/59*y^24-56687841/59*y^22-2424758691/
59*y^16+Complex(1)*y-360000455/59*y^10+56687841/59*y^8-908961/59*y^6+1191/59*y^
4+149/59*y^2+2424758691/59*y^14-83888561/59*y^12-7/59+Complex(-1317/59)*y^25+
Complex(-10596672/59)*y^23+Complex(180579257/59)*y^21+Complex(-387875020/59)*y^
19+Complex(-1178300175/59)*y^17+Complex(2983596720/59)*y^15+Complex(-1178300175
/59)*y^13+Complex(-387875020/59)*y^11+Complex(180579257/59)*y^9+Complex(-\
10596672/59)*y^7+Complex(-1317/59)*y^5+Complex(116/59)*y^3+Complex(116/59)*y^27
)*ln(y)^3-1/2*(Complex(7/59)+(-908961/59*ln(p_inf)-1449760339/14160)*y^7+(
Complex(-10087261/3540)+Complex(-1317/59)*ln(p_inf))*y^6+(1191/59*ln(p_inf)-\
6793541/14160)*y^5+(Complex(-12161/177)+Complex(116/59)*ln(p_inf))*y^4+(149/59*
ln(p_inf)+339661/14160)*y^3+(Complex(1781/708)+Complex(1)*ln(p_inf))*y^2+(7667/
14160-7/59*ln(p_inf))*y+(637/2832+7/59*ln(p_inf))*y^31+(Complex(1517/708)+
Complex(1)*ln(p_inf))*y^30+(-149/59*ln(p_inf)-19157/2832)*y^29+(Complex(-44/59)
+Complex(116/59)*ln(p_inf))*y^28+(-1027307/2832-1191/59*ln(p_inf))*y^27+(
Complex(17776583/3540)+Complex(-1317/59)*ln(p_inf))*y^26+(908961/59*ln(p_inf)+
232349675/2832)*y^25+(Complex(-621533759/885)+Complex(-10596672/59)*ln(p_inf))*
y^24+(-56687841/59*ln(p_inf)-9855368777/2832)*y^23+(Complex(13001734147/1180)+
Complex(180579257/59)*ln(p_inf))*y^22+(360000455/59*ln(p_inf)+321966949381/
14160)*y^21+(Complex(-24053138579/885)+Complex(-387875020/59)*ln(p_inf))*y^20+(
83888561/59*ln(p_inf)-29921972717/14160)*y^19+(Complex(-231060388909/3540)+
Complex(-1178300175/59)*ln(p_inf))*y^18+(-2424758691/59*ln(p_inf)-2149633067603
/14160)*y^17+(Complex(180024096397/885)+Complex(2983596720/59)*ln(p_inf))*y^16+
(2424758691/59*ln(p_inf)+2571389414543/14160)*y^15+(Complex(-363794220877/3540)
+Complex(-1178300175/59)*ln(p_inf))*y^14+(-83888561/59*ln(p_inf)-101497683741/
4720)*y^13+(Complex(-19072936532/885)+Complex(-387875020/59)*ln(p_inf))*y^12+(-\
360000455/59*ln(p_inf)-370978056073/14160)*y^11+(Complex(52920009373/3540)+
Complex(180579257/59)*ln(p_inf))*y^10+(56687841/59*ln(p_inf)+74103203209/14160)
*y^9+(Complex(-965656247/885)+Complex(-10596672/59)*ln(p_inf))*y^8-y*(Complex(1
)*y^29+7/59*y^30-149/59*y^28-1191/59*y^26+360000455/59*y^20+83888561/59*y^18+
908961/59*y^24-56687841/59*y^22-2424758691/59*y^16+Complex(1)*y-360000455/59*y^
10+56687841/59*y^8-908961/59*y^6+1191/59*y^4+149/59*y^2+2424758691/59*y^14-\
83888561/59*y^12-7/59+Complex(-1317/59)*y^25+Complex(-10596672/59)*y^23+
Complex(180579257/59)*y^21+Complex(-387875020/59)*y^19+Complex(-1178300175/59)*
y^17+Complex(2983596720/59)*y^15+Complex(-1178300175/59)*y^13+Complex(-\
387875020/59)*y^11+Complex(180579257/59)*y^9+Complex(-10596672/59)*y^7+Complex(
-1317/59)*y^5+Complex(116/59)*y^3+Complex(116/59)*y^27)*ln(b)+y*(Complex(1)*y^
29+7/59*y^30-149/59*y^28-1191/59*y^26+360000455/59*y^20+83888561/59*y^18+908961
/59*y^24-56687841/59*y^22-2424758691/59*y^16+Complex(1)*y-360000455/59*y^10+
56687841/59*y^8-908961/59*y^6+1191/59*y^4+149/59*y^2+2424758691/59*y^14-\
83888561/59*y^12-7/59+Complex(-1317/59)*y^25+Complex(-10596672/59)*y^23+
Complex(180579257/59)*y^21+Complex(-387875020/59)*y^19+Complex(-1178300175/59)*
y^17+Complex(2983596720/59)*y^15+Complex(-1178300175/59)*y^13+Complex(-\
387875020/59)*y^11+Complex(180579257/59)*y^9+Complex(-10596672/59)*y^7+Complex(
-1317/59)*y^5+Complex(116/59)*y^3+Complex(116/59)*y^27)*ln(2))*y^2*ln(y)^2+189/
3776*((66539706563/1215+39139893848/945*ln(p_inf)+Complex(-77842516/9)*Pi+
11520014560/567*Pi^2)*y^12+(Complex(126683566336/315)*ln(p_inf)+Complex(
7151304780664/8505)+Complex(12568535200/189)*Pi^2+93970184/3*Pi)*y^15+(Complex(
-134356980896/2835)*ln(p_inf)+Complex(-5778536224/567)*Pi^2+Complex(-\
841036459376/8505)-9692696*Pi)*y^11+(-463606285589/8505-21361781096/945*ln(
p_inf)+Complex(48216518/9)*Pi-28793824/9*Pi^2)*y^10+(Complex(208330496/35)*ln(
p_inf)+Complex(139009487968/8505)+Complex(37677056/63)*Pi^2+16076384/9*Pi)*y^9+
(1403049163/567+710684456/945*ln(p_inf)+Complex(-352242)*Pi+9695584/189*Pi^2)*y
^8+(-315272/9*Pi+Complex(-8271776/945)*ln(p_inf)+Complex(-603097784/8505)+
Complex(14048/189)*Pi^2)*y^7+(122240051/8505+214696/105*ln(p_inf)+Complex(948)*
Pi-12704/189*Pi^2)*y^6+(Complex(-1888/567)*Pi^2+Complex(704/189)*ln(p_inf)+
Complex(7192/315)-56*Pi)*y^31+(-1205077/2835-162584/945*ln(p_inf)+Complex(16)*
Pi+4768/567*Pi^2)*y^30+(-40*Pi+Complex(384928/567)*ln(p_inf)+Complex(763696/315
)+Complex(-3712/567)*Pi^2)*y^5+(-151817/8505-32/81*Pi^2-21704/2835*ln(p_inf)+
Complex(9)*Pi)*y^32+(Complex(162217496/9)*Pi-25864092704/189*Pi^2-60228418568/
189*ln(p_inf)-955090746391/1701)*y^16+(Complex(8271776/945)*ln(p_inf)+Complex(-\
13250512/1215)+Complex(14048/189)*Pi^2+138488*Pi)*y^27+(Complex(-746606)*Pi-\
9695584/189*Pi^2+710684456/945*ln(p_inf)+2852729419/2835)*y^26+(Complex(
14460446/3)*Pi+28793824/9*Pi^2-21361781096/945*ln(p_inf)-330502872041/8505)*y^
24+(Complex(-208330496/35)*ln(p_inf)+Complex(-79546213504/8505)+Complex(
37677056/63)*Pi^2-21177184/9*Pi)*y^25+(-4*Pi+Complex(32/27)*ln(p_inf)+Complex(
988/315))*y^33+(4626623/8505+214696/105*ln(p_inf)+Complex(104876/9)*Pi+12704/
189*Pi^2)*y^28+(Complex(-384928/567)*ln(p_inf)+Complex(-10490992/8505)+Complex(
-3712/567)*Pi^2-360*Pi)*y^29+(5158630826939/8505+143919682280/567*ln(p_inf)+
Complex(-22882104)*Pi+2684433952/567*Pi^2)*y^14+(Complex(-2063315424/35)*ln(
p_inf)+Complex(-1680420820112/8505)+Complex(12412000640/567)*Pi^2-34916440/9*Pi
)*y^13+(-429019/8505-162584/945*ln(p_inf)+Complex(-16/9)*Pi-4768/567*Pi^2)*y^4+
(Complex(134356980896/2835)*ln(p_inf)+Complex(107994809224/1215)+Complex(-\
5778536224/567)*Pi^2+6554408*Pi)*y^23+(Complex(-45409196/9)*Pi-11520014560/567*
Pi^2+39139893848/945*ln(p_inf)+158735803421/1701)*y^22+(Complex(12412000640/567
)*Pi^2+Complex(2063315424/35)*ln(p_inf)+Complex(655011464944/8505)+14302568/9*
Pi)*y^21+(Complex(-12951624)*Pi-2684433952/567*Pi^2+143919682280/567*ln(p_inf)+
3892104996679/8505)*y^20+(Complex(-126683566336/315)*ln(p_inf)+Complex(-\
1372260010880/1701)+Complex(12568535200/189)*Pi^2-215160232/9*Pi)*y^19+(
Complex(217968856/9)*Pi+25864092704/189*Pi^2-60228418568/189*ln(p_inf)-\
1244880824875/1701)*y^18+(-56/9*Pi+Complex(-1888/567)*Pi^2+Complex(-704/189)*ln
(p_inf)+Complex(832928/8505))*y^3+(-41767/2835-21704/2835*ln(p_inf)+Complex(-1)
*Pi+32/81*Pi^2)*y^2+(-4/9*Pi+Complex(-32/27)*ln(p_inf)+Complex(164/945))*y+(
Complex(-31825031680/189)*Pi^2+7239400*Pi+Complex(390057676984/2835))*y^17+
Complex(1)*Pi*y^34+Complex(-1/9)*Pi-32/27*y*(y^2+1)*(Complex(-1)-2713/420*y-\
2713/420*y^29-14564/105*y^27+156571/84*y^25+1147692596/21*y^19+13399189901/84*y
^17-8276391727/420*y^21+66430954/105*y^23+Complex(1)*y^30-8996211716/21*y^15-\
8276391727/420*y^9+66430954/105*y^7+156571/84*y^5-14564/105*y^3+1147692596/21*y
^11+13399189901/84*y^13+Complex(-119407/15)*y^6+Complex(12074/21)*y^4+Complex(-\
15/7)*y^2+Complex(36125692129/105)*y^14+Complex(-12074/21)*y^26+Complex(15/7)*y
^28+Complex(119407/15)*y^24+Complex(-528172417/105)*y^22+Complex(945365614/21)*
y^20+Complex(495939097/105)*y^18+Complex(-36125692129/105)*y^16+Complex(-\
495939097/105)*y^12+Complex(-945365614/21)*y^10+Complex(528172417/105)*y^8)*ln(
b)+32/27*y*(y^2+1)*(Complex(-1)-2713/420*y-2713/420*y^29-14564/105*y^27+156571/
84*y^25+1147692596/21*y^19+13399189901/84*y^17-8276391727/420*y^21+66430954/105
*y^23+Complex(1)*y^30-8996211716/21*y^15-8276391727/420*y^9+66430954/105*y^7+
156571/84*y^5-14564/105*y^3+1147692596/21*y^11+13399189901/84*y^13+Complex(-\
119407/15)*y^6+Complex(12074/21)*y^4+Complex(-15/7)*y^2+Complex(36125692129/105
)*y^14+Complex(-12074/21)*y^26+Complex(15/7)*y^28+Complex(119407/15)*y^24+
Complex(-528172417/105)*y^22+Complex(945365614/21)*y^20+Complex(495939097/105)*
y^18+Complex(-36125692129/105)*y^16+Complex(-495939097/105)*y^12+Complex(-\
945365614/21)*y^10+Complex(528172417/105)*y^8)*ln(2))*y*ln(y)+21/3776*y*(
Complex(-1)*Pi+(6100576*Pi+Complex(922109444624/945))*y^15+(736818335336/945+
Complex(-3102289)*Pi)*y^14+(2144612*Pi+Complex(-337022929148/945))*y^13+(-\
12343139126/945+Complex(-3914287)*Pi)*y^12+(Complex(-103061223196/945)-1896336*
Pi)*y^11+(-78869141954/945+Complex(-335049)*Pi)*y^10+(Complex(30440697956/945)-\
874588*Pi)*y^9+(-4*Pi+Complex(1564/105))*y^29+(Complex(7)*Pi-1894/135)*y^28+(-\
48*Pi+Complex(485404/945))*y^27+(Complex(1)*Pi-313318/189)*y^26+(-260*Pi+
Complex(582788/135))*y^25+(Complex(11843)*Pi-7951468/135)*y^24+(115856*Pi+
Complex(-71314024/189))*y^23+(Complex(-465101)*Pi-6130887452/945)*y^22+(
6130887452/945+Complex(465101)*Pi)*y^8+(115856*Pi+Complex(-71314024/189))*y^7+(
7951468/135+Complex(-11843)*Pi)*y^6+(-260*Pi+Complex(582788/135))*y^5+(313318/
189+Complex(-1)*Pi)*y^4+(-48*Pi+Complex(485404/945))*y^3+(1894/135+Complex(-7)*
Pi)*y^2+(-4*Pi+Complex(1564/105))*y+(Complex(30440697956/945)-874588*Pi)*y^21+(
Complex(335049)*Pi+78869141954/945)*y^20+(Complex(-103061223196/945)-1896336*Pi
)*y^19+(Complex(3914287)*Pi+12343139126/945)*y^18+(2144612*Pi+Complex(-\
337022929148/945))*y^17+(Complex(3102289)*Pi-736818335336/945)*y^16+Complex(1)*
y^30*Pi)*(y^2+1)^2*ln(2)-21/3776*y*(Complex(-1)*Pi+(6100576*Pi+Complex(
922109444624/945))*y^15+(736818335336/945+Complex(-3102289)*Pi)*y^14+(2144612*
Pi+Complex(-337022929148/945))*y^13+(-12343139126/945+Complex(-3914287)*Pi)*y^
12+(Complex(-103061223196/945)-1896336*Pi)*y^11+(-78869141954/945+Complex(-\
335049)*Pi)*y^10+(Complex(30440697956/945)-874588*Pi)*y^9+(-4*Pi+Complex(1564/
105))*y^29+(Complex(7)*Pi-1894/135)*y^28+(-48*Pi+Complex(485404/945))*y^27+(
Complex(1)*Pi-313318/189)*y^26+(-260*Pi+Complex(582788/135))*y^25+(Complex(
11843)*Pi-7951468/135)*y^24+(115856*Pi+Complex(-71314024/189))*y^23+(Complex(-\
465101)*Pi-6130887452/945)*y^22+(6130887452/945+Complex(465101)*Pi)*y^8+(115856
*Pi+Complex(-71314024/189))*y^7+(7951468/135+Complex(-11843)*Pi)*y^6+(-260*Pi+
Complex(582788/135))*y^5+(313318/189+Complex(-1)*Pi)*y^4+(-48*Pi+Complex(485404
/945))*y^3+(1894/135+Complex(-7)*Pi)*y^2+(-4*Pi+Complex(1564/105))*y+(Complex(
30440697956/945)-874588*Pi)*y^21+(Complex(335049)*Pi+78869141954/945)*y^20+(
Complex(-103061223196/945)-1896336*Pi)*y^19+(Complex(3914287)*Pi+12343139126/
945)*y^18+(2144612*Pi+Complex(-337022929148/945))*y^17+(Complex(3102289)*Pi-\
736818335336/945)*y^16+Complex(1)*y^30*Pi)*(y^2+1)^2*ln(b)+y^3*(Complex(1)*y^29
+7/59*y^30-149/59*y^28-1191/59*y^26+360000455/59*y^20+83888561/59*y^18+908961/
59*y^24-56687841/59*y^22-2424758691/59*y^16+Complex(1)*y-360000455/59*y^10+
56687841/59*y^8-908961/59*y^6+1191/59*y^4+149/59*y^2+2424758691/59*y^14-\
83888561/59*y^12-7/59+Complex(-1317/59)*y^25+Complex(-10596672/59)*y^23+
Complex(180579257/59)*y^21+Complex(-387875020/59)*y^19+Complex(-1178300175/59)*
y^17+Complex(2983596720/59)*y^15+Complex(-1178300175/59)*y^13+Complex(-\
387875020/59)*y^11+Complex(180579257/59)*y^9+Complex(-10596672/59)*y^7+Complex(
-1317/59)*y^5+Complex(116/59)*y^3+Complex(116/59)*y^27)*Zeta(3)-203/2832*(y^2+1
)*(27/58*Pi+Complex(1)*y^34+(184216794883/18270+70400028631/1218*Pi^2+Complex(
1838214189/1160)*Pi)*y^17+(Complex(-143248973386/3045)*Pi^2+(-218700234/145-\
18551673/29*ln(p_inf))*Pi+Complex(-744114064717/9135)+Complex(-48757209623/1015
)*ln(p_inf))*y^16+(Complex(4875736664/105)*Pi^2+(-804264021/290-18551673/29*ln(
p_inf))*Pi+Complex(-14063057096/203)+Complex(-48757209623/1015)*ln(p_inf))*y^18
+(-13450282019/609*Pi^2+(Complex(-593305023/580)+Complex(-15787296/29)*ln(p_inf
))*Pi+24149173207/406*ln(p_inf)+1783760665517/18270)*y^19+(Complex(-4517945248/
3045)*Pi^2+(-558621/29*ln(p_inf)-146461782/145)*Pi+Complex(415716566417/6090)+
Complex(36673679362/1015)*ln(p_inf))*y^20+(-143949124/21*Pi^2+(Complex(-\
1437948381/1160)+Complex(-9561006/29)*ln(p_inf))*Pi-4560614054/609*ln(p_inf)-\
405499783697/18270)*y^21+(Complex(-48296/609)*Pi^2+(127749/290+693/29*ln(p_inf)
)*Pi+Complex(4794647/18270)+Complex(-76082/203)*ln(p_inf))*y^6+(62036/3045*Pi^2
+(Complex(-18/29)*ln(p_inf)+Complex(-31773/1160))*Pi+131654/1015*ln(p_inf)+
3576971/6090)*y^29+(Complex(1578/203)*Pi^2+(7143/290+117/29*ln(p_inf))*Pi+
Complex(1030553/6090)+Complex(-24974/609)*ln(p_inf))*y^30+(263/812+9/58*Pi^2+(
Complex(-69/145)+Complex(-9/116)*ln(p_inf))*Pi)*y^33+(Complex(77402/609)*Pi^2+(
2442/29+693/29*ln(p_inf))*Pi+Complex(48473953/18270)+Complex(-76082/203)*ln(
p_inf))*y^28+(697646/609*Pi^2+(Complex(-26649/29)*ln(p_inf)+Complex(351579/580)
)*Pi+19663733/1015+9537811/2030*ln(p_inf))*y^27+(Complex(-7079038/435)*Pi^2+(-\
1869117/290-260091/29*ln(p_inf))*Pi+Complex(17890877/261)+Complex(29374217/1015
)*ln(p_inf))*y^26+(Complex(2620186168/3045)*Pi^2+(30407829/145+1707147/29*ln(
p_inf))*Pi+Complex(-38776086292/9135)+Complex(-358144379/145)*ln(p_inf))*y^24+(
Complex(4/29)*Pi^2+(2289/290+9/29*ln(p_inf))*Pi+Complex(-193/203)+Complex(-1173
/1015)*ln(p_inf))*y^2+(2713/3045*Pi^2+(Complex(-2181/116)+Complex(18/29)*ln(
p_inf))*Pi-947/870*ln(p_inf)-62197/2610)*y^3+(Complex(-127402340/21)*Pi^2+(
105301239/290+6234579/29*ln(p_inf))*Pi+Complex(27185975851/6090)+Complex(
3631026262/609)*ln(p_inf))*y^22+(-959068007/6090*Pi^2+(Complex(2039661/58)*ln(
p_inf)+Complex(78568293/1160))*Pi+17777436/35*ln(p_inf)+1325944589/1305)*y^25+(
Complex(14/29)*Pi^2+(381/290+9/29*ln(p_inf))*Pi+Complex(56149/3045)+Complex(-\
1173/1015)*ln(p_inf))*y^32+(-99/116+(Complex(9/116)*ln(p_inf)+Complex(-1041/
1160))*Pi)*y+(8791240642/3045*Pi^2+(Complex(292617/29)*ln(p_inf)+Complex(-\
30010926/145))*Pi-12123042417/2030*ln(p_inf)-78296364443/9135)*y^23+(6493/3045*
Pi^2+(Complex(-18/29)*ln(p_inf)+Complex(-2013/290))*Pi+38669/2030+947/870*ln(
p_inf))*y^31+(Complex(60/203)*Pi^2+(7014/145+117/29*ln(p_inf))*Pi+Complex(-\
169513/6090)+Complex(-24974/609)*ln(p_inf))*y^4+(58256/3045*Pi^2+(Complex(18/29
)*ln(p_inf)+Complex(-5043/40))*Pi-131654/1015*ln(p_inf)-1753363/3654)*y^5+(
102296/609*Pi^2+(Complex(1443957/145)+Complex(26649/29)*ln(p_inf))*Pi-9537811/
2030*ln(p_inf)-88837328/9135)*y^7+(Complex(3018508/435)*Pi^2+(-10358733/145-\
260091/29*ln(p_inf))*Pi+Complex(541357154/9135)+Complex(29374217/1015)*ln(p_inf
))*y^8+(-740302397/6090*Pi^2+(Complex(-2039661/58)*ln(p_inf)+Complex(-8175597/
40))*Pi-17777436/35*ln(p_inf)-826320511/1015)*y^9+(Complex(-2445053098/3045)*Pi
^2+(53957793/290+1707147/29*ln(p_inf))*Pi+Complex(-32756665073/9135)+Complex(-\
358144379/145)*ln(p_inf))*y^10+(8839592512/3045*Pi^2+(Complex(-44738247/116)+
Complex(-292617/29)*ln(p_inf))*Pi+12123042417/2030*ln(p_inf)+843725794/105)*y^
11+(Complex(3826590994/609)*Pi^2+(178541886/145+6234579/29*ln(p_inf))*Pi+
Complex(17520083617/2610)+Complex(3631026262/609)*ln(p_inf))*y^12+(-4366523648/
609*Pi^2+(Complex(9561006/29)*ln(p_inf)+Complex(1109724609/1160))*Pi+4560614054
/609*ln(p_inf)+87129511493/6090)*y^13+(Complex(4505416438/3045)*Pi^2+(313633821
/290-558621/29*ln(p_inf))*Pi+Complex(30100322623/522)+Complex(36673679362/1015)
*ln(p_inf))*y^14+(-13772808251/609*Pi^2+(Complex(15787296/29)*ln(p_inf)+
Complex(803285439/290))*Pi-24149173207/406*ln(p_inf)-1730355454831/18270)*y^15)
)/b^4/(y^2+1)^19*p_inf^3;


==> anc/W_even_hered_leq7_meqm1.mpl <==
W_even_hered_y_2_meqm1_fin := -8/429*10^(1/2)*((Complex(1)*y^12+Complex(60/7)*y
^10+Complex(1263/35)*y^8+Complex(4096/35)*y^6+Complex(1263/35)*y^4+Complex(60/7
)*y^2+Complex(1)-18/7*y^11-1026/35*y^9-7236/35*y^7+7236/35*y^5+1026/35*y^3+18/7
*y)*ln(y^2+1)+(Complex(-1/2)*y^12+9/7*y^11+Complex(-30/7)*y^10+513/35*y^9+
Complex(-1263/70)*y^8+3618/35*y^7+Complex(-2048/35)*y^6-3618/35*y^5+Complex(-\
1263/70)*y^4-513/35*y^3+Complex(-30/7)*y^2-9/7*y+Complex(-1/2))*ln(2)+(Complex(
1/2)+Complex(1/2)*y^12+Complex(30/7)*y^10+Complex(1263/70)*y^8+Complex(2048/35)
*y^6+Complex(1263/70)*y^4+Complex(30/7)*y^2-9/7*y^11-513/35*y^9-3618/35*y^7+
3618/35*y^5+513/35*y^3+9/7*y)*ln(b)+(Complex(-1/2)*y^12+9/7*y^11+Complex(-30/7)
*y^10+513/35*y^9+Complex(-1263/70)*y^8+3618/35*y^7+Complex(-2048/35)*y^6-3618/
35*y^5+Complex(-1263/70)*y^4-513/35*y^3+Complex(-30/7)*y^2-9/7*y+Complex(-1/2))
*ln(y)+1/2*y^13+(Complex(-1/2)*ln(p_inf)+Complex(153/140))*y^12+(21/5+9/7*ln(
p_inf))*y^11+(Complex(-30/7)*ln(p_inf)+Complex(75/14))*y^10+(1266/35+513/35*ln(
p_inf))*y^9+(Complex(-1263/70)*ln(p_inf)+Complex(-3))*y^8+(14801/35+3618/35*ln(
p_inf))*y^7+(Complex(-2048/35)*ln(p_inf)+Complex(-5597/35))*y^6+(-14901/70-3618
/35*ln(p_inf))*y^5+(Complex(-1263/70)*ln(p_inf)+Complex(-5091/140))*y^4+(-159/7
-513/35*ln(p_inf))*y^3+(Complex(-30/7)*ln(p_inf)+Complex(-87/14))*y^2+(-10/7-9/
7*ln(p_inf))*y+Complex(-1/2)*ln(p_inf)+Complex(-1/2))*(Complex(1)-y)^2*Pi^(1/2)
*mu*y^2/(y^2+1)^9/b^2*p_inf^6;
W_even_hered_y_3_meqm1_fin := 32/429*10^(1/2)*(-1/8*ln(p_inf)+ln(y)*(Complex(
1186/7)*y^12+Complex(1186/7)*y^4-6/7*y^15+Complex(122/7)*y^14-138/7*y^13+
Complex(10226/7)*y^10-306*y^11+Complex(1)*y^16+24450/7*y^9+Complex(122/7)*y^2-\
24450/7*y^7+Complex(10226/7)*y^6+306*y^5+Complex(-34610/7)*y^8+138/7*y^3+
Complex(1)+6/7*y)*y*ln(y^2+1)-1/2*(Complex(1186/7)*y^12+Complex(1186/7)*y^4-6/7
*y^15+Complex(122/7)*y^14-138/7*y^13+Complex(10226/7)*y^10-306*y^11+Complex(1)*
y^16+24450/7*y^9+Complex(122/7)*y^2-24450/7*y^7+Complex(10226/7)*y^6+306*y^5+
Complex(-34610/7)*y^8+138/7*y^3+Complex(1)+6/7*y)*y*ln(y)^2+1/2*(Complex(1186/7
)*y^12+Complex(1186/7)*y^4-6/7*y^15+Complex(122/7)*y^14-138/7*y^13+Complex(
10226/7)*y^10-306*y^11+Complex(1)*y^16+24450/7*y^9+Complex(122/7)*y^2-24450/7*y
^7+Complex(10226/7)*y^6+306*y^5+Complex(-34610/7)*y^8+138/7*y^3+Complex(1)+6/7*
y)*y*polylog(2,-y^2)-13/280*(y^2+1)*(Complex(-277215/13)*y^9+35/13*y^16+
Complex(-1)*y+556/13*y^14+Complex(13023/13)*y^5+482*y^12+Complex(-395/13)*y^13+
100000/13*y^10+Complex(-13023/13)*y^11-340690/13*y^8+Complex(277215/13)*y^7+
100000/13*y^6+Complex(395/13)*y^3+482*y^4+Complex(1)*y^15+556/13*y^2+35/13)*ln(
2)-1/8+(-1/8-1/8*ln(p_inf))*y^18+(-1/2*(Complex(1186/7)*y^12+Complex(1186/7)*y^
4-6/7*y^15+Complex(122/7)*y^14-138/7*y^13+Complex(10226/7)*y^10-306*y^11+
Complex(1)*y^16+24450/7*y^9+Complex(122/7)*y^2-24450/7*y^7+Complex(10226/7)*y^6
+306*y^5+Complex(-34610/7)*y^8+138/7*y^3+Complex(1)+6/7*y)*y*ln(2)+1/2*(
Complex(1186/7)*y^12+Complex(1186/7)*y^4-6/7*y^15+Complex(122/7)*y^14-138/7*y^
13+Complex(10226/7)*y^10-306*y^11+Complex(1)*y^16+24450/7*y^9+Complex(122/7)*y^
2-24450/7*y^7+Complex(10226/7)*y^6+306*y^5+Complex(-34610/7)*y^8+138/7*y^3+
Complex(1)+6/7*y)*y*ln(b)-1/8+1/8*y^18+(Complex(-197/280)+Complex(-1/2)*ln(
p_inf))*y^17+(811/280+3/7*ln(p_inf))*y^16+(Complex(-61/7)*ln(p_inf)+Complex(-\
2371/140))*y^15+(6337/140+69/7*ln(p_inf))*y^14+(Complex(-593/7)*ln(p_inf)+
Complex(-7933/35))*y^13+(105289/140+153*ln(p_inf))*y^12+(Complex(-5113/7)*ln(
p_inf)+Complex(-397497/140))*y^11+(-42325/7-12225/7*ln(p_inf))*y^10+(Complex(
231121/28)+Complex(17305/7)*ln(p_inf))*y^9+(42325/7+12225/7*ln(p_inf))*y^8+(
Complex(-5113/7)*ln(p_inf)+Complex(-397497/140))*y^7+(-105289/140-153*ln(p_inf)
)*y^6+(Complex(-593/7)*ln(p_inf)+Complex(-7933/35))*y^5+(-6337/140-69/7*ln(
p_inf))*y^4+(Complex(-61/7)*ln(p_inf)+Complex(-2371/140))*y^3+(-811/280-3/7*ln(
p_inf))*y^2+(Complex(-197/280)+Complex(-1/2)*ln(p_inf))*y)*ln(y)+(Complex(-1/12
)*Pi^2+Complex(-389/560)+Complex(-13/280)*ln(p_inf))*y^17+(-72/35-591/280*ln(
p_inf)+1/14*Pi^2)*y^16+(Complex(-61/42)*Pi^2+Complex(191/140)*ln(p_inf)+
Complex(-1233/140))*y^15+(-1529/56-3411/140*ln(p_inf)+23/14*Pi^2)*y^14+(
Complex(-593/42)*Pi^2+Complex(6709/140)*ln(p_inf)+Complex(-853/56))*y^13+(-\
177763/280-53133/140*ln(p_inf)+51/2*Pi^2)*y^12+(Complex(-5113/42)*Pi^2+Complex(
145119/140)*ln(p_inf)+Complex(41473/28))*y^11+(334499/280+24069/28*ln(p_inf)-\
4075/14*Pi^2)*y^10+(334499/280+24069/28*ln(p_inf)+4075/14*Pi^2)*y^8+(Complex(-\
5113/42)*Pi^2+Complex(-145119/140)*ln(p_inf)+Complex(-41473/28))*y^7+(-177763/
280-53133/140*ln(p_inf)-51/2*Pi^2)*y^6+(Complex(-593/42)*Pi^2+Complex(-6709/140
)*ln(p_inf)+Complex(853/56))*y^5+(-1529/56-3411/140*ln(p_inf)-23/14*Pi^2)*y^4+(
Complex(-61/42)*Pi^2+Complex(-191/140)*ln(p_inf)+Complex(1233/140))*y^3+(-72/35
-591/280*ln(p_inf)-1/14*Pi^2)*y^2+(Complex(-1/12)*Pi^2+Complex(389/560)+
Complex(13/280)*ln(p_inf))*y+Complex(17305/42)*Pi^2*y^9+13/280*(Complex(-277215
/13)*y^9+35/13*y^16+Complex(-1)*y+556/13*y^14+Complex(13023/13)*y^5+482*y^12+
Complex(-395/13)*y^13+100000/13*y^10+Complex(-13023/13)*y^11-340690/13*y^8+
Complex(277215/13)*y^7+100000/13*y^6+Complex(395/13)*y^3+482*y^4+Complex(1)*y^
15+556/13*y^2+35/13)*(y^2+1)*ln(b))*Pi^(1/2)*mu*y^2/(y^2+1)^11/b^3*p_inf^4;
W_even_hered_y_4_meqm1_fin := -32/143*10^(1/2)*(y*((Complex(24748/7)*y^12+
Complex(-2076/7)*y^4+Complex(2076/7)*y^14+Complex(159/7)*y^16+Complex(-171216/7
)*y^10+Complex(1)*y^18+Complex(-159/7)*y^2+Complex(-24748/7)*y^6+Complex(171216
/7)*y^8+Complex(-1)-8/7*y^17-240/7*y^15-4976/7*y^13+91496/7*y^11-195600/7*y^9+
91496/7*y^7-4976/7*y^5-240/7*y^3-8/7*y)*y*ln(y)+101/420*(y^2+1)*(Complex(-\
6790930/101)*y^9-70/101*y^18+Complex(1)*y-1714/101*y^16+Complex(108956/101)*y^5
-31460/101*y^14+Complex(108956/101)*y^13-755116/101*y^12+Complex(2530156/101)*y
^11+5095900/101*y^10+Complex(2530156/101)*y^7-5095900/101*y^8+Complex(4636/101)
*y^3+755116/101*y^6+Complex(4636/101)*y^15+31460/101*y^4+Complex(1)*y^17+1714/
101*y^2+70/101))*polylog(2,-y^2)-(Complex(24748/7)*y^12+Complex(-2076/7)*y^4+
Complex(2076/7)*y^14+Complex(159/7)*y^16+Complex(-171216/7)*y^10+Complex(1)*y^
18+Complex(-159/7)*y^2+Complex(-24748/7)*y^6+Complex(171216/7)*y^8+Complex(-1)-\
8/7*y^17-240/7*y^15-4976/7*y^13+91496/7*y^11-195600/7*y^9+91496/7*y^7-4976/7*y^
5-240/7*y^3-8/7*y)*y^2*polylog(3,-y^2)+((Complex(24748/7)*y^12+Complex(-2076/7)
*y^4+Complex(2076/7)*y^14+Complex(159/7)*y^16+Complex(-171216/7)*y^10+Complex(1
)*y^18+Complex(-159/7)*y^2+Complex(-24748/7)*y^6+Complex(171216/7)*y^8+Complex(
-1)-8/7*y^17-240/7*y^15-4976/7*y^13+91496/7*y^11-195600/7*y^9+91496/7*y^7-4976/
7*y^5-240/7*y^3-8/7*y)*y^2*ln(y)^2-1/24*(y^2+1)^2*(Complex(216462/35)*y^12+
Complex(-23314/21)*y^4-6/35*y^17+Complex(23314/21)*y^14-748/105*y^15+Complex(
7559/105)*y^16+97352/105*y^13+Complex(-916542/7)*y^10+6199412/105*y^11+Complex(
1)*y^18-3274828/21*y^9+Complex(-7559/105)*y^2+6199412/105*y^7+Complex(-216462/
35)*y^6+97352/105*y^5+Complex(916542/7)*y^8-748/105*y^3+Complex(-1)-6/35*y))*ln
(y^2+1)-1/2*(Complex(24748/7)*y^12+Complex(-2076/7)*y^4+Complex(2076/7)*y^14+
Complex(159/7)*y^16+Complex(-171216/7)*y^10+Complex(1)*y^18+Complex(-159/7)*y^2
+Complex(-24748/7)*y^6+Complex(171216/7)*y^8+Complex(-1)-8/7*y^17-240/7*y^15-\
4976/7*y^13+91496/7*y^11-195600/7*y^9+91496/7*y^7-4976/7*y^5-240/7*y^3-8/7*y)*y
^2*ln(y)^3-1/2*y*((Complex(24748/7)*y^12+Complex(-2076/7)*y^4+Complex(2076/7)*y
^14+Complex(159/7)*y^16+Complex(-171216/7)*y^10+Complex(1)*y^18+Complex(-159/7)
*y^2+Complex(-24748/7)*y^6+Complex(171216/7)*y^8+Complex(-1)-8/7*y^17-240/7*y^
15-4976/7*y^13+91496/7*y^11-195600/7*y^9+91496/7*y^7-4976/7*y^5-240/7*y^3-8/7*y
)*y*ln(2)-y*(Complex(24748/7)*y^12+Complex(-2076/7)*y^4+Complex(2076/7)*y^14+
Complex(159/7)*y^16+Complex(-171216/7)*y^10+Complex(1)*y^18+Complex(-159/7)*y^2
+Complex(-24748/7)*y^6+Complex(171216/7)*y^8+Complex(-1)-8/7*y^17-240/7*y^15-\
4976/7*y^13+91496/7*y^11-195600/7*y^9+91496/7*y^7-4976/7*y^5-240/7*y^3-8/7*y)*
ln(b)-1/3+(Complex(11/6)+Complex(1)*ln(p_inf))*y^19+(-50/21-8/7*ln(p_inf))*y^18
+(Complex(159/7)*ln(p_inf)+Complex(661/14))*y^17+(-2796/35-240/7*ln(p_inf))*y^
16+(Complex(2076/7)*ln(p_inf)+Complex(48767/70))*y^15+(-193856/105-4976/7*ln(
p_inf))*y^14+(Complex(24748/7)*ln(p_inf)+Complex(280391/30))*y^13+(4150247/105+
91496/7*ln(p_inf))*y^12+(Complex(-5548483/70)+Complex(-171216/7)*ln(p_inf))*y^
11+(-101400-195600/7*ln(p_inf))*y^10+(Complex(171216/7)*ln(p_inf)+Complex(
6968741/70))*y^9+(6320639/105+91496/7*ln(p_inf))*y^8+(Complex(-24748/7)*ln(
p_inf)+Complex(-657407/30))*y^7+(-587144/105-4976/7*ln(p_inf))*y^6+(Complex(-\
2076/7)*ln(p_inf)+Complex(-86631/70))*y^5+(-1665/7-240/7*ln(p_inf))*y^4+(
Complex(-159/7)*ln(p_inf)+Complex(-2442/35))*y^3+(-1142/105-8/7*ln(p_inf))*y^2+
(Complex(-1)*ln(p_inf)+Complex(-81/35))*y)*ln(y)^2+(-101/420*(Complex(-6790930/
101)*y^9-70/101*y^18+Complex(1)*y-1714/101*y^16+Complex(108956/101)*y^5-31460/
101*y^14+Complex(108956/101)*y^13-755116/101*y^12+Complex(2530156/101)*y^11+
5095900/101*y^10+Complex(2530156/101)*y^7-5095900/101*y^8+Complex(4636/101)*y^3
+755116/101*y^6+Complex(4636/101)*y^15+31460/101*y^4+Complex(1)*y^17+1714/101*y
^2+70/101)*(y^2+1)*y*ln(b)+(Complex(-53/14)*Pi^2+Complex(1579/140)*ln(p_inf)+
Complex(29149/1680))*y^18+(40/7*Pi^2-82001/840-5529/70*ln(p_inf))*y^17+(
Complex(-346/7)*Pi^2+Complex(9466/35)*ln(p_inf)+Complex(205929/560))*y^16+(-\
1485383/630-9364/5*ln(p_inf)+2488/21*Pi^2)*y^15+(Complex(-12374/21)*Pi^2+
Complex(31418/5)*ln(p_inf)+Complex(2720453/315))*y^14+(20978791/1260+51676/5*ln
(p_inf)-45748/21*Pi^2)*y^13+(-71/280-1/6*ln(p_inf))*y^21+(Complex(-1/6)*Pi^2+
Complex(101/420)*ln(p_inf)+Complex(3131/5040))*y^20+(4/21*Pi^2-539/90-446/105*
ln(p_inf))*y^19+(Complex(28536/7)*Pi^2+Complex(-1999817/105)+Complex(-101447/10
)*ln(p_inf))*y^12+(Complex(53/14)*Pi^2+Complex(1579/140)*ln(p_inf)+Complex(-\
19571/560))*y^4+(4/21*Pi^2+511/90+446/105*ln(p_inf))*y^3+(Complex(1/6)*Pi^2+
Complex(101/420)*ln(p_inf)+Complex(-12407/5040))*y^2+(2488/21*Pi^2+616745/126+
9364/5*ln(p_inf))*y^7+(Complex(9466/35)*ln(p_inf)+Complex(24397/1680)+Complex(
346/7)*Pi^2)*y^6+(40/7*Pi^2+113947/840+5529/70*ln(p_inf))*y^5+(Complex(-28536/7
)*Pi^2+Complex(-101447/10)*ln(p_inf)+Complex(-1454036/105))*y^10+(-45748/21*Pi^
2-22917773/1260-51676/5*ln(p_inf))*y^9+(Complex(12374/21)*Pi^2+Complex(31418/5)
*ln(p_inf)+Complex(1217729/90))*y^8+(69/280+1/6*ln(p_inf))*y+(32600/7*Pi^2-\
423947/105)*y^11+Complex(1/48)*y^22+101/420*(Complex(-6790930/101)*y^9-70/101*y
^18+Complex(1)*y-1714/101*y^16+Complex(108956/101)*y^5-31460/101*y^14+Complex(
108956/101)*y^13-755116/101*y^12+Complex(2530156/101)*y^11+5095900/101*y^10+
Complex(2530156/101)*y^7-5095900/101*y^8+Complex(4636/101)*y^3+755116/101*y^6+
Complex(4636/101)*y^15+31460/101*y^4+Complex(1)*y^17+1714/101*y^2+70/101)*(y^2+
1)*y*ln(2)+Complex(-1/48))*ln(y)+1/48*(y^2+1)^2*(Complex(216462/35)*y^12+
Complex(-23314/21)*y^4-6/35*y^17+Complex(23314/21)*y^14-748/105*y^15+Complex(
7559/105)*y^16+97352/105*y^13+Complex(-916542/7)*y^10+6199412/105*y^11+Complex(
1)*y^18-3274828/21*y^9+Complex(-7559/105)*y^2+6199412/105*y^7+Complex(-216462/
35)*y^6+97352/105*y^5+Complex(916542/7)*y^8-748/105*y^3+Complex(-1)-6/35*y)*ln(
2)-1/48*(Complex(216462/35)*y^12+Complex(-23314/21)*y^4-6/35*y^17+Complex(23314
/21)*y^14-748/105*y^15+Complex(7559/105)*y^16+97352/105*y^13+Complex(-916542/7)
*y^10+6199412/105*y^11+Complex(1)*y^18-3274828/21*y^9+Complex(-7559/105)*y^2+
6199412/105*y^7+Complex(-216462/35)*y^6+97352/105*y^5+Complex(916542/7)*y^8-748
/105*y^3+Complex(-1)-6/35*y)*(y^2+1)^2*ln(b)+(Complex(24748/7)*y^12+Complex(-\
2076/7)*y^4+Complex(2076/7)*y^14+Complex(159/7)*y^16+Complex(-171216/7)*y^10+
Complex(1)*y^18+Complex(-159/7)*y^2+Complex(-24748/7)*y^6+Complex(171216/7)*y^8
+Complex(-1)-8/7*y^17-240/7*y^15-4976/7*y^13+91496/7*y^11-195600/7*y^9+91496/7*
y^7-4976/7*y^5-240/7*y^3-8/7*y)*y^2*Zeta(3)+1/48*(-y^21+(Complex(1)*ln(p_inf)+
Complex(-153/70))*y^20+(-4/3*Pi^2-12896/315-6/35*ln(p_inf))*y^19+(Complex(202/
105)*Pi^2+Complex(7664/105)*ln(p_inf)+Complex(6764/105))*y^18+(-3428/105*Pi^2-\
68914/105-766/105*ln(p_inf))*y^17+(Complex(9272/105)*Pi^2+Complex(124129/105)*
ln(p_inf)+Complex(267118/105))*y^16+(-84235/21+96604/105*ln(p_inf)-12584/21*Pi^
2)*y^15+(Complex(217912/105)*Pi^2+Complex(765956/105)*ln(p_inf)+Complex(592549/
21))*y^14+(5852561/63+6296764/105*ln(p_inf)-1510232/105*Pi^2)*y^13+(Complex(
5060312/105)*Pi^2+Complex(-47524754/315)+Complex(-4366248/35)*ln(p_inf))*y^12+(
2038360/21*Pi^2-6090247/63-3391576/35*ln(p_inf))*y^11+(Complex(-6866011/315)+
Complex(-2716372/21)*Pi^2)*y^10+(-2038360/21*Pi^2-7392599/63-3391576/35*ln(
p_inf))*y^9+(Complex(5060312/105)*Pi^2+Complex(4366248/35)*ln(p_inf)+Complex(
1258391/9))*y^8+(1510232/105*Pi^2+1576387/21+6296764/105*ln(p_inf))*y^7+(
Complex(-765956/105)*ln(p_inf)+Complex(-5280227/315)+Complex(217912/105)*Pi^2)*
y^6+(12584/21*Pi^2-47146/63+96604/105*ln(p_inf))*y^5+(Complex(9272/105)*Pi^2+
Complex(-124129/105)*ln(p_inf)+Complex(-1167587/630))*y^4+(3428/105*Pi^2-64357/
315-766/105*ln(p_inf))*y^3+(Complex(202/105)*Pi^2+Complex(-7664/105)*ln(p_inf)+
Complex(-26801/315))*y^2+(-359/35+4/3*Pi^2-6/35*ln(p_inf))*y+Complex(-1)*ln(
p_inf)+Complex(-1))*(y^2+1))*Pi^(1/2)*mu*y^2/(y^2+1)^13/b^4*p_inf^2;


==> anc/W_even_hered_leq7_meqm3.mpl <==
W_even_hered_y_2_meqm3_fin := -8/715*((Complex(1)*y^12+Complex(-132/7)*y^10+
Complex(-1053/7)*y^8+Complex(-4096/7)*y^6+Complex(-1053/7)*y^4+Complex(-132/7)*
y^2+Complex(1)-54/7*y^11-78/7*y^9+1572/7*y^7-1572/7*y^5+78/7*y^3+54/7*y)*ln(y^2
+1)+(Complex(-1/2)*y^12+27/7*y^11+Complex(66/7)*y^10+39/7*y^9+Complex(1053/14)*
y^8-786/7*y^7+Complex(2048/7)*y^6+786/7*y^5+Complex(1053/14)*y^4-39/7*y^3+
Complex(66/7)*y^2-27/7*y+Complex(-1/2))*ln(2)+(Complex(1/2)*y^12+Complex(-66/7)
*y^10+Complex(-1053/14)*y^8+Complex(-2048/7)*y^6+Complex(-1053/14)*y^4+Complex(
-66/7)*y^2-27/7*y^11-39/7*y^9+786/7*y^7-786/7*y^5+39/7*y^3+27/7*y+Complex(1/2))
*ln(b)+(Complex(-1/2)*y^12+27/7*y^11+Complex(66/7)*y^10+39/7*y^9+Complex(1053/
14)*y^8-786/7*y^7+Complex(2048/7)*y^6+786/7*y^5+Complex(1053/14)*y^4-39/7*y^3+
Complex(66/7)*y^2-27/7*y+Complex(-1/2))*ln(y)+3/2*y^13+(Complex(-1/2)*ln(p_inf)
+Complex(1433/140))*y^12+(-97/5+27/7*ln(p_inf))*y^11+(Complex(66/7)*ln(p_inf)+
Complex(4973/210))*y^10+(-2462/21+39/7*ln(p_inf))*y^9+(Complex(1053/14)*ln(
p_inf)+Complex(1033/21))*y^8+(-71759/105-786/7*ln(p_inf))*y^7+(Complex(2048/7)*
ln(p_inf)+Complex(11551/15))*y^6+(39283/210+786/7*ln(p_inf))*y^5+(Complex(1053/
14)*ln(p_inf)+Complex(11467/84))*y^4+(-319/21-39/7*ln(p_inf))*y^3+(Complex(66/7
)*ln(p_inf)+Complex(451/42))*y^2+(-30/7-27/7*ln(p_inf))*y+Complex(-1/2)*ln(
p_inf)+Complex(-1/2))*(Complex(1)-y)^6*30^(1/2)*Pi^(1/2)*mu*y^2/(y^2+1)^11/b^2*
p_inf^6;
W_even_hered_y_3_meqm3_fin := 32/715*30^(1/2)*(-3/8*ln(p_inf)-3/8+ln(y)*(
Complex(437012/7)*y^12+Complex(477/7)*y^4-18/7*y^19+Complex(-7184/7)*y^14-386/7
*y^17+Complex(-1032768/7)*y^10-4264/7*y^15+Complex(477/7)*y^16-124812/7*y^13+
Complex(104/7)*y^18+840044/7*y^11+Complex(104/7)*y^2-840044/7*y^9+Complex(1)*y^
20+124812/7*y^7+Complex(-7184/7)*y^6+4264/7*y^5+Complex(437012/7)*y^8+386/7*y^3
+Complex(1)+18/7*y)*y*ln(y^2+1)+1/2*(Complex(437012/7)*y^12+Complex(477/7)*y^4-\
18/7*y^19+Complex(-7184/7)*y^14-386/7*y^17+Complex(-1032768/7)*y^10-4264/7*y^15
+Complex(477/7)*y^16-124812/7*y^13+Complex(104/7)*y^18+840044/7*y^11+Complex(
104/7)*y^2-840044/7*y^9+Complex(1)*y^20+124812/7*y^7+Complex(-7184/7)*y^6+4264/
7*y^5+Complex(437012/7)*y^8+386/7*y^3+Complex(1)+18/7*y)*y*polylog(2,-y^2)-1/2*
(Complex(437012/7)*y^12+Complex(477/7)*y^4-18/7*y^19+Complex(-7184/7)*y^14-386/
7*y^17+Complex(-1032768/7)*y^10-4264/7*y^15+Complex(477/7)*y^16-124812/7*y^13+
Complex(104/7)*y^18+840044/7*y^11+Complex(104/7)*y^2-840044/7*y^9+Complex(1)*y^
20+124812/7*y^7+Complex(-7184/7)*y^6+4264/7*y^5+Complex(437012/7)*y^8+386/7*y^3
+Complex(1)+18/7*y)*y*ln(y)^2-173/280*(Complex(1)*y^19+105/173*y^20+Complex(
8799038/173)*y^9+1638/173*y^18+Complex(-1)*y+14143/173*y^16+Complex(-41880/173)
*y^5+79328/173*y^14+Complex(849432/173)*y^13+4098328/173*y^12+Complex(-8799038/
173)*y^11-11155980/173*y^10+Complex(-849432/173)*y^7+4098328/173*y^8+Complex(-\
3183/173)*y^3+79328/173*y^6+Complex(41880/173)*y^15+14143/173*y^4+Complex(3183/
173)*y^17+1638/173*y^2+105/173)*(y^2+1)*ln(2)+173/280*(Complex(1)*y^19+105/173*
y^20+Complex(8799038/173)*y^9+1638/173*y^18+Complex(-1)*y+14143/173*y^16+
Complex(-41880/173)*y^5+79328/173*y^14+Complex(849432/173)*y^13+4098328/173*y^
12+Complex(-8799038/173)*y^11-11155980/173*y^10+Complex(-849432/173)*y^7+
4098328/173*y^8+Complex(-3183/173)*y^3+79328/173*y^6+Complex(41880/173)*y^15+
14143/173*y^4+Complex(3183/173)*y^17+1638/173*y^2+105/173)*(y^2+1)*ln(b)+
Complex(86064/7)*Pi^2*y^11+(-3/8+3/8*y^22-1/2*(Complex(437012/7)*y^12+Complex(
477/7)*y^4-18/7*y^19+Complex(-7184/7)*y^14-386/7*y^17+Complex(-1032768/7)*y^10-\
4264/7*y^15+Complex(477/7)*y^16-124812/7*y^13+Complex(104/7)*y^18+840044/7*y^11
+Complex(104/7)*y^2-840044/7*y^9+Complex(1)*y^20+124812/7*y^7+Complex(-7184/7)*
y^6+4264/7*y^5+Complex(437012/7)*y^8+386/7*y^3+Complex(1)+18/7*y)*y*ln(2)+(
Complex(-50629907/420)+Complex(-218506/7)*ln(p_inf))*y^13+(-92113379/420-420022
/7*ln(p_inf))*y^12+(Complex(9289254/35)+Complex(516384/7)*ln(p_inf))*y^11+(
Complex(-34/105)+Complex(-52/7)*ln(p_inf))*y^19+(95203/840+193/7*ln(p_inf))*y^
18+(Complex(30823/280)+Complex(-477/14)*ln(p_inf))*y^17+(869641/840+2132/7*ln(
p_inf))*y^16+(92113379/420+420022/7*ln(p_inf))*y^10+(Complex(-50629907/420)+
Complex(-218506/7)*ln(p_inf))*y^9+(-789067/20-62406/7*ln(p_inf))*y^8+(Complex(
493501/105)+Complex(3592/7)*ln(p_inf))*y^7+(-869641/840-2132/7*ln(p_inf))*y^6+(
Complex(30823/280)+Complex(-477/14)*ln(p_inf))*y^5+(-95203/840-193/7*ln(p_inf))
*y^4+(Complex(-34/105)+Complex(-52/7)*ln(p_inf))*y^3+(-2403/280-9/7*ln(p_inf))*
y^2+1/2*(Complex(437012/7)*y^12+Complex(477/7)*y^4-18/7*y^19+Complex(-7184/7)*y
^14-386/7*y^17+Complex(-1032768/7)*y^10-4264/7*y^15+Complex(477/7)*y^16-124812/
7*y^13+Complex(104/7)*y^18+840044/7*y^11+Complex(104/7)*y^2-840044/7*y^9+
Complex(1)*y^20+124812/7*y^7+Complex(-7184/7)*y^6+4264/7*y^5+Complex(437012/7)*
y^8+386/7*y^3+Complex(1)+18/7*y)*y*ln(b)+(Complex(-37/280)+Complex(-1/2)*ln(
p_inf))*y+(Complex(-37/280)+Complex(-1/2)*ln(p_inf))*y^21+(2403/280+9/7*ln(
p_inf))*y^20+(Complex(493501/105)+Complex(3592/7)*ln(p_inf))*y^15+(789067/20+
62406/7*ln(p_inf))*y^14)*ln(y)+(Complex(123929/336)+Complex(-159/28)*Pi^2+
Complex(45063/280)*ln(p_inf))*y^5+(-12298/315-15781/280*ln(p_inf)-193/42*Pi^2)*
y^4+(Complex(15019/504)+Complex(-26/21)*Pi^2+Complex(839/70)*ln(p_inf))*y^3+(-3
/8-3/8*ln(p_inf))*y^22+(Complex(-1/12)*Pi^2+Complex(-869/560)+Complex(-173/280)
*ln(p_inf))*y^21+(-107/20-249/40*ln(p_inf)+3/14*Pi^2)*y^20+(Complex(-26/21)*Pi^
2+Complex(-15019/504)+Complex(-839/70)*ln(p_inf))*y^19+(-12298/315-15781/280*ln
(p_inf)+193/42*Pi^2)*y^18+(Complex(-159/28)*Pi^2+Complex(-123929/336)+Complex(-\
45063/280)*ln(p_inf))*y^17+(-58397/840-13353/40*ln(p_inf)+1066/21*Pi^2)*y^16+(
Complex(1796/21)*Pi^2+Complex(-995357/140)+Complex(-111414/35)*ln(p_inf))*y^15+
(-2815429/105-74601/5*ln(p_inf)+10401/7*Pi^2)*y^14+(Complex(-109253/21)*Pi^2+
Complex(118581283/2520)+Complex(567829/20)*ln(p_inf))*y^13+(50700221/1260+
252059/10*ln(p_inf)-210011/21*Pi^2)*y^12+(-107/20-249/40*ln(p_inf)-3/14*Pi^2)*y
^2+(Complex(869/560)+Complex(173/280)*ln(p_inf)+Complex(-1/12)*Pi^2)*y+(
Complex(1796/21)*Pi^2+Complex(995357/140)+Complex(111414/35)*ln(p_inf))*y^7+(-\
58397/840-13353/40*ln(p_inf)-1066/21*Pi^2)*y^6+(50700221/1260+252059/10*ln(
p_inf)+210011/21*Pi^2)*y^10+(Complex(-109253/21)*Pi^2+Complex(-118581283/2520)+
Complex(-567829/20)*ln(p_inf))*y^9+(-2815429/105-74601/5*ln(p_inf)-10401/7*Pi^2
)*y^8)*Pi^(1/2)*mu*y^2/(y^2+1)^13/b^3*p_inf^4;
W_even_hered_y_4_meqm3_fin := -96/715*30^(1/2)*((y*(-24/7*y^21-640/7*y^19-26392
/21*y^17-390456/7*y^15+575120*y^13-3360176/3*y^11+575120*y^9-390456/7*y^7-26392
/21*y^5-640/7*y^3-24/7*y+Complex(-951484)*y^12+Complex(-55)*y^4+Complex(1)*y^22
+Complex(704180/3)*y^14+Complex(-24573/7)*y^16+Complex(951484)*y^10+Complex(55)
*y^18+Complex(-1)+Complex(-359/21)*y^2+Complex(359/21)*y^20+Complex(24573/7)*y^
6+Complex(-704180/3)*y^8)*ln(y)-379/420*(y^2+1)*(Complex(10202/379)*y^19+210/
379*y^22+Complex(-118271138/379)*y^9+4602/379*y^20+Complex(1)*y+59818/379*y^18+
Complex(223143/379)*y^5+465330/379*y^16+Complex(-118271138/379)*y^13+42210272/
379*y^14+Complex(249430348/379)*y^11-208049232/379*y^12+Complex(1)*y^21+
208049232/379*y^10+Complex(7076608/379)*y^7-42210272/379*y^8+Complex(10202/379)
*y^3-465330/379*y^6+Complex(7076608/379)*y^15-59818/379*y^4+Complex(223143/379)
*y^17-4602/379*y^2-210/379))*y*polylog(2,-y^2)-y^2*(-24/7*y^21-640/7*y^19-26392
/21*y^17-390456/7*y^15+575120*y^13-3360176/3*y^11+575120*y^9-390456/7*y^7-26392
/21*y^5-640/7*y^3-24/7*y+Complex(-951484)*y^12+Complex(-55)*y^4+Complex(1)*y^22
+Complex(704180/3)*y^14+Complex(-24573/7)*y^16+Complex(951484)*y^10+Complex(55)
*y^18+Complex(-1)+Complex(-359/21)*y^2+Complex(359/21)*y^20+Complex(24573/7)*y^
6+Complex(-704180/3)*y^8)*polylog(3,-y^2)+(y^2*(-24/7*y^21-640/7*y^19-26392/21*
y^17-390456/7*y^15+575120*y^13-3360176/3*y^11+575120*y^9-390456/7*y^7-26392/21*
y^5-640/7*y^3-24/7*y+Complex(-951484)*y^12+Complex(-55)*y^4+Complex(1)*y^22+
Complex(704180/3)*y^14+Complex(-24573/7)*y^16+Complex(951484)*y^10+Complex(55)*
y^18+Complex(-1)+Complex(-359/21)*y^2+Complex(359/21)*y^20+Complex(24573/7)*y^6
+Complex(-704180/3)*y^8)*ln(y)^2-3/8*(y^2+1)^2*(Complex(-8656904/15)*y^12+
Complex(-129277/405)*y^4-166/105*y^21+Complex(1)*y^22-2032/45*y^19+Complex(
13207636/135)*y^14-94154/135*y^17+Complex(2330459/567)*y^16-25438184/2835*y^15+
Complex(8656904/15)*y^10+126304972/405*y^13+Complex(129277/405)*y^18-94760144/
135*y^11+Complex(-23297/945)*y^2+126304972/405*y^9+Complex(23297/945)*y^20-\
25438184/2835*y^7+Complex(-2330459/567)*y^6-94154/135*y^5+Complex(-13207636/135
)*y^8-2032/45*y^3+Complex(-1)-166/105*y))*ln(y^2+1)-1/2*y^2*(-24/7*y^21-640/7*y
^19-26392/21*y^17-390456/7*y^15+575120*y^13-3360176/3*y^11+575120*y^9-390456/7*
y^7-26392/21*y^5-640/7*y^3-24/7*y+Complex(-951484)*y^12+Complex(-55)*y^4+
Complex(1)*y^22+Complex(704180/3)*y^14+Complex(-24573/7)*y^16+Complex(951484)*y
^10+Complex(55)*y^18+Complex(-1)+Complex(-359/21)*y^2+Complex(359/21)*y^20+
Complex(24573/7)*y^6+Complex(-704180/3)*y^8)*ln(y)^3-1/2*(-1+(Complex(55)*ln(
p_inf)+Complex(510/7))*y^19+(-328582/105-26392/21*ln(p_inf))*y^18+(Complex(-\
24573/7)*ln(p_inf)+Complex(-355423/35))*y^17+(-16849463/105-390456/7*ln(p_inf))
*y^16+(Complex(704180/3)*ln(p_inf)+Complex(15011567/21))*y^15+(Complex(11/6)+
Complex(1)*ln(p_inf))*y^23+(-50/7-24/7*ln(p_inf))*y^22+(Complex(359/21)*ln(
p_inf)+Complex(4219/126))*y^21+(-1464/7-640/7*ln(p_inf))*y^20+(Complex(43609/42
)+Complex(-55)*ln(p_inf))*y^5+(-10834/21-640/7*ln(p_inf))*y^4+(Complex(-359/21)
*ln(p_inf)+Complex(5324/315))*y^3+(-1052/35-24/7*ln(p_inf))*y^2+(Complex(-1)*ln
(p_inf)+Complex(-1/35))*y+(Complex(-8710340/7)+Complex(-704180/3)*ln(p_inf))*y^
9+(-12729088/35-390456/7*ln(p_inf))*y^8+(Complex(9432289/210)+Complex(24573/7)*
ln(p_inf))*y^7+(-197052/35-26392/21*ln(p_inf))*y^6+(5617238/3+575120*ln(p_inf))
*y^14+(Complex(-350003369/105)+Complex(-951484)*ln(p_inf))*y^13+(-1339989946/
315-3360176/3*ln(p_inf))*y^12+(Complex(138527658/35)+Complex(951484)*ln(p_inf))
*y^11+(2662122+575120*ln(p_inf))*y^10-(-24/7*y^21-640/7*y^19-26392/21*y^17-\
390456/7*y^15+575120*y^13-3360176/3*y^11+575120*y^9-390456/7*y^7-26392/21*y^5-\
640/7*y^3-24/7*y+Complex(-951484)*y^12+Complex(-55)*y^4+Complex(1)*y^22+
Complex(704180/3)*y^14+Complex(-24573/7)*y^16+Complex(951484)*y^10+Complex(55)*
y^18+Complex(-1)+Complex(-359/21)*y^2+Complex(359/21)*y^20+Complex(24573/7)*y^6
+Complex(-704180/3)*y^8)*y*ln(b)+y*(-24/7*y^21-640/7*y^19-26392/21*y^17-390456/
7*y^15+575120*y^13-3360176/3*y^11+575120*y^9-390456/7*y^7-26392/21*y^5-640/7*y^
3-24/7*y+Complex(-951484)*y^12+Complex(-55)*y^4+Complex(1)*y^22+Complex(704180/
3)*y^14+Complex(-24573/7)*y^16+Complex(951484)*y^10+Complex(55)*y^18+Complex(-1
)+Complex(-359/21)*y^2+Complex(359/21)*y^20+Complex(24573/7)*y^6+Complex(-\
704180/3)*y^8)*ln(2))*y*ln(y)^2+((Complex(-272663/120)+Complex(-6667/12)*ln(
p_inf)+Complex(55/6)*Pi^2)*y^6+(320/21*Pi^2+1537/140+3221/21*ln(p_inf))*y^5+(
Complex(-3527/140)*ln(p_inf)+Complex(-1092547/7560)+Complex(359/126)*Pi^2)*y^4+
(Complex(475742/3)*Pi^2+Complex(-1873703/6)*ln(p_inf)+Complex(-68985131/105))*y
^14+(65076/7*Pi^2-125946797/840-21337801/210*ln(p_inf))*y^17+(Complex(-352090/9
)*Pi^2+Complex(11119453/42)*ln(p_inf)+Complex(2177951081/5040))*y^16+(224117081
/315+1184564/3*ln(p_inf)-287560/3*Pi^2)*y^15+(Complex(-6667/12)*ln(p_inf)+
Complex(-34721/72)+Complex(-55/6)*Pi^2)*y^20+(13196/63*Pi^2-9708547/3780-131287
/105*ln(p_inf))*y^19+(Complex(-7299751/420)*ln(p_inf)+Complex(-7139281/336)+
Complex(8191/14)*Pi^2)*y^18+(Complex(-3527/140)*ln(p_inf)+Complex(-4999/840)+
Complex(-359/126)*Pi^2)*y^22+(-386791/1260-3221/21*ln(p_inf)+320/21*Pi^2)*y^21+
(4/7*Pi^2+145/28+401/35*ln(p_inf))*y^3+(Complex(-379/420)*ln(p_inf)+Complex(-\
8077/1008)+Complex(1/6)*Pi^2)*y^2+(127/280+1/2*ln(p_inf))*y+(65076/7*Pi^2+
43662275/168+21337801/210*ln(p_inf))*y^9+(Complex(-20542387/336)+Complex(-\
7299751/420)*ln(p_inf)+Complex(-8191/14)*Pi^2)*y^8+(13196/63*Pi^2-1683929/1260+
131287/105*ln(p_inf))*y^7+(Complex(-475742/3)*Pi^2+Complex(-1873703/6)*ln(p_inf
)+Complex(-300677911/630))*y^12+(-287560/3*Pi^2-78138077/105-1184564/3*ln(p_inf
))*y^11+(Complex(352090/9)*Pi^2+Complex(11119453/42)*ln(p_inf)+Complex(
1239059563/2160))*y^10+(-293/280-1/2*ln(p_inf))*y^25+(Complex(-379/420)*ln(
p_inf)+Complex(1427/720)+Complex(-1/6)*Pi^2)*y^24+(-1957/84-401/35*ln(p_inf)+4/
7*Pi^2)*y^23+(1680088/9*Pi^2-7898773/54)*y^13+379/420*(Complex(10202/379)*y^19+
210/379*y^22+Complex(-118271138/379)*y^9+4602/379*y^20+Complex(1)*y+59818/379*y
^18+Complex(223143/379)*y^5+465330/379*y^16+Complex(-118271138/379)*y^13+
42210272/379*y^14+Complex(249430348/379)*y^11-208049232/379*y^12+Complex(1)*y^
21+208049232/379*y^10+Complex(7076608/379)*y^7-42210272/379*y^8+Complex(10202/
379)*y^3-465330/379*y^6+Complex(7076608/379)*y^15-59818/379*y^4+Complex(223143/
379)*y^17-4602/379*y^2-210/379)*(y^2+1)*y*ln(b)+Complex(3/16)*y^26+Complex(-3/
16)-379/420*(y^2+1)*(Complex(10202/379)*y^19+210/379*y^22+Complex(-118271138/
379)*y^9+4602/379*y^20+Complex(1)*y+59818/379*y^18+Complex(223143/379)*y^5+
465330/379*y^16+Complex(-118271138/379)*y^13+42210272/379*y^14+Complex(
249430348/379)*y^11-208049232/379*y^12+Complex(1)*y^21+208049232/379*y^10+
Complex(7076608/379)*y^7-42210272/379*y^8+Complex(10202/379)*y^3-465330/379*y^6
+Complex(7076608/379)*y^15-59818/379*y^4+Complex(223143/379)*y^17-4602/379*y^2-\
210/379)*y*ln(2))*ln(y)+3/16*(y^2+1)^2*(Complex(-8656904/15)*y^12+Complex(-\
129277/405)*y^4-166/105*y^21+Complex(1)*y^22-2032/45*y^19+Complex(13207636/135)
*y^14-94154/135*y^17+Complex(2330459/567)*y^16-25438184/2835*y^15+Complex(
8656904/15)*y^10+126304972/405*y^13+Complex(129277/405)*y^18-94760144/135*y^11+
Complex(-23297/945)*y^2+126304972/405*y^9+Complex(23297/945)*y^20-25438184/2835
*y^7+Complex(-2330459/567)*y^6-94154/135*y^5+Complex(-13207636/135)*y^8-2032/45
*y^3+Complex(-1)-166/105*y)*ln(2)-3/16*(Complex(-8656904/15)*y^12+Complex(-\
129277/405)*y^4-166/105*y^21+Complex(1)*y^22-2032/45*y^19+Complex(13207636/135)
*y^14-94154/135*y^17+Complex(2330459/567)*y^16-25438184/2835*y^15+Complex(
8656904/15)*y^10+126304972/405*y^13+Complex(129277/405)*y^18-94760144/135*y^11+
Complex(-23297/945)*y^2+126304972/405*y^9+Complex(23297/945)*y^20-25438184/2835
*y^7+Complex(-2330459/567)*y^6-94154/135*y^5+Complex(-13207636/135)*y^8-2032/45
*y^3+Complex(-1)-166/105*y)*(y^2+1)^2*ln(b)+y^2*(-24/7*y^21-640/7*y^19-26392/21
*y^17-390456/7*y^15+575120*y^13-3360176/3*y^11+575120*y^9-390456/7*y^7-26392/21
*y^5-640/7*y^3-24/7*y+Complex(-951484)*y^12+Complex(-55)*y^4+Complex(1)*y^22+
Complex(704180/3)*y^14+Complex(-24573/7)*y^16+Complex(951484)*y^10+Complex(55)*
y^18+Complex(-1)+Complex(-359/21)*y^2+Complex(359/21)*y^20+Complex(24573/7)*y^6
+Complex(-704180/3)*y^8)*Zeta(3)+3/16*(Complex(-1)+(-394913/945-14722/315*ln(
p_inf)-3068/315*Pi^2)*y^21+(Complex(194966/567)*ln(p_inf)+Complex(-20831/210)+
Complex(-20404/945)*Pi^2)*y^20+(Complex(236542276/945)*Pi^2+Complex(12940900/27
)*ln(p_inf)+Complex(1897110748/2835))*y^10+(84420544/945*Pi^2+1246792039/2835+
171739324/567*ln(p_inf))*y^9+(Complex(1)*ln(p_inf)+Complex(-737/630))*y^24+(-\
5750/189-166/105*ln(p_inf)-4/9*Pi^2)*y^23+(-119636/945*Pi^2-1973941/405-20050/
27*ln(p_inf))*y^19+(Complex(12557234/2835)*ln(p_inf)+Complex(13047427/2835)+
Complex(-148762/315)*Pi^2)*y^18+(-62044/63*Pi^2-28869613/567-27415418/2835*ln(
p_inf))*y^17+(Complex(-24242/945)*ln(p_inf)+Complex(-13579/567)+Complex(-758/
945)*Pi^2)*y^2+(-599/105+4/9*Pi^2-166/105*ln(p_inf))*y+(Complex(-133858091/810)
+Complex(-289012651/2835)*ln(p_inf)+Complex(-2021888/135)*Pi^2)*y^8+(62044/63*
Pi^2-1935476/81-27415418/2835*ln(p_inf))*y^7+(Complex(-16284943/2835)+Complex(-\
12557234/2835)*ln(p_inf)+Complex(-148762/315)*Pi^2)*y^6+(Complex(236542276/945)
*Pi^2+Complex(-12940900/27)*ln(p_inf)+Complex(-1919947508/2835))*y^14+(-\
1318538444/2835-31595092/81*ln(p_inf)+138699488/315*Pi^2)*y^13+(-138699488/315*
Pi^2-1602938644/2835-31595092/81*ln(p_inf))*y^11+(Complex(-2021888/135)*Pi^2+
Complex(289012651/2835)*ln(p_inf)+Complex(132322390/567))*y^16+(1461904342/2835
+171739324/567*ln(p_inf)-84420544/945*Pi^2)*y^15+(119636/945*Pi^2-825047/405-\
20050/27*ln(p_inf))*y^5+(Complex(-194966/567)*ln(p_inf)+Complex(-389377/1134)+
Complex(-20404/945)*Pi^2)*y^4+(3068/315*Pi^2-131459/945-14722/315*ln(p_inf))*y^
3+(Complex(24242/945)*ln(p_inf)+Complex(-1241/63)+Complex(-758/945)*Pi^2)*y^22-\
11/9*y^25+(Complex(-498860696/945)*Pi^2+Complex(-692209/9))*y^12+Complex(-1)*ln
(p_inf))*(y^2+1))*Pi^(1/2)*mu*y^2/(y^2+1)^15/b^4*p_inf^2;


==> anc/W_even_hered_leq7_meqm5.mpl <==
W_even_hered_y_2_meqm5_fin := -8/2145*Pi^(1/2)*(Complex(1)-y)^10*330^(1/2)*((
Complex(2787/7)*y^4+Complex(20480/7)*y^6+Complex(2787/7)*y^8+Complex(1)*y^12+
Complex(-516/7)*y^10+Complex(-516/7)*y^2+Complex(1)+828/7*y^7-828/7*y^5-1662/7*
y^3+90/7*y-90/7*y^11+1662/7*y^9)*ln(y^2+1)+(Complex(-1/2)*y^12+45/7*y^11+
Complex(258/7)*y^10-831/7*y^9+Complex(-2787/14)*y^8-414/7*y^7+Complex(-10240/7)
*y^6+414/7*y^5+Complex(-2787/14)*y^4+831/7*y^3+Complex(258/7)*y^2-45/7*y+
Complex(-1/2))*ln(2)+(Complex(1/2)+Complex(-258/7)*y^2+Complex(1/2)*y^12+
Complex(-258/7)*y^10+Complex(2787/14)*y^8+Complex(10240/7)*y^6+Complex(2787/14)
*y^4-45/7*y^11+831/7*y^9+414/7*y^7-414/7*y^5-831/7*y^3+45/7*y)*ln(b)+(Complex(-\
1/2)*y^12+45/7*y^11+Complex(258/7)*y^10-831/7*y^9+Complex(-2787/14)*y^8-414/7*y
^7+Complex(-10240/7)*y^6+414/7*y^5+Complex(-2787/14)*y^4+831/7*y^3+Complex(258/
7)*y^2-45/7*y+Complex(-1/2))*ln(y)+5/2*y^13+(Complex(3993/140)+Complex(-1/2)*ln
(p_inf))*y^12+(-139+45/7*ln(p_inf))*y^11+(Complex(-24449/70)+Complex(258/7)*ln(
p_inf))*y^10+(6974/21-831/7*ln(p_inf))*y^9+(Complex(-4269/7)+Complex(-2787/14)*
ln(p_inf))*y^8+(68157/35-414/7*ln(p_inf))*y^7+(Complex(-72923/21)+Complex(-\
10240/7)*ln(p_inf))*y^6+(26791/70+414/7*ln(p_inf))*y^5+(Complex(-6439/28)+
Complex(-2787/14)*ln(p_inf))*y^4+(3175/21+831/7*ln(p_inf))*y^3+(Complex(625/14)
+Complex(258/7)*ln(p_inf))*y^2+(-50/7-45/7*ln(p_inf))*y+Complex(-1/2)+Complex(-\
1/2)*ln(p_inf))*mu*y^2/(y^2+1)^13/b^2*p_inf^6;
W_even_hered_y_3_meqm5_fin := 32/2145*Pi^(1/2)*(-5/8*ln(p_inf)+ln(y)*y*(
Complex(1)+30/7*y+Complex(1)*y^24+Complex(-6950632)*y^12+Complex(3603816)*y^10+
Complex(-2725935/7)*y^8+Complex(-610)*y^6+Complex(-84)*y^4+Complex(54/7)*y^2+
Complex(3603816)*y^14+Complex(-2725935/7)*y^16+Complex(54/7)*y^22+Complex(-84)*
y^20+Complex(-610)*y^18-10538764/7*y^15-30/7*y^23-70*y^21-222*y^19+46338*y^17-\
5916000*y^11+10538764/7*y^9-46338*y^7+222*y^5+70*y^3+5916000*y^13)*ln(y^2+1)+(
146224115/84+1920533/2*ln(p_inf)+493000*Pi^2)*y^12+(Complex(-16993435/14)*ln(
p_inf)+Complex(-470254829/210)+Complex(-300318)*Pi^2)*y^11+(Complex(493/280)*ln
(p_inf)+Complex(1829/560)+Complex(-1/12)*Pi^2)*y+(-3928562923/2520-229020461/
280*ln(p_inf)-2634691/21*Pi^2)*y^10+(Complex(18092621/56)*ln(p_inf)+Complex(
72944541/112)+Complex(908645/28)*Pi^2)*y^9+(20378291/140+18138739/280*ln(p_inf)
+7723/2*Pi^2)*y^8+(Complex(-7889/4)*ln(p_inf)+Complex(-483407/63)+Complex(305/6
)*Pi^2)*y^7+(223493/120+2669/5*ln(p_inf)-37/2*Pi^2)*y^6+(Complex(3181/10)*ln(
p_inf)+Complex(48758/105)+Complex(7)*Pi^2)*y^5+(30265/504-465/14*ln(p_inf)-35/6
*Pi^2)*y^4+(Complex(4859/140)*ln(p_inf)+Complex(603/10)+Complex(-9/14)*Pi^2)*y^
3+(-69/14-491/56*ln(p_inf)-5/14*Pi^2)*y^2-493/280*(175/493+Complex(1)*y^23+
Complex(-632073/493)*y^17+Complex(9225/493)*y^21+Complex(79843/493)*y^19+
Complex(91095178/493)*y^15+Complex(-430963878/493)*y^13+Complex(430963878/493)*
y^11+Complex(-91095178/493)*y^9+Complex(632073/493)*y^7+Complex(-79843/493)*y^5
+Complex(-9225/493)*y^3+247002716/493*y^14-17982255/493*y^16-5396/17*y^18+2280/
493*y^22+7020/493*y^20+175/493*y^24+Complex(-1)*y-515877336/493*y^12+247002716/
493*y^10-17982255/493*y^8-5396/17*y^6+7020/493*y^4+2280/493*y^2)*(y^2+1)*ln(2)-\
1/2*y*(Complex(1)+30/7*y+Complex(1)*y^24+Complex(-6950632)*y^12+Complex(3603816
)*y^10+Complex(-2725935/7)*y^8+Complex(-610)*y^6+Complex(-84)*y^4+Complex(54/7)
*y^2+Complex(3603816)*y^14+Complex(-2725935/7)*y^16+Complex(54/7)*y^22+Complex(
-84)*y^20+Complex(-610)*y^18-10538764/7*y^15-30/7*y^23-70*y^21-222*y^19+46338*y
^17-5916000*y^11+10538764/7*y^9-46338*y^7+222*y^5+70*y^3+5916000*y^13)*ln(y)^2+
1/2*y*(Complex(1)+30/7*y+Complex(1)*y^24+Complex(-6950632)*y^12+Complex(3603816
)*y^10+Complex(-2725935/7)*y^8+Complex(-610)*y^6+Complex(-84)*y^4+Complex(54/7)
*y^2+Complex(3603816)*y^14+Complex(-2725935/7)*y^16+Complex(54/7)*y^22+Complex(
-84)*y^20+Complex(-610)*y^18-10538764/7*y^15-30/7*y^23-70*y^21-222*y^19+46338*y
^17-5916000*y^11+10538764/7*y^9-46338*y^7+222*y^5+70*y^3+5916000*y^13)*polylog(
2,-y^2)+((-5231279/40-23169*ln(p_inf))*y^18+5/8*y^26-1/2*y*(Complex(1)+30/7*y+
Complex(1)*y^24+Complex(-6950632)*y^12+Complex(3603816)*y^10+Complex(-2725935/7
)*y^8+Complex(-610)*y^6+Complex(-84)*y^4+Complex(54/7)*y^2+Complex(3603816)*y^
14+Complex(-2725935/7)*y^16+Complex(54/7)*y^22+Complex(-84)*y^20+Complex(-610)*
y^18-10538764/7*y^15-30/7*y^23-70*y^21-222*y^19+46338*y^17-5916000*y^11+
10538764/7*y^9-46338*y^7+222*y^5+70*y^3+5916000*y^13)*ln(2)+(Complex(2725935/14
)*ln(p_inf)+Complex(49990385/56))*y^17+(876903427/280+5269382/7*ln(p_inf))*y^16
+(Complex(-1801908)*ln(p_inf)+Complex(-497281767/70))*y^15+(-79372303/7-2958000
*ln(p_inf))*y^14+(Complex(2773113269/210)+Complex(3475316)*ln(p_inf))*y^13+(
79372303/7+2958000*ln(p_inf))*y^12+(Complex(-1801908)*ln(p_inf)+Complex(-\
497281767/70))*y^11+(-876903427/280-5269382/7*ln(p_inf))*y^10+(Complex(2725935/
14)*ln(p_inf)+Complex(49990385/56))*y^9+(5231279/40+23169*ln(p_inf))*y^8+(
Complex(305)*ln(p_inf)+Complex(-34257/28))*y^7+(13641/35-111*ln(p_inf))*y^6+(
Complex(42)*ln(p_inf)+Complex(62449/140))*y^5+(-2126/21-35*ln(p_inf))*y^4+(
Complex(-27/7)*ln(p_inf)+Complex(4259/140))*y^3+(-711/56-15/7*ln(p_inf))*y^2+(
Complex(-1/2)*ln(p_inf)+Complex(283/280))*y+(Complex(-27/7)*ln(p_inf)+Complex(
4259/140))*y^23+(2126/21+35*ln(p_inf))*y^22+(Complex(42)*ln(p_inf)+Complex(
62449/140))*y^21+(-13641/35+111*ln(p_inf))*y^20+(Complex(305)*ln(p_inf)+
Complex(-34257/28))*y^19+(Complex(-1/2)*ln(p_inf)+Complex(283/280))*y^25+(711/
56+15/7*ln(p_inf))*y^24+1/2*(Complex(1)+30/7*y+Complex(1)*y^24+Complex(-6950632
)*y^12+Complex(3603816)*y^10+Complex(-2725935/7)*y^8+Complex(-610)*y^6+Complex(
-84)*y^4+Complex(54/7)*y^2+Complex(3603816)*y^14+Complex(-2725935/7)*y^16+
Complex(54/7)*y^22+Complex(-84)*y^20+Complex(-610)*y^18-10538764/7*y^15-30/7*y^
23-70*y^21-222*y^19+46338*y^17-5916000*y^11+10538764/7*y^9-46338*y^7+222*y^5+70
*y^3+5916000*y^13)*y*ln(b)-5/8)*ln(y)+(-5/8-5/8*ln(p_inf))*y^26+(Complex(-493/
280)*ln(p_inf)+Complex(-1829/560)+Complex(-1/12)*Pi^2)*y^25+(-69/14-491/56*ln(
p_inf)+5/14*Pi^2)*y^24+(Complex(-4859/140)*ln(p_inf)+Complex(-603/10)+Complex(-\
9/14)*Pi^2)*y^23+(30265/504-465/14*ln(p_inf)+35/6*Pi^2)*y^22+(Complex(-48758/
105)+Complex(-3181/10)*ln(p_inf)+Complex(7)*Pi^2)*y^21+(223493/120+2669/5*ln(
p_inf)+37/2*Pi^2)*y^20+(Complex(7889/4)*ln(p_inf)+Complex(483407/63)+Complex(
305/6)*Pi^2)*y^19+(20378291/140+18138739/280*ln(p_inf)-7723/2*Pi^2)*y^18+(
Complex(-18092621/56)*ln(p_inf)+Complex(-72944541/112)+Complex(908645/28)*Pi^2)
*y^17+(-3928562923/2520-229020461/280*ln(p_inf)+2634691/21*Pi^2)*y^16+(Complex(
16993435/14)*ln(p_inf)+Complex(470254829/210)+Complex(-300318)*Pi^2)*y^15+(
146224115/84+1920533/2*ln(p_inf)-493000*Pi^2)*y^14+Complex(1737658/3)*Pi^2*y^13
+493/280*(175/493+Complex(1)*y^23+Complex(-632073/493)*y^17+Complex(9225/493)*y
^21+Complex(79843/493)*y^19+Complex(91095178/493)*y^15+Complex(-430963878/493)*
y^13+Complex(430963878/493)*y^11+Complex(-91095178/493)*y^9+Complex(632073/493)
*y^7+Complex(-79843/493)*y^5+Complex(-9225/493)*y^3+247002716/493*y^14-17982255
/493*y^16-5396/17*y^18+2280/493*y^22+7020/493*y^20+175/493*y^24+Complex(-1)*y-\
515877336/493*y^12+247002716/493*y^10-17982255/493*y^8-5396/17*y^6+7020/493*y^4
+2280/493*y^2)*(y^2+1)*ln(b)-5/8)*330^(1/2)*mu*y^2/(y^2+1)^15/b^3*p_inf^4;
W_even_hered_y_4_meqm5_fin := -32/715*330^(1/2)*Pi^(1/2)*(y*(y*(Complex(-1)-40/
7*y+Complex(1)*y^26+Complex(-1822/7)*y^22+Complex(-1186)*y^20+Complex(1186)*y^6
+Complex(1822/7)*y^4+Complex(-27/7)*y^2+Complex(-9965205/7)*y^18+Complex(
126580007/7)*y^16+Complex(-55174784)*y^14+Complex(55174784)*y^12+Complex(-\
126580007/7)*y^10+Complex(9965205/7)*y^8+Complex(27/7)*y^24+256488584/7*y^15-40
/7*y^25-720/7*y^23-32*y^21+156088*y^19-44317496/7*y^17+256488584/7*y^11-\
44317496/7*y^9+156088*y^7-32*y^5-720/7*y^3-63104000*y^13)*ln(y)-1339/420*(y^2+1
)*(-350/1339+Complex(358486/1339)*y^5+Complex(32720/1339)*y^3+Complex(10374515/
13)*y^17+Complex(-7655682680/1339)*y^15+Complex(13902004820/1339)*y^13+Complex(
-7655682680/1339)*y^11+Complex(10374515/13)*y^9+Complex(-7279960/1339)*y^7+
Complex(32720/1339)*y^23+Complex(358486/1339)*y^21+Complex(-7279960/1339)*y^19+
Complex(1)*y^25-923274320/103*y^14+3498488462/1339*y^16-183180190/1339*y^18-\
2800/1339*y^22-1375232/1339*y^20+350/1339*y^26+5170/1339*y^24+Complex(1)*y+
923274320/103*y^12-3498488462/1339*y^10+183180190/1339*y^8+1375232/1339*y^6+
2800/1339*y^4-5170/1339*y^2))*polylog(2,-y^2)-y^2*(Complex(-1)-40/7*y+Complex(1
)*y^26+Complex(-1822/7)*y^22+Complex(-1186)*y^20+Complex(1186)*y^6+Complex(1822
/7)*y^4+Complex(-27/7)*y^2+Complex(-9965205/7)*y^18+Complex(126580007/7)*y^16+
Complex(-55174784)*y^14+Complex(55174784)*y^12+Complex(-126580007/7)*y^10+
Complex(9965205/7)*y^8+Complex(27/7)*y^24+256488584/7*y^15-40/7*y^25-720/7*y^23
-32*y^21+156088*y^19-44317496/7*y^17+256488584/7*y^11-44317496/7*y^9+156088*y^7
-32*y^5-720/7*y^3-63104000*y^13)*polylog(3,-y^2)+(y^2*(Complex(-1)-40/7*y+
Complex(1)*y^26+Complex(-1822/7)*y^22+Complex(-1186)*y^20+Complex(1186)*y^6+
Complex(1822/7)*y^4+Complex(-27/7)*y^2+Complex(-9965205/7)*y^18+Complex(
126580007/7)*y^16+Complex(-55174784)*y^14+Complex(55174784)*y^12+Complex(-\
126580007/7)*y^10+Complex(9965205/7)*y^8+Complex(27/7)*y^24+256488584/7*y^15-40
/7*y^25-720/7*y^23-32*y^21+156088*y^19-44317496/7*y^17+256488584/7*y^11-\
44317496/7*y^9+156088*y^7-32*y^5-720/7*y^3-63104000*y^13)*ln(y)^2-25/24*(
Complex(-1)-486/175*y+Complex(586144/525)*y^6+Complex(-313388/2625)*y^4+
Complex(-6869/375)*y^2+Complex(-2943027/35)*y^18+Complex(1687345081/525)*y^16+
Complex(-2141413396/175)*y^14+Complex(2141413396/175)*y^12+Complex(-1687345081/
525)*y^10+Complex(2943027/35)*y^8+Complex(6869/375)*y^24+Complex(313388/2625)*y
^22+Complex(-586144/525)*y^20+Complex(1)*y^26+188721776/25*y^15-486/175*y^25-\
37876/525*y^23-524308/525*y^21-34657324/2625*y^19-734185778/875*y^17+188721776/
25*y^11-734185778/875*y^9-34657324/2625*y^7-524308/525*y^5-37876/525*y^3-\
7515731512/525*y^13)*(y^2+1)^2)*ln(y^2+1)-1/2*y^2*(Complex(-1)-40/7*y+Complex(1
)*y^26+Complex(-1822/7)*y^22+Complex(-1186)*y^20+Complex(1186)*y^6+Complex(1822
/7)*y^4+Complex(-27/7)*y^2+Complex(-9965205/7)*y^18+Complex(126580007/7)*y^16+
Complex(-55174784)*y^14+Complex(55174784)*y^12+Complex(-126580007/7)*y^10+
Complex(9965205/7)*y^8+Complex(27/7)*y^24+256488584/7*y^15-40/7*y^25-720/7*y^23
-32*y^21+156088*y^19-44317496/7*y^17+256488584/7*y^11-44317496/7*y^9+156088*y^7
-32*y^5-720/7*y^3-63104000*y^13)*ln(y)^3-1/2*(y*(Complex(-1)-40/7*y+Complex(1)*
y^26+Complex(-1822/7)*y^22+Complex(-1186)*y^20+Complex(1186)*y^6+Complex(1822/7
)*y^4+Complex(-27/7)*y^2+Complex(-9965205/7)*y^18+Complex(126580007/7)*y^16+
Complex(-55174784)*y^14+Complex(55174784)*y^12+Complex(-126580007/7)*y^10+
Complex(9965205/7)*y^8+Complex(27/7)*y^24+256488584/7*y^15-40/7*y^25-720/7*y^23
-32*y^21+156088*y^19-44317496/7*y^17+256488584/7*y^11-44317496/7*y^9+156088*y^7
-32*y^5-720/7*y^3-63104000*y^13)*ln(2)-5/3+(-2093609278/105-44317496/7*ln(p_inf
))*y^18+(-250/21-40/7*ln(p_inf))*y^26+(Complex(27/7)*ln(p_inf)+Complex(33/14))*
y^25+(-4684/21-720/7*ln(p_inf))*y^24+(Complex(-1822/7)*ln(p_inf)+Complex(-29581
/42))*y^23+(33188/105-32*ln(p_inf))*y^22+(Complex(-27/7)*ln(p_inf)+Complex(5594
/35))*y^3+(-802/21-40/7*ln(p_inf))*y^2+(Complex(-1)*ln(p_inf)+Complex(159/35))*
y+(Complex(1186)*ln(p_inf)+Complex(-2121663/70))*y^7+(103172/15-32*ln(p_inf))*y
^6+(Complex(1822/7)*ln(p_inf)+Complex(539111/210))*y^5+(-703/3-720/7*ln(p_inf))
*y^4+(5901238302/35+256488584/7*ln(p_inf))*y^12+(Complex(-126580007/7)*ln(p_inf
)+Complex(-19156475987/210))*y^11+(-1250421138/35-44317496/7*ln(p_inf))*y^10+(
Complex(9965205/7)*ln(p_inf)+Complex(392682683/42))*y^9+(140345234/105+156088*
ln(p_inf))*y^8+(Complex(11/6)+Complex(1)*ln(p_inf))*y^27+(Complex(126580007/7)*
ln(p_inf)+Complex(6284684176/105))*y^17+(4483892019/35+256488584/7*ln(p_inf))*y
^16+(Complex(-55174784)*ln(p_inf)+Complex(-21496587209/105))*y^15+(-5245475392/
21-63104000*ln(p_inf))*y^14+(Complex(3517106897/15)+Complex(55174784)*ln(p_inf)
)*y^13+(Complex(-1186)*ln(p_inf)+Complex(-37099/14))*y^21+(6866789/15+156088*ln
(p_inf))*y^20+(Complex(-9965205/7)*ln(p_inf)+Complex(-30070611/7))*y^19-(
Complex(-1)-40/7*y+Complex(1)*y^26+Complex(-1822/7)*y^22+Complex(-1186)*y^20+
Complex(1186)*y^6+Complex(1822/7)*y^4+Complex(-27/7)*y^2+Complex(-9965205/7)*y^
18+Complex(126580007/7)*y^16+Complex(-55174784)*y^14+Complex(55174784)*y^12+
Complex(-126580007/7)*y^10+Complex(9965205/7)*y^8+Complex(27/7)*y^24+256488584/
7*y^15-40/7*y^25-720/7*y^23-32*y^21+156088*y^19-44317496/7*y^17+256488584/7*y^
11-44317496/7*y^9+156088*y^7-32*y^5-720/7*y^3-63104000*y^13)*y*ln(b))*y*ln(y)^2
+(-1339/420*(y^2+1)*(-350/1339+Complex(358486/1339)*y^5+Complex(32720/1339)*y^3
+Complex(10374515/13)*y^17+Complex(-7655682680/1339)*y^15+Complex(13902004820/
1339)*y^13+Complex(-7655682680/1339)*y^11+Complex(10374515/13)*y^9+Complex(-\
7279960/1339)*y^7+Complex(32720/1339)*y^23+Complex(358486/1339)*y^21+Complex(-\
7279960/1339)*y^19+Complex(1)*y^25-923274320/103*y^14+3498488462/1339*y^16-\
183180190/1339*y^18-2800/1339*y^22-1375232/1339*y^20+350/1339*y^26+5170/1339*y^
24+Complex(1)*y+923274320/103*y^12-3498488462/1339*y^10+183180190/1339*y^8+
1375232/1339*y^6+2800/1339*y^4-5170/1339*y^2)*y*ln(2)+1339/420*(-350/1339+
Complex(358486/1339)*y^5+Complex(32720/1339)*y^3+Complex(10374515/13)*y^17+
Complex(-7655682680/1339)*y^15+Complex(13902004820/1339)*y^13+Complex(-\
7655682680/1339)*y^11+Complex(10374515/13)*y^9+Complex(-7279960/1339)*y^7+
Complex(32720/1339)*y^23+Complex(358486/1339)*y^21+Complex(-7279960/1339)*y^19+
Complex(1)*y^25-923274320/103*y^14+3498488462/1339*y^16-183180190/1339*y^18-\
2800/1339*y^22-1375232/1339*y^20+350/1339*y^26+5170/1339*y^24+Complex(1)*y+
923274320/103*y^12-3498488462/1339*y^10+183180190/1339*y^8+1375232/1339*y^6+
2800/1339*y^4-5170/1339*y^2)*(y^2+1)*y*ln(b)+(-78044/3*Pi^2-3734174323/2520-\
30759237/70*ln(p_inf))*y^9+(Complex(-27587392/3)*Pi^2+Complex(-17817875063/720)
+Complex(-104105369/7)*ln(p_inf))*y^14+(-11327584489/280-1417346283/70*ln(p_inf
)-128244292/21*Pi^2)*y^13+(Complex(175729971673/5040)+Complex(126580007/42)*Pi^
2+Complex(439140509/28)*ln(p_inf))*y^12+(Complex(27587392/3)*Pi^2+Complex(-\
24584868073/720)+Complex(-104105369/7)*ln(p_inf))*y^16+(Complex(-89651/5040)+
Complex(1/6)*Pi^2+Complex(-1339/420)*ln(p_inf))*y^2+(-11/56+5/6*ln(p_inf))*y+(-\
151/56-5/6*ln(p_inf))*y^29+(Complex(3403/1008)+Complex(-1/6)*Pi^2+Complex(-1339
/420)*ln(p_inf))*y^28+(-3202/63-92/7*ln(p_inf)+20/21*Pi^2)*y^27+(Complex(-9115/
112)+Complex(-9/14)*Pi^2+Complex(-11353/140)*ln(p_inf))*y^26+(-174925/504-79/14
*ln(p_inf)+120/7*Pi^2)*y^25+(Complex(-92509/48)+Complex(911/21)*Pi^2+Complex(-\
65201/70)*ln(p_inf))*y^24+(84717/70+114836/35*ln(p_inf)+16/3*Pi^2)*y^23+(
Complex(421507/48)+Complex(593/3)*Pi^2+Complex(164797/10)*ln(p_inf))*y^22+(
486560267/840+30759237/70*ln(p_inf)-78044/3*Pi^2)*y^21+(Complex(3321735/14)*Pi^
2+Complex(-3923217199/1008)+Complex(-212259017/84)*ln(p_inf))*y^20+(22158748/21
*Pi^2-4209124103/315-828827068/105*ln(p_inf))*y^19+(Complex(-126580007/42)*Pi^2
+Complex(48264339121/1680)+Complex(439140509/28)*ln(p_inf))*y^18+(-128244292/21
*Pi^2+14542659781/360+1417346283/70*ln(p_inf))*y^17+(Complex(70972627/720)+
Complex(-593/3)*Pi^2+Complex(164797/10)*ln(p_inf))*y^8+(16/3*Pi^2-10784899/630-\
114836/35*ln(p_inf))*y^7+(Complex(-5201723/5040)+Complex(-911/21)*Pi^2+Complex(
-65201/70)*ln(p_inf))*y^6+(120/7*Pi^2-426593/504+79/14*ln(p_inf))*y^5+(Complex(
-411511/1680)+Complex(9/14)*Pi^2+Complex(-11353/140)*ln(p_inf))*y^4+(20/21*Pi^2
-271/9+92/7*ln(p_inf))*y^3+(22158748/21*Pi^2+2043708638/105+828827068/105*ln(
p_inf))*y^11+(Complex(-1017164779/144)+Complex(-3321735/14)*Pi^2+Complex(-\
212259017/84)*ln(p_inf))*y^10+(31552000/3*Pi^2-444071777/63)*y^15+Complex(25/48
)*y^30+Complex(-25/48))*ln(y)+25/48*(Complex(-1)-486/175*y+Complex(586144/525)*
y^6+Complex(-313388/2625)*y^4+Complex(-6869/375)*y^2+Complex(-2943027/35)*y^18+
Complex(1687345081/525)*y^16+Complex(-2141413396/175)*y^14+Complex(2141413396/
175)*y^12+Complex(-1687345081/525)*y^10+Complex(2943027/35)*y^8+Complex(6869/
375)*y^24+Complex(313388/2625)*y^22+Complex(-586144/525)*y^20+Complex(1)*y^26+
188721776/25*y^15-486/175*y^25-37876/525*y^23-524308/525*y^21-34657324/2625*y^
19-734185778/875*y^17+188721776/25*y^11-734185778/875*y^9-34657324/2625*y^7-\
524308/525*y^5-37876/525*y^3-7515731512/525*y^13)*(y^2+1)^2*ln(2)-25/48*(
Complex(-1)-486/175*y+Complex(586144/525)*y^6+Complex(-313388/2625)*y^4+
Complex(-6869/375)*y^2+Complex(-2943027/35)*y^18+Complex(1687345081/525)*y^16+
Complex(-2141413396/175)*y^14+Complex(2141413396/175)*y^12+Complex(-1687345081/
525)*y^10+Complex(2943027/35)*y^8+Complex(6869/375)*y^24+Complex(313388/2625)*y
^22+Complex(-586144/525)*y^20+Complex(1)*y^26+188721776/25*y^15-486/175*y^25-\
37876/525*y^23-524308/525*y^21-34657324/2625*y^19-734185778/875*y^17+188721776/
25*y^11-734185778/875*y^9-34657324/2625*y^7-524308/525*y^5-37876/525*y^3-\
7515731512/525*y^13)*(y^2+1)^2*ln(b)+y^2*(Complex(-1)-40/7*y+Complex(1)*y^26+
Complex(-1822/7)*y^22+Complex(-1186)*y^20+Complex(1186)*y^6+Complex(1822/7)*y^4
+Complex(-27/7)*y^2+Complex(-9965205/7)*y^18+Complex(126580007/7)*y^16+Complex(
-55174784)*y^14+Complex(55174784)*y^12+Complex(-126580007/7)*y^10+Complex(
9965205/7)*y^8+Complex(27/7)*y^24+256488584/7*y^15-40/7*y^25-720/7*y^23-32*y^21
+156088*y^19-44317496/7*y^17+256488584/7*y^11-44317496/7*y^9+156088*y^7-32*y^5-\
720/7*y^3-63104000*y^13)*Zeta(3)+25/48*(y^2+1)*(Complex(-1)-9/5*y^29+(-671312/
1575-39334/525*ln(p_inf)-2068/525*Pi^2)*y^25+(Complex(-2752123/2625)+Complex(-\
13088/525)*Pi^2+Complex(361471/2625)*ln(p_inf))*y^24+(-4968529/1575-80312/75*ln
(p_inf)+32/15*Pi^2)*y^23+(Complex(-893/350)+Complex(1)*ln(p_inf))*y^28+(-61028/
1575-486/175*ln(p_inf)-4/15*Pi^2)*y^27+(Complex(-177082/2625)+Complex(-2678/
2625)*Pi^2+Complex(7244/375)*ln(p_inf))*y^26+(Complex(2911984/525)*Pi^2+
Complex(-1165469449/3150)+Complex(-44731549/525)*ln(p_inf))*y^20+(73272076/525*
Pi^2-6003002531/2625-319602094/375*ln(p_inf))*y^19+(Complex(-427430018/525)*Pi^
2+Complex(300452549/45)+Complex(1643199676/525)*ln(p_inf))*y^18+(-999568132/375
*Pi^2+32103922211/2625+5871076382/875*ln(p_inf))*y^17+(Complex(-135052103/7875)
+Complex(-716972/2625)*Pi^2+Complex(-872444/875)*ln(p_inf))*y^22+(Complex(-\
5560801928/525)*Pi^2+Complex(-2415357718/1575))*y^14+Complex(-1)*ln(p_inf)+(-\
259267366/7875-1775184/125*ln(p_inf)+2750464/2625*Pi^2)*y^21+(Complex(-14459/
1125)+Complex(-2678/2625)*Pi^2+Complex(-7244/375)*ln(p_inf))*y^2+(-1079/175+4/
15*Pi^2-486/175*ln(p_inf))*y+(-32/15*Pi^2-427808/225-80312/75*ln(p_inf))*y^5+(
Complex(781513/15750)+Complex(-13088/525)*Pi^2+Complex(-361471/2625)*ln(p_inf))
*y^4+(2068/525*Pi^2-233761/1575-39334/525*ln(p_inf))*y^3+(Complex(32055997/175)
+Complex(2911984/525)*Pi^2+Complex(44731549/525)*ln(p_inf))*y^8+(-2750464/2625*
Pi^2-195424433/7875-1775184/125*ln(p_inf))*y^7+(Complex(4389933/875)+Complex(-\
716972/2625)*Pi^2+Complex(872444/875)*ln(p_inf))*y^6+(999568132/375*Pi^2+
17138111738/1575+5871076382/875*ln(p_inf))*y^11+(Complex(-2752447232/525)+
Complex(-427430018/525)*Pi^2+Complex(-1643199676/525)*ln(p_inf))*y^10+(-\
73272076/525*Pi^2-12035626958/7875-319602094/375*ln(p_inf))*y^9+(-18260496767/
1575-3552574216/525*ln(p_inf)-4801026464/525*Pi^2)*y^13+(Complex(230168963581/
15750)+Complex(3062273072/525)*Pi^2+Complex(676699301/75)*ln(p_inf))*y^12+(
Complex(3062273072/525)*Pi^2+Complex(-114485910613/7875)+Complex(-676699301/75)
*ln(p_inf))*y^16+(-4984254278/525-3552574216/525*ln(p_inf)+4801026464/525*Pi^2)
*y^15))*mu*y^2/(y^2+1)^17/b^4*p_inf^2;


==> anc/W_even_hered_leq7_meqm7.mpl <==
W_even_hered_y_2_meqm7_fin := -8/15015*Pi^(1/2)*((Complex(1)+18*y+Complex(-156)
*y^2-870*y^3+Complex(3525)*y^4+11124*y^5+Complex(-28672)*y^6-11124*y^7+Complex(
3525)*y^8+870*y^9+Complex(-156)*y^10-18*y^11+Complex(1)*y^12)*ln(y^2+1)+(
Complex(-1/2)*y^12+9*y^11+Complex(78)*y^10-435*y^9+Complex(-3525/2)*y^8+5562*y^
7+Complex(14336)*y^6-5562*y^5+Complex(-3525/2)*y^4+435*y^3+Complex(78)*y^2-9*y+
Complex(-1/2))*ln(2)+(Complex(3525/2)*y^4+Complex(-78)*y^2+Complex(1/2)*y^12+
Complex(-78)*y^10+Complex(3525/2)*y^8+Complex(-14336)*y^6+Complex(1/2)-9*y^11+
435*y^9-5562*y^7+5562*y^5-435*y^3+9*y)*ln(b)+(Complex(-1/2)*y^12+9*y^11+
Complex(78)*y^10-435*y^9+Complex(-3525/2)*y^8+5562*y^7+Complex(14336)*y^6-5562*
y^5+Complex(-3525/2)*y^4+435*y^3+Complex(78)*y^2-9*y+Complex(-1/2))*ln(y)+7/2*y
^13+(Complex(1119/20)+Complex(-1/2)*ln(p_inf))*y^12+(-2093/5+9*ln(p_inf))*y^11+
(Complex(-19327/10)+Complex(78)*ln(p_inf))*y^10+(18158/3-435*ln(p_inf))*y^9+(
Complex(12877)+Complex(-3525/2)*ln(p_inf))*y^8+(-72799/5+5562*ln(p_inf))*y^7+(
Complex(359279/15)+Complex(14336)*ln(p_inf))*y^6+(-86997/10-5562*ln(p_inf))*y^5
+(Complex(-10241/4)+Complex(-3525/2)*ln(p_inf))*y^4+(1747/3+435*ln(p_inf))*y^3+
(Complex(191/2)+Complex(78)*ln(p_inf))*y^2+(-10-9*ln(p_inf))*y+Complex(-1/2)+
Complex(-1/2)*ln(p_inf))*30030^(1/2)*(Complex(1)-y)^14*mu*y^2/(y^2+1)^15/b^2*
p_inf^6;
W_even_hered_y_3_meqm7_fin := 32/15015*Pi^(1/2)*(-7/8*ln(p_inf)+ln(y)*(Complex(
1)+6*y-6*y^27+Complex(-4)*y^26+Complex(-95)*y^24+Complex(-496)*y^22+Complex(
3023119)*y^20+Complex(-70382092)*y^18+Complex(361623503)*y^16+Complex(-\
605976320)*y^14+Complex(361623503)*y^12+Complex(-70382092)*y^10+Complex(3023119
)*y^8+Complex(-496)*y^6+Complex(-95)*y^4+Complex(-4)*y^2+Complex(1)*y^28+
533254532*y^15-46*y^25-116*y^23-231616*y^21+18505190*y^19-186026018*y^17+
186026018*y^11-18505190*y^9+231616*y^7+116*y^5+46*y^3-533254532*y^13)*y*ln(y^2+
1)-7/8-139/40*(35/139-45628360*y^14+3606818493/139*y^16-587543070/139*y^18+
11212/139*y^22+14653265/139*y^20+286/139*y^26-1585/139*y^24+Complex(-1)*y+
Complex(15)*y^25+Complex(5710/139)*y^23+Complex(355722/139)*y^21+Complex(-\
128244435/139)*y^19+Complex(1734960787/139)*y^17+Complex(-5710/139)*y^5+
Complex(-15)*y^3+Complex(-5516615620/139)*y^15+Complex(5516615620/139)*y^13+
Complex(-1734960787/139)*y^11+Complex(128244435/139)*y^9+Complex(-355722/139)*y
^7+Complex(1)*y^27+35/139*y^28+3606818493/139*y^12-587543070/139*y^10+14653265/
139*y^8+11212/139*y^6-1585/139*y^4+286/139*y^2)*(y^2+1)*ln(2)+1/2*(Complex(1)+6
*y-6*y^27+Complex(-4)*y^26+Complex(-95)*y^24+Complex(-496)*y^22+Complex(3023119
)*y^20+Complex(-70382092)*y^18+Complex(361623503)*y^16+Complex(-605976320)*y^14
+Complex(361623503)*y^12+Complex(-70382092)*y^10+Complex(3023119)*y^8+Complex(-\
496)*y^6+Complex(-95)*y^4+Complex(-4)*y^2+Complex(1)*y^28+533254532*y^15-46*y^
25-116*y^23-231616*y^21+18505190*y^19-186026018*y^17+186026018*y^11-18505190*y^
9+231616*y^7+116*y^5+46*y^3-533254532*y^13)*y*polylog(2,-y^2)-1/2*(Complex(1)+6
*y-6*y^27+Complex(-4)*y^26+Complex(-95)*y^24+Complex(-496)*y^22+Complex(3023119
)*y^20+Complex(-70382092)*y^18+Complex(361623503)*y^16+Complex(-605976320)*y^14
+Complex(361623503)*y^12+Complex(-70382092)*y^10+Complex(3023119)*y^8+Complex(-\
496)*y^6+Complex(-95)*y^4+Complex(-4)*y^2+Complex(1)*y^28+533254532*y^15-46*y^
25-116*y^23-231616*y^21+18505190*y^19-186026018*y^17+186026018*y^11-18505190*y^
9+231616*y^7+116*y^5+46*y^3-533254532*y^13)*y*ln(y)^2+(-7/8+7/8*y^30-1/2*(
Complex(1)+6*y-6*y^27+Complex(-4)*y^26+Complex(-95)*y^24+Complex(-496)*y^22+
Complex(3023119)*y^20+Complex(-70382092)*y^18+Complex(361623503)*y^16+Complex(-\
605976320)*y^14+Complex(361623503)*y^12+Complex(-70382092)*y^10+Complex(3023119
)*y^8+Complex(-496)*y^6+Complex(-95)*y^4+Complex(-4)*y^2+Complex(1)*y^28+
533254532*y^15-46*y^25-116*y^23-231616*y^21+18505190*y^19-186026018*y^17+
186026018*y^11-18505190*y^9+231616*y^7+116*y^5+46*y^3-533254532*y^13)*y*ln(2)+(
Complex(-61002623/8)+Complex(-3023119/2)*ln(p_inf))*y^9+(-16652173/24-115808*ln
(p_inf))*y^8+(Complex(248)*ln(p_inf)+Complex(9556))*y^7+(-6137/24-58*ln(p_inf))
*y^6+(Complex(2499/8)+Complex(95/2)*ln(p_inf))*y^5+(-83/120-23*ln(p_inf))*y^4+(
Complex(641/10)+Complex(2)*ln(p_inf))*y^3+(-340111871/8-9252595*ln(p_inf))*y^20
+(Complex(304424459/2)+Complex(35191046)*ln(p_inf))*y^19+(3090486461/8+93013009
*ln(p_inf))*y^18+(Complex(-17554386599/24)+Complex(-361623503/2)*ln(p_inf))*y^
17+(-8500842269/8-266627266*ln(p_inf))*y^16+(Complex(2499/8)+Complex(95/2)*ln(
p_inf))*y^25+(6137/24+58*ln(p_inf))*y^24+(Complex(248)*ln(p_inf)+Complex(9556))
*y^23+(16652173/24+115808*ln(p_inf))*y^22+(Complex(-61002623/8)+Complex(-\
3023119/2)*ln(p_inf))*y^21+(Complex(109/40)+Complex(-1/2)*ln(p_inf))*y^29+(541/
40+3*ln(p_inf))*y^28+(Complex(641/10)+Complex(2)*ln(p_inf))*y^27+(83/120+23*ln(
p_inf))*y^26+(-541/40-3*ln(p_inf))*y^2+(Complex(109/40)+Complex(-1/2)*ln(p_inf)
)*y+(Complex(302988160)*ln(p_inf)+Complex(3605064064/3))*y^15+(8500842269/8+
266627266*ln(p_inf))*y^14+(Complex(-17554386599/24)+Complex(-361623503/2)*ln(
p_inf))*y^13+(-3090486461/8-93013009*ln(p_inf))*y^12+(Complex(304424459/2)+
Complex(35191046)*ln(p_inf))*y^11+(340111871/8+9252595*ln(p_inf))*y^10+1/2*(
Complex(1)+6*y-6*y^27+Complex(-4)*y^26+Complex(-95)*y^24+Complex(-496)*y^22+
Complex(3023119)*y^20+Complex(-70382092)*y^18+Complex(361623503)*y^16+Complex(-\
605976320)*y^14+Complex(361623503)*y^12+Complex(-70382092)*y^10+Complex(3023119
)*y^8+Complex(-496)*y^6+Complex(-95)*y^4+Complex(-4)*y^2+Complex(1)*y^28+
533254532*y^15-46*y^25-116*y^23-231616*y^21+18505190*y^19-186026018*y^17+
186026018*y^11-18505190*y^9+231616*y^7+116*y^5+46*y^3-533254532*y^13)*y*ln(b))*
ln(y)+(Complex(2999/40)+Complex(278/5)*ln(p_inf)+Complex(1/3)*Pi^2)*y^3+(47/20-\
321/40*ln(p_inf)-1/2*Pi^2)*y^2+(Complex(467/80)+Complex(139/40)*ln(p_inf)+
Complex(-1/12)*Pi^2)*y+(Complex(-16151/240)+Complex(1559/8)*ln(p_inf)+Complex(
95/12)*Pi^2)*y^5+(37843/180+1299/40*ln(p_inf)-23/6*Pi^2)*y^4+(-308665879/360-\
14664477/40*ln(p_inf)-57904/3*Pi^2)*y^8+(Complex(2022073/90)+Complex(45179/5)*
ln(p_inf)+Complex(124/3)*Pi^2)*y^7+(-194597/360-9627/40*ln(p_inf)-29/3*Pi^2)*y^
6+(Complex(29913815659/360)+Complex(200839544/5)*ln(p_inf)+Complex(17595523/3)*
Pi^2)*y^11+(5479243729/180+114577961/8*ln(p_inf)+9252595/6*Pi^2)*y^10+(Complex(
-5086460609/720)+Complex(-127888713/40)*ln(p_inf)+Complex(-3023119/12)*Pi^2)*y^
9+(49021454711/360+2735523547/40*ln(p_inf)+133313633/3*Pi^2)*y^14+(Complex(-\
9099893663/48)+Complex(-3781654833/40)*ln(p_inf)+Complex(-361623503/12)*Pi^2)*y
^13+(-27584384587/180-3019275423/40*ln(p_inf)-93013009/6*Pi^2)*y^12+(-\
27584384587/180-3019275423/40*ln(p_inf)+93013009/6*Pi^2)*y^18+(Complex(
9099893663/48)+Complex(-361623503/12)*Pi^2+Complex(3781654833/40)*ln(p_inf))*y^
17+(49021454711/360+2735523547/40*ln(p_inf)-133313633/3*Pi^2)*y^16+(Complex(
5086460609/720)+Complex(-3023119/12)*Pi^2+Complex(127888713/40)*ln(p_inf))*y^21
+(5479243729/180+114577961/8*ln(p_inf)-9252595/6*Pi^2)*y^20+(Complex(-\
29913815659/360)+Complex(17595523/3)*Pi^2+Complex(-200839544/5)*ln(p_inf))*y^19
+(Complex(-2022073/90)+Complex(124/3)*Pi^2+Complex(-45179/5)*ln(p_inf))*y^23+(-\
308665879/360-14664477/40*ln(p_inf)+57904/3*Pi^2)*y^22+(37843/180+1299/40*ln(
p_inf)+23/6*Pi^2)*y^26+(Complex(16151/240)+Complex(95/12)*Pi^2+Complex(-1559/8)
*ln(p_inf))*y^25+(-194597/360-9627/40*ln(p_inf)+29/3*Pi^2)*y^24+(Complex(-467/
80)+Complex(-1/12)*Pi^2+Complex(-139/40)*ln(p_inf))*y^29+(47/20-321/40*ln(p_inf
)+1/2*Pi^2)*y^28+(Complex(-2999/40)+Complex(1/3)*Pi^2+Complex(-278/5)*ln(p_inf)
)*y^27+(-7/8-7/8*ln(p_inf))*y^30+Complex(151494080/3)*Pi^2*y^15+139/40*(y^2+1)*
(35/139-45628360*y^14+3606818493/139*y^16-587543070/139*y^18+11212/139*y^22+
14653265/139*y^20+286/139*y^26-1585/139*y^24+Complex(-1)*y+Complex(15)*y^25+
Complex(5710/139)*y^23+Complex(355722/139)*y^21+Complex(-128244435/139)*y^19+
Complex(1734960787/139)*y^17+Complex(-5710/139)*y^5+Complex(-15)*y^3+Complex(-\
5516615620/139)*y^15+Complex(5516615620/139)*y^13+Complex(-1734960787/139)*y^11
+Complex(128244435/139)*y^9+Complex(-355722/139)*y^7+Complex(1)*y^27+35/139*y^
28+3606818493/139*y^12-587543070/139*y^10+14653265/139*y^8+11212/139*y^6-1585/
139*y^4+286/139*y^2)*ln(b))*30030^(1/2)*mu*y^2/(y^2+1)^17/b^3*p_inf^4;
W_even_hered_y_4_meqm7_fin := -32/5005*30030^(1/2)*Pi^(1/2)*(y*((Complex(-1)-8*
y-8*y^29-32*y^27+Complex(1)*y^30+Complex(183)*y^4+Complex(17)*y^2+Complex(-17)*
y^28+Complex(-183)*y^26+Complex(-633)*y^24+Complex(11088903)*y^22+Complex(-\
328166311)*y^20+Complex(2300792159)*y^18+Complex(-5724147999)*y^16+Complex(
5724147999)*y^14+Complex(-2300792159)*y^12+Complex(328166311)*y^10+Complex(-\
11088903)*y^8+Complex(633)*y^6-6399054384*y^15+120*y^25-771048*y^23+75873688*y^
21-1003826144*y^19+4084197624*y^17-1003826144*y^11+75873688*y^9-771048*y^7+120*
y^5-32*y^3+4084197624*y^13)*y*ln(y)-397/60*(y^2+1)*(-70/397+177065296154/397*y^
14-177065296154/397*y^16+65966840662/397*y^18+150895882/397*y^22-7742992470/397
*y^20-16598/397*y^26+133226/397*y^24+70/397*y^30+Complex(1)*y+Complex(
26655265206/397)*y^11+Complex(-1479332771/397)*y^9+Complex(3068668/397)*y^7+
Complex(-14425/397)*y^5+Complex(6474/397)*y^3+Complex(6474/397)*y^27+Complex(-\
14425/397)*y^25+Complex(3068668/397)*y^23+Complex(-1479332771/397)*y^21+
Complex(26655265206/397)*y^19+Complex(-122945959313/397)*y^17+Complex(
199684457480/397)*y^15+Complex(-122945959313/397)*y^13+Complex(1)*y^29+214/397*
y^28-65966840662/397*y^12+7742992470/397*y^10-150895882/397*y^8-133226/397*y^6+
16598/397*y^4-214/397*y^2))*polylog(2,-y^2)-(Complex(-1)-8*y-8*y^29-32*y^27+
Complex(1)*y^30+Complex(183)*y^4+Complex(17)*y^2+Complex(-17)*y^28+Complex(-183
)*y^26+Complex(-633)*y^24+Complex(11088903)*y^22+Complex(-328166311)*y^20+
Complex(2300792159)*y^18+Complex(-5724147999)*y^16+Complex(5724147999)*y^14+
Complex(-2300792159)*y^12+Complex(328166311)*y^10+Complex(-11088903)*y^8+
Complex(633)*y^6-6399054384*y^15+120*y^25-771048*y^23+75873688*y^21-1003826144*
y^19+4084197624*y^17-1003826144*y^11+75873688*y^9-771048*y^7+120*y^5-32*y^3+
4084197624*y^13)*y^2*polylog(3,-y^2)+((Complex(-1)-8*y-8*y^29-32*y^27+Complex(1
)*y^30+Complex(183)*y^4+Complex(17)*y^2+Complex(-17)*y^28+Complex(-183)*y^26+
Complex(-633)*y^24+Complex(11088903)*y^22+Complex(-328166311)*y^20+Complex(
2300792159)*y^18+Complex(-5724147999)*y^16+Complex(5724147999)*y^14+Complex(-\
2300792159)*y^12+Complex(328166311)*y^10+Complex(-11088903)*y^8+Complex(633)*y^
6-6399054384*y^15+120*y^25-771048*y^23+75873688*y^21-1003826144*y^19+4084197624
*y^17-1003826144*y^11+75873688*y^9-771048*y^7+120*y^5-32*y^3+4084197624*y^13)*y
^2*ln(y)^2-49/24*(Complex(-1)-138/35*y-138/35*y^29-62296/735*y^27+Complex(-\
183133/105)*y^24+Complex(85609093/735)*y^22+Complex(-3159023711/147)*y^20+
Complex(167036443043/735)*y^18+Complex(-481297145681/735)*y^16+Complex(
481297145681/735)*y^14+Complex(-167036443043/735)*y^12+Complex(3159023711/147)*
y^10+Complex(-85609093/735)*y^8+Complex(183133/105)*y^6+Complex(37907/735)*y^4+
Complex(-9131/735)*y^2+Complex(9131/735)*y^28+Complex(1)*y^30+Complex(-37907/
735)*y^26-109405374544/147*y^15-79414/147*y^25+10896488/735*y^23+325661722/105*
y^21-62393572424/735*y^19+326040145322/735*y^17-62393572424/735*y^11+325661722/
105*y^9+10896488/735*y^7-79414/147*y^5-62296/735*y^3+326040145322/735*y^13)*(y^
2+1)^2)*ln(y^2+1)-1/2*(Complex(-1)-8*y-8*y^29-32*y^27+Complex(1)*y^30+Complex(
183)*y^4+Complex(17)*y^2+Complex(-17)*y^28+Complex(-183)*y^26+Complex(-633)*y^
24+Complex(11088903)*y^22+Complex(-328166311)*y^20+Complex(2300792159)*y^18+
Complex(-5724147999)*y^16+Complex(5724147999)*y^14+Complex(-2300792159)*y^12+
Complex(328166311)*y^10+Complex(-11088903)*y^8+Complex(633)*y^6-6399054384*y^15
+120*y^25-771048*y^23+75873688*y^21-1003826144*y^19+4084197624*y^17-1003826144*
y^11+75873688*y^9-771048*y^7+120*y^5-32*y^3+4084197624*y^13)*y^2*ln(y)^3-1/2*y*
((Complex(-1)-8*y-8*y^29-32*y^27+Complex(1)*y^30+Complex(183)*y^4+Complex(17)*y
^2+Complex(-17)*y^28+Complex(-183)*y^26+Complex(-633)*y^24+Complex(11088903)*y^
22+Complex(-328166311)*y^20+Complex(2300792159)*y^18+Complex(-5724147999)*y^16+
Complex(5724147999)*y^14+Complex(-2300792159)*y^12+Complex(328166311)*y^10+
Complex(-11088903)*y^8+Complex(633)*y^6-6399054384*y^15+120*y^25-771048*y^23+
75873688*y^21-1003826144*y^19+4084197624*y^17-1003826144*y^11+75873688*y^9-\
771048*y^7+120*y^5-32*y^3+4084197624*y^13)*y*ln(2)-(Complex(-1)-8*y-8*y^29-32*y
^27+Complex(1)*y^30+Complex(183)*y^4+Complex(17)*y^2+Complex(-17)*y^28+Complex(
-183)*y^26+Complex(-633)*y^24+Complex(11088903)*y^22+Complex(-328166311)*y^20+
Complex(2300792159)*y^18+Complex(-5724147999)*y^16+Complex(5724147999)*y^14+
Complex(-2300792159)*y^12+Complex(328166311)*y^10+Complex(-11088903)*y^8+
Complex(633)*y^6-6399054384*y^15+120*y^25-771048*y^23+75873688*y^21-1003826144*
y^19+4084197624*y^17-1003826144*y^11+75873688*y^9-771048*y^7+120*y^5-32*y^3+
4084197624*y^13)*y*ln(b)-7/3+(Complex(1376/5)+Complex(17)*ln(p_inf))*y^3+(-392/
15-8*ln(p_inf))*y^2+(Complex(57/5)+Complex(-1)*ln(p_inf))*y+(Complex(3086539/30
)+Complex(633)*ln(p_inf))*y^7+(-10024/3+120*ln(p_inf))*y^6+(Complex(4399/30)+
Complex(183)*ln(p_inf))*y^5+(7712/15-32*ln(p_inf))*y^4+(Complex(328166311)*ln(
p_inf)+Complex(1904630031))*y^11+(2451197334/5+75873688*ln(p_inf))*y^10+(
Complex(-413492414/5)+Complex(-11088903)*ln(p_inf))*y^9+(-109389847/15-771048*
ln(p_inf))*y^8+(Complex(744239627281/30)+Complex(5724147999)*ln(p_inf))*y^15+(
282246426278/15+4084197624*ln(p_inf))*y^14+(Complex(-340144427831/30)+Complex(-\
2300792159)*ln(p_inf))*y^13+(-80037863648/15-1003826144*ln(p_inf))*y^12+(
Complex(40642288954/5)+Complex(2300792159)*ln(p_inf))*y^19+(75565732844/5+
4084197624*ln(p_inf))*y^18+(Complex(-333750564557/15)+Complex(-5724147999)*ln(
p_inf))*y^17+(-78640598549/3-6399054384*ln(p_inf))*y^16+(Complex(-6392593699/6)
+Complex(-328166311)*ln(p_inf))*y^21+(-16975313184/5-1003826144*ln(p_inf))*y^20
+(3557543708/15+75873688*ln(p_inf))*y^22+(Complex(-16148/15)+Complex(-633)*ln(
p_inf))*y^25+(-33875293/15-771048*ln(p_inf))*y^24+(Complex(1004690381/30)+
Complex(11088903)*ln(p_inf))*y^23+(Complex(-277/6)+Complex(-17)*ln(p_inf))*y^29
+(-32-32*ln(p_inf))*y^28+(Complex(-1235/3)+Complex(-183)*ln(p_inf))*y^27+(8194/
15+120*ln(p_inf))*y^26+(Complex(11/6)+Complex(1)*ln(p_inf))*y^31+(-50/3-8*ln(
p_inf))*y^30)*ln(y)^2+(-397/60*(y^2+1)*y*(-70/397+177065296154/397*y^14-\
177065296154/397*y^16+65966840662/397*y^18+150895882/397*y^22-7742992470/397*y^
20-16598/397*y^26+133226/397*y^24+70/397*y^30+Complex(1)*y+Complex(26655265206/
397)*y^11+Complex(-1479332771/397)*y^9+Complex(3068668/397)*y^7+Complex(-14425/
397)*y^5+Complex(6474/397)*y^3+Complex(6474/397)*y^27+Complex(-14425/397)*y^25+
Complex(3068668/397)*y^23+Complex(-1479332771/397)*y^21+Complex(26655265206/397
)*y^19+Complex(-122945959313/397)*y^17+Complex(199684457480/397)*y^15+Complex(-\
122945959313/397)*y^13+Complex(1)*y^29+214/397*y^28-65966840662/397*y^12+
7742992470/397*y^10-150895882/397*y^8-133226/397*y^6+16598/397*y^4-214/397*y^2)
*ln(2)+(1066509064*Pi^2-12277040411/20)*y^17+Complex(49/48)*y^34+Complex(-49/48
)+397/60*(-70/397+177065296154/397*y^14-177065296154/397*y^16+65966840662/397*y
^18+150895882/397*y^22-7742992470/397*y^20-16598/397*y^26+133226/397*y^24+70/
397*y^30+Complex(1)*y+Complex(26655265206/397)*y^11+Complex(-1479332771/397)*y^
9+Complex(3068668/397)*y^7+Complex(-14425/397)*y^5+Complex(6474/397)*y^3+
Complex(6474/397)*y^27+Complex(-14425/397)*y^25+Complex(3068668/397)*y^23+
Complex(-1479332771/397)*y^21+Complex(26655265206/397)*y^19+Complex(-\
122945959313/397)*y^17+Complex(199684457480/397)*y^15+Complex(-122945959313/397
)*y^13+Complex(1)*y^29+214/397*y^28-65966840662/397*y^12+7742992470/397*y^10-\
150895882/397*y^8-133226/397*y^6+16598/397*y^4-214/397*y^2)*(y^2+1)*y*ln(b)+(
Complex(-40071603095/36)+Complex(-5035186487/12)*ln(p_inf)+Complex(-328166311/6
)*Pi^2)*y^12+(-37936844/3*Pi^2-21925849007/60-1898024147/15*ln(p_inf))*y^11+(
Complex(165226007992/45)+Complex(96290694107/60)*ln(p_inf)+Complex(2300792159/6
)*Pi^2)*y^14+(214977637243/90+14555962048/15*ln(p_inf)+501913072/3*Pi^2)*y^13+(
Complex(-205055201449/90)+Complex(-25579499389/20)*ln(p_inf)+Complex(-\
1908049333/2)*Pi^2)*y^16+(-699729928697/180-27774613873/15*ln(p_inf)-680699604*
Pi^2)*y^15+(Complex(-567240754217/180)+Complex(1908049333/2)*Pi^2+Complex(-\
25579499389/20)*ln(p_inf))*y^18+(-164094479111/90-14555962048/15*ln(p_inf)+
501913072/3*Pi^2)*y^21+(Complex(193131447631/60)+Complex(96290694107/60)*ln(
p_inf)+Complex(-2300792159/6)*Pi^2)*y^20+(-680699604*Pi^2+721059851447/180+
27774613873/15*ln(p_inf))*y^19+(Complex(12800354533/360)+Complex(1476264103/60)
*ln(p_inf)+Complex(-3696301/2)*Pi^2)*y^24+(36865841107/180+1898024147/15*ln(
p_inf)-37936844/3*Pi^2)*y^23+(Complex(-66296053981/90)+Complex(328166311/6)*Pi^
2+Complex(-5035186487/12)*ln(p_inf))*y^22+(Complex(-3276859/120)+Complex(-\
1018081/20)*ln(p_inf)+Complex(211/2)*Pi^2)*y^26+(-133808579/45-12585759/5*ln(
p_inf)+128508*Pi^2)*y^25+(Complex(-64889/180)+Complex(7951/60)*ln(p_inf)+
Complex(61/2)*Pi^2)*y^28+(1253917/180-9719/5*ln(p_inf)-20*Pi^2)*y^27+(-14263/
180-71/15*ln(p_inf)+4/3*Pi^2)*y^31+(Complex(-9004/45)+Complex(-6871/60)*ln(
p_inf)+Complex(17/6)*Pi^2)*y^30+(5033/90+4096/15*ln(p_inf)+16/3*Pi^2)*y^29+(-\
231/40-7/6*ln(p_inf))*y^33+(Complex(887/720)+Complex(-397/60)*ln(p_inf)+
Complex(-1/6)*Pi^2)*y^32+(Complex(-4063/144)+Complex(-397/60)*ln(p_inf)+
Complex(1/6)*Pi^2)*y^2+(-91/40+7/6*ln(p_inf))*y+(Complex(-26561/180)+Complex(-\
17/6)*Pi^2+Complex(-6871/60)*ln(p_inf))*y^4+(4/3*Pi^2-19783/180+71/15*ln(p_inf)
)*y^3+(Complex(304709/90)+Complex(-61/2)*Pi^2+Complex(7951/60)*ln(p_inf))*y^6+(
16/3*Pi^2-45391/30-4096/15*ln(p_inf))*y^5+(Complex(28425536833/360)+Complex(
1476264103/60)*ln(p_inf)+Complex(3696301/2)*Pi^2)*y^10+(128508*Pi^2+421437074/
45+12585759/5*ln(p_inf))*y^9+(Complex(-30945967/120)+Complex(-1018081/20)*ln(
p_inf)+Complex(-211/2)*Pi^2)*y^8+(-20*Pi^2+3766109/180+9719/5*ln(p_inf))*y^7)*
ln(y)+49/48*(Complex(-1)-138/35*y-138/35*y^29-62296/735*y^27+Complex(-183133/
105)*y^24+Complex(85609093/735)*y^22+Complex(-3159023711/147)*y^20+Complex(
167036443043/735)*y^18+Complex(-481297145681/735)*y^16+Complex(481297145681/735
)*y^14+Complex(-167036443043/735)*y^12+Complex(3159023711/147)*y^10+Complex(-\
85609093/735)*y^8+Complex(183133/105)*y^6+Complex(37907/735)*y^4+Complex(-9131/
735)*y^2+Complex(9131/735)*y^28+Complex(1)*y^30+Complex(-37907/735)*y^26-\
109405374544/147*y^15-79414/147*y^25+10896488/735*y^23+325661722/105*y^21-\
62393572424/735*y^19+326040145322/735*y^17-62393572424/735*y^11+325661722/105*y
^9+10896488/735*y^7-79414/147*y^5-62296/735*y^3+326040145322/735*y^13)*(y^2+1)^
2*ln(2)-49/48*(Complex(-1)-138/35*y-138/35*y^29-62296/735*y^27+Complex(-183133/
105)*y^24+Complex(85609093/735)*y^22+Complex(-3159023711/147)*y^20+Complex(
167036443043/735)*y^18+Complex(-481297145681/735)*y^16+Complex(481297145681/735
)*y^14+Complex(-167036443043/735)*y^12+Complex(3159023711/147)*y^10+Complex(-\
85609093/735)*y^8+Complex(183133/105)*y^6+Complex(37907/735)*y^4+Complex(-9131/
735)*y^2+Complex(9131/735)*y^28+Complex(1)*y^30+Complex(-37907/735)*y^26-\
109405374544/147*y^15-79414/147*y^25+10896488/735*y^23+325661722/105*y^21-\
62393572424/735*y^19+326040145322/735*y^17-62393572424/735*y^11+325661722/105*y
^9+10896488/735*y^7-79414/147*y^5-62296/735*y^3+326040145322/735*y^13)*(y^2+1)^
2*ln(b)+(Complex(-1)-8*y-8*y^29-32*y^27+Complex(1)*y^30+Complex(183)*y^4+
Complex(17)*y^2+Complex(-17)*y^28+Complex(-183)*y^26+Complex(-633)*y^24+
Complex(11088903)*y^22+Complex(-328166311)*y^20+Complex(2300792159)*y^18+
Complex(-5724147999)*y^16+Complex(5724147999)*y^14+Complex(-2300792159)*y^12+
Complex(328166311)*y^10+Complex(-11088903)*y^8+Complex(633)*y^6-6399054384*y^15
+120*y^25-771048*y^23+75873688*y^21-1003826144*y^19+4084197624*y^17-1003826144*
y^11+75873688*y^9-771048*y^7+120*y^5-32*y^3+4084197624*y^13)*y^2*Zeta(3)+49/48*
(Complex(-1)-17/7*y^33+(Complex(-79873782992/147)*Pi^2+Complex(-6831227371/90))
*y^16+(Complex(-1116740047/4410)+Complex(-28109054/245)*ln(p_inf)+Complex(-\
6137336/735)*Pi^2)*y^8+(Complex(-324102105827/882)+Complex(-151241324488/735)*
ln(p_inf)+Complex(-17770176804/245)*Pi^2)*y^12+(-1032398996/49*Pi^2-\
327548416607/2205-12022788074/147*ln(p_inf))*y^11+(Complex(571462792667/735)+
Complex(104753567546/245)*ln(p_inf)+Complex(245891918626/735)*Pi^2)*y^14+(
40304743477/63+87882190966/245*ln(p_inf)+131933681324/735*Pi^2)*y^13+(
354130592308/735*Pi^2-1052789268134/2205-73662242466/245*ln(p_inf))*y^17+(-\
143398138654/245-73662242466/245*ln(p_inf)-354130592308/735*Pi^2)*y^15+(-\
131933681324/735*Pi^2+4880365465/7+87882190966/245*ln(p_inf))*y^19+(Complex(-\
1683572028731/2205)+Complex(245891918626/735)*Pi^2+Complex(-104753567546/245)*
ln(p_inf))*y^18+(Complex(-129323727047/2205)+Complex(422666506/105)*Pi^2+
Complex(-5236503154/245)*ln(p_inf))*y^22+(-429549752531/2205-12022788074/147*ln
(p_inf)+1032398996/49*Pi^2)*y^21+(Complex(1933847981899/4410)+Complex(
151241324488/735)*ln(p_inf)+Complex(-17770176804/245)*Pi^2)*y^20+(Complex(
818138809/1470)+Complex(28109054/245)*ln(p_inf)+Complex(-6137336/735)*Pi^2)*y^
24+(7629131266/735+763509514/245*ln(p_inf)-301791764/735*Pi^2)*y^23+(161467/
2205-153122/245*ln(p_inf)+33196/735*Pi^2)*y^27+(Complex(-14882881/2205)+
Complex(-439946/245)*ln(p_inf)+Complex(5770/147)*Pi^2)*y^26+(194919688/2205+
3499806/245*ln(p_inf)-266452/735*Pi^2)*y^25+(Complex(-93811/735)+Complex(9866/
735)*ln(p_inf)+Complex(-794/735)*Pi^2)*y^30+(-288601/735-65194/735*ln(p_inf)-\
428/735*Pi^2)*y^29+(Complex(-488323/294)+Complex(-9592/245)*ln(p_inf)+Complex(-\
4316/245)*Pi^2)*y^28+(Complex(-2351/490)+Complex(1)*ln(p_inf))*y^32+(-21418/441
-138/35*ln(p_inf)-4/21*Pi^2)*y^31+(Complex(-433/441)+Complex(-9866/735)*ln(
p_inf)+Complex(-794/735)*Pi^2)*y^2+(-257/35+4/21*Pi^2-138/35*ln(p_inf))*y+(
Complex(2966693/735)+Complex(5770/147)*Pi^2+Complex(439946/245)*ln(p_inf))*y^6+
(-33196/735*Pi^2-119001/245-153122/245*ln(p_inf))*y^5+(Complex(102047/294)+
Complex(-4316/245)*Pi^2+Complex(9592/245)*ln(p_inf))*y^4+(428/735*Pi^2-307423/
2205-65194/735*ln(p_inf))*y^3+(266452/735*Pi^2+12110102/315+3499806/245*ln(
p_inf))*y^7+(Complex(5898881887/147)+Complex(5236503154/245)*ln(p_inf)+Complex(
422666506/105)*Pi^2)*y^10+(301791764/735*Pi^2+13635406088/2205+763509514/245*ln
(p_inf))*y^9+Complex(-1)*ln(p_inf))*(y^2+1))*mu*y^2/(y^2+1)^19/b^4*p_inf^2;


==> anc/W_even_inst_leq2_meq0.mpl <==
W_even_inst_y_0_meq0_fin := -1/15*mu*Pi^(1/2)*30^(1/2)*p_inf^2+1/42*mu*Pi^(1/2)
*30^(1/2)*p_inf^4-1/72*mu*Pi^(1/2)*30^(1/2)*p_inf^6+5/528*mu*Pi^(1/2)*30^(1/2)*
p_inf^8-35/4992*mu*Pi^(1/2)*30^(1/2)*p_inf^10+7/1280*mu*Pi^(1/2)*30^(1/2)*p_inf
^12-77/17408*mu*Pi^(1/2)*30^(1/2)*p_inf^14+143/38912*mu*Pi^(1/2)*30^(1/2)*p_inf
^16;
W_even_inst_y_1_meq0_fin := -2/15*y*Pi^(1/2)*mu*30^(1/2)/(y^2+1)/b+1/105*y*Pi^(
1/2)*mu*30^(1/2)*(33*y^4+274*y^2+33)/(y^2+1)^3/b*p_inf^2-1/1260*y*Pi^(1/2)*mu*
30^(1/2)*(155*y^8+1372*y^6+5906*y^4+1372*y^2+155)/(y^2+1)^5/b*p_inf^4+1/27720*y
*Pi^(1/2)*mu*30^(1/2)*(2065*y^12+21286*y^10+108111*y^8+408820*y^6+108111*y^4+
21286*y^2+2065)/(y^2+1)^7/b*p_inf^6-1/2882880*y*Pi^(1/2)*mu*30^(1/2)*(149625*y^
16+1908264*y^14+2580892*y^12+100938392*y^10+48777814*y^8+100938392*y^6+2580892*
y^4+1908264*y^2+149625)/(y^2+1)^9/b*p_inf^8+1/5765760*y*Pi^(1/2)*mu*30^(1/2)*(
224763*y^20+3679902*y^18-21397825*y^16+350074920*y^14+165856070*y^12+1001120372
*y^10+165856070*y^8+350074920*y^6-21397825*y^4+3679902*y^2+224763)/(y^2+1)^11/b
*p_inf^10-1/392071680*y*Pi^(1/2)*mu*30^(1/2)*(12045033*y^24+256811292*y^22-\
3778066238*y^20+35876805932*y^18+8240345287*y^16+200859903416*y^14+47227481884*
y^12+200859903416*y^10+8240345287*y^8+35876805932*y^6-3778066238*y^4+256811292*
y^2+12045033)/(y^2+1)^13/b*p_inf^12+1/14898723840*y*Pi^(1/2)*mu*30^(1/2)*(
373107735*y^28+10345441122*y^26-248965262851*y^24+1897024234132*y^22-\
459159709569*y^20+17407895407934*y^18+3908711008621*y^16+34227257610648*y^14+
3908711008621*y^12+17407895407934*y^10-459159709569*y^8+1897024234132*y^6-\
248965262851*y^4+10345441122*y^2+373107735)/(y^2+1)^15/b*p_inf^14;
W_even_inst_y_2_meq0_fin := 4/15*mu*Pi^(1/2)*y^2*(ln(y)*y^2-y^2-ln(y)-1)/(y^2+1
)^3*30^(1/2)/b^2/p_inf^2-2/105*mu*Pi^(1/2)*y^2*30^(1/2)*(61*y^6*ln(y)-9*y^6+685
*ln(y)*y^4-651*y^4-685*ln(y)*y^2-651*y^2-61*ln(y)-9)/(y^2+1)^5/b^2-2/45*(24*ln(
2)-17)*y^2*Pi^(1/2)*mu/(y^2+1)^3*(y^2-1)*30^(1/2)/b^2*p_inf+1/1890*mu*Pi^(1/2)*
y^2*30^(1/2)*(2841*y^10*ln(y)+1901*y^10+60219*y^8*ln(y)-7611*y^8+109458*y^6*ln(
y)-84418*y^6-109458*ln(y)*y^4-84418*y^4-60219*ln(y)*y^2-7611*y^2-2841*ln(y)+
1901)/(y^2+1)^7/b^2*p_inf^2+8/315*(24*ln(2)-17)*y^2*Pi^(1/2)*mu*(y^2-1)*30^(1/2
)*(5*y^4+88*y^2+5)/(y^2+1)^5/b^2*p_inf^3+1/207900*(-mu*y^2*(133275*y^14+2555655
*y^12+21441315*y^10+43278135*y^8-43278135*y^6-21441315*y^4-2555655*y^2-133275)*
ln(y)-mu*y^2*(61503*y^14-3513171*y^12-1309921*y^10-10192587*y^8-10192587*y^6-\
1309921*y^4-3513171*y^2+61503))*30^(1/2)*Pi^(1/2)/(y^2+1)^9/b^2*p_inf^4-4/945*(
24*ln(2)-17)*y^2*Pi^(1/2)*mu*(y^2-1)*30^(1/2)*(26*y^8+479*y^6+1991*y^4+479*y^2+
26)/(y^2+1)^7/b^2*p_inf^5+1/151351200*(mu*y^2*(60810225*y^18+1232585655*y^16+
6703252500*y^14+126109213020*y^12-22546732530*y^10+22546732530*y^8-126109213020
*y^6-6703252500*y^4-1232585655*y^2-60810225)*ln(y)+mu*y^2*(12772867*y^18-\
3747857261*y^16+1321565300*y^14-29954579884*y^12+20302945698*y^10+20302945698*y
^8-29954579884*y^6+1321565300*y^4-3747857261*y^2+12772867))*30^(1/2)*Pi^(1/2)/(
y^2+1)^11/b^2*p_inf^6+16/10395*(24*ln(2)-17)*y^2*Pi^(1/2)*mu*(y^2-1)*30^(1/2)*(
64*y^12+1269*y^10+7615*y^8+25455*y^6+7615*y^4+1269*y^2+64)/(y^2+1)^9/b^2*p_inf^
7+1/302702400*(-mu*y^2*(86442615*y^22+2125341855*y^20-22442429835*y^18+
566299096125*y^16-117857032650*y^14+930612462150*y^12-930612462150*y^10+
117857032650*y^8-566299096125*y^6+22442429835*y^4-2125341855*y^2-86442615)*ln(y
)-mu*y^2*(-12443511*y^22-9481454901*y^20+10802084311*y^18-221359966995*y^16+
182046238266*y^14+174499435438*y^12+174499435438*y^10+182046238266*y^8-\
221359966995*y^6+10802084311*y^4-9481454901*y^2-12443511))*30^(1/2)*Pi^(1/2)/(y
^2+1)^13/b^2*p_inf^8-4/135135*(24*ln(2)-17)*y^2*Pi^(1/2)*mu*(y^2-1)*30^(1/2)*(
3040*y^16+66551*y^14+324121*y^12+3956575*y^10+2067359*y^8+3956575*y^6+324121*y^
4+66551*y^2+3040)/(y^2+1)^11/b^2*p_inf^9+1/20583763200*(mu*y^2*(4474344105*y^26
+145941649875*y^24-4946219998650*y^22+69925887056970*y^20-39607513000965*y^18+
276598212812145*y^16-179092593657180*y^14+179092593657180*y^12-276598212812145*
y^10+39607513000965*y^8-69925887056970*y^6+4946219998650*y^4-145941649875*y^2-\
4474344105)*ln(y)+mu*y^2*(-2719715423*y^26-762441965911*y^24+1675975669106*y^22
-37834855158702*y^20+31834102579863*y^18-5693456937025*y^16+105781737663900*y^
14+105781737663900*y^12-5693456937025*y^10+31834102579863*y^8-37834855158702*y^
6+1675975669106*y^4-762441965911*y^2-2719715423))*30^(1/2)*Pi^(1/2)/(y^2+1)^15/
b^2*p_inf^10+8/135135*(24*ln(2)-17)*y^2*Pi^(1/2)*mu*(y^2-1)*30^(1/2)*(1408*y^20
+34693*y^18+29824*y^16+4096174*y^14+2294722*y^12+11636174*y^10+2294722*y^8+
4096174*y^6+29824*y^4+34693*y^2+1408)/(y^2+1)^13/b^2*p_inf^11+1/782183001600*(-
mu*y^2*(135295675515*y^30+6060017874015*y^28-350329800150225*y^26+
4293038449983675*y^24-4786505716247745*y^22+30573730721716035*y^20-\
20357537836763085*y^18+44300927198355135*y^16-44300927198355135*y^14+
20357537836763085*y^12-30573730721716035*y^10+4786505716247745*y^8-\
4293038449983675*y^6+350329800150225*y^4-6060017874015*y^2-135295675515)*ln(y)-
mu*y^2*(-159786053789*y^30-32921355532103*y^28+116030888782151*y^26-\
2885590988977491*y^24+2630054545237399*y^22-5582177805501979*y^20+
14742118609360091*y^18+13551871735349145*y^16+13551871735349145*y^14+
14742118609360091*y^12-5582177805501979*y^10+2630054545237399*y^8-\
2885590988977491*y^6+116030888782151*y^4-32921355532103*y^2-159786053789))*30^(
1/2)*Pi^(1/2)/(y^2+1)^17/b^2*p_inf^12;
W_even_inst_y_3_meq0_fin := -8/15*30^(1/2)*Pi^(1/2)*mu*((y^4-4*y^2+1)*ln(y)^2+(
-3*y^4+3)*ln(y)+1/2*(y^2+1)^2)*y^3/(y^2+1)^5/b^3/p_inf^4+356/105*y^3*mu*30^(1/2
)*((y^8+1070/89*y^6-4278/89*y^4+1070/89*y^2+1)*ln(y)^2+(-163/89*y^8-3446/89*y^6
+3446/89*y^2+163/89)*ln(y)-91/178*(y^4-130/7*y^2+1)*(y^2+1)^2)*Pi^(1/2)/(y^2+1)
^7/b^3/p_inf^2+4/45*y^3*(2*ln(y)*y^4-3*y^4-8*ln(y)*y^2+2*ln(y)+3)*mu*(24*ln(2)-\
17)*Pi^(1/2)/(y^2+1)^5*30^(1/2)/b^3/p_inf-2*y^2*mu*30^(1/2)*Pi^(1/2)*((y-1)*(y+
1)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+2411/630*y*((y^12+64416/2411*y^10-34035/2411
*y^8-435120/2411*y^6-34035/2411*y^4+64416/2411*y^2+1)*ln(y)^2+(-4727/7233*y^12-\
121236/2411*y^10-359265/2411*y^8+359265/2411*y^4+121236/2411*y^2+4727/7233)*ln(
y)-17207/14466*(y^2+1)^2*(y^8+10668/17207*y^6-273478/17207*y^4+10668/17207*y^2+
1)))/(y^2+1)^9/b^3-8/315*y^3*mu*(24*ln(2)-17)*Pi^(1/2)*30^(1/2)*(34*y^8*ln(y)-\
25*y^8+556*y^6*ln(y)-830*y^6-2076*ln(y)*y^4+556*ln(y)*y^2+830*y^2+34*ln(y)+25)/
(y^2+1)^7/b^3*p_inf-3424/1575*y^2*mu*(-7425/3424*(y-1)*(y^4+230/11*y^2+1)*(y^2+
1)^6*(y+1)*arctan(1/2*(y^2-1)/y)+y*((y^4-4*y^2+1)*(y^2+1)^6*ln(y^2+1)+420/107*(
y^4-4*y^2+1)*(y^2+1)^6*ln(2)^2-595/107*(y^4-4*y^2+1)*(y^2+1)^6*ln(2)+(-252765/
75328+18905405/37664*y^6-4106385/9416*y^4-4673565/37664*y^2-4106385/9416*y^12+
18905405/37664*y^10-252765/75328*y^16-4673565/37664*y^14+134345125/37664*y^8)*
ln(y)^2-427135/225984*(y^2+1)*(y^14-42867509/427135*y^12-24919317/85427*y^10-\
60650097/85427*y^8+58390257/85427*y^6+120528873/427135*y^4+43319477/427135*y^2+
24833/427135)*ln(y)+(y^2+1)^2*((y^4-4*y^2+1)*(y^2+1)^4*ln(b)-201594091/47456640
*y^12-7397283/75328*y^10+914909491/5272960*y^8+1888811809/11864160*y^6+
914909491/5272960*y^4-7397283/75328*y^2-201594091/47456640)))*30^(1/2)*Pi^(1/2)
/(y^2+1)^11/b^3*p_inf^2+2/2835*y^3*mu*(24*ln(2)-17)*Pi^(1/2)*30^(1/2)*(2064*y^
12*ln(y)-257*y^12+62928*y^10*ln(y)-45108*y^10-3384*y^8*ln(y)-180585*y^8-493056*
y^6*ln(y)-3384*ln(y)*y^4+180585*y^4+62928*ln(y)*y^2+45108*y^2+2064*ln(y)+257)/(
y^2+1)^9/b^3*p_inf^3+80464/11025*y^2*mu*(-81375/321856*(y-1)*(y^2+1)^6*(y+1)*(y
^8+2876/155*y^6+22802/155*y^4+2876/155*y^2+1)*arctan(1/2*(y^2-1)/y)+y*((y^8+
1154/47*y^6-4026/47*y^4+1154/47*y^2+1)*(y^2+1)^6*ln(y^2+1)+420/107*(y^8+1154/47
*y^6-4026/47*y^4+1154/47*y^2+1)*(y^2+1)^6*ln(2)^2-595/107*(y^8+1154/47*y^6-4026
/47*y^4+1154/47*y^2+1)*(y^2+1)^6*ln(2)+(-84952875/184101632-84952875/184101632*
y^20-677903835/46025408*y^18-13680372895/11506352*y^6-29532774495/184101632*y^4
-677903835/46025408*y^2+21644519855/8368256*y^12+35842393335/23012704*y^10-\
29532774495/184101632*y^16-13680372895/11506352*y^14+21644519855/8368256*y^8)*
ln(y)^2-45644431/50209536*(y^2+1)*(y^18-3715165851/71726963*y^16+109397943684/
502088741*y^14-724251201172/502088741*y^12+539941937286/502088741*y^10-\
1072692889734/502088741*y^8+560533928596/502088741*y^6-1170689220/10246709*y^4+
58650905661/502088741*y^2+54774641/45644431)*ln(y)+((y^8+1154/47*y^6-4026/47*y^
4+1154/47*y^2+1)*(y^2+1)^4*ln(b)-4012488283/1083962880*y^16-2515695191441/
14498003520*y^14-2033171285447/28996007040*y^12+777560827403/1318000320*y^10+
24897624804961/11598402816*y^8+777560827403/1318000320*y^6-2033171285447/
28996007040*y^4-2515695191441/14498003520*y^2-4012488283/1083962880)*(y^2+1)^2)
)*30^(1/2)*Pi^(1/2)/(y^2+1)^13/b^3*p_inf^4-4/155925*y^3*mu*(24*ln(2)-17)*Pi^(1/
2)*30^(1/2)*(49680*y^16*ln(y)-7919*y^16+1514160*y^14*ln(y)-1854142*y^14+7556760
*y^12*ln(y)-3082562*y^12-993120*y^10*ln(y)-14280174*y^10-68754000*y^8*ln(y)-\
993120*y^6*ln(y)+14280174*y^6+7556760*ln(y)*y^4+3082562*y^4+1514160*ln(y)*y^2+
1854142*y^2+49680*ln(y)+7919)/(y^2+1)^11/b^3*p_inf^5-307732/33075*y^2*mu*(-\
3252375/27080416*(y-1)*(y^12+39078/2065*y^10+345487/2065*y^8+2234228/2065*y^6+
345487/2065*y^4+39078/2065*y^2+1)*(y^2+1)^6*(y+1)*arctan(1/2*(y^2-1)/y)+((y^2+1
)^6*(y^12+19488/719*y^10+26121/719*y^8-228336/719*y^6+26121/719*y^4+19488/719*y
^2+1)*ln(y^2+1)+420/107*(y^2+1)^6*(y^12+19488/719*y^10+26121/719*y^8-228336/719
*y^6+26121/719*y^4+19488/719*y^2+1)*ln(2)^2-595/107*(y^2+1)^6*(y^12+19488/719*y
^10+26121/719*y^8-228336/719*y^6+26121/719*y^4+19488/719*y^2+1)*ln(2)+(-\
329683515/1408181632*y^24-5564065185/704090816*y^22-329683515/1408181632+
19770155055/704090816*y^20-2186212090125/704090816*y^18-2186212090125/704090816
*y^6+19770155055/704090816*y^4-5564065185/704090816*y^2+4707018344385/352045408
*y^12-362008073385/352045408*y^10+6025417040475/1408181632*y^16-362008073385/
352045408*y^14+6025417040475/1408181632*y^8)*ln(y)^2-1155794031/1408181632*(y^2
+1)*(y^22-2896243589/55037811*y^20+37770834985/55037811*y^18-566347589645/
165113433*y^16+1062446747690/165113433*y^14-1607304797798/165113433*y^12+
614667968614/165113433*y^10-10006222420774/1155794031*y^8+4373134833499/
1155794031*y^6-281028545629/1155794031*y^4+151238519017/1155794031*y^2+
1660569233/1155794031)*ln(y)+((y^2+1)^4*(y^12+19488/719*y^10+26121/719*y^8-\
228336/719*y^6+26121/719*y^4+19488/719*y^2+1)*ln(b)-3258509729957/887154428160*
y^20-16705975585517/88715442816*y^18-1052940163375/1792231168*y^16-\
17168612847215/22178860704*y^14+74073152044129/12673634688*y^12+63677631805529/
10561362240*y^10+74073152044129/12673634688*y^8-17168612847215/22178860704*y^6-\
1052940163375/1792231168*y^4-16705975585517/88715442816*y^2-3258509729957/
887154428160)*(y^2+1)^2)*y)*30^(1/2)*Pi^(1/2)/(y^2+1)^15/b^3*p_inf^6+1/14189175
*(y^3*mu*(24*ln(2)-17)*(16289280*y^20+516307680*y^18+2864841840*y^16+
30800461440*y^14-76273804320*y^12-12622740480*y^10-76273804320*y^8+30800461440*
y^6+2864841840*y^4+516307680*y^2+16289280)*ln(y)+mu*y^3*(24*ln(2)-17)*(-3575711
*y^20-938202332*y^18+292342389*y^16-17882145056*y^14+8822787988*y^12-8822787988
*y^8+17882145056*y^6-292342389*y^4+938202332*y^2+3575711))*30^(1/2)*Pi^(1/2)/(y
^2+1)^13/b^3*p_inf^7+425218/40425*y^2*mu*30^(1/2)*(-26184375/353781376*(y-1)*(y
^2+1)^6*(y+1)*(y^16+370088/16625*y^14-12388708/149625*y^12+14680632/3325*y^10-\
10693546/149625*y^8+14680632/3325*y^6-12388708/149625*y^4+370088/16625*y^2+1)*
arctan(1/2*(y^2-1)/y)+y*((y^2+1)^6*(y^16+57542/1987*y^14+234232/1987*y^12+
2271178/17883*y^10-27784870/17883*y^8+2271178/17883*y^6+234232/1987*y^4+57542/
1987*y^2+1)*ln(y^2+1)+420/107*(y^2+1)^6*(y^16+57542/1987*y^14+234232/1987*y^12+
2271178/17883*y^10-27784870/17883*y^8+2271178/17883*y^6+234232/1987*y^4+57542/
1987*y^2+1)*ln(2)^2-595/107*(y^2+1)^6*(y^16+57542/1987*y^14+234232/1987*y^12+
2271178/17883*y^10-27784870/17883*y^8+2271178/17883*y^6+234232/1987*y^4+57542/
1987*y^2+1)*ln(2)+(3131792306965/12028566784*y^24-6806370563965/1127678136*y^22
-1803393305/12028566784+358558131847685/36085700352*y^20-72303137027905/
4510712544*y^18-6806370563965/1127678136*y^6+3131792306965/12028566784*y^4-\
9580187645/1503570848*y^2+1504331544475655/36085700352*y^12-72303137027905/
4510712544*y^10+1504331544475655/36085700352*y^16-5713154603765/563839068*y^14+
358558131847685/36085700352*y^8-1803393305/12028566784*y^28-9580187645/
1503570848*y^26)*ln(y)^2-83202495473/108257101056*(y^26-4871029077445/
83202495473*y^24+101841154971270/83202495473*y^22-639925528083382/83202495473*y
^20+2010415878264515/83202495473*y^18-2547819573146343/83202495473*y^16+
2376039957048932/83202495473*y^14-5168152092077668/83202495473*y^12+
1455099781718247/83202495473*y^10-1890310669194435/83202495473*y^8+
859905168155574/83202495473*y^6-42802406669958/83202495473*y^4+12223685753797/
83202495473*y^2+133311706639/83202495473)*(y^2+1)*ln(y)+((y^2+1)^4*(y^16+57542/
1987*y^14+234232/1987*y^12+2271178/17883*y^10-27784870/17883*y^8+2271178/17883*
y^6+234232/1987*y^4+57542/1987*y^2+1)*ln(b)-2730747323310641/750221710318080-\
9854341754213641/11366995610880*y^4-12682588305109621/62518475859840*y^2-\
2730747323310641/750221710318080*y^24+492225865413625787/31259237929920*y^14+
1194046270353604087/26793632511360*y^12+291016022637678575/50014780687872*y^16-\
121132160358749/22288226688*y^18-121132160358749/22288226688*y^6-\
9854341754213641/11366995610880*y^20-12682588305109621/62518475859840*y^22+
492225865413625787/31259237929920*y^10+291016022637678575/50014780687872*y^8)*(
y^2+1)^2))*Pi^(1/2)/(y^2+1)^17/b^3*p_inf^8+1/14189175*(-358686720*y^3*(ln(2)-17
/24)*mu*(19047/556*y^22+y^24+16653/4448*y^20+14641095/2224*y^18-55338045/4448*y
^16+64485/8*y^14-38796415/1112*y^12+64485/8*y^10-55338045/4448*y^8+14641095/
2224*y^6+16653/4448*y^4+19047/556*y^2+1)*ln(y)-2*mu*y^3*(24*ln(2)-17)*(-2251929
*y^24-612842118*y^22+1461559986*y^20-25915288030*y^18+31920847455*y^16-\
16001822040*y^14+16001822040*y^10-31920847455*y^8+25915288030*y^6-1461559986*y^
4+612842118*y^2+2251929))*30^(1/2)*Pi^(1/2)/(y^2+1)^15/b^3*p_inf^9-23890211/
2102100*y^2*mu*30^(1/2)*(-39333525/764486752*(y-1)*(y^20+2181482/74921*y^18-\
170362817/224763*y^16+881308216/74921*y^14-371498174/74921*y^12+7741700660/
224763*y^10-371498174/74921*y^8+881308216/74921*y^6-170362817/224763*y^4+
2181482/74921*y^2+1)*(y^2+1)^6*(y+1)*arctan(1/2*(y^2-1)/y)+y*((y^2+1)^6*(y^20+
6938340/223273*y^18+84343535/669819*y^16+3546368720/2009457*y^14-10265710270/
2009457*y^12+916338632/669819*y^10-10265710270/2009457*y^8+3546368720/2009457*y
^6+84343535/669819*y^4+6938340/223273*y^2+1)*ln(y^2+1)+420/107*(y^2+1)^6*(y^20+
6938340/223273*y^18+84343535/669819*y^16+3546368720/2009457*y^14-10265710270/
2009457*y^12+916338632/669819*y^10-10265710270/2009457*y^8+3546368720/2009457*y
^6+84343535/669819*y^4+6938340/223273*y^2+1)*ln(2)^2-595/107*(y^2+1)^6*(y^20+
6938340/223273*y^18+84343535/669819*y^16+3546368720/2009457*y^14-10265710270/
2009457*y^12+916338632/669819*y^10-10265710270/2009457*y^8+3546368720/2009457*y
^6+84343535/669819*y^4+6938340/223273*y^2+1)*ln(2)+(8582167404384455/
370393831344*y^24-15325643172913395/246929220896*y^22-52816203055/493858441792+
14564781857199875/123464610448*y^20-20169389443690025/246929220896*y^18-\
7553126452540235/740787662688*y^6+66073146413085/123464610448*y^4-1558768549835
/246929220896*y^2+14564781857199875/123464610448*y^12-15325643172913395/
246929220896*y^10+51711354254132475/246929220896*y^16-20169389443690025/
246929220896*y^14+8582167404384455/370393831344*y^8-1558768549835/246929220896*
y^30-52816203055/493858441792*y^32+66073146413085/123464610448*y^28-\
7553126452540235/740787662688*y^26)*ln(y)^2-3236411296759/4444725976128*(y^30-\
210146471954277/3236411296759*y^28+5853372517660299/3236411296759*y^26-\
48731788578216361/3236411296759*y^24+211921274139331563/3236411296759*y^22-\
299311864634969937/3236411296759*y^20+512477730243455615/3236411296759*y^18-\
830328807594550965/3236411296759*y^16+365987109153006645/3236411296759*y^14-\
788463398904320255/3236411296759*y^12+253873572580471761/3236411296759*y^10-\
164892048818926443/3236411296759*y^8+72868381045328681/3236411296759*y^6-\
3263894403551499/3236411296759*y^4+530838687704037/3236411296759*y^2+
5653040655497/3236411296759)*(y^2+1)*ln(y)+(y^2+1)^2*((y^2+1)^4*(y^20+6938340/
223273*y^18+84343535/669819*y^16+3546368720/2009457*y^14-10265710270/2009457*y^
12+916338632/669819*y^10-10265710270/2009457*y^8+3546368720/2009457*y^6+
84343535/669819*y^4+6938340/223273*y^2+1)*ln(b)-24164095964838858313/
30801951014567040*y^4-43982047193521367017/200212681594685760*y^2-\
1441176944984533567/400425363189371520*y^28-24164095964838858313/
30801951014567040*y^24-43982047193521367017/200212681594685760*y^26+
50852415003905788795/526875477880752*y^14+54575636618950419048539/
400425363189371520*y^12+54575636618950419048539/400425363189371520*y^16+
51958790982309997187/3925738854797760*y^18-1441176944984533567/
400425363189371520-37942036869866930299/2566829251213920*y^6-\
2414496456549627371/3422439001618560*y^20-37942036869866930299/2566829251213920
*y^22+51958790982309997187/3925738854797760*y^10-2414496456549627371/
3422439001618560*y^8)))*Pi^(1/2)/(y^2+1)^19/b^3*p_inf^10;
W_even_inst_y_4_meq0_fin := -2/15*((-8*y^8+72*y^6-72*y^4+8*y^2)*ln(y)^3+(44*y^8
-108*y^6-108*y^4+44*y^2)*ln(y)^2+(-36*y^8-36*y^6+36*y^4+36*y^2)*ln(y)+(y-1)^2*(
y+1)^2*(y^2+1)^3)*30^(1/2)*Pi^(1/2)*mu*y^2/(y^2+1)^7/b^4/p_inf^6+89/105*y^2*mu*
(-936/89*(y-1)*y^2*(y^8+106/9*y^6-926/9*y^4+106/9*y^2+1)*(y+1)*ln(y)^3+3900/89*
y^2*(y^8+256/15*y^6-862/15*y^4+256/15*y^2+1)*(y^2+1)*ln(y)^2-1220/89*(y-1)*y^2*
(y^2+1)^2*(y^4+3242/61*y^2+1)*(y+1)*ln(y)+(y^2+1)^3*(y^8+16/89*y^6+4014/89*y^4+
16/89*y^2+1))*30^(1/2)*Pi^(1/2)/(y^2+1)^9/b^4/p_inf^4-64/5*30^(1/2)*mu*y^4*Pi^(
1/2)*(ln(2)-17/24)*((y^6-9*y^4+9*y^2-1)*ln(y)^2+(-11/3*y^6+9*y^4+9*y^2-11/3)*ln
(y)+3/2*(y-1)*(y+1)*(y^2+1)^2)/(y^2+1)^7/b^4/p_inf^3-5771/1260*y^2*(-10080/5771
*(y^2+1)^6*y*((y^4-4*y^2+1)*ln(y)-3/2*y^4+3/2)*arctan(1/2*(y^2-1)/y)-36376/5771
*(y-1)*y^2*(y^12+139092/4547*y^10-463995/4547*y^8-1926200/4547*y^6-463995/4547*
y^4+139092/4547*y^2+1)*(y+1)*ln(y)^3+102228/5771*y^2*(y^2+1)*(y^12+382926/8519*
y^10-59767/8519*y^8-2326588/8519*y^6-59767/8519*y^4+382926/8519*y^2+1)*ln(y)^2+
183644/17313*(y-1)*y^2*(y^8-1919956/45911*y^6-6483654/45911*y^4-1919956/45911*y
^2+1)*(y^2+1)^2*(y+1)*ln(y)+(y^2+1)^3*(y^12+28306/17313*y^10-361393/17313*y^8+
713468/17313*y^6-361393/17313*y^4+28306/17313*y^2+1))*mu*30^(1/2)*Pi^(1/2)/(y^2
+1)^11/b^4/p_inf^2+3072/35*y^4*mu*(ln(2)-17/24)*((y^10+44/3*y^8-138*y^6+138*y^4
-44/3*y^2-1)*ln(y)^2-31/12*(y^8+2122/93*y^6-6862/93*y^4+2122/93*y^2+1)*(y^2+1)*
ln(y)+29/144*(y-1)*(y^4+3958/29*y^2+1)*(y^2+1)^2*(y+1))*Pi^(1/2)*30^(1/2)/(y^2+
1)^9/b^4/p_inf+6848/525*y^2*(-4575/1712*y*(y^2+1)^6*((y^8+1126/61*y^6-4110/61*y
^4+1126/61*y^2+1)*ln(y)-79/122*y^8-1639/61*y^6+1639/61*y^2+79/122)*arctan(1/2*(
y^2-1)/y)+((y^6-9*y^4+9*y^2-1)*ln(y)-11/6*y^6+9/2*y^4+9/2*y^2-11/6)*(y^2+1)^6*y
^2*ln(y^2+1)-783185/225984*(y-1)*y^2*(y^16+565982/12049*y^14+4811536/156637*y^
12-130029958/156637*y^10-362021210/156637*y^8-130029958/156637*y^6+4811536/
156637*y^4+565982/12049*y^2+1)*(y+1)*ln(y)^3+1953191/451968*y^2*(y^16+253129036
/1953191*y^14+525430124/1953191*y^12-553601996/1953191*y^10-4871485990/1953191*
y^8-586143692/1953191*y^6+501927788/1953191*y^4+249513292/1953191*y^2+2857127/
1953191)*(y^2+1)*ln(y)^2+420/107*y^2*(y^2+1)^2*((y-1)*(y+1)*(y^4-8*y^2+1)*(y^2+
1)^4*ln(2)^2-17/12*(y-1)*(y+1)*(y^4-8*y^2+1)*(y^2+1)^4*ln(2)+107/420*(y-1)*(y+1
)*(y^4-8*y^2+1)*(y^2+1)^4*ln(b)+14948041/985600*y^4+2777724461/37255680*y^2+
335176339/186278400*y^14-2723940269/37255680*y^12+11288579837/37255680*y^6-\
62169563/2956800*y^10-11968791677/37255680*y^8-161168659/186278400)*ln(y)-19585
/602624*(867328/3917*(y^2+1)^4*(y^4-38/11*y^2+1)*y^2*ln(2)^2-3686144/11751*(y^2
+1)^4*(y^4-38/11*y^2+1)*y^2*ln(2)+3314432/58755*y^2*(y^4-38/11*y^2+1)*(y^2+1)^4
*ln(b)+1-27678020324/6169275*y^4-12363822652/18507825*y^2-12363822652/18507825*
y^14-27678020324/6169275*y^12+y^16+1495347124/246771*y^6+1495347124/246771*y^10
+6079216274/528795*y^8)*(y^2+1)^3)*mu*30^(1/2)*Pi^(1/2)/(y^2+1)^13/b^4-32*y^3*
mu*((y^4-4*y^2+1)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+752/105*y*((y-1)*(y+1)*(y^12+
3369/94*y^10-19575/188*y^8-24455/47*y^6-19575/188*y^4+3369/94*y^2+1)*ln(y)^2-\
1187/752*(y^2+1)*(y^12+68130/1187*y^10+14177/1187*y^8-470092/1187*y^6+14177/
1187*y^4+68130/1187*y^2+1)*ln(y)-1471/1692*(y-1)*(y^8-67057/2942*y^6-299493/
2942*y^4-67057/2942*y^2+1)*(y^2+1)^2*(y+1)))*(ln(2)-17/24)*Pi^(1/2)*30^(1/2)/(y
^2+1)^11/b^4*p_inf-3424/49*y^2*(-6629/10272*y*(y^2+1)^6*((y^12+34464/947*y^10+
9093/947*y^8-291888/947*y^6+9093/947*y^4+34464/947*y^2+1)*ln(y)+961/5682*y^12-\
19386/947*y^10-200025/1894*y^8+200025/1894*y^4+19386/947*y^2-961/5682)*arctan(1
/2*(y^2-1)/y)+y^2*(y^2+1)^6*((y^10+311/15*y^8-872/5*y^6+872/5*y^4-311/15*y^2-1)
*ln(y)-57/50*y^10-713/18*y^8+81*y^6+81*y^4-713/18*y^2-57/50)*ln(y^2+1)-30198581
/58755840*(y-1)*y^2*(y+1)*(y^20+241986880/4314083*y^18+4311264005/12942249*y^16
+153143520/227057*y^14-44293822650/4314083*y^12-146076875840/12942249*y^10-\
44293822650/4314083*y^8+153143520/227057*y^6+4311264005/12942249*y^4+241986880/
4314083*y^2+1)*ln(y)^3-366459157/587558400*y^2*(y^2+1)*(y^20-164598131702/
1099377471*y^18-169158011053/1099377471*y^16-4630630109192/1099377471*y^14+
8850123420782/1099377471*y^12+672360806908/1099377471*y^10+11248771832942/
1099377471*y^8-2937521823752/1099377471*y^6+44948269907/1099377471*y^4-\
255317148662/1099377471*y^2-808657643/366459157)*ln(y)^2+420/107*y^2*(y^2+1)^2*
((y-1)*(y^2+1)^4*(y+1)*(y^8+326/15*y^6-458/3*y^4+326/15*y^2+1)*ln(2)^2-17/12*(y
-1)*(y^2+1)^4*(y+1)*(y^8+326/15*y^6-458/3*y^4+326/15*y^2+1)*ln(2)+107/420*(y-1)
*(y^2+1)^4*(y+1)*(y^8+326/15*y^6-458/3*y^4+326/15*y^2+1)*ln(b)-5875710042253/
36324288000*y^4+290052760721/3843840000*y^2+7435654091917/36324288000*y^14+
961633827397/2882880000*y^12-1831881625369/34594560000*y^16-145710384089/
242161920000*y^18-133414547293/320320000*y^6+41887970579573/51891840000*y^10-\
58037718273653/51891840000*y^8+286371865049/242161920000)*ln(y)-339269329/
1410140160*(901435392/48467047*y^2*(y^2+1)^4*(y^8+17312/513*y^6-53762/513*y^4+
17312/513*y^2+1)*ln(2)^2-1277033472/48467047*y^2*(y^2+1)^4*(y^8+17312/513*y^6-\
53762/513*y^4+17312/513*y^2+1)*ln(2)+8037798912/1696346645*y^2*(y^2+1)^4*(y^8+
17312/513*y^6-53762/513*y^4+17312/513*y^2+1)*ln(b)+1-450412190896693/
534349193175*y^4+2285232934958/178116397725*y^2-20452665185128/25445199675*y^14
+85054498492774/25445199675*y^12-450412190896693/534349193175*y^16+
2285232934958/178116397725*y^18-20452665185128/25445199675*y^6+y^20+
28918374649540/3053423961*y^10+85054498492774/25445199675*y^8)*(y^2+1)^3)*mu*30
^(1/2)*Pi^(1/2)/(y^2+1)^15/b^4*p_inf^2-27392/525*(-375/214*(ln(2)-17/24)*(y^2+1
)^6*(y^8+146/5*y^6-498/5*y^4+146/5*y^2+1)*arctan(1/2*(y^2-1)/y)+((y^2+1)^6*(y^4
-8*y^2+1)*(y+1)*(y-1)*(ln(2)-17/24)*ln(y^2+1)+140/107*(y-1)*(y+1)*(y^4-8*y^2+1)
*(y^2+1)^6*ln(2)^3-595/214*(y-1)*(y+1)*(y^4-8*y^2+1)*(y^2+1)^6*ln(2)^2+(-6800/
1177*(y-1)*(y^16+1625/34*y^14+4973/68*y^12-28159/34*y^10-199609/68*y^8-28159/34
*y^6+4973/68*y^4+1625/34*y^2+1)*(y+1)*ln(y)^2+31165/7062*(y^16+890110/6233*y^14
+1531154/6233*y^12+194806/6233*y^10-20961154/6233*y^8+20242/1355*y^6+7288546/
31165*y^4+4394054/31165*y^2+45289/31165)*(y^2+1)*ln(y)+(y-1)*((y^4-8*y^2+1)*(y^
2+1)^4*ln(b)-2950811/2966040*y^12-108617731/494340*y^10+53473481/197736*y^8-\
69835571/148302*y^6+53473481/197736*y^4-108617731/494340*y^2-2950811/2966040)*(
y^2+1)^2*(y+1))*ln(2)+14450/3531*(y-1)*(y^16+1625/34*y^14+4973/68*y^12-28159/34
*y^10-199609/68*y^8-28159/34*y^6+4973/68*y^4+1625/34*y^2+1)*(y+1)*ln(y)^2-\
529805/169488*(y^16+890110/6233*y^14+1531154/6233*y^12+194806/6233*y^10-\
20961154/6233*y^8+20242/1355*y^6+7288546/31165*y^4+4394054/31165*y^2+45289/
31165)*(y^2+1)*ln(y)-1/6*(y-1)*(17/4*(y^4-8*y^2+1)*(y^2+1)^4*ln(b)+(Pi^2-\
119856487/11864160)*y^12+(-4*Pi^2-600013209/659120)*y^10+(-25*Pi^2+341734559/
263648)*y^8+(-40*Pi^2-1047819307/593208)*y^6+(-25*Pi^2+341734559/263648)*y^4+(-\
4*Pi^2-600013209/659120)*y^2+Pi^2-119856487/11864160)*(y^2+1)^2*(y+1))*y)*y^3*
mu*30^(1/2)*Pi^(1/2)/(y^2+1)^13/b^4*p_inf^3+1581032/11025*y^2*mu*(-4664625/
34782704*y*((y^16+269674/8885*y^14+3095624/8885*y^12+592862/1777*y^10-5770418/
1777*y^8+592862/1777*y^6+3095624/8885*y^4+269674/8885*y^2+1)*ln(y)-3423/88850*(
y-1)*(y^2+1)*(y+1)*(y^12+1969518/1141*y^10-274883/163*y^8+101068/7*y^6-274883/
163*y^4+1969518/1141*y^2+1))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+y^2*((y-1)*(y^12+
75012/1847*y^10-171855/1847*y^8-1219160/1847*y^6-171855/1847*y^4+75012/1847*y^2
+1)*(y+1)*ln(y)-2363/3694*(y^2+1)*(y^12+162870/2363*y^10+163733/2363*y^8-\
1451788/2363*y^6+163733/2363*y^4+162870/2363*y^2+1))*(y^2+1)^6*ln(y^2+1)-\
449706005/3617401216*(y-1)*y^2*(y^24+622708206/12848743*y^22+5460799378/
12848743*y^20+198799080150/12848743*y^18-531356692775/12848743*y^16-\
606983037124/12848743*y^14-1792903928228/12848743*y^12-606983037124/12848743*y^
10-531356692775/12848743*y^8+198799080150/12848743*y^6+5460799378/12848743*y^4+
622708206/12848743*y^2+1)*(y+1)*ln(y)^3-5882138201/7234802432*y^2*(y^24-\
163504538840/5882138201*y^22+3639268051754/5882138201*y^20-33603785018040/
5882138201*y^18+46619505941175/5882138201*y^16-91904233201776/5882138201*y^14+
95970799133580/5882138201*y^12-36355239944304/5882138201*y^10+92973985815735/
5882138201*y^8-21605685807800/5882138201*y^6+2562641707818/5882138201*y^4-\
809035367640/5882138201*y^2-8587466663/5882138201)*(y^2+1)*ln(y)^2+420/107*((y-\
1)*(y^12+75012/1847*y^10-171855/1847*y^8-1219160/1847*y^6-171855/1847*y^4+75012
/1847*y^2+1)*(y^2+1)^4*(y+1)*ln(2)^2-17/12*(y-1)*(y^12+75012/1847*y^10-171855/
1847*y^8-1219160/1847*y^6-171855/1847*y^4+75012/1847*y^2+1)*(y^2+1)^4*(y+1)*ln(
2)+107/420*(y-1)*(y^12+75012/1847*y^10-171855/1847*y^8-1219160/1847*y^6-171855/
1847*y^4+75012/1847*y^2+1)*(y^2+1)^4*(y+1)*ln(b)+3984572090651/255584609280*y^4
+30179367741353/331313382400*y^2+83593361375585/19878802944*y^14-67319069729/
19362470400*y^12+392203428475273/596364088320*y^16+31329321161701/255584609280*
y^18-308365319688841/596364088320*y^6+10417576201259/8945461324800-\
66589320766459/993940147200*y^20-7501935152939/8945461324800*y^22-\
29530406527711/19362470400*y^10-470301679419877/99394014720*y^8)*y^2*(y^2+1)^2*
ln(y)-1178228695/28939209728*(2076112896/33663677*y^2*(y^2+1)^4*(y^12+162870/
2363*y^10+163733/2363*y^8-1451788/2363*y^6+163733/2363*y^4+162870/2363*y^2+1)*
ln(2)^2-2941159936/33663677*y^2*(y^2+1)^4*(y^12+162870/2363*y^10+163733/2363*y^
8-1451788/2363*y^6+163733/2363*y^4+162870/2363*y^2+1)*ln(2)+18512006656/
1178228695*y^2*(y^2+1)^4*(y^12+162870/2363*y^10+163733/2363*y^8-1451788/2363*y^
6+163733/2363*y^4+162870/2363*y^2+1)*ln(b)+1-176595605820926/41238004325*y^4-\
101825155576/24742802595*y^2+y^24+2017351648959856/17673430425*y^14+
236110946265548/1514865465*y^12-1843102081746239/123714012975*y^16-\
7132105044081832/371142038925*y^18-7132105044081832/371142038925*y^6-\
176595605820926/41238004325*y^20-101825155576/24742802595*y^22+2017351648959856
/17673430425*y^10-1843102081746239/123714012975*y^8)*(y^2+1)^3)*30^(1/2)*Pi^(1/
2)/(y^2+1)^17/b^4*p_inf^4+246528/1225*y^3*mu*30^(1/2)*(-2275/5778*(y^12+375/13*
y^10+2271/26*y^8-6048/13*y^6+2271/26*y^4+375/13*y^2+1)*(ln(2)-17/24)*(y^2+1)^6*
arctan(1/2*(y^2-1)/y)+y*((y-1)*(ln(2)-17/24)*(y^8+878/27*y^6-5578/27*y^4+878/27
*y^2+1)*(y^2+1)^6*(y+1)*ln(y^2+1)+140/107*(y-1)*(y^8+878/27*y^6-5578/27*y^4+878
/27*y^2+1)*(y^2+1)^6*(y+1)*ln(2)^3-595/214*(y-1)*(y^8+878/27*y^6-5578/27*y^4+
878/27*y^2+1)*(y^2+1)^6*(y+1)*ln(2)^2+(-182140/137709*(y-1)*(y^20+244895/5204*y
^18+9155615/31224*y^16+3707905/2602*y^14-60774875/5204*y^12-73811045/7806*y^10-\
60774875/5204*y^8+3707905/2602*y^6+9155615/31224*y^4+244895/5204*y^2+1)*(y+1)*
ln(y)^2+777343/2203344*(y^20+513015838/999441*y^18-575412793/999441*y^16+
15487653028/999441*y^14-35116827328/999441*y^12+16274274892/999441*y^10-\
40255025536/999441*y^8+83377707772/6996087*y^6-6864327727/6996087*y^4+
5039442322/6996087*y^2+5184031/777343)*(y^2+1)*ln(y)+(y-1)*((y^8+878/27*y^6-\
5578/27*y^4+878/27*y^2+1)*(y^2+1)^4*ln(b)-630396097/185080896*y^16-27173840611/
92540448*y^14+3558474509/7436286*y^12+245369813837/118980576*y^10+282997586317/
39660192*y^8+245369813837/118980576*y^6+3558474509/7436286*y^4-27173840611/
92540448*y^2-630396097/185080896)*(y^2+1)^2*(y+1))*ln(2)+774095/826254*(y-1)*(y
^20+244895/5204*y^18+9155615/31224*y^16+3707905/2602*y^14-60774875/5204*y^12-\
73811045/7806*y^10-60774875/5204*y^8+3707905/2602*y^6+9155615/31224*y^4+244895/
5204*y^2+1)*(y+1)*ln(y)^2-13214831/52880256*(y^20+513015838/999441*y^18-\
575412793/999441*y^16+15487653028/999441*y^14-35116827328/999441*y^12+
16274274892/999441*y^10-40255025536/999441*y^8+83377707772/6996087*y^6-\
6864327727/6996087*y^4+5039442322/6996087*y^2+5184031/777343)*(y^2+1)*ln(y)-1/6
*(y-1)*(y^2+1)^2*(y+1)*(17/4*(y^8+878/27*y^6-5578/27*y^4+878/27*y^2+1)*(y^2+1)^
4*ln(b)+(-15065558129/740323584+Pi^2)*y^16+(-1624084812121/1110485376+986/27*Pi
^2)*y^14+(72815736013/29745144-1904/27*Pi^2)*y^12+(5833987394749/475922304-\
16058/27*Pi^2)*y^10+(-26390/27*Pi^2+635755121621/17626752)*y^8+(5833987394749/
475922304-16058/27*Pi^2)*y^6+(72815736013/29745144-1904/27*Pi^2)*y^4+(-\
1624084812121/1110485376+986/27*Pi^2)*y^2-15065558129/740323584+Pi^2)))*Pi^(1/2
)/(y^2+1)^15/b^4*p_inf^5-21194132/121275*y^2*mu*30^(1/2)*(-304051125/4408379456
*y*(y^2+1)^6*((y^20+17686372/579145*y^18+85871301/579145*y^16+4293436496/579145
*y^14-9480934798/579145*y^12+2576769432/579145*y^10-9480934798/579145*y^8+
4293436496/579145*y^6+85871301/579145*y^4+17686372/579145*y^2+1)*ln(y)-35264491
/121620450*(y-1)*(y^16+16540282264/35264491*y^14-67419719852/35264491*y^12+
410134431656/35264491*y^10-586250814718/35264491*y^8+410134431656/35264491*y^6-\
67419719852/35264491*y^4+16540282264/35264491*y^2+1)*(y^2+1)*(y+1))*arctan(1/2*
(y^2-1)/y)+y^2*(y^2+1)^6*((y-1)*(y+1)*(y^16+2133602/49519*y^14+5657392/49519*y^
12-33221026/49519*y^10-180329150/49519*y^8-33221026/49519*y^6+5657392/49519*y^4
+2133602/49519*y^2+1)*ln(y)-878909/1485570*(y^16+87470884/878909*y^14+22917476/
878909*y^12+360971356/878909*y^10-2352922690/878909*y^8+360971356/878909*y^6+
22917476/878909*y^4+87470884/878909*y^2+1)*(y^2+1))*ln(y^2+1)-20355832595/
299769803008*(y-1)*y^2*(y^28+30966589988/581595217*y^26-857721642333/581595217*
y^24+37150721146008/581595217*y^22-86004182031823/581595217*y^20+2570685148252/
581595217*y^18-413730555526437/581595217*y^16-157326387156528/581595217*y^14-\
413730555526437/581595217*y^12+2570685148252/581595217*y^10-86004182031823/
581595217*y^8+37150721146008/581595217*y^6-857721642333/581595217*y^4+
30966589988/581595217*y^2+1)*(y+1)*ln(y)^3-499448621507/599539606016*y^2*(y^2+1
)*(y^28-11117777544386/499448621507*y^26+674293499790705/499448621507*y^24-\
5351326554566004/499448621507*y^22+722035928668377/26286769553*y^20-\
31832562655992158/499448621507*y^18+19539750059282609/499448621507*y^16-\
41786330334378200/499448621507*y^14+768580037702659/8465230873*y^12-\
9276515719135582/499448621507*y^10+20624033764758555/499448621507*y^8-\
5353180225113460/499448621507*y^6+324650365260145/499448621507*y^4-\
67578259762370/499448621507*y^2-699630590525/499448621507)*ln(y)^2+420/107*y^2*
(y^2+1)^2*((y-1)*(y^2+1)^4*(y+1)*(y^16+2133602/49519*y^14+5657392/49519*y^12-\
33221026/49519*y^10-180329150/49519*y^8-33221026/49519*y^6+5657392/49519*y^4+
2133602/49519*y^2+1)*ln(2)^2-17/12*(y-1)*(y^2+1)^4*(y+1)*(y^16+2133602/49519*y^
14+5657392/49519*y^12-33221026/49519*y^10-180329150/49519*y^8-33221026/49519*y^
6+5657392/49519*y^4+2133602/49519*y^2+1)*ln(2)+107/420*(y-1)*(y^2+1)^4*(y+1)*(y
^16+2133602/49519*y^14+5657392/49519*y^12-33221026/49519*y^10-180329150/49519*y
^8-33221026/49519*y^6+5657392/49519*y^4+2133602/49519*y^2+1)*ln(b)+
262114165673726339/1359049826534400*y^4+74398338790924091/741299905382400*y^2-\
10208263952404543/148259981076480*y^24-67264520277971/77659990087680*y^26+
42089544722710097/2941666291200*y^14-60139135436333137/2941666291200*y^12+
2453152520333989693/247099968460800*y^16+109099305159945143/9883998738432*y^18+
67224807483376331/52949993241600*y^6-8508624142808719/10589998648320*y^20-\
8694185174807527/271809965306880*y^22-3057131171337077053/247099968460800*y^10-\
536000833404480659/49419993692160*y^8+6570661125139/5627535513600)*ln(y)-\
45770006485/2398158424064*(795602489344/6538572355*(y^16+87470884/878909*y^14+
22917476/878909*y^12+360971356/878909*y^10-2352922690/878909*y^8+360971356/
878909*y^6+22917476/878909*y^4+87470884/878909*y^2+1)*y^2*(y^2+1)^4*ln(2)^2-\
3381310579712/19615717065*(y^16+87470884/878909*y^14+22917476/878909*y^12+
360971356/878909*y^10-2352922690/878909*y^8+360971356/878909*y^6+22917476/
878909*y^4+87470884/878909*y^2+1)*y^2*(y^2+1)^4*ln(2)+21282366589952/
686550097275*(y^16+87470884/878909*y^14+22917476/878909*y^12+360971356/878909*y
^10-2352922690/878909*y^8+360971356/878909*y^6+22917476/878909*y^4+87470884/
878909*y^2+1)*y^2*(y^2+1)^4*ln(b)+1-137326504542827839/10572871498035*y^4-\
70533937223847698/2378896087057875*y^2+y^28-137326504542827839/10572871498035*y
^24-70533937223847698/2378896087057875*y^26+21574469679863502664/14417552042775
*y^14+8385974919997887757/14417552042775*y^12+8385974919997887757/
14417552042775*y^16+2270827608339849098/14417552042775*y^18-2215194522988426004
/72087760213875*y^6-6513696692260986707/43252656128325*y^20-2215194522988426004
/72087760213875*y^22+2270827608339849098/14417552042775*y^10-\
6513696692260986707/43252656128325*y^8)*(y^2+1)^3)*Pi^(1/2)/(y^2+1)^19/b^4*
p_inf^6-520448/1575*y^3*(-4800/22363*(ln(2)-17/24)*(y^2+1)^6*(y^16+949/32*y^14+
10603/64*y^12+8321/16*y^10-5575/2*y^8+8321/16*y^6+10603/64*y^4+949/32*y^2+1)*
arctan(1/2*(y^2-1)/y)+((y-1)*(ln(2)-17/24)*(y^2+1)^6*(y+1)*(y^12+5088/133*y^10-\
4995/133*y^8-111040/133*y^6-4995/133*y^4+5088/133*y^2+1)*ln(y^2+1)+140/107*(y-1
)*(y^2+1)^6*(y+1)*(y^12+5088/133*y^10-4995/133*y^8-111040/133*y^6-4995/133*y^4+
5088/133*y^2+1)*ln(2)^3-595/214*(y-1)*(y^2+1)^6*(y+1)*(y^12+5088/133*y^10-4995/
133*y^8-111040/133*y^6-4995/133*y^4+5088/133*y^2+1)*ln(2)^2+(-16320/22363*(y-1)
*(y^24+20157/416*y^22+135469/884*y^20+69090215/7072*y^18-14057275/442*y^16-\
15379201/884*y^14-81317537/884*y^12-15379201/884*y^10-14057275/442*y^8+69090215
/7072*y^6+135469/884*y^4+20157/416*y^2+1)*(y+1)*ln(y)^2-3478/22363*(y^24-\
18920325/22607*y^22+141757263/22607*y^20-1682021740/22607*y^18+4034897700/22607
*y^16-5599167291/22607*y^14+7295013660/22607*y^12-4296256539/22607*y^10+
35509122195/158249*y^8-10158672600/158249*y^6+747148219/158249*y^4-218433895/
158249*y^2-20624/1739)*(y^2+1)*ln(y)+(y-1)*(y^2+1)^2*((y^2+1)^4*(y^12+5088/133*
y^10-4995/133*y^8-111040/133*y^6-4995/133*y^4+5088/133*y^2+1)*ln(b)-1361324017/
366305940*y^20-161623958477/512828316*y^18-1242286705/5180084*y^16+6044317712/
6105099*y^14+139956176660/6105099*y^12+444760492277/20350330*y^10+139956176660/
6105099*y^8+6044317712/6105099*y^6-1242286705/5180084*y^4-161623958477/
512828316*y^2-1361324017/366305940)*(y+1))*ln(2)+11560/22363*(y-1)*(y^24+20157/
416*y^22+135469/884*y^20+69090215/7072*y^18-14057275/442*y^16-15379201/884*y^14
-81317537/884*y^12-15379201/884*y^10-14057275/442*y^8+69090215/7072*y^6+135469/
884*y^4+20157/416*y^2+1)*(y+1)*ln(y)^2+29563/268356*(y^24-18920325/22607*y^22+
141757263/22607*y^20-1682021740/22607*y^18+4034897700/22607*y^16-5599167291/
22607*y^14+7295013660/22607*y^12-4296256539/22607*y^10+35509122195/158249*y^8-\
10158672600/158249*y^6+747148219/158249*y^4-218433895/158249*y^2-20624/1739)*(y
^2+1)*ln(y)-1/6*(y-1)*(17/4*(y^2+1)^4*(y^12+5088/133*y^10-4995/133*y^8-111040/
133*y^6-4995/133*y^4+5088/133*y^2+1)*ln(b)+(-31749556739/1465223760+Pi^2)*y^20+
(-3256782160309/2051313264+5620/133*Pi^2)*y^18+(-335544205/193648+16155/133*Pi^
2)*y^16+(52642002001/6105099-14280/19*Pi^2)*y^14+(-65520/19*Pi^2+718483446955/
6105099)*y^12+(-99432/19*Pi^2+10063314454909/81401320)*y^10+(-65520/19*Pi^2+
718483446955/6105099)*y^8+(52642002001/6105099-14280/19*Pi^2)*y^6+(-335544205/
193648+16155/133*Pi^2)*y^4+(-3256782160309/2051313264+5620/133*Pi^2)*y^2-\
31749556739/1465223760+Pi^2)*(y^2+1)^2*(y+1))*y)*mu*30^(1/2)*Pi^(1/2)/(y^2+1)^
17/b^4*p_inf^7+68112883/350350*y^2*mu*30^(1/2)*(-48023675/1089806128*y*(y^2+1)^
6*((y^24+10201182/274421*y^22-287955714/274421*y^20+23710673170/823263*y^18-\
17725951660/117609*y^12+2959878020/39203*y^10-18050720725/274421*y^8+
23710673170/823263*y^6-287955714/274421*y^4+10201182/274421*y^2-18050720725/
274421*y^16+2959878020/39203*y^14+1)*ln(y)-37109879/57628410*(y-1)*(y^20+
13279653270/37109879*y^18-3374830713/1279651*y^16+2570617048280/111329637*y^14-\
1883369999042/37109879*y^12+4202119064780/111329637*y^10-1883369999042/37109879
*y^8+2570617048280/111329637*y^6-3374830713/1279651*y^4+13279653270/37109879*y^
2+1)*(y^2+1)*(y+1))*arctan(1/2*(y^2-1)/y)+y^2*((y-1)*(y+1)*(y^20+85936960/
1909707*y^18+1139486045/5729121*y^16+3460760480/1909707*y^14-23910033770/
1909707*y^12-32502026816/5729121*y^10-23910033770/1909707*y^8+3460760480/
1909707*y^6+1139486045/5729121*y^4+85936960/1909707*y^2+1)*ln(y)-238550131/
401038470*(y^20+93458052614/715650393*y^18-149746084379/715650393*y^16+
2568810150344/715650393*y^14-7875518264894/715650393*y^12+5915431519844/
715650393*y^10-7875518264894/715650393*y^8+2568810150344/715650393*y^6-\
149746084379/715650393*y^4+93458052614/715650393*y^2+1)*(y^2+1))*(y^2+1)^6*ln(y
^2+1)-63291364745/1408029517376*(y-1)*y^2*(y^32+381010131766/5424974121*y^30-\
5031008177660/774996303*y^28+139121860588510/774996303*y^26-404310982037380/
774996303*y^24+530660061961418/774996303*y^22-2134059363863812/774996303*y^20-\
65338118929050/1808324707*y^18-8985843717925470/1808324707*y^16-65338118929050/
1808324707*y^14-2134059363863812/774996303*y^12+530660061961418/774996303*y^10-\
404310982037380/774996303*y^8+139121860588510/774996303*y^6-5031008177660/
774996303*y^4+381010131766/5424974121*y^2+1)*(y+1)*ln(y)^3-7030940681227/
8448177104256*y^2*(y^32-485677443840196/21092822043681*y^30+14559671808047600/
7030940681227*y^28-395675114446081580/21092822043681*y^26+1753427761563522700/
21092822043681*y^24-4106399451522719972/21092822043681*y^22+1101554112346578384
/7030940681227*y^20-10216526248775069740/21092822043681*y^18+
6838832787162421030/21092822043681*y^16-5830095709137683500/21092822043681*y^14
+2774116636579315664/7030940681227*y^12-575985604415188044/7030940681227*y^10+
656826388850281860/7030940681227*y^8-539265552019513900/21092822043681*y^6+
24219788480048080/21092822043681*y^4-2969445361204420/21092822043681*y^2-\
9865413527285/7030940681227)*(y^2+1)*ln(y)^2+420/107*y^2*((y-1)*(y^2+1)^4*(y+1)
*(y^20+85936960/1909707*y^18+1139486045/5729121*y^16+3460760480/1909707*y^14-\
23910033770/1909707*y^12-32502026816/5729121*y^10-23910033770/1909707*y^8+
3460760480/1909707*y^6+1139486045/5729121*y^4+85936960/1909707*y^2+1)*ln(2)^2-\
17/12*(y-1)*(y^2+1)^4*(y+1)*(y^20+85936960/1909707*y^18+1139486045/5729121*y^16
+3460760480/1909707*y^14-23910033770/1909707*y^12-32502026816/5729121*y^10-\
23910033770/1909707*y^8+3460760480/1909707*y^6+1139486045/5729121*y^4+85936960/
1909707*y^2+1)*ln(2)+107/420*(y-1)*(y^2+1)^4*(y+1)*(y^20+85936960/1909707*y^18+
1139486045/5729121*y^16+3460760480/1909707*y^14-23910033770/1909707*y^12-\
32502026816/5729121*y^10-23910033770/1909707*y^8+3460760480/1909707*y^6+
1139486045/5729121*y^4+85936960/1909707*y^2+1)*ln(b)+66728035640257889231/
407383732755417600*y^4+38289492335892307913/344709312331507200*y^2-\
1294592407746646339/1493740353436531200*y^30-24123582979820752457/
344709312331507200*y^28-67421766231867835351/12767011567833600*y^24-\
10707910022272499279/407383732755417600*y^26-63294315662635987799/
10445736737318400*y^14-1135305552438339971531/10445736737318400*y^12+
1747316098273832131/1493740353436531200-130093972658353053481/10445736737318400
*y^16+993652060881129698891/10445736737318400*y^18+247063704622128380677/
38301034703500800*y^6+168326453870491558877/6267442042391040*y^20+
987139154966085931921/49244187475929600*y^22-958467426137476978897/
31337210211955200*y^10-895184236286190428689/49244187475929600*y^8)*(y^2+1)^2*
ln(y)-129678550715/11264236139008*(78900932928512/389035652145*(y^20+
93458052614/715650393*y^18-149746084379/715650393*y^16+2568810150344/715650393*
y^14-7875518264894/715650393*y^12+5915431519844/715650393*y^10-7875518264894/
715650393*y^8+2568810150344/715650393*y^6-149746084379/715650393*y^4+
93458052614/715650393*y^2+1)*y^2*(y^2+1)^4*ln(2)^2-335328964946176/
1167106956435*(y^20+93458052614/715650393*y^18-149746084379/715650393*y^16+
2568810150344/715650393*y^14-7875518264894/715650393*y^12+5915431519844/
715650393*y^10-7875518264894/715650393*y^8+2568810150344/715650393*y^6-\
149746084379/715650393*y^4+93458052614/715650393*y^2+1)*y^2*(y^2+1)^4*ln(2)+
2110599955837696/40848743475225*(y^20+93458052614/715650393*y^18-149746084379/
715650393*y^16+2568810150344/715650393*y^14-7875518264894/715650393*y^12+
5915431519844/715650393*y^10-7875518264894/715650393*y^8+2568810150344/
715650393*y^6-149746084379/715650393*y^4+93458052614/715650393*y^2+1)*y^2*(y^2+
1)^4*ln(b)+1-165971093453858144829488/5520094949524530375*y^4-\
44314172261642116556/613343883280503375*y^2-44314172261642116556/
613343883280503375*y^30-165971093453858144829488/5520094949524530375*y^28-\
1243226019255525530228/1747418470884625*y^24-179947389198921443084/
28308179228330925*y^26+14659808450566066010204/2573470838939175*y^14+
4451151478465024841968/2573470838939175*y^12+1252303888092342481582/
857823612979725*y^16+14659808450566066010204/2573470838939175*y^18+y^32-\
179947389198921443084/28308179228330925*y^6+4451151478465024841968/
2573470838939175*y^20+16688020099348805946188/38602062584087625*y^22+
16688020099348805946188/38602062584087625*y^10-1243226019255525530228/
1747418470884625*y^8)*(y^2+1)^3)*Pi^(1/2)/(y^2+1)^21/b^4*p_inf^8;


==> anc/W_even_inst_leq2_meqm2.mpl <==
W_even_inst_y_0_meqm2_fin := -1/5*mu*5^(1/2)*Pi^(1/2)*p_inf^2+1/14*mu*5^(1/2)*
Pi^(1/2)*p_inf^4-1/24*mu*5^(1/2)*Pi^(1/2)*p_inf^6+5/176*mu*5^(1/2)*Pi^(1/2)*
p_inf^8-35/1664*mu*5^(1/2)*Pi^(1/2)*p_inf^10+21/1280*mu*5^(1/2)*Pi^(1/2)*p_inf^
12-231/17408*mu*5^(1/2)*Pi^(1/2)*p_inf^14+429/38912*mu*5^(1/2)*Pi^(1/2)*p_inf^
16;
W_even_inst_y_1_meqm2_fin := 2/5*5^(1/2)*(Complex(1)*y^2+Complex(-1)-3*y)*(
Complex(1)*y^2+Complex(-1)+2*y)^2*mu*Pi^(1/2)/(y^2+1)^3/b+1/105*5^(1/2)*(
Complex(1)*y^2+Complex(-1)+2*y)^2*mu*Pi^(1/2)*(Complex(69)*y^6+Complex(-959)*y^
4-375*y^5+Complex(959)*y^2+1282*y^3+Complex(-69)-375*y)/(y^2+1)^5/b*p_inf^2-1/
1260*5^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^2*mu*Pi^(1/2)*(Complex(255)*y^10+
Complex(-4315)*y^8-1485*y^9+Complex(2262)*y^6+4284*y^7+Complex(-2262)*y^4+8354*
y^5+Complex(4315)*y^2+4284*y^3+Complex(-255)-1485*y)/(y^2+1)^7/b*p_inf^4+1/
27720*5^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^2*mu*Pi^(1/2)*(Complex(3045)*y^
14+Complex(-58835)*y^12-18375*y^13+Complex(4569)*y^10+29110*y^11+Complex(-15279
)*y^8+304935*y^9+Complex(15279)*y^6+427476*y^7+Complex(-4569)*y^4+304935*y^5+
Complex(58835)*y^2+29110*y^3+Complex(-3045)-18375*y)/(y^2+1)^9/b*p_inf^6-1/
2882880*5^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^2*mu*Pi^(1/2)*(Complex(
18171478)*y^10+Complex(-4444125)*y^16-1274175*y^17+Complex(-18171478)*y^8-\
644760*y^15+Complex(206325)*y^18+42916732*y^13+Complex(1710924)*y^4+70828376*y^
11+Complex(-1710924)*y^14+212243974*y^9+Complex(4444125)*y^2+70828376*y^7+
Complex(8238044)*y^12+42916732*y^5+Complex(-8238044)*y^6-644760*y^3+Complex(-\
206325)-1274175*y)/(y^2+1)^11/b*p_inf^8+1/5765760*5^(1/2)*(Complex(1)*y^2+
Complex(-1)+2*y)^2*mu*Pi^(1/2)*(Complex(-7006461)*y^20+Complex(-104082366)*y^10
-1857933*y^21+Complex(46211677)*y^16-6391890*y^19+Complex(-160138118)*y^8+
109266647*y^17+Complex(-6215247)*y^18+152091368*y^15+Complex(6215247)*y^4+
1191385782*y^13+Complex(295911)*y^22+745573076*y^11+Complex(160138118)*y^14+
1191385782*y^9+Complex(7006461)*y^2+152091368*y^7+Complex(104082366)*y^12+
109266647*y^5+Complex(-46211677)*y^6-6391890*y^3+Complex(-295911)-1857933*y)/(y
^2+1)^13/b*p_inf^10-1/392071680*5^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^2*mu*
Pi^(1/2)*(-97432335*y-97432335*y^25+9156161746*y^21+167155469887*y^17+
405575213052*y^13+167155469887*y^9+9156161746*y^5-707850372*y^3-707850372*y^23+
6913712652*y^19+140496433784*y^15+140496433784*y^11+6913712652*y^7+Complex(
15324309)*y^26+Complex(-394963569)*y^24+Complex(-568499898)*y^22+Complex(
5732734250)*y^20+Complex(27426507655)*y^18+Complex(51378259245)*y^16+Complex(
21349564036)*y^14+Complex(-21349564036)*y^12+Complex(-51378259245)*y^10+
Complex(-27426507655)*y^8+Complex(-5732734250)*y^6+Complex(568499898)*y^4+
Complex(394963569)*y^2+Complex(-15324309))/(y^2+1)^15/b*p_inf^12+1/14898723840*
5^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^2*mu*Pi^(1/2)*(-2968510545*y-\
2968510545*y^29+419203430789*y^25+11137982659671*y^21+49678493125237*y^17+
49678493125237*y^13+11137982659671*y^9+419203430789*y^5-35674287342*y^3-\
35674287342*y^27-64933120652*y^23+10660027635854*y^19+27606702587352*y^15+
10660027635854*y^11-64933120652*y^7+Complex(462296835)*y^30+Complex(-\
12872464605)*y^28+Complex(-26336189589)*y^26+Complex(334757937739)*y^24+
Complex(2037833451615)*y^22+Complex(6058445394687)*y^20+Complex(6888705240055)*
y^18+Complex(4636617675351)*y^16+Complex(-4636617675351)*y^14+Complex(-\
6888705240055)*y^12+Complex(-6058445394687)*y^10+Complex(-2037833451615)*y^8+
Complex(-334757937739)*y^6+Complex(26336189589)*y^4+Complex(12872464605)*y^2+
Complex(-462296835))/(y^2+1)^17/b*p_inf^14;
W_even_inst_y_2_meqm2_fin := -2/5*5^(1/2)*(Complex(2)*y^5+y^6+Complex(16)*y^3*
ln(y)+2*ln(y)*y^4+5*y^4-2*ln(y)*y^2+Complex(-2)*y+5*y^2+1)*(Complex(1)*y^2+
Complex(-1)+2*y)^2*mu*Pi^(1/2)/(y^2+1)^5/b^2/p_inf^2+6/5*((y^2+1)^3*(Complex(1)
*y^4-4*y^3+Complex(-6)*y^2+4*y+Complex(1))*arctan(1/2*(y^2-1)/y)+1504/63*y^2*(
Complex(1)*y^5+183/1504*y^6+Complex(-75/94)*y^3-1801/1504*y^4+Complex(1)*y+1801
/1504*y^2-183/1504)*ln(y)-65/21*(Complex(1)*y^7+51/130*y^8+Complex(1247/195)*y^
5+23/39*y^6+Complex(-1247/195)*y^3-1907/195*y^4+Complex(-1)*y+23/39*y^2+51/130)
*(y^2+1))*(Complex(1)*y^2+Complex(-1)+2*y)^2*mu*5^(1/2)*Pi^(1/2)/(y^2+1)^7/b^2+
2/15*(24*ln(2)-17)*y^2*(Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1/2)*mu*(Complex(
8)*y+y^2-1)*5^(1/2)/(y^2+1)^5/b^2*p_inf+15/14*(Complex(1)*y^2+Complex(-1)+2*y)^
2*mu*5^(1/2)*((y^2+1)^5*(Complex(1)*y^4-4*y^3+Complex(-6)*y^2+4*y+Complex(1))*
arctan(1/2*(y^2-1)/y)-25208/675*y^2*(Complex(1)*y^9+2841/25208*y^10+Complex(-\
5944/3151)*y^7-49445/25208*y^8+Complex(-2702/3151)*y^5-31847/12604*y^6+Complex(
-5944/3151)*y^3+31847/12604*y^4+Complex(1)*y+49445/25208*y^2-2841/25208)*ln(y)-\
1121/225*(y^2+1)*(Complex(1)*y^11+467/2242*y^12+Complex(-1039/531)*y^9-1762/
1121*y^10+Complex(63098/10089)*y^7-71419/20178*y^8+Complex(-63098/10089)*y^5-\
1276/10089*y^6+Complex(1039/531)*y^3-71419/20178*y^4+Complex(-1)*y-1762/1121*y^
2+467/2242))*Pi^(1/2)/(y^2+1)^9/b^2*p_inf^2-8/315*(24*ln(2)-17)*y^2*(Complex(1)
*y^2+Complex(-1)+2*y)^2*Pi^(1/2)*mu*5^(1/2)*(Complex(125)*y^5+15*y^6+Complex(-\
276)*y^3-233*y^4+Complex(125)*y+233*y^2-15)/(y^2+1)^7/b^2*p_inf^3-2/7*(Complex(
1)*y^2+Complex(-1)+2*y)^2*mu*5^(1/2)*((y^2+1)^7*(Complex(1)*y^4-4*y^3+Complex(-\
6)*y^2+4*y+Complex(1))*arctan(1/2*(y^2-1)/y)-7934/99*y^2*(Complex(1)*y^13+5331/
63472*y^14+Complex(-81859/19835)*y^11-444053/317360*y^12+Complex(120393/19835)*
y^9-2907017/317360*y^10+Complex(279294/19835)*y^7-1497429/317360*y^8+Complex(
120393/19835)*y^5+1497429/317360*y^6+Complex(-81859/19835)*y^3+2907017/317360*y
^4+Complex(1)*y+444053/317360*y^2-5331/63472)*ln(y)-1513/264*(Complex(-1201813/
37825)*y^5+545/3026*y^16+Complex(190589/13617)*y^9-94049/37825*y^14+Complex(
1201813/37825)*y^11-1057684/340425*y^12+Complex(1)*y^15+1320377/340425*y^10+
Complex(-3500783/340425)*y^13-247613/7565*y^8+Complex(-1)*y+1320377/340425*y^6+
Complex(-190589/13617)*y^7-1057684/340425*y^4+Complex(3500783/340425)*y^3-94049
/37825*y^2+545/3026)*(y^2+1))*Pi^(1/2)/(y^2+1)^11/b^2*p_inf^4+4/945*(24*ln(2)-\
17)*y^2*(Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1/2)*mu*5^(1/2)*(Complex(734)*y^
9+78*y^10+Complex(-1604)*y^7-1157*y^8+Complex(3068)*y^5-1948*y^6+Complex(-1604)
*y^3+1948*y^4+Complex(734)*y+1157*y^2-78)/(y^2+1)^9/b^2*p_inf^5+25/176*(
Complex(1)*y^2+Complex(-1)+2*y)^2*mu*5^(1/2)*Pi^(1/2)*((y^2+1)^9*(Complex(1)*y^
4-4*y^3+Complex(-6)*y^2+4*y+Complex(1))*arctan(1/2*(y^2-1)/y)-73028/585*y^2*(
Complex(18218708/3194975)*y^5+49641/730280*y^18+Complex(59664594/638995)*y^9-\
3654599/5111960*y^16+Complex(122466368/3194975)*y^11-127063193/6389950*y^14+
Complex(1)*y^17-134312019/6389950*y^12+Complex(-19645824/3194975)*y^15-\
748477139/12779900*y^10+Complex(18218708/3194975)*y^13+748477139/12779900*y^8+
Complex(1)*y+134312019/6389950*y^6+Complex(122466368/3194975)*y^7+127063193/
6389950*y^4+Complex(-19645824/3194975)*y^3+3654599/5111960*y^2-49641/730280)*ln
(y)-4077/650*(Complex(1)*y^19+4067/24462*y^20+Complex(-10200625436/134846775)*y
^5-52778786/14982975*y^18+Complex(-18073862/3852765)*y^9-2533954793/269693550*y
^16+Complex(18073862/3852765)*y^11+17516771144/134846775*y^14+Complex(-\
2857963247/134846775)*y^17-7533920003/19263825*y^12+Complex(10200625436/
134846775)*y^15+285345052/3852765*y^10+Complex(-2090131636/19263825)*y^13-\
7533920003/19263825*y^8+Complex(-1)*y+17516771144/134846775*y^6+Complex(
2090131636/19263825)*y^7-2533954793/269693550*y^4+Complex(2857963247/134846775)
*y^3-52778786/14982975*y^2+4067/24462)*(y^2+1))/(y^2+1)^13/b^2*p_inf^6-8/10395*
(24*ln(2)-17)*y^2*(Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1/2)*mu*5^(1/2)*(
Complex(3977)*y^13+384*y^14+Complex(-8428)*y^11-4832*y^12+Complex(23193)*y^9-\
33026*y^10+Complex(29976)*y^7-13140*y^8+Complex(23193)*y^5+13140*y^6+Complex(-\
8428)*y^3+33026*y^4+Complex(3977)*y+4832*y^2-384)/(y^2+1)^11/b^2*p_inf^7-795/
9152*(Complex(1)*y^2+Complex(-1)+2*y)^2*mu*((y^2+1)^11*(Complex(1)*y^4-4*y^3+
Complex(-6)*y^2+4*y+Complex(1))*arctan(1/2*(y^2-1)/y)-2052992/11925*y^2*(
Complex(-7253291/898184)*y^19+117609/2052992*y^22+Complex(-165740/112273)*y^5+
1325047/14370944*y^20+Complex(102373465/336819)*y^9-508789891/14370944*y^18+
Complex(1)*y^21-340792715/14370944*y^16+Complex(533559325/1347276)*y^11-\
7266521975/21556416*y^14+Complex(-165740/112273)*y^17+1085985265/21556416*y^12+
Complex(23949385/673638)*y^15-1085985265/21556416*y^10+Complex(102373465/336819
)*y^13+7266521975/21556416*y^8+Complex(1)*y+340792715/14370944*y^6+Complex(
23949385/673638)*y^7+508789891/14370944*y^4+Complex(-7253291/898184)*y^3-\
1325047/14370944*y^2-117609/2052992)*ln(y)-26653/3975*(y^2+1)*(-93344497/
19589955*y^2+40876329674/58769865*y^14-441479261141/352619190*y^16+12804617549/
25187085*y^18-68046103/2798565*y^20-93344497/19589955*y^22+8403/53306*y^24-\
441479261141/352619190*y^8+40876329674/58769865*y^10-44488751702/8395695*y^12+
12804617549/25187085*y^6+Complex(-1)*y-68046103/2798565*y^4+Complex(1)*y^23+
8403/53306+Complex(-80908276903/176309595)*y^17+Complex(-1046635538/932855)*y^
13+Complex(1046635538/932855)*y^11+Complex(-1178025473/8395695)*y^5+Complex(
133266681202/176309595)*y^9+Complex(80908276903/176309595)*y^7+Complex(-\
679973321/19589955)*y^21+Complex(1178025473/8395695)*y^19+Complex(-133266681202
/176309595)*y^15+Complex(679973321/19589955)*y^3))*5^(1/2)*Pi^(1/2)/(y^2+1)^15/
b^2*p_inf^8+4/135135*(24*ln(2)-17)*y^2*(Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1
/2)*mu*5^(1/2)*(Complex(594748)*y^5+9120*y^18+Complex(6247884)*y^9-81991*y^16+
Complex(1910380)*y^11-1555310*y^14+Complex(102250)*y^17-1293594*y^12+Complex(-\
206772)*y^15-5485444*y^10+Complex(594748)*y^13+5485444*y^8+Complex(102250)*y+
1293594*y^6+Complex(1910380)*y^7+1555310*y^4+Complex(-206772)*y^3+81991*y^2-\
9120)/(y^2+1)^13/b^2*p_inf^9+987/16640*(Complex(1)*y^2+Complex(-1)+2*y)^2*mu*5^
(1/2)*((y^2+1)^13*(Complex(1)*y^4-4*y^3+Complex(-6)*y^2+4*y+Complex(1))*arctan(
1/2*(y^2-1)/y)-1594952/7191*(-854717627/859679128*y^2-80708239271/58614486*y^14
-17260686609/122811304*y^16-2639897824727/2579037384*y^18+25808493/2227148*y^20
-24151039205/429839564*y^22+854717627/859679128*y^24+79059/1594952*y^26+
2639897824727/2579037384*y^8+17260686609/122811304*y^10+80708239271/58614486*y^
12-25808493/2227148*y^6+Complex(1)*y+24151039205/429839564*y^4+Complex(1)*y^25+
Complex(-1067890840/107459891)*y^3-79059/1594952+Complex(16870758341/29307243)*
y^17+Complex(95243776532/46054239)*y^13+Complex(438144175024/322379673)*y^11+
Complex(-21801018/1395583)*y^5+Complex(-1067890840/107459891)*y^23+Complex(
16870758341/29307243)*y^9+Complex(-9269668328/322379673)*y^7+Complex(-21801018/
1395583)*y^21+Complex(-9269668328/322379673)*y^19+Complex(438144175024/
322379673)*y^15)*y^2*ln(y)-5645/799*(-17918246078/2875308975*y^2-10855724721256
/2875308975*y^14-478929244193287/17251853850*y^16+18667466391646/2875308975*y^
18-5478155895493/1916872650*y^20+11101691980732/8625926925*y^22-282338690509/
5750617950*y^24-17918246078/2875308975*y^26+5137/33870*y^28-5478155895493/
1916872650*y^8+18667466391646/2875308975*y^10-478929244193287/17251853850*y^12+
11101691980732/8625926925*y^6+Complex(-1)*y-282338690509/5750617950*y^4+
Complex(1)*y^27+5137/33870+Complex(-4311100177679/410758425)*y^17+Complex(
3177879132628/784175175)*y^13+Complex(4311100177679/410758425)*y^11+Complex(-\
654966000274/2875308975)*y^5+Complex(-145996922899/2875308975)*y^25+Complex(
654966000274/2875308975)*y^23+Complex(10034244652939/2875308975)*y^9+Complex(
9304555369862/8625926925)*y^7+Complex(-9304555369862/8625926925)*y^21+Complex(-\
10034244652939/2875308975)*y^19+Complex(-3177879132628/784175175)*y^15+Complex(
145996922899/2875308975)*y^3)*(y^2+1))*Pi^(1/2)/(y^2+1)^17/b^2*p_inf^10-8/
135135*(24*ln(2)-17)*y^2*(Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1/2)*mu*5^(1/2)
*(Complex(-96376)*y^19+4224*y^22+Complex(205165)*y^5-17719*y^20+Complex(9024508
)*y^9-1189361*y^18+Complex(50677)*y^21-982150*y^16+Complex(10130872)*y^11-\
11952188*y^14+Complex(205165)*y^17+4669684*y^12+Complex(1028360)*y^15-4669684*y
^10+Complex(9024508)*y^13+11952188*y^8+Complex(50677)*y+982150*y^6+Complex(
1028360)*y^7+1189361*y^4+Complex(-96376)*y^3+17719*y^2-4224)/(y^2+1)^15/b^2*
p_inf^11-189/4352*(Complex(1)*y^2+Complex(-1)+2*y)^2*mu*5^(1/2)*((y^2+1)^15*(
Complex(1)*y^4-4*y^3+Complex(-6)*y^2+4*y+Complex(1))*arctan(1/2*(y^2-1)/y)-\
4908184/17955*y^2*(-19361758109/9826184368*y^2-247745587808885/88435659312*y^14
+247745587808885/88435659312*y^16-73863803703975/9826184368*y^18-40890401596879
/88435659312*y^20-29819186073725/12633665616*y^22+98955870211/893289488*y^24-\
187238386781/2267581008*y^26+19361758109/9826184368*y^28+29819186073725/
12633665616*y^8+40890401596879/88435659312*y^10+73863803703975/9826184368*y^12-\
98955870211/893289488*y^6+Complex(1)*y+187238386781/2267581008*y^4+429081/
9816368*y^30+Complex(1)*y^29+Complex(-7216428885/614136523)*y^27+Complex(
40452759882361/5527228707)*y^17+Complex(40452759882361/5527228707)*y^13+
Complex(16223458556429/5527228707)*y^11+Complex(-67969096457/1842409569)*y^5+
Complex(-67969096457/1842409569)*y^25+Complex(-80351675890/425171439)*y^23+
Complex(455460357959/614136523)*y^9+Complex(-80351675890/425171439)*y^7+
Complex(455460357959/614136523)*y^21+Complex(16223458556429/5527228707)*y^19+
Complex(5331140301780/614136523)*y^15+Complex(-7216428885/614136523)*y^3-429081
/9816368)*ln(y)-88231/11970*(-661490687219/83461673295*y^2+1999/13574*y^32-\
365733812617003/27820557765*y^14-19124381625134311/83461673295*y^16-\
365733812617003/27820557765*y^18-1078124432983354/11923096185*y^20+
7511659534439167/250385019885*y^22-1401870821120534/250385019885*y^24+
93926731149179/35769288555*y^26-1627483305334/19260386145*y^28-1401870821120534
/250385019885*y^8+7511659534439167/250385019885*y^10-1078124432983354/
11923096185*y^12+93926731149179/35769288555*y^6+Complex(-1)*y-1627483305334/
19260386145*y^4-661490687219/83461673295*y^30+Complex(12158401111187/
35769288555)*y^27+Complex(-17361093974531/250385019885)*y^29+Complex(-\
1011813255296143/27820557765)*y^17+Complex(50971631413831/917161245)*y^13+
Complex(10992253428277103/250385019885)*y^11+Complex(-12158401111187/
35769288555)*y^5+Complex(-98370581581967/50077003977)*y^25+Complex(-\
2368350213292927/250385019885)*y^23+Complex(2368350213292927/250385019885)*y^9+
Complex(1)*y^31+1999/13574+Complex(98370581581967/50077003977)*y^7+Complex(-\
10992253428277103/250385019885)*y^21+Complex(-50971631413831/917161245)*y^19+
Complex(1011813255296143/27820557765)*y^15+Complex(17361093974531/250385019885)
*y^3)*(y^2+1))*Pi^(1/2)/(y^2+1)^19/b^2*p_inf^12;
W_even_inst_y_3_meqm2_fin := -2/5*(Complex(1)*y^2+Complex(-1)+2*y)^2*5^(1/2)*Pi
^(1/2)*((Complex(-40)*y^6+Complex(40)*y^4-4*y^7-48*y^5-4*y^3)*ln(y)^2+4*(y^2+1)
*(Complex(1)*y^4+Complex(22)*y^2-5*y^3+Complex(1)+5*y)*y^2*ln(y)+(y^2+1)^2*(
Complex(1)*y^6+Complex(3)*y^4-2*y^5+Complex(-3)*y^2+10*y^3+Complex(-1)-2*y))*mu
/(y^2+1)^7/b^3/p_inf^4+1/7*(Complex(1)*y^2+Complex(-1)+2*y)^2*mu*5^(1/2)*Pi^(1/
2)*(-252/5*(y^2+1)^6*(Complex(1)*y+1/3*y^2-1/3)*arctan(1/2*(y^2-1)/y)-728*y^3*(
Complex(1)*y^7+89/910*y^8+Complex(-7/5)*y^5-5/91*y^6+Complex(7/5)*y^3+353/91*y^
4+Complex(-1)*y-5/91*y^2+89/910)*ln(y)^2+132/5*y^2*(y^2+1)*(Complex(1)*y^8+
Complex(548/11)*y^6-343/99*y^7+Complex(-382/11)*y^4-6055/99*y^5+Complex(548/11)
*y^2+6055/99*y^3+Complex(1)+343/99*y)*ln(y)+(Complex(1)*y^10+Complex(-2117/15)*
y^8-234/5*y^9+Complex(-1492/5)*y^6+874/15*y^7+Complex(1492/5)*y^4+1328/3*y^5+
Complex(2117/15)*y^2+874/15*y^3+Complex(-1)-234/5*y)*(y^2+1)^2)/(y^2+1)^9/b^3/
p_inf^2+32/5*(Complex(1)*y^2+Complex(-1)+2*y)^2*5^(1/2)*((Complex(-20)*y^4-2*y^
5+Complex(20)*y^2-24*y^3-2*y)*ln(y)+(y^2+1)*(Complex(1)*y^4+Complex(22)*y^2-5*y
^3+Complex(1)+5*y))*(ln(2)-17/24)*mu*y^2*Pi^(1/2)/(y^2+1)^7/b^3/p_inf+379/60*(
Complex(1)*y^2+Complex(-1)+2*y)^2*mu*5^(1/2)*(-12780/2653*(y^2+1)^6*(Complex(1)
*y^5+81/355*y^6+Complex(-3614/1065)*y^3-2023/1065*y^4+Complex(1)*y+2023/1065*y^
2-81/355)*arctan(1/2*(y^2-1)/y)+14760/379*y^3*(Complex(1)*y^11+2411/25830*y^12+
Complex(-1427/615)*y^9-8/7*y^10+Complex(11066/4305)*y^7+11503/8610*y^8+Complex(
-11066/4305)*y^5+26872/2583*y^6+Complex(1427/615)*y^3+11503/8610*y^4+Complex(-1
)*y-8/7*y^2+2411/25830)*ln(y)^2+2068/2653*y^2*(y^2+1)*(Complex(1)*y^12+Complex(
-44734/517)*y^10-5205/517*y^11+Complex(90507/517)*y^8+4355/47*y^9+Complex(-\
32804/517)*y^6+121030/517*y^7+Complex(90507/517)*y^4-121030/517*y^5+Complex(-\
44734/517)*y^2-4355/47*y^3+Complex(1)+5205/517*y)*ln(y)+(Complex(1)*y^14+
Complex(-67183/7959)*y^12-14930/2653*y^13+Complex(-138391/7959)*y^10-155494/
23877*y^11+Complex(-395825/7959)*y^8+1180058/23877*y^9+Complex(395825/7959)*y^6
+20900/379*y^7+Complex(138391/7959)*y^4+1180058/23877*y^5+Complex(67183/7959)*y
^2-155494/23877*y^3+Complex(-1)-14930/2653*y)*(y^2+1)^2)*Pi^(1/2)/(y^2+1)^11/b^
3-192/35*y^2*(Complex(1)*y^2+Complex(-1)+2*y)^2*mu*Pi^(1/2)*(ln(2)-17/24)*(-350
/3*y*(Complex(1)*y^7+17/175*y^8+Complex(-53/25)*y^5-86/175*y^6+Complex(53/25)*y
^3+746/175*y^4+Complex(-1)*y-86/175*y^2+17/175)*ln(y)+(Complex(1)*y^8+Complex(
95)*y^6-7/9*y^7+Complex(-176)*y^4-1435/9*y^5+Complex(95)*y^2+1435/9*y^3+
Complex(1)+7/9*y)*(y^2+1))*5^(1/2)/(y^2+1)^9/b^3*p_inf+6848/105*(Complex(1)*y^2
+Complex(-1)+2*y)^2*mu*5^(1/2)*Pi^(1/2)*(-1035/3424*(Complex(1)*y^9+13/69*y^10+
Complex(1772/345)*y^7-503/414*y^8+Complex(-23794/1035)*y^5-4009/230*y^6+
Complex(1772/345)*y^3+4009/230*y^4+Complex(1)*y+503/414*y^2-13/69)*(y^2+1)^6*
arctan(1/2*(y^2-1)/y)+(y^2+1)^6*(Complex(1)*y^3+1/10*y^4+Complex(-1)*y+6/5*y^2+
1/10)*y^3*ln(y^2+1)-27825/6848*(Complex(-2917/265)*y^5+16851/204050*y^16+
Complex(497/53)*y^9-516583/306075*y^14+Complex(2917/265)*y^11-123708/14575*y^12
+Complex(1)*y^15+234219/14575*y^10+Complex(-1287/265)*y^13+292949/8745*y^8+
Complex(-1)*y+234219/14575*y^6+Complex(-497/53)*y^7-123708/14575*y^4+Complex(
1287/265)*y^3-516583/306075*y^2+16851/204050)*y^3*ln(y)^2-32783/150656*y^2*(y^2
+1)*(Complex(-600080/32783)*y^10+Complex(1)*y^16-235455/32783*y^15+Complex(-\
4764550/32783)*y^8-15851/32783*y^13+Complex(3723892/32783)*y^4+6887177/32783*y^
11+Complex(-1102000/32783)*y^14+4176821/32783*y^9+Complex(-1403312/32783)*y^2-\
109109/32783*y^7+Complex(4929140/32783)*y^12-23739309/163915*y^5+Complex(-\
2106640/32783)*y^6+2640407/163915*y^3+Complex(1)+1327931/163915*y)*ln(y)+38541/
602624*(y^2+1)^2*(788480/12847*(y^2+1)^4*(Complex(1)*y^3+1/10*y^4+Complex(-1)*y
+6/5*y^2+1/10)*y^3*ln(2)^2-3351040/38541*(y^2+1)^4*(Complex(1)*y^3+1/10*y^4+
Complex(-1)*y+6/5*y^2+1/10)*y^3*ln(2)+602624/38541*y^3*(y^2+1)^4*(Complex(1)*y^
3+1/10*y^4+Complex(-1)*y+6/5*y^2+1/10)*ln(b)-176258/38541*y+Complex(-127181816/
809361)*y^10+Complex(-2395813/578115)*y^16+Complex(-1)+Complex(127181816/809361
)*y^8+Complex(1)*y^18+Complex(32744062/269787)*y^4+Complex(-32744062/269787)*y^
14+Complex(2395813/578115)*y^2-198052508/2093175*y^13-680636170/2428083*y^11+
Complex(-79707346/449645)*y^12+Complex(79707346/449645)*y^6-252850196/449645*y^
9-680636170/2428083*y^7-198052508/2093175*y^5-412412354/20234025*y^3-176258/
38541*y^17-412412354/20234025*y^15))/(y^2+1)^13/b^3*p_inf^2-2176/105*y^2*(
Complex(1)*y^2+Complex(-1)+2*y)^2*mu*Pi^(1/2)*(ln(2)-17/24)*(945/17*y*(Complex(
1)*y^11+86/945*y^12+Complex(-157/45)*y^9-158/105*y^10+Complex(1756/315)*y^7+7/
45*y^8+Complex(-1756/315)*y^5+2360/189*y^6+Complex(157/45)*y^3+7/45*y^4+
Complex(-1)*y-158/105*y^2+86/945)*ln(y)+(Complex(1)*y^12+Complex(-211/4)*y^10-\
1107/136*y^11+Complex(4737/34)*y^8+3991/136*y^9+Complex(-5891/34)*y^6+11039/68*
y^7+Complex(4737/34)*y^4-11039/68*y^5+Complex(-211/4)*y^2-3991/136*y^3+Complex(
1)+1107/136*y)*(y^2+1))*5^(1/2)/(y^2+1)^11/b^3*p_inf^3-3424/15*(Complex(1)*y^2+
Complex(-1)+2*y)^2*mu*5^(1/2)*Pi^(1/2)*(-44925/2109184*(Complex(1)*y^13+529/
2995*y^14+Complex(7498/599)*y^11-2697/2995*y^12+Complex(-209779/2995)*y^9-\
443541/14975*y^10+Complex(2042124/14975)*y^7-791219/14975*y^8+Complex(-209779/
2995)*y^5+791219/14975*y^6+Complex(7498/599)*y^3+443541/14975*y^4+Complex(1)*y+
2697/2995*y^2-529/2995)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+y^3*(y^2+1)^6*(Complex(
1)*y^7+47/490*y^8+Complex(-121/35)*y^5-319/245*y^6+Complex(121/35)*y^3+1219/245
*y^4+Complex(-1)*y-319/245*y^2+47/490)*ln(y^2+1)-20445/27392*y^3*(Complex(1)*y^
19+161815/2728726*y^20+Complex(-415700/9541)*y^5-14795078/20465445*y^18+
Complex(-14304498/104951)*y^9-238366511/8186178*y^16+Complex(14304498/104951)*y
^11+5667640/372099*y^14+Complex(-78519/6815)*y^17+1310605577/20465445*y^12+
Complex(415700/9541)*y^15+929779748/2923635*y^10+Complex(5736428/47705)*y^13+
1310605577/20465445*y^8+Complex(-1)*y+5667640/372099*y^6+Complex(-5736428/47705
)*y^7-238366511/8186178*y^4+Complex(78519/6815)*y^3-14795078/20465445*y^2+
161815/2728726)*ln(y)^2-1268935/54838784*(Complex(1)*y^20+Complex(-9857061308/
3806805)*y^10-43509479/6344675*y^19+Complex(13055262709/19034025)*y^16-\
489955089/6344675*y^17+Complex(657445754/3806805)*y^8+5510072724/6344675*y^15+
Complex(-177754154/3806805)*y^18-4280881124/6344675*y^13+Complex(10517010421/
19034025)*y^4+23497148766/6344675*y^11+Complex(-12810105304/19034025)*y^14-\
6606803294/6344675*y^9+Complex(-506786858/3806805)*y^2+10595175396/6344675*y^7+
Complex(-2068825222/3806805)*y^12-40779728652/44412725*y^5+Complex(-6511479256/
19034025)*y^6+272538487/44412725*y^3+Complex(1)+672769617/44412725*y)*y^2*(y^2+
1)*ln(y)+86875/19941376*(-810938/191125*y+Complex(-1)-810938/191125*y^21+
8649054598678/10535765625*y^17-4210594437916/301021875*y^13-4210594437916/
301021875*y^9+8649054598678/10535765625*y^5-1327052114902/10535765625*y^3+
Complex(1)*y^22-1327052114902/10535765625*y^19+2772883072808/1505109375*y^15-\
29992775170396/1505109375*y^11+2772883072808/1505109375*y^7+15654912/17375*y^3*
(y^2+1)^4*(Complex(1)*y^7+47/490*y^8+Complex(-121/35)*y^5-319/245*y^6+Complex(
121/35)*y^3+1219/245*y^4+Complex(-1)*y-319/245*y^2+47/490)*ln(2)^2-22177792/
17375*y^3*(y^2+1)^4*(Complex(1)*y^7+47/490*y^8+Complex(-121/35)*y^5-319/245*y^6
+Complex(121/35)*y^3+1219/245*y^4+Complex(-1)*y-319/245*y^2+47/490)*ln(2)+
19941376/86875*y^3*(y^2+1)^4*(Complex(1)*y^7+47/490*y^8+Complex(-121/35)*y^5-\
319/245*y^6+Complex(121/35)*y^3+1219/245*y^4+Complex(-1)*y-319/245*y^2+47/490)*
ln(b)+Complex(-68664236857/60204375)*y^18+Complex(23012758873/71671875)*y^16+
Complex(-12043429/100340625)*y^20+Complex(-23012758873/71671875)*y^6+Complex(
12043429/100340625)*y^2+Complex(-3577768610426/1505109375)*y^10+Complex(
68664236857/60204375)*y^4+Complex(-80689807094/71671875)*y^8+Complex(
80689807094/71671875)*y^14+Complex(3577768610426/1505109375)*y^12)*(y^2+1)^2)/(
y^2+1)^15/b^3*p_inf^4+20224/1155*y^2*(Complex(1)*y^2+Complex(-1)+2*y)^2*mu*(
10395/158*(Complex(-6599/315)*y^5+92/1155*y^16+Complex(4261/315)*y^9-2336/2079*
y^14+Complex(6599/315)*y^11-1546/165*y^12+Complex(1)*y^15+8508/385*y^10+
Complex(-241/45)*y^13+398212/10395*y^8+Complex(-1)*y+8508/385*y^6+Complex(-4261
/315)*y^7-1546/165*y^4+Complex(241/45)*y^3-2336/2079*y^2+92/1155)*y*ln(y)+(
Complex(-161541/632)*y^10+Complex(1)*y^16-29953/3160*y^15+Complex(-47515/158)*y
^8+31779/3160*y^13+Complex(86937/316)*y^4+1177847/3160*y^11+Complex(-45423/632)
*y^14-7777/632*y^9+Complex(-45423/632)*y^2+7777/632*y^7+Complex(86937/316)*y^12
-1177847/3160*y^5+Complex(-161541/632)*y^6-31779/3160*y^3+Complex(1)+29953/3160
*y)*(y^2+1))*Pi^(1/2)*(ln(2)-17/24)*5^(1/2)/(y^2+1)^13/b^3*p_inf^5+11128/35*(
Complex(1)*y^2+Complex(-1)+2*y)^2*mu*5^(1/2)*Pi^(1/2)*(-33775/4629248*(Complex(
-22849604/159225)*y^5+361/2123*y^18+Complex(402831514/1114575)*y^9-4583/6369*y^
16+Complex(3701768/14475)*y^11-12073752/371525*y^14+Complex(1)*y^17-111532528/
371525*y^12+Complex(4583288/222915)*y^15-68132038/1114575*y^10+Complex(-\
22849604/159225)*y^13+68132038/1114575*y^8+Complex(1)*y+111532528/371525*y^6+
Complex(3701768/14475)*y^7+12073752/371525*y^4+Complex(4583288/222915)*y^3+4583
/6369*y^2-361/2123)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+y^3*(Complex(1)*y^11+719/
8190*y^12+Complex(-163/39)*y^9-552/455*y^10+Complex(3658/273)*y^7-601/546*y^8+
Complex(-3658/273)*y^5+13912/819*y^6+Complex(163/39)*y^3-601/546*y^4+Complex(-1
)*y-552/455*y^2+719/8190)*(y^2+1)^6*ln(y^2+1)-77385/178048*y^3*(11205833/
33198165*y^2+40194631714/33198165*y^14-3765792775/13279266*y^16+71919259/
2213211*y^18-286503473/4742595*y^20+11205833/33198165*y^22+448549/9485190*y^24-\
3765792775/13279266*y^8+40194631714/33198165*y^10+28586096078/33198165*y^12+
71919259/2213211*y^6+Complex(-1)*y-286503473/4742595*y^4+Complex(1)*y^23+
Complex(3699383/15477)*y^17+Complex(49483618/56749)*y^15+Complex(721399958/
2213211)*y^13+Complex(-721399958/2213211)*y^11+Complex(-49483618/56749)*y^9+
Complex(-3699383/15477)*y^7+Complex(-1031995/15477)*y^5+Complex(-38761/2211)*y^
21+Complex(1031995/15477)*y^19+Complex(38761/2211)*y^3+448549/9485190)*ln(y)^2-\
1493317/152765184*y^2*(3729992113/156798285*y+Complex(1)+Complex(1)*y^24-\
4826623567/22399755*y^21-306448026943/31359657*y^17-2019582360266/156798285*y^
13-17355825250/4479951*y^9-18854169535/4479951*y^5+8948312873/156798285*y^3-\
130518407/22399755*y^23+91629592889/31359657*y^19+513721262254/31359657*y^15+
6708603922634/156798285*y^11+43988131849/4479951*y^7+Complex(-116058754076/
31359657)*y^18+Complex(54461983559/31359657)*y^16+Complex(-208371668/4479951)*y
^22+Complex(331841350/213331)*y^20+Complex(-132110849564/31359657)*y^6+Complex(
-1124962772/4479951)*y^2+Complex(-269764672280/31359657)*y^10+Complex(
2072197866/1493317)*y^4+Complex(-85423920313/31359657)*y^8+Complex(-49171746584
/31359657)*y^14+Complex(9303886460/639993)*y^12)*(y^2+1)*ln(y)+67571/47004672*(
-505458/125489*y+Complex(-1)+Complex(1)*y^26-505458/125489*y^25+63129570381896/
29053840725*y^21-53191390117258/1936922715*y^17-157911696887696/461172075*y^13-\
53191390117258/1936922715*y^9+63129570381896/29053840725*y^5-9314763584194/
29053840725*y^3-9314763584194/29053840725*y^23+16812998003966/645640905*y^19-\
477224023095236/3228204525*y^15-477224023095236/3228204525*y^11+16812998003966/
645640905*y^7+Complex(4880197546184/1383516225)*y^20+Complex(-4880197546184/
1383516225)*y^6+Complex(-468340339/92234415)*y^2+Complex(73701979674957/
1076068175)*y^10+Complex(305116605344/92234415)*y^4+Complex(37142687695709/
1936922715)*y^8+Complex(-44917404234776/645640905)*y^14+Complex(44917404234776/
645640905)*y^12+Complex(468340339/92234415)*y^24+Complex(-37142687695709/
1936922715)*y^18+Complex(-73701979674957/1076068175)*y^16+Complex(-305116605344
/92234415)*y^22+47004672/67571*y^3*(Complex(1)*y^11+719/8190*y^12+Complex(-163/
39)*y^9-552/455*y^10+Complex(3658/273)*y^7-601/546*y^8+Complex(-3658/273)*y^5+
13912/819*y^6+Complex(163/39)*y^3-601/546*y^4+Complex(-1)*y-552/455*y^2+719/
8190)*(y^2+1)^4*ln(b)+26357760/9653*y^3*(Complex(1)*y^11+719/8190*y^12+Complex(
-163/39)*y^9-552/455*y^10+Complex(3658/273)*y^7-601/546*y^8+Complex(-3658/273)*
y^5+13912/819*y^6+Complex(163/39)*y^3-601/546*y^4+Complex(-1)*y-552/455*y^2+719
/8190)*(y^2+1)^4*ln(2)^2-37340160/9653*y^3*(Complex(1)*y^11+719/8190*y^12+
Complex(-163/39)*y^9-552/455*y^10+Complex(3658/273)*y^7-601/546*y^8+Complex(-\
3658/273)*y^5+13912/819*y^6+Complex(163/39)*y^3-601/546*y^4+Complex(-1)*y-552/
455*y^2+719/8190)*(y^2+1)^4*ln(2))*(y^2+1)^2)/(y^2+1)^17/b^3*p_inf^6-231424/
15015*(135135/1808*y*(Complex(1)*y^19+3232/45045*y^20+Complex(-232/7)*y^5-17294
/27027*y^18+Complex(-77212/693)*y^9-605909/27027*y^16+Complex(77212/693)*y^11+
643504/27027*y^14+Complex(-65/9)*y^17+739694/27027*y^12+Complex(232/7)*y^15+
5627992/19305*y^10+Complex(472/7)*y^13+739694/27027*y^8+Complex(-1)*y+643504/
27027*y^6+Complex(-472/7)*y^7-605909/27027*y^4+Complex(65/9)*y^3-17294/27027*y^
2+3232/45045)*ln(y)+(y^2+1)*(Complex(1)*y^20+Complex(-37725823/21696)*y^10-\
10950277/1012480*y^19+Complex(10076359/21696)*y^16-26515983/1012480*y^17+
Complex(15109495/21696)*y^8+514993219/506240*y^15+Complex(-3957311/43392)*y^18-\
126485957/72320*y^13+Complex(10076359/21696)*y^4+241839767/72320*y^11+Complex(-\
23156383/21696)*y^14-241839767/72320*y^9+Complex(-3957311/43392)*y^2+126485957/
72320*y^7+Complex(15109495/21696)*y^12-514993219/506240*y^5+Complex(-23156383/
21696)*y^6+26515983/1012480*y^3+Complex(1)+10950277/1012480*y))*y^2*(Complex(1)
*y^2+Complex(-1)+2*y)^2*mu*Pi^(1/2)*(ln(2)-17/24)*5^(1/2)/(y^2+1)^15/b^3*p_inf^
7-8132/21*(Complex(1)*y^2+Complex(-1)+2*y)^2*mu*5^(1/2)*(-2655009/744240640*(
Complex(26078590/885003)*y^19+6981/42143*y^22+Complex(-651645331/2655009)*y^5-\
26281/42143*y^20+Complex(922222118/885003)*y^9-19678567/885003*y^18+Complex(1)*
y^21-754892213/885003*y^16+Complex(10784477212/2655009)*y^11+45358018/885003*y^
14+Complex(-651645331/2655009)*y^17-4037937514/885003*y^12+Complex(24140696/
126429)*y^15+4037937514/885003*y^10+Complex(922222118/885003)*y^13-45358018/
885003*y^8+Complex(1)*y+754892213/885003*y^6+Complex(24140696/126429)*y^7+
19678567/885003*y^4+Complex(26078590/885003)*y^3+26281/42143*y^2-6981/42143)*(y
^2+1)^6*arctan(1/2*(y^2-1)/y)+y^3*(Complex(-14557/665)*y^5+5961/73150*y^16+
Complex(4533/665)*y^9-103093/109725*y^14+Complex(14557/665)*y^11-48468/5225*y^
12+Complex(1)*y^15+924423/36575*y^10+Complex(-457/95)*y^13+146485/4389*y^8+
Complex(-1)*y+924423/36575*y^6+Complex(-4533/665)*y^7-48468/5225*y^4+Complex(
457/95)*y^3-103093/109725*y^2+5961/73150)*(y^2+1)^6*ln(y^2+1)-160923/520448*y^3
*(996981028/652006355*y^2+6155570501376/652006355*y^14+2222885318033/1304012710
*y^16+265205881572/93143765*y^18-311259833051/186287530*y^20+14620548064/
93143765*y^22-19441677793/186287530*y^24+996981028/652006355*y^26+7360789/
186287530*y^28-311259833051/186287530*y^8+265205881572/93143765*y^10+
2222885318033/1304012710*y^12+14620548064/93143765*y^6+Complex(-1)*y-\
19441677793/186287530*y^4+Complex(1)*y^27+Complex(3343141977/1095809)*y^17+
Complex(179829212/69355)*y^15+Complex(-179829212/69355)*y^13+Complex(-\
3343141977/1095809)*y^11+Complex(-1492480305/590051)*y^9+Complex(-1923182/7663)
*y^7+Complex(-22523302/268205)*y^5+Complex(1923182/7663)*y^21+Complex(
1492480305/590051)*y^19+Complex(896671/38315)*y^3+Complex(-896671/38315)*y^25+
Complex(22523302/268205)*y^23+7360789/186287530)*ln(y)^2-69350967/12652090880*y
^2*(248262478519/7281851535*y+Complex(1)-2860659483709/7281851535*y^25-\
95347260640642/2427283845*y^21-1217874965764687/7281851535*y^17+42252720513212/
7281851535*y^13-42491820353117/1040264505*y^9-12552776439802/1040264505*y^5+
96458810611/485456769*y^3-31748276407/7281851535*y^27+10581322163806/1456370307
*y^23+451543211691659/7281851535*y^19+340288172964212/1456370307*y^15+
2141218032371791/7281851535*y^11+207165717418118/7281851535*y^7+Complex(1)*y^28
+Complex(-7132926518/208052901)*y^26+Complex(323097433451/115584945)*y^24+
Complex(-1603601521694/148609215)*y^18+Complex(142944463383203/1040264505)*y^16
+Complex(-76545871094516/7281851535)*y^22+Complex(40410448051111/7281851535)*y^
20+Complex(-97369880883956/7281851535)*y^6+Complex(-83045471798/208052901)*y^2+
Complex(-88300416493778/1040264505)*y^10+Complex(45015234173/16512135)*y^4+
Complex(-167262303452249/7281851535)*y^8+Complex(92996969891992/1040264505)*y^
14+Complex(63979434703523/1040264505)*y^12)*(y^2+1)*ln(y)+6862653/10121672704*(
y^2+1)^2*(-6307394/1633965*y+Complex(-1)+Complex(1)*y^30+10121672704/6862653*y^
3*(Complex(-14557/665)*y^5+5961/73150*y^16+Complex(4533/665)*y^9-103093/109725*
y^14+Complex(14557/665)*y^11-48468/5225*y^12+Complex(1)*y^15+924423/36575*y^10+
Complex(-457/95)*y^13+146485/4389*y^8+Complex(-1)*y+924423/36575*y^6+Complex(-\
4533/665)*y^7-48468/5225*y^4+Complex(457/95)*y^3-103093/109725*y^2+5961/73150)*
(y^2+1)^4*ln(b)-8040581120/980379*y^3*(Complex(-14557/665)*y^5+5961/73150*y^16+
Complex(4533/665)*y^9-103093/109725*y^14+Complex(14557/665)*y^11-48468/5225*y^
12+Complex(1)*y^15+924423/36575*y^10+Complex(-457/95)*y^13+146485/4389*y^8+
Complex(-1)*y+924423/36575*y^6+Complex(-4533/665)*y^7-48468/5225*y^4+Complex(
457/95)*y^3-103093/109725*y^2+5961/73150)*(y^2+1)^4*ln(2)+1891901440/326793*y^3
*(Complex(-14557/665)*y^5+5961/73150*y^16+Complex(4533/665)*y^9-103093/109725*y
^14+Complex(14557/665)*y^11-48468/5225*y^12+Complex(1)*y^15+924423/36575*y^10+
Complex(-457/95)*y^13+146485/4389*y^8+Complex(-1)*y+924423/36575*y^6+Complex(-\
4533/665)*y^7-48468/5225*y^4+Complex(457/95)*y^3-103093/109725*y^2+5961/73150)*
(y^2+1)^4*ln(2)^2-6307394/1633965*y^29+59860584113782/22017678375*y^25+
65462186932102858/1134911239875*y^21-268036830431999402/126101248875*y^17-\
268036830431999402/126101248875*y^13+65462186932102858/1134911239875*y^9+
59860584113782/22017678375*y^5-7621356470111422/12484023638625*y^3-\
7621356470111422/12484023638625*y^27+423468115635524/3900038625*y^23-\
102361804090938914/378303746625*y^19-855223992014747464/378303746625*y^15-\
102361804090938914/378303746625*y^11+423468115635524/3900038625*y^7+Complex(
42991769767/3602892825)*y^28+Complex(-223247765862061/32426035425)*y^26+
Complex(650947089488347/54043392375)*y^24+Complex(-380985714695701973/
378303746625)*y^18+Complex(-173330247353038219/378303746625)*y^16+Complex(-\
96360733366933741/1134911239875)*y^22+Complex(-33791121241766317/75660749325)*y
^20+Complex(-650947089488347/54043392375)*y^6+Complex(-42991769767/3602892825)*
y^2+Complex(33791121241766317/75660749325)*y^10+Complex(223247765862061/
32426035425)*y^4+Complex(96360733366933741/1134911239875)*y^8+Complex(
173330247353038219/378303746625)*y^14+Complex(380985714695701973/378303746625)*
y^12))*Pi^(1/2)/(y^2+1)^19/b^3*p_inf^8+69632/5005*y^2*(Complex(1)*y^2+Complex(-\
1)+2*y)^2*mu*(45045/544*y*(-11476/135135*y^2+132907144/135135*y^14-33895018/
135135*y^16+5399432/135135*y^18-1066630/27027*y^20-11476/135135*y^22+8896/
135135*y^24-33895018/135135*y^8+132907144/135135*y^10+7850072/19305*y^12+
5399432/135135*y^6+Complex(-1)*y-1066630/27027*y^4+Complex(1)*y^23+Complex(1063
/9)*y^17+Complex(288428/495)*y^15+Complex(301244/2145)*y^13+Complex(-301244/
2145)*y^11+Complex(-288428/495)*y^9+Complex(-1063/9)*y^7+Complex(-1897/45)*y^5+
Complex(-409/45)*y^21+Complex(1897/45)*y^19+Complex(409/45)*y^3+8896/135135)*ln
(y)+(5564123/456960*y+Complex(1)+Complex(1)*y^24-35607883/456960*y^21-\
1734031361/274176*y^17-247939283/9792*y^13-820451087/68544*y^9-209041397/91392*
y^5+35607883/456960*y^3-5564123/456960*y^23+209041397/91392*y^19+820451087/
68544*y^15+247939283/9792*y^11+1734031361/274176*y^7+Complex(-108042205/39168)*
y^18+Complex(10626985/9792)*y^16+Complex(-4340743/39168)*y^22+Complex(4619395/
6528)*y^20+Complex(-108042205/39168)*y^6+Complex(-4340743/39168)*y^2+Complex(-\
2937737/576)*y^10+Complex(4619395/6528)*y^4+Complex(10626985/9792)*y^8+Complex(
-2937737/576)*y^14+Complex(113963209/9792)*y^12)*(y^2+1))*Pi^(1/2)*(ln(2)-17/24
)*5^(1/2)/(y^2+1)^17/b^3*p_inf^9+2675/6*(-78561/37835200*(11024/18705*y^2+
Complex(21037266031/30245985)*y^17+Complex(48666133528/3360665)*y^15+Complex(
167989658692/10081995)*y^13+Complex(48666133528/3360665)*y^11+Complex(
21037266031/30245985)*y^9+Complex(-274126196/1042965)*y^7+Complex(-11414521142/
30245985)*y^5+Complex(-11414521142/30245985)*y^21+Complex(-274126196/1042965)*y
^19+Complex(396136388/10081995)*y^3+Complex(396136388/10081995)*y^23+
584537047162/30245985*y^14-3174001967/123453*y^16+9688086302/6049197*y^18-\
1252810773/672133*y^20+44282423/10081995*y^22-11024/18705*y^24+1013/6235*y^26-\
9688086302/6049197*y^8+3174001967/123453*y^10-584537047162/30245985*y^12+
1252810773/672133*y^6+Complex(1)*y-44282423/10081995*y^4+Complex(1)*y^25-1013/
6235)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+y^3*(Complex(1)*y^19+669819/8758750*y^20+
Complex(-25036/875)*y^5-1551646/2627625*y^18+Complex(-1160206/9625)*y^9-9251941
/477750*y^16+Complex(1160206/9625)*y^11+81615656/2627625*y^14+Complex(-677/125)
*y^17-434243/53625*y^12+Complex(25036/875)*y^15+592890884/1876875*y^10+Complex(
37796/875)*y^13-434243/53625*y^8+Complex(-1)*y+81615656/2627625*y^6+Complex(-\
37796/875)*y^7-9251941/477750*y^4+Complex(677/125)*y^3-1551646/2627625*y^2+
669819/8758750)*(y^2+1)^6*ln(y^2+1)-41187/171200*y^3*(62706100537/22194507335*y
^2+Complex(6593749/68645)*y^27+Complex(-2005811/68645)*y^29+Complex(
798402420911/166875995)*y^17+Complex(-798402420911/166875995)*y^15+Complex(-\
178988312823/9816235)*y^13+Complex(-19150125219/1963247)*y^11+Complex(-\
3996407731/755095)*y^9+Complex(-3085581/68645)*y^7+Complex(-6593749/68645)*y^5+
Complex(19150125219/1963247)*y^21+Complex(178988312823/9816235)*y^19+Complex(
2005811/68645)*y^3+Complex(3085581/68645)*y^25+Complex(3996407731/755095)*y^23+
19597849/576480710*y^32+827934222005827/22194507335*y^14+8121904531421/
634128781*y^16+827934222005827/22194507335*y^18-13484131898574/3170643905*y^20+
1534566054563/243895685*y^22-1229003358522/243895685*y^24+304317678801/
634128781*y^26-514012104306/3170643905*y^28-1229003358522/243895685*y^8+
1534566054563/243895685*y^10-13484131898574/3170643905*y^12+304317678801/
634128781*y^6+Complex(-1)*y-514012104306/3170643905*y^4+62706100537/22194507335
*y^30+19597849/576480710+Complex(1)*y^31)*ln(y)^2-25325229/7188688000*y^2*(y^2+
1)*(9418032021017/204754476465*y+Complex(1)+Complex(-5272006888/531829809)*y^30
+Complex(129572300486456/29250639495)*y^28+Complex(-131387628074408/5850127899)
*y^26+Complex(2032144726156/295461005)*y^24+Complex(4829992041451480/5850127899
)*y^18+Complex(7651393907910050/5850127899)*y^16+Complex(-687059521072696/
5850127899)*y^22+Complex(48884289248664/92859173)*y^20+Complex(-24241328970776/
835732557)*y^6+Complex(-307196902888/531829809)*y^2+Complex(-2591698726064440/
5850127899)*y^10+Complex(136480342106936/29250639495)*y^4+Complex(-\
9344083244996/126626145)*y^8+Complex(1080020997582040/5850127899)*y^14+Complex(
-91099000448216/650014211)*y^12-39683827601479/68251492155*y^29-\
4370839237576421/40950895293*y^25-194026444355634497/204754476465*y^21-\
27216282387572353/40950895293*y^17+10016775907194685/40950895293*y^13-\
51974303804088923/204754476465*y^9-11145737549269/413645407*y^5+94856902686037/
204754476465*y^3-528580068761/204754476465*y^31+66927573853095/4550099477*y^27+
45932792673626843/204754476465*y^23+29588300826078275/40950895293*y^19+
101714200319264257/40950895293*y^15+79766568435332587/68251492155*y^11+
2722353861974629/40950895293*y^7+Complex(1)*y^32)*ln(y)+645447/1691456000*(-\
13604370/3657533*y+Complex(-1)+Complex(-106227487447471814/8782632828585)*y^30+
Complex(115524982365470054/3992105831175)*y^28+Complex(-22170348220136805586/
102464049666825)*y^26+Complex(-1117737122152405558/798421166235)*y^24+Complex(-\
72283801000640135344/14637721380975)*y^18+Complex(72283801000640135344/
14637721380975)*y^16+Complex(1)*y^34+2213120000/215149*y^3*(Complex(1)*y^19+
669819/8758750*y^20+Complex(-25036/875)*y^5-1551646/2627625*y^18+Complex(-\
1160206/9625)*y^9-9251941/477750*y^16+Complex(1160206/9625)*y^11+81615656/
2627625*y^14+Complex(-677/125)*y^17-434243/53625*y^12+Complex(25036/875)*y^15+
592890884/1876875*y^10+Complex(37796/875)*y^13-434243/53625*y^8+Complex(-1)*y+
81615656/2627625*y^6+Complex(-37796/875)*y^7-9251941/477750*y^4+Complex(677/125
)*y^3-1551646/2627625*y^2+669819/8758750)*(y^2+1)^4*ln(2)^2-9405760000/645447*y
^3*(Complex(1)*y^19+669819/8758750*y^20+Complex(-25036/875)*y^5-1551646/2627625
*y^18+Complex(-1160206/9625)*y^9-9251941/477750*y^16+Complex(1160206/9625)*y^11
+81615656/2627625*y^14+Complex(-677/125)*y^17-434243/53625*y^12+Complex(25036/
875)*y^15+592890884/1876875*y^10+Complex(37796/875)*y^13-434243/53625*y^8+
Complex(-1)*y+81615656/2627625*y^6+Complex(-37796/875)*y^7-9251941/477750*y^4+
Complex(677/125)*y^3-1551646/2627625*y^2+669819/8758750)*(y^2+1)^4*ln(2)+
1691456000/645447*y^3*(Complex(1)*y^19+669819/8758750*y^20+Complex(-25036/875)*
y^5-1551646/2627625*y^18+Complex(-1160206/9625)*y^9-9251941/477750*y^16+
Complex(1160206/9625)*y^11+81615656/2627625*y^14+Complex(-677/125)*y^17-434243/
53625*y^12+Complex(25036/875)*y^15+592890884/1876875*y^10+Complex(37796/875)*y^
13-434243/53625*y^8+Complex(-1)*y+81615656/2627625*y^6+Complex(-37796/875)*y^7-\
9251941/477750*y^4+Complex(677/125)*y^3-1551646/2627625*y^2+669819/8758750)*(y^
2+1)^4*ln(b)-13604370/3657533*y^33+421186535785864444/799219587401235*y^29+
22396467337261634864/61478429800095*y^25-1910644864727983122524/307392149000475
*y^21-2484640072751373678476/102464049666825*y^17-1910644864727983122524/
307392149000475*y^13+22396467337261634864/61478429800095*y^9+421186535785864444
/799219587401235*y^5-3993001731775129694/3996097937006175*y^3-\
3993001731775129694/3996097937006175*y^31+18951096877740774902/61478429800095*y
^27+296807636672813767322/307392149000475*y^23-1299871323867223251974/
102464049666825*y^19-1299871323867223251974/102464049666825*y^15+
296807636672813767322/307392149000475*y^11+18951096877740774902/61478429800095*
y^7+Complex(-339062554014268836706/61478429800095)*y^22+Complex(-\
23267169891837543194/2927544276195)*y^20+Complex(614052733297/29571154305)*y^32
+Complex(-115524982365470054/3992105831175)*y^6+Complex(-614052733297/
29571154305)*y^2+Complex(1117737122152405558/798421166235)*y^10+Complex(
106227487447471814/8782632828585)*y^4+Complex(22170348220136805586/
102464049666825)*y^8+Complex(23267169891837543194/2927544276195)*y^14+Complex(
339062554014268836706/61478429800095)*y^12)*(y^2+1)^2)*(Complex(1)*y^2+Complex(
-1)+2*y)^2*mu*5^(1/2)*Pi^(1/2)/(y^2+1)^21/b^3*p_inf^10;
W_even_inst_y_4_meqm2_fin := 4/5*5^(1/2)*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2
*y)^2*mu*((-4*y^10-124*y^8+124*y^6+4*y^4+Complex(-48)*y^9+Complex(224)*y^7+
Complex(-48)*y^5)*ln(y)^3+4*(y^2+1)*y^3*(Complex(1)*y^6+Complex(61)*y^4-9/2*y^5
+Complex(-61)*y^2+81*y^3+Complex(-1)-9/2*y)*ln(y)^2+4*(y^2+1)^2*(Complex(1)*y^5
+1/2*y^6+Complex(-38)*y^3+18*y^4+Complex(1)*y-18*y^2-1/2)*y^2*ln(y)+(y^2+1)^3*(
y+1)*(Complex(1)*y^5+1/2*y^6+Complex(2)*y^3+3*y^4+Complex(1)*y-3*y^2-1/2)*(y-1)
)/(y^2+1)^9/b^4/p_inf^6-12/5*(Complex(1)*y^2+Complex(-1)+2*y)^2*mu*5^(1/2)*Pi^(
1/2)*((y^2+1)^6*(2*(Complex(1)*y^2+Complex(-1)-8*y)*y^2*ln(y)+(y^2+1)*(Complex(
1)*y^4+Complex(4)*y^2-2*y^3+Complex(1)+2*y))*arctan(1/2*(y^2-1)/y)-8584/63*(
Complex(1)*y^9+351/4292*y^10+Complex(-4808/1073)*y^7+5183/4292*y^8+Complex(-282
/1073)*y^5+5688/1073*y^6+Complex(-4808/1073)*y^3-5688/1073*y^4+Complex(1)*y-\
5183/4292*y^2-351/4292)*y^4*ln(y)^3+122/21*y^3*(Complex(1)*y^10+Complex(18077/
183)*y^8-285/122*y^9+Complex(-16546/183)*y^6+2168/183*y^7+Complex(16546/183)*y^
4+58951/183*y^5+Complex(-18077/183)*y^2+2168/183*y^3+Complex(-1)-285/122*y)*(y^
2+1)*ln(y)^2-62/63*(Complex(1)*y^9-15/62*y^10+Complex(7560/31)*y^7-2435/31*y^8+
Complex(-6278/31)*y^5-20311/62*y^6+Complex(7560/31)*y^3+20311/62*y^4+Complex(1)
*y+2435/31*y^2+15/62)*y^2*(y^2+1)^2*ln(y)+173/42*(y^2+1)^3*(Complex(1)*y^11+61/
346*y^12+Complex(1363/173)*y^9+685/1038*y^10+Complex(1946/519)*y^7-1533/346*y^8
+Complex(-1946/519)*y^5-1/3*y^6+Complex(-1363/173)*y^3-1533/346*y^4+Complex(-1)
*y+685/1038*y^2+61/346))/(y^2+1)^11/b^4/p_inf^4-128/5*(ln(2)-17/24)*5^(1/2)*(
Complex(1)*y^2+Complex(-1)+2*y)^2*mu*y^2*Pi^(1/2)*((Complex(-18)*y^3+Complex(-\
18)*y^7+Complex(84)*y^5-3/2*y^8-93/2*y^6+93/2*y^4+3/2*y^2)*ln(y)^2+(y^2+1)*y*(
Complex(1)*y^6+Complex(61)*y^4-9/2*y^5+Complex(-61)*y^2+81*y^3+Complex(-1)-9/2*
y)*ln(y)+1/2*(y^2+1)^2*(Complex(1)*y^5+1/2*y^6+Complex(-38)*y^3+18*y^4+Complex(
1)*y-18*y^2-1/2))/(y^2+1)^9/b^4/p_inf^3-87/70*(336/29*(y^2+1)^9*(Complex(1)*y^3
+1/4*y^4+Complex(-1)*y-3/2*y^2+1/4)*arctan(1/2*(y^2-1)/y)^2+(-12*y^2*(Complex(1
)*y^6+Complex(-7907/261)*y^4-2588/261*y^5+Complex(7907/261)*y^2-320/87*y^3+
Complex(-1)-2588/261*y)*ln(y)+(Complex(1)*y^8+Complex(4280/87)*y^6+320/29*y^7+
Complex(-24286/87)*y^4-3256/87*y^5+Complex(4280/87)*y^2+3256/87*y^3+Complex(1)-\
320/29*y)*(y^2+1))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+23792/27*(Complex(1)*y^13+
13641/172492*y^14+Complex(-210642/43123)*y^11-9765/172492*y^12+Complex(136845/
43123)*y^9+989259/172492*y^10+Complex(-724060/43123)*y^7+2843865/172492*y^8+
Complex(136845/43123)*y^5-2843865/172492*y^6+Complex(-210642/43123)*y^3-989259/
172492*y^4+Complex(1)*y+9765/172492*y^2-13641/172492)*y^4*ln(y)^3-1100/261*y^3*
(y^2+1)*(Complex(1)*y^14+Complex(212371/275)*y^12+17577/550*y^13+Complex(-\
472729/275)*y^10-125479/275*y^11+Complex(164091/55)*y^8-633/550*y^9+Complex(-\
164091/55)*y^6+2099102/275*y^7+Complex(472729/275)*y^4-633/550*y^5+Complex(-\
212371/275)*y^2-125479/275*y^3+Complex(-1)+17577/550*y)*ln(y)^2+14884/783*y^2*(
Complex(1)*y^13+3927/7442*y^14+Complex(1125610/11163)*y^11+17728/3721*y^12+
Complex(-3354059/11163)*y^9+23243/3721*y^10+Complex(623876/3721)*y^7-2324323/
7442*y^8+Complex(-3354059/11163)*y^5+2324323/7442*y^6+Complex(1125610/11163)*y^
3-23243/3721*y^4+Complex(1)*y-17728/3721*y^2-3927/7442)*(y^2+1)^2*ln(y)+16255/
261*(y^2+1)^3*(Complex(-209701/48765)*y^5+9133/32510*y^16+Complex(1943923/
146295)*y^9+84047/97530*y^14+Complex(209701/48765)*y^11+184019/146295*y^12+
Complex(1)*y^15-1093273/58518*y^10+Complex(121687/29259)*y^13-871993/48765*y^8+
Complex(-1)*y-1093273/58518*y^6+Complex(-1943923/146295)*y^7+184019/146295*y^4+
Complex(-121687/29259)*y^3+84047/97530*y^2+9133/32510))*mu*5^(1/2)*(Complex(1)*
y^2+Complex(-1)+2*y)^2*Pi^(1/2)/(y^2+1)^13/b^4/p_inf^2+96/5*y^2*mu*(ln(2)-17/24
)*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^2*((y^2+1)^6*(Complex(1)*y^2+
Complex(-1)-8*y)*arctan(1/2*(y^2-1)/y)-3536/21*(Complex(1)*y^9+18/221*y^10+
Complex(-1076/221)*y^7+194/221*y^8+Complex(276/221)*y^5+1296/221*y^6+Complex(-\
1076/221)*y^3-1296/221*y^4+Complex(1)*y-194/221*y^2-18/221)*y^2*ln(y)^2+80/21*y
*(Complex(1)*y^10+Complex(3527/30)*y^8-6/5*y^9+Complex(-5113/30)*y^6-296/15*y^7
+Complex(5113/30)*y^4+6164/15*y^5+Complex(-3527/30)*y^2-296/15*y^3+Complex(-1)-\
6/5*y)*(y^2+1)*ln(y)-94/63*(Complex(1)*y^9+12/47*y^10+Complex(2646/47)*y^7-619/
47*y^8+Complex(-5470/47)*y^5-4495/47*y^6+Complex(2646/47)*y^3+4495/47*y^4+
Complex(1)*y+619/47*y^2-12/47)*(y^2+1)^2)*5^(1/2)/(y^2+1)^11/b^4/p_inf+6848/525
*mu*(-2025/856*(y^2+1)^11*(Complex(1)*y^3+1/4*y^4+Complex(-1)*y-3/2*y^2+1/4)*
arctan(1/2*(y^2-1)/y)^2+21315/27392*(-128/1421*y^2*(Complex(1)*y^10+Complex(-\
17665/12)*y^8-3407/24*y^9+Complex(30037/12)*y^6+19279/12*y^7+Complex(-30037/12)
*y^4-59203/12*y^5+Complex(17665/12)*y^2+19279/12*y^3+Complex(-1)-3407/24*y)*ln(
y)+(y^2+1)*(Complex(1)*y^12+Complex(-6682/1421)*y^10-7156/1421*y^11+Complex(-\
1213237/12789)*y^8-231604/12789*y^9+Complex(2299924/12789)*y^6+322976/1827*y^7+
Complex(-1213237/12789)*y^4-322976/1827*y^5+Complex(-6682/1421)*y^2+231604/
12789*y^3+Complex(1)+7156/1421*y))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+((Complex(-\
36)*y^6-3*y^7+Complex(168)*y^4-93*y^5+Complex(-36)*y^2+93*y^3+3*y)*ln(y)+(y^2+1
)*(Complex(1)*y^6+Complex(61)*y^4-9/2*y^5+Complex(-61)*y^2+81*y^3+Complex(-1)-9
/2*y))*(y^2+1)^6*y^3*ln(y^2+1)+7960165/56496*y^4*(Complex(30561164/1592033)*y^5
+469911/6368132*y^18+Complex(-83338650/1592033)*y^9-6580813/6368132*y^16+
Complex(-27664172/1592033)*y^11-10246645/3184066*y^14+Complex(1)*y^17+162606219
/3184066*y^12+Complex(-632628/93649)*y^15+59752711/1592033*y^10+Complex(
30561164/1592033)*y^13-59752711/1592033*y^8+Complex(1)*y-162606219/3184066*y^6+
Complex(-27664172/1592033)*y^7+10246645/3184066*y^4+Complex(-632628/93649)*y^3+
6580813/6368132*y^2-469911/6368132)*ln(y)^3+277655/75328*y^3*(Complex(-59982606
/55531)*y^10+Complex(-35489591/277655)*y^16-7196891/555310*y^17+Complex(
25633038/55531)*y^8+24583402/277655*y^15+Complex(1)*y^18+318174258/277655*y^13+
Complex(-27849428/39665)*y^4-46311686/39665*y^11+Complex(196753868/277655)*y^14
-151901109/55531*y^9+Complex(40913207/277655)*y^2-398304554/277655*y^7+Complex(
-302182956/277655)*y^12+257610546/277655*y^5+Complex(235291692/277655)*y^6+
8312554/277655*y^3+Complex(-1)-1157261/79330*y)*(y^2+1)*ln(y)^2-238985/75328*y^
2*(y^2+1)^2*(2128896/47797*(y^2+1)^4*y^2*(Complex(1)*y^5+1/12*y^6+Complex(-14/3
)*y^3+31/12*y^4+Complex(1)*y-31/12*y^2-1/12)*ln(2)^2-3015936/47797*(y^2+1)^4*y^
2*(Complex(1)*y^5+1/12*y^6+Complex(-14/3)*y^3+31/12*y^4+Complex(1)*y-31/12*y^2-\
1/12)*ln(2)+2711808/238985*y^2*(Complex(1)*y^5+1/12*y^6+Complex(-14/3)*y^3+31/
12*y^4+Complex(1)*y-31/12*y^2-1/12)*(y^2+1)^4*ln(b)+10035/95594+1316042681/
4301730*y^4+422076133/25093425*y^2-1157401913/4301730*y^14-3530605189/50186850*
y^12-493261093/25093425*y^16-10035/95594*y^18+14777828869/50186850*y^6-\
3699679609/30112110*y^10+17794301689/30112110*y^8+Complex(28132286212/75280275)
*y^5+Complex(12636418282/15056055)*y^9+Complex(1344055676/2150865)*y^11+
Complex(1)*y^17+Complex(40186272772/75280275)*y^13+Complex(-10526805908/
75280275)*y^15+Complex(88329/238985)*y+Complex(183660364/430173)*y^7+Complex(-\
13658944148/75280275)*y^3)*ln(y)-3949755/301312*(y^2+1)^3*(-78848/263317*(y^2+1
)^4*y^3*(Complex(1)*y^6+Complex(61)*y^4-9/2*y^5+Complex(-61)*y^2+81*y^3+
Complex(-1)-9/2*y)*ln(2)^2+335104/789951*(y^2+1)^4*y^3*(Complex(1)*y^6+Complex(
61)*y^4-9/2*y^5+Complex(-61)*y^2+81*y^3+Complex(-1)-9/2*y)*ln(2)-301312/3949755
*y^3*(y^2+1)^4*(Complex(1)*y^6+Complex(61)*y^4-9/2*y^5+Complex(-61)*y^2+81*y^3+
Complex(-1)-9/2*y)*ln(b)+402773/1579902+Complex(1)*y^19-20727178013/2488345650*
y^4+3396037/23698530*y^2-409625482/177738975*y^14+16551936529/248834565*y^12-\
20727178013/2488345650*y^16+3396037/23698530*y^18-409625482/177738975*y^6+
402773/1579902*y^20+35966622323/248834565*y^10+16551936529/248834565*y^8+
Complex(-5953974784/248834565)*y^5+Complex(-3063973838/82944855)*y^9+Complex(
3063973838/82944855)*y^11+Complex(6508641347/1244172825)*y^17+Complex(
2597796808/59246325)*y^13+Complex(5953974784/248834565)*y^15+Complex(-1)*y+
Complex(-2597796808/59246325)*y^7+Complex(-6508641347/1244172825)*y^3))*5^(1/2)
*(Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1/2)/(y^2+1)^15/b^4-216/7*y^2*mu*(ln(2)
-17/24)*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^2*5^(1/2)*((Complex(1)*y^6+
Complex(-8033/135)*y^4-316/27*y^5+Complex(8033/135)*y^2+352/45*y^3+Complex(-1)-\
316/27*y)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)-115648/405*y^2*(Complex(1)*y^13+141/
1807*y^14+Complex(-10383/1807)*y^11-135/278*y^12+Complex(14760/1807)*y^9+34701/
7228*y^10+Complex(-40180/1807)*y^7+153225/7228*y^8+Complex(14760/1807)*y^5-\
153225/7228*y^6+Complex(-10383/1807)*y^3-34701/7228*y^4+Complex(1)*y+135/278*y^
2-141/1807)*ln(y)^2-512/405*y*(y^2+1)*(Complex(1)*y^14+Complex(-17321/32)*y^12-\
4401/128*y^13+Complex(60539/32)*y^10+24409/64*y^11+Complex(-27567/8)*y^8+105813
/128*y^9+Complex(27567/8)*y^6-202603/32*y^7+Complex(-60539/32)*y^4+105813/128*y
^5+Complex(17321/32)*y^2+24409/64*y^3+Complex(-1)-4401/128*y)*ln(y)-1462/1215*(
y^2+1)^2*(Complex(1)*y^13+624/731*y^14+Complex(443762/2193)*y^11+13904/731*y^12
+Complex(-1546633/2193)*y^9+98440/731*y^10+Complex(475972/731)*y^7-11620/17*y^8
+Complex(-1546633/2193)*y^5+11620/17*y^6+Complex(443762/2193)*y^3-98440/731*y^4
+Complex(1)*y-13904/731*y^2-624/731))/(y^2+1)^13/b^4*p_inf-65056/3675*mu*(92925
/130112*(y^2+1)^13*(Complex(1)*y^3+1/4*y^4+Complex(-1)*y-3/2*y^2+1/4)*arctan(1/
2*(y^2-1)/y)^2-7792575/22899712*(-54904/14843*y^2*(Complex(1)*y^14+Complex(
5549741/102945)*y^12-25340/20589*y^13+Complex(-37871311/102945)*y^10-17191408/
102945*y^11+Complex(18409911/34315)*y^8+104772/34315*y^9+Complex(-18409911/
34315)*y^6+39712096/34315*y^7+Complex(37871311/102945)*y^4+104772/34315*y^5+
Complex(-5549741/102945)*y^2-17191408/102945*y^3+Complex(-1)-25340/20589*y)*ln(
y)+(Complex(-3354036968/3339675)*y^10+Complex(1)*y^16-49684/14843*y^15+Complex(
76313002/74215)*y^8+99058828/3339675*y^13+Complex(825323956/3339675)*y^4-\
56768708/371075*y^11+Complex(-1458584/371075)*y^14-126100132/133587*y^9+
Complex(-1458584/371075)*y^2+126100132/133587*y^7+Complex(825323956/3339675)*y^
12+56768708/371075*y^5+Complex(-3354036968/3339675)*y^6-99058828/3339675*y^3+
Complex(1)+49684/14843*y)*(y^2+1))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+y^3*(y^2+1)^
6*(-2780/19*(Complex(1)*y^9+45/556*y^10+Complex(-760/139)*y^7+205/556*y^8+
Complex(498/139)*y^5+936/139*y^6+Complex(-760/139)*y^3-936/139*y^4+Complex(1)*y
-205/556*y^2-45/556)*y*ln(y)+(Complex(1)*y^10+Complex(10139/57)*y^8+93/38*y^9+
Complex(-1282/3)*y^6-6904/57*y^7+Complex(1282/3)*y^4+39673/57*y^5+Complex(-\
10139/57)*y^2-6904/57*y^3+Complex(-1)+93/38*y)*(y^2+1))*ln(y^2+1)+1812018145/
18606016*y^4*(Complex(-651641190/51771947)*y^19+12942249/207087788*y^22+
Complex(11019339725/155315841)*y^5-247310849/207087788*y^20+Complex(-6192516890
/51771947)*y^9-17491396265/621263364*y^18+Complex(1)*y^21+62085941105/621263364
*y^16+Complex(-82860015980/155315841)*y^11+22849378665/103543894*y^14+Complex(
11019339725/155315841)*y^17+108771917485/310631682*y^12+Complex(3706180600/
51771947)*y^15-108771917485/310631682*y^10+Complex(-6192516890/51771947)*y^13-\
22849378665/103543894*y^8+Complex(1)*y-62085941105/621263364*y^6+Complex(
3706180600/51771947)*y^7+17491396265/621263364*y^4+Complex(-651641190/51771947)
*y^3+247310849/207087788*y^2-12942249/207087788)*ln(y)^3+283072965/74424064*y^3
*(Complex(-56276539157/849218895)*y^20+Complex(506437066846/121316985)*y^10-\
1649454743/188715310*y^21+Complex(-1973929980427/849218895)*y^16-10329977573/
849218895*y^19+Complex(154091000294/121316985)*y^8+3697937822941/1698437790*y^
17+Complex(865339736137/849218895)*y^18-194809798268/849218895*y^15+Complex(-\
895892772937/849218895)*y^4+235626907199/121316985*y^13+Complex(-454920901094/
121316985)*y^14-1469424428114/121316985*y^11+Complex(1)*y^22-113382782401/
121316985*y^9+Complex(121613033237/849218895)*y^2-2248443917948/849218895*y^7+
Complex(-881534349406/121316985)*y^12+2471350907101/1698437790*y^5+Complex(
1075200651787/849218895)*y^6-60859999973/849218895*y^3+Complex(-1)-2824571543/
188715310*y)*(y^2+1)*ln(y)^2-1492329461/223272192*y^2*(y^2+1)^2*(562565500286/
52231531135*y^2+32668247040/1492329461*(Complex(1)*y^9+45/556*y^10+Complex(-760
/139)*y^7+205/556*y^8+Complex(498/139)*y^5+936/139*y^6+Complex(-760/139)*y^3-\
936/139*y^4+Complex(1)*y-205/556*y^2-45/556)*y^2*(y^2+1)^4*ln(b)+18318643200/
213189923*(Complex(1)*y^9+45/556*y^10+Complex(-760/139)*y^7+205/556*y^8+
Complex(498/139)*y^5+936/139*y^6+Complex(-760/139)*y^3-936/139*y^4+Complex(1)*y
-205/556*y^2-45/556)*y^2*(y^2+1)^4*ln(2)^2-25951411200/213189923*(Complex(1)*y^
9+45/556*y^10+Complex(-760/139)*y^7+205/556*y^8+Complex(498/139)*y^5+936/139*y^
6+Complex(-760/139)*y^3-936/139*y^4+Complex(1)*y-205/556*y^2-45/556)*y^2*(y^2+1
)^4*ln(2)-24718164117949/7461647305*y^14-24931724034109/62677837362*y^16-\
934368167316/7461647305*y^18-524315448446/52231531135*y^20+83248935/426379846*y
^22+29568106174909/7461647305*y^8+37844937188666/22384941915*y^10-3295680686906
/22384941915*y^12+27086230179901/62677837362*y^6+691256086676/7461647305*y^4+
Complex(1)*y^21-83248935/426379846+Complex(28363431334099/52231531135)*y^17+
Complex(1494212602168/3197848845)*y^15+Complex(-5462706966562/52231531135)*y^19
+Complex(51957785095462/22384941915)*y^9+Complex(1045785077/1492329461)*y+
Complex(2536643922684/1492329461)*y^11+Complex(9927395328136/22384941915)*y^7+
Complex(20985695528659/52231531135)*y^5+Complex(-8320904388642/52231531135)*y^3
+Complex(48402586728742/22384941915)*y^13)*ln(y)+1329735855/297696256*(
3312586451/7978415130*y^2+297696256/1329735855*y^3*(Complex(1)*y^10+Complex(
10139/57)*y^8+93/38*y^9+Complex(-1282/3)*y^6-6904/57*y^7+Complex(1282/3)*y^4+
39673/57*y^5+Complex(-10139/57)*y^2-6904/57*y^3+Complex(-1)+93/38*y)*(y^2+1)^4*
ln(b)+11128832/12664151*y^3*(Complex(1)*y^10+Complex(10139/57)*y^8+93/38*y^9+
Complex(-1282/3)*y^6-6904/57*y^7+Complex(1282/3)*y^4+39673/57*y^5+Complex(-\
10139/57)*y^2-6904/57*y^3+Complex(-1)+93/38*y)*(y^2+1)^4*ln(2)^2-47297536/
37992453*y^3*(Complex(1)*y^10+Complex(10139/57)*y^8+93/38*y^9+Complex(-1282/3)*
y^6-6904/57*y^7+Complex(1282/3)*y^4+39673/57*y^5+Complex(-10139/57)*y^2-6904/57
*y^3+Complex(-1)+93/38*y)*(y^2+1)^4*ln(2)-102727734501179/59838113475*y^14+
13069408428887/119676226950*y^16+141072999208717/2513200765950*y^18-\
2719095485396/139622264775*y^20+3312586451/7978415130*y^22+17404535/75984906*y^
24+13069408428887/119676226950*y^8-102727734501179/59838113475*y^10-\
13849300998448/5128981155*y^12+141072999208717/2513200765950*y^6+Complex(-1)*y-\
2719095485396/139622264775*y^4+Complex(1)*y^23+17404535/75984906+Complex(
88236117073/9308150985)*y^21+Complex(-23995749456901/179514340425)*y^19+
Complex(138008697578/2849433975)*y^9+Complex(-5695585102322/35902868085)*y^11+
Complex(17183676373711/251320076595)*y^7+Complex(23995749456901/179514340425)*y
^5+Complex(-88236117073/9308150985)*y^3+Complex(5695585102322/35902868085)*y^13
+Complex(-17183676373711/251320076595)*y^17+Complex(-138008697578/2849433975)*y
^15)*(y^2+1)^3)*5^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1/2)/(y^2+1)^17/
b^4*p_inf^2+328704/175*y^2*mu*5^(1/2)*(-115/10272*(ln(2)-17/24)*(y^2+1)^6*(
Complex(1)*y^10+Complex(8719/69)*y^8+493/69*y^9+Complex(-39064/69)*y^6-19378/69
*y^7+Complex(39064/69)*y^4+61426/69*y^5+Complex(-8719/69)*y^2-19378/69*y^3+
Complex(-1)+493/69*y)*arctan(1/2*(y^2-1)/y)+(y^2+1)^6*(Complex(1)*y^5+1/12*y^6+
Complex(-14/3)*y^3+31/12*y^4+Complex(1)*y-31/12*y^2-1/12)*y^2*(ln(2)-17/24)*ln(
y^2+1)+140/107*(y^2+1)^6*(Complex(1)*y^5+1/12*y^6+Complex(-14/3)*y^3+31/12*y^4+
Complex(1)*y-31/12*y^2-1/12)*y^2*ln(2)^3-595/214*(y^2+1)^6*(Complex(1)*y^5+1/12
*y^6+Complex(-14/3)*y^3+31/12*y^4+Complex(1)*y-31/12*y^2-1/12)*y^2*ln(2)^2+(-\
142325/21186*y^2*(Complex(184022/5693)*y^5+408/5693*y^18+Complex(-405546/5693)*
y^9-6142/5693*y^16+Complex(-147482/5693)*y^11-38216/5693*y^14+Complex(1)*y^17+
367032/5693*y^12+Complex(-46218/5693)*y^15+243004/5693*y^10+Complex(184022/5693
)*y^13-243004/5693*y^8+Complex(1)*y-367032/5693*y^6+Complex(-147482/5693)*y^7+
38216/5693*y^4+Complex(-46218/5693)*y^3+6142/5693*y^2-408/5693)*ln(y)^2-1330/
10593*(Complex(-31893/28)*y^10+Complex(-2419/19)*y^16-27023/2128*y^17+Complex(
17769/28)*y^8+52849/1064*y^15+Complex(1)*y^18+1347897/1064*y^13+Complex(-315083
/380)*y^4-1604447/1064*y^11+Complex(443941/532)*y^14-2749893/1064*y^9+Complex(
95258/665)*y^2-9180403/5320*y^7+Complex(-12003/7)*y^12+5793177/5320*y^5+
Complex(144234/95)*y^6+527/280*y^3+Complex(-1)-149239/10640*y)*y*(y^2+1)*ln(y)+
12707/169488*(169488/12707*y^2*(Complex(1)*y^5+1/12*y^6+Complex(-14/3)*y^3+31/
12*y^4+Complex(1)*y-31/12*y^2-1/12)*(y^2+1)^4*ln(b)-2160/12707+53277527/228726*
y^4+26321711/2668470*y^2-53277527/228726*y^14-753348319/2668470*y^12-26321711/
2668470*y^16+2160/12707*y^18+753348319/2668470*y^6-930473689/1601082*y^10+
930473689/1601082*y^8+Complex(1531468912/4002705)*y^5+Complex(783951622/800541)
*y^9+Complex(45501563/114363)*y^11+Complex(1)*y^17+Complex(1531468912/4002705)*
y^13+Complex(-491172533/4002705)*y^15+Complex(1)*y+Complex(45501563/114363)*y^7
+Complex(-491172533/4002705)*y^3)*(y^2+1)^2)*ln(2)+2419525/508464*y^2*(Complex(
184022/5693)*y^5+408/5693*y^18+Complex(-405546/5693)*y^9-6142/5693*y^16+
Complex(-147482/5693)*y^11-38216/5693*y^14+Complex(1)*y^17+367032/5693*y^12+
Complex(-46218/5693)*y^15+243004/5693*y^10+Complex(184022/5693)*y^13-243004/
5693*y^8+Complex(1)*y-367032/5693*y^6+Complex(-147482/5693)*y^7+38216/5693*y^4+
Complex(-46218/5693)*y^3+6142/5693*y^2-408/5693)*ln(y)^2+11305/127116*(Complex(
-31893/28)*y^10+Complex(-2419/19)*y^16-27023/2128*y^17+Complex(17769/28)*y^8+
52849/1064*y^15+Complex(1)*y^18+1347897/1064*y^13+Complex(-315083/380)*y^4-\
1604447/1064*y^11+Complex(443941/532)*y^14-2749893/1064*y^9+Complex(95258/665)*
y^2-9180403/5320*y^7+Complex(-12003/7)*y^12+5793177/5320*y^5+Complex(144234/95)
*y^6+527/280*y^3+Complex(-1)-149239/10640*y)*y*(y^2+1)*ln(y)-216019/4067712*(
169488/12707*y^2*(Complex(1)*y^5+1/12*y^6+Complex(-14/3)*y^3+31/12*y^4+Complex(
1)*y-31/12*y^2-1/12)*(y^2+1)^4*ln(b)-2160/12707+2160/12707*y^18+Complex(1)*y^17
+(56496/216019*Pi^2-517161787/45363990)*y^16+(Complex(677952/216019)*Pi^2+
Complex(-9604401661/68045985))*y^15+(1977360/216019*Pi^2-1114796059/3888342)*y^
14+(Complex(-451968/216019)*Pi^2+Complex(26871283904/68045985))*y^13+(5593104/
216019*Pi^2-19706498723/45363990)*y^12+(Complex(-7909440/216019)*Pi^2+Complex(
1191682771/1944171))*y^11+(3672240/216019*Pi^2-18536068013/27218394)*y^10+(
Complex(-13559040/216019)*Pi^2+Complex(18345051974/13609197))*y^9+(-3672240/
216019*Pi^2+18536068013/27218394)*y^8+(Complex(-7909440/216019)*Pi^2+Complex(
1191682771/1944171))*y^7+(-5593104/216019*Pi^2+19706498723/45363990)*y^6+(
Complex(-451968/216019)*Pi^2+Complex(26871283904/68045985))*y^5+(-1977360/
216019*Pi^2+1114796059/3888342)*y^4+(Complex(677952/216019)*Pi^2+Complex(-\
9604401661/68045985))*y^3+(-56496/216019*Pi^2+517161787/45363990)*y^2+Complex(1
)*y)*(y^2+1)^2)*(Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1/2)/(y^2+1)^15/b^4*
p_inf^3-350104/11025*(-1252125/15404576*(y^2+1)^15*(Complex(1)*y^3+1/4*y^4+
Complex(-1)*y-3/2*y^2+1/4)*arctan(1/2*(y^2-1)/y)^2+135234225/3204151808*(-\
460724/85863*(Complex(7429286138/1727715)*y^10+Complex(37459201/345543)*y^16-\
367280/345543*y^17+Complex(-7429286138/1727715)*y^8-104019664/575905*y^15+
Complex(1)*y^18-4086118496/1727715*y^13+Complex(66492004/46695)*y^4+8026811504/
1727715*y^11+Complex(-66492004/46695)*y^14+877197920/115181*y^9+Complex(-\
37459201/345543)*y^2+8026811504/1727715*y^7+Complex(317730532/52355)*y^12-\
4086118496/1727715*y^5+Complex(-317730532/52355)*y^6-104019664/575905*y^3+
Complex(-1)-367280/345543*y)*y^2*ln(y)+(y^2+1)*(Complex(1)*y^20+Complex(
25554329132/3863835)*y^10-238208/85863*y^19+Complex(41084626943/45078075)*y^16+
1062844592/15026025*y^17+Complex(98199956638/19319175)*y^8-3544047376/15026025*
y^15+Complex(-31735034/15026025)*y^18-91369524656/19319175*y^13+Complex(
41084626943/45078075)*y^4+2852756368/772767*y^11+Complex(-833461042744/
135234225)*y^14-2852756368/772767*y^9+Complex(-31735034/15026025)*y^2+
91369524656/19319175*y^7+Complex(98199956638/19319175)*y^12+3544047376/15026025
*y^5+Complex(-833461042744/135234225)*y^6-1062844592/15026025*y^3+Complex(1)+
238208/85863*y))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+y^3*(72412/409*y*(Complex(1)*y
^13+5541/72412*y^14+Complex(-123882/18103)*y^11-62865/72412*y^12+Complex(295785
/18103)*y^9+233439/72412*y^10+Complex(-629740/18103)*y^7+2133045/72412*y^8+
Complex(295785/18103)*y^5-2133045/72412*y^6+Complex(-123882/18103)*y^3-233439/
72412*y^4+Complex(1)*y+62865/72412*y^2-5541/72412)*ln(y)+(Complex(1)*y^14+
Complex(-89335/409)*y^12-14229/818*y^13+Complex(424453/409)*y^10+45979/409*y^11
+Complex(-991083/409)*y^8+624741/818*y^9+Complex(991083/409)*y^6-1312646/409*y^
7+Complex(-424453/409)*y^4+624741/818*y^5+Complex(89335/409)*y^2+45979/409*y^3+
Complex(-1)-14229/818*y)*(y^2+1))*(y^2+1)^6*ln(y^2+1)-7604490145/200259488*y^4*
(-190907709/869084588*y^2+84522370252/217271147*y^14+2688195956153/869084588*y^
16+207425156545/869084588*y^18+48478928729/217271147*y^20-18004001011/217271147
*y^22+190907709/869084588*y^24+38546229/869084588*y^26-207425156545/869084588*y
^8-2688195956153/869084588*y^10-84522370252/217271147*y^12-48478928729/
217271147*y^6+Complex(1)*y+18004001011/217271147*y^4+Complex(1)*y^25-38546229/
869084588+Complex(-691432705292/217271147)*y^13+Complex(148589949925/217271147)
*y^17+Complex(-503400819136/217271147)*y^15+Complex(-5503577376/217271147)*y^23
+Complex(41246134582/217271147)*y^21+Complex(81112902880/217271147)*y^19+
Complex(148589949925/217271147)*y^9+Complex(-503400819136/217271147)*y^11+
Complex(81112902880/217271147)*y^7+Complex(41246134582/217271147)*y^5+Complex(-\
5503577376/217271147)*y^3)*ln(y)^3-62704635/72821632*y^3*(-15400372763/
459833990*y+Complex(-1)+Complex(1)*y^26-930767899/459833990*y^25+5909537424451/
689750985*y^21+17323980136973/275900394*y^17+1010642266606/19707171*y^13+
1239568936973/275900394*y^9+6009328343107/689750985*y^5-19884395900/137950197*y
^3-47429133692/137950197*y^23-2114105803756/137950197*y^19-39144453175544/
689750985*y^15-87940755253496/689750985*y^11-4250468146156/137950197*y^7+
Complex(-15307405397/689750985)*y^24+Complex(-60983328587/12540927)*y^18+
Complex(-7605000991187/137950197)*y^16+Complex(-439229501444/98535855)*y^14+
Complex(-677129626650/45983399)*y^20+Complex(2373696837238/689750985)*y^22+
Complex(99649754823/229916995)*y^2+Complex(-2896498467446/689750985)*y^4+
Complex(4335450016211/137950197)*y^10+Complex(1556603723/12540927)*y^8+Complex(
1584546799694/137950197)*y^6+Complex(-5348643780604/98535855)*y^12)*(y^2+1)*ln(
y)^2+581483077/801037952*y^2*(7775246997817/61055723085*y^2-977638629640747/
8722246155*y^14-859620656997673/8140763078*y^16-789258825027112/12211144617*y^
18+22030291222579/3488898462*y^20+11919146384193/40703815390*y^22-4849118032057
/61055723085*y^24+53736345/166138022*y^26+736790324078248/12211144617*y^8+
1007846435306281/8140763078*y^10+1457799756205867/8722246155*y^12-\
33102723510067/3488898462*y^6-14772545412673/40703815390*y^4+Complex(1)*y^25+
141820929536/581483077*y^2*(Complex(1)*y^13+5541/72412*y^14+Complex(-123882/
18103)*y^11-62865/72412*y^12+Complex(295785/18103)*y^9+233439/72412*y^10+
Complex(-629740/18103)*y^7+2133045/72412*y^8+Complex(295785/18103)*y^5-2133045/
72412*y^6+Complex(-123882/18103)*y^3-233439/72412*y^4+Complex(1)*y+62865/72412*
y^2-5541/72412)*(y^2+1)^4*ln(b)+79525754880/83069011*y^2*(Complex(1)*y^13+5541/
72412*y^14+Complex(-123882/18103)*y^11-62865/72412*y^12+Complex(295785/18103)*y
^9+233439/72412*y^10+Complex(-629740/18103)*y^7+2133045/72412*y^8+Complex(
295785/18103)*y^5-2133045/72412*y^6+Complex(-123882/18103)*y^3-233439/72412*y^4
+Complex(1)*y+62865/72412*y^2-5541/72412)*(y^2+1)^4*ln(2)^2-112661486080/
83069011*y^2*(Complex(1)*y^13+5541/72412*y^14+Complex(-123882/18103)*y^11-62865
/72412*y^12+Complex(295785/18103)*y^9+233439/72412*y^10+Complex(-629740/18103)*
y^7+2133045/72412*y^8+Complex(295785/18103)*y^5-2133045/72412*y^6+Complex(-\
123882/18103)*y^3-233439/72412*y^4+Complex(1)*y+62865/72412*y^2-5541/72412)*(y^
2+1)^4*ln(2)-53736345/166138022+Complex(-189239458701392/183167169255)*y^23+
Complex(224666275880918/36633433851)*y^21+Complex(-110950210693232/12211144617)
*y^19+Complex(17263959458759/12211144617)*y^9+Complex(2183558981/581483077)*y+
Complex(12725592805664/249207033)*y^11+Complex(-91050148238960/12211144617)*y^7
+Complex(220191760139222/36633433851)*y^5+Complex(-296944201446992/183167169255
)*y^3+Complex(1424928642648436/8722246155)*y^13+Complex(67532506619591/
12211144617)*y^17+Complex(107664843953120/1744449231)*y^15)*(y^2+1)^2*ln(y)-\
1733670435/3204151808*(154795941/231156058*y^2-2043598743090890/21844247481*y^
14-40630984509821903/1092212374050*y^16+4318272766156583/1092212374050*y^18+
10159996541878483/1092212374050*y^20-17540326135037/78015169575*y^22-\
3387339535507/24271386090*y^24+154795941/231156058*y^26+7193057/33022294*y^28+
10159996541878483/1092212374050*y^8+4318272766156583/1092212374050*y^10-\
40630984509821903/1092212374050*y^12-17540326135037/78015169575*y^6+Complex(-1)
*y-3387339535507/24271386090*y^4+Complex(1)*y^27-3204151808/1733670435*y^3*(
Complex(1)*y^14+Complex(-89335/409)*y^12-14229/818*y^13+Complex(424453/409)*y^
10+45979/409*y^11+Complex(-991083/409)*y^8+624741/818*y^9+Complex(991083/409)*y
^6-1312646/409*y^7+Complex(-424453/409)*y^4+624741/818*y^5+Complex(89335/409)*y
^2+45979/409*y^3+Complex(-1)-14229/818*y)*(y^2+1)^4*ln(b)-119781376/16511147*y^
3*(Complex(1)*y^14+Complex(-89335/409)*y^12-14229/818*y^13+Complex(424453/409)*
y^10+45979/409*y^11+Complex(-991083/409)*y^8+624741/818*y^9+Complex(991083/409)
*y^6-1312646/409*y^7+Complex(-424453/409)*y^4+624741/818*y^5+Complex(89335/409)
*y^2+45979/409*y^3+Complex(-1)-14229/818*y)*(y^2+1)^4*ln(2)^2+509070848/
49533441*y^3*(Complex(1)*y^14+Complex(-89335/409)*y^12-14229/818*y^13+Complex(
424453/409)*y^10+45979/409*y^11+Complex(-991083/409)*y^8+624741/818*y^9+
Complex(991083/409)*y^6-1312646/409*y^7+Complex(-424453/409)*y^4+624741/818*y^5
+Complex(89335/409)*y^2+45979/409*y^3+Complex(-1)-14229/818*y)*(y^2+1)^4*ln(2)+
7193057/33022294+Complex(247619742210842/182035395675)*y^5+Complex(-55075252301
/2323856115)*y^3+Complex(11918511744469444/546106187025)*y^13+Complex(-\
3175014545178677/182035395675)*y^17+Complex(-11918511744469444/546106187025)*y^
15+Complex(55075252301/2323856115)*y^25+Complex(-247619742210842/182035395675)*
y^23+Complex(1576381740432206/546106187025)*y^21+Complex(89458596778771/
109221237405)*y^19+Complex(-89458596778771/109221237405)*y^9+Complex(
3175014545178677/182035395675)*y^11+Complex(-1576381740432206/546106187025)*y^7
)*(y^2+1)^3)*mu*5^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1/2)/(y^2+1)^19/
b^4*p_inf^4-27720704/3675*y^2*mu*(-21315/9528992*(ln(2)-17/24)*(y^2+1)^6*(
Complex(1)*y^14+Complex(191501/1218)*y^12+4303/609*y^13+Complex(-613586/609)*y^
10-174512/609*y^11+Complex(1580595/406)*y^8-13473/29*y^9+Complex(-1580595/406)*
y^6+809528/203*y^7+Complex(613586/609)*y^4-13473/29*y^5+Complex(-191501/1218)*y
^2-174512/609*y^3+Complex(-1)+4303/609*y)*arctan(1/2*(y^2-1)/y)+y^2*(ln(2)-17/
24)*(y^2+1)^6*(Complex(1)*y^9+81/1012*y^10+Complex(-1648/253)*y^7-527/1012*y^8+
Complex(1938/253)*y^5+2088/253*y^6+Complex(-1648/253)*y^3-2088/253*y^4+Complex(
1)*y+527/1012*y^2-81/1012)*ln(y^2+1)+140/107*y^2*(y^2+1)^6*(Complex(1)*y^9+81/
1012*y^10+Complex(-1648/253)*y^7-527/1012*y^8+Complex(1938/253)*y^5+2088/253*y^
6+Complex(-1648/253)*y^3-2088/253*y^4+Complex(1)*y+527/1012*y^2-81/1012)*ln(2)^
3-595/214*y^2*(y^2+1)^6*(Complex(1)*y^9+81/1012*y^10+Complex(-1648/253)*y^7-527
/1012*y^8+Complex(1938/253)*y^5+2088/253*y^6+Complex(-1648/253)*y^3-2088/253*y^
4+Complex(1)*y+527/1012*y^2-81/1012)*ln(2)^2+(-13096335/7742306*y^2*(Complex(-\
42405/3371)*y^19+7806/124727*y^22+Complex(30594290/374181)*y^5-138667/249454*y^
20+Complex(-13639850/124727)*y^9-43276625/1496724*y^18+Complex(1)*y^21+
181266935/1496724*y^16+Complex(-242667740/374181)*y^11+47286825/249454*y^14+
Complex(30594290/374181)*y^17+341075245/748362*y^12+Complex(6322240/124727)*y^
15-341075245/748362*y^10+Complex(-13639850/124727)*y^13-47286825/249454*y^8+
Complex(1)*y-181266935/1496724*y^6+Complex(6322240/124727)*y^7+43276625/1496724
*y^4+Complex(-42405/3371)*y^3+138667/249454*y^2-7806/124727)*ln(y)^2-103530/
3871153*y*(y^2+1)*(Complex(-100011209/709920)*y^20+Complex(32877739/3060)*y^10-\
3936747/315520*y^21+Complex(-911824471/177480)*y^16-84617977/1419840*y^19+
Complex(76570433/177480)*y^8+565108507/167040*y^17+Complex(1133288599/709920)*y
^18-3254779631/709920*y^15+Complex(-8495607361/4969440)*y^4+1103075309/177480*y
^13+Complex(-386507489/177480)*y^14-17915969429/709920*y^11+Complex(1)*y^22+
612280433/177480*y^9+Complex(1071709151/4969440)*y^2-33413857769/4969440*y^7+
Complex(-1053706583/88740)*y^12+57660428141/19877760*y^5+Complex(4997602369/
1242360)*y^6-502723183/9938880*y^3+Complex(-1)-40777293/2208640*y)*ln(y)+
14052781/743261376*(y^2+1)^2*(743261376/14052781*y^2*(y^2+1)^4*(Complex(1)*y^9+
81/1012*y^10+Complex(-1648/253)*y^7-527/1012*y^8+Complex(1938/253)*y^5+2088/253
*y^6+Complex(-1648/253)*y^3-2088/253*y^4+Complex(1)*y+527/1012*y^2-81/1012)*ln(
b)+Complex(-31860089115/98369467)*y^19+Complex(129050290123/98369467)*y^5+
2134355963/56211124*y^4+10206137393/393477868*y^2-270125473223/28105562*y^14-\
61249677719/42158343*y^12-117167687099/590216802*y^16-2134355963/56211124*y^18+
117167687099/590216802*y^6-1932000/14052781-10206137393/393477868*y^20+1932000/
14052781*y^22+61249677719/42158343*y^10+270125473223/28105562*y^8+Complex(
2942319934/629229)*y^9+Complex(1)*y^21+Complex(27444479346/14052781)*y^11+
Complex(129050290123/98369467)*y^17+Complex(2942319934/629229)*y^13+Complex(
9288750484/42158343)*y^15+Complex(1)*y+Complex(9288750484/42158343)*y^7+
Complex(-31860089115/98369467)*y^3))*ln(2)+74212565/61938448*y^2*(Complex(-\
42405/3371)*y^19+7806/124727*y^22+Complex(30594290/374181)*y^5-138667/249454*y^
20+Complex(-13639850/124727)*y^9-43276625/1496724*y^18+Complex(1)*y^21+
181266935/1496724*y^16+Complex(-242667740/374181)*y^11+47286825/249454*y^14+
Complex(30594290/374181)*y^17+341075245/748362*y^12+Complex(6322240/124727)*y^
15-341075245/748362*y^10+Complex(-13639850/124727)*y^13-47286825/249454*y^8+
Complex(1)*y-181266935/1496724*y^6+Complex(6322240/124727)*y^7+43276625/1496724
*y^4+Complex(-42405/3371)*y^3+138667/249454*y^2-7806/124727)*ln(y)^2+293335/
15484612*y*(y^2+1)*(Complex(-100011209/709920)*y^20+Complex(32877739/3060)*y^10
-3936747/315520*y^21+Complex(-911824471/177480)*y^16-84617977/1419840*y^19+
Complex(76570433/177480)*y^8+565108507/167040*y^17+Complex(1133288599/709920)*y
^18-3254779631/709920*y^15+Complex(-8495607361/4969440)*y^4+1103075309/177480*y
^13+Complex(-386507489/177480)*y^14-17915969429/709920*y^11+Complex(1)*y^22+
612280433/177480*y^9+Complex(1071709151/4969440)*y^2-33413857769/4969440*y^7+
Complex(-1053706583/88740)*y^12+57660428141/19877760*y^5+Complex(4997602369/
1242360)*y^6-502723183/9938880*y^3+Complex(-1)-40777293/2208640*y)*ln(y)-\
238897277/17838273024*(y^2+1)^2*(743261376/14052781*y^2*(y^2+1)^4*(Complex(1)*y
^9+81/1012*y^10+Complex(-1648/253)*y^7-527/1012*y^8+Complex(1938/253)*y^5+2088/
253*y^6+Complex(-1648/253)*y^3-2088/253*y^4+Complex(1)*y+527/1012*y^2-81/1012)*
ln(b)-1932000/14052781+1932000/14052781*y^22+Complex(1)*y^21+(237961152/
238897277*Pi^2-3173787403/99837668)*y^20+(Complex(2973045504/238897277)*Pi^2+
Complex(-663871803115/1672280939))*y^19+(-596371776/238897277*Pi^2-22271172491/
955589108)*y^18+(Complex(-7473742848/238897277)*Pi^2+Complex(2501171862011/
1672280939))*y^17+(19771340160/238897277*Pi^2-6869782139083/10033685634)*y^16+(
Complex(-36851662848/238897277)*Pi^2+Complex(807333213908/716691831))*y^15+(
65271862656/238897277*Pi^2-5358975761431/477794554)*y^14+(Complex(-32574237696/
238897277)*Pi^2+Complex(3925347236186/716691831))*y^13+(44666189568/238897277*
Pi^2-1828381752103/716691831)*y^12+(Complex(-12338726400/238897277)*Pi^2+
Complex(539036556882/238897277))*y^11+(-44666189568/238897277*Pi^2+
1828381752103/716691831)*y^10+(Complex(-32574237696/238897277)*Pi^2+Complex(
3925347236186/716691831))*y^9+(-65271862656/238897277*Pi^2+5358975761431/
477794554)*y^8+(Complex(-36851662848/238897277)*Pi^2+Complex(807333213908/
716691831))*y^7+(-19771340160/238897277*Pi^2+6869782139083/10033685634)*y^6+(
Complex(-7473742848/238897277)*Pi^2+Complex(2501171862011/1672280939))*y^5+(
596371776/238897277*Pi^2+22271172491/955589108)*y^4+(Complex(2973045504/
238897277)*Pi^2+Complex(-663871803115/1672280939))*y^3+(-237961152/238897277*Pi
^2+3173787403/99837668)*y^2+Complex(1)*y))*5^(1/2)*(Complex(1)*y^2+Complex(-1)+
2*y)^2*Pi^(1/2)/(y^2+1)^17/b^4*p_inf^5+5886284/121275*(-13726125/612173536*(y^2
+1)^17*(Complex(1)*y^3+1/4*y^4+Complex(-1)*y-3/2*y^2+1/4)*arctan(1/2*(y^2-1)/y)
^2+58672845/4897388288*(-178457/26609*y^2*(Complex(615355693/3747597)*y^20+
Complex(-60174136390/1249199)*y^10-974948/535371*y^21+Complex(51435531215/
3747597)*y^16-31727968/535371*y^19+Complex(-4411775230/162939)*y^8-32904860620/
3747597*y^17+Complex(-1663762727/535371)*y^18+41665786880/3747597*y^15+Complex(
1663762727/535371)*y^4-31542828920/3747597*y^13+Complex(4411775230/162939)*y^14
+21677001280/178457*y^11+Complex(1)*y^22-31542828920/3747597*y^9+Complex(-\
615355693/3747597)*y^2+41665786880/3747597*y^7+Complex(60174136390/1249199)*y^
12-32904860620/3747597*y^5+Complex(-51435531215/3747597)*y^6-31727968/535371*y^
3+Complex(-1)-974948/535371*y)*ln(y)+(y^2+1)*(63093/26609*y+Complex(1)+Complex(
1)*y^24+1040849039/8381835*y^21-2019191801699/58672845*y^17-136411771282/931315
*y^13-6873550813534/58672845*y^9-2713053649/5333895*y^5-1040849039/8381835*y^3-\
63093/26609*y^23+2713053649/5333895*y^19+6873550813534/58672845*y^15+
136411771282/931315*y^11+2019191801699/58672845*y^7+Complex(-1112819623199/
58672845)*y^18+Complex(3052498409819/58672845)*y^16+Complex(-801522829922/
19557615)*y^14+Complex(119123762132/58672845)*y^20+Complex(5524061/6519205)*y^
22+Complex(5524061/6519205)*y^2+Complex(119123762132/58672845)*y^4+Complex(-\
801522829922/19557615)*y^10+Complex(3052498409819/58672845)*y^8+Complex(-\
1112819623199/58672845)*y^6+Complex(76675834856/2793945)*y^12))*(y^2+1)^6*
arctan(1/2*(y^2-1)/y)+y^3*(2121164/13753*y*(Complex(24600308/530291)*y^5+148557
/2121164*y^18+Complex(-47683470/530291)*y^9-1522111/2121164*y^16+Complex(-\
22823204/530291)*y^11-10213975/1060582*y^14+Complex(1)*y^17+85491753/1060582*y^
12+Complex(-4790652/530291)*y^15+22524157/530291*y^10+Complex(24600308/530291)*
y^13-22524157/530291*y^8+Complex(1)*y-85491753/1060582*y^6+Complex(-22823204/
530291)*y^7+10213975/1060582*y^4+Complex(-4790652/530291)*y^3+1522111/2121164*y
^2-148557/2121164)*ln(y)+(Complex(-10052418/13753)*y^10+Complex(-13943429/68765
)*y^16-2288009/137530*y^17+Complex(10052418/13753)*y^8+1978798/68765*y^15+
Complex(1)*y^18+126208902/68765*y^13+Complex(-90952172/68765)*y^4-230571758/
68765*y^11+Complex(90952172/68765)*y^14-41818983/13753*y^9+Complex(13943429/
68765)*y^2-230571758/68765*y^7+Complex(-234324924/68765)*y^12+126208902/68765*y
^5+Complex(234324924/68765)*y^6+1978798/68765*y^3+Complex(-1)-2288009/137530*y)
*(y^2+1))*(y^2+1)^6*ln(y^2+1)-432612032755/20813900224*y^4*(-83157854513/
49441375172*y^2-706559649986367/49441375172*y^14+706559649986367/49441375172*y^
16+275261348622453/49441375172*y^18+523201545904105/49441375172*y^20-\
11194040645459/7063053596*y^22+26443931868783/49441375172*y^24-7844597874523/
49441375172*y^26+83157854513/49441375172*y^28+11194040645459/7063053596*y^8-\
523201545904105/49441375172*y^10-275261348622453/49441375172*y^12-\
26443931868783/49441375172*y^6+Complex(1)*y+7844597874523/49441375172*y^4+
249255093/7063053596*y^30+Complex(1)*y^29-249255093/7063053596+Complex(
3815932527163/12360343793)*y^25+Complex(6595807716052/12360343793)*y^23+
Complex(52002802022313/12360343793)*y^21+Complex(-27281282756482/12360343793)*y
^19+Complex(-454641140958/12360343793)*y^27+Complex(52002802022313/12360343793)
*y^9+Complex(-27281282756482/12360343793)*y^11+Complex(6595807716052/
12360343793)*y^7+Complex(3815932527163/12360343793)*y^5+Complex(-454641140958/
12360343793)*y^3+Complex(-113828664507093/12360343793)*y^13+Complex(-\
113828664507093/12360343793)*y^17+Complex(-262995463838952/12360343793)*y^15)*
ln(y)^3-2200493715/6404276992*y^3*(-211576196605/3814189106*y+Complex(-1)+
Complex(1)*y^30+141198229007/19070945530*y^29+238750295799955/11442567318*y^25+
2804453145493187/8173262370*y^21+21567048553933109/19070945530*y^17+
6346822682760501/19070945530*y^13+409043541569297/11442567318*y^9+
122447884469297/3814189106*y^5-2671428104531/5721283659*y^3-7597548715573/
9535472765*y^27-429008754428938/4086631185*y^23-2540352547098139/9535472765*y^
19-68632718052060/146699581*y^15-10040722178650651/9535472765*y^11-\
244684733378906/1907094553*y^7+Complex(4626964108157/5721283659)*y^2+Complex(-\
57784198580075/5721283659)*y^4+Complex(974289391337473/5721283659)*y^10+
Complex(187335297380921/5721283659)*y^8+Complex(101608408194767/1907094553)*y^6
+Complex(-6130089765429393/9535472765)*y^12+Complex(-1235975273741857/
28606418295)*y^24+Complex(61773900530781/9535472765)*y^26+Complex(
1821639430367377/9535472765)*y^18+Complex(-6103864333921559/9535472765)*y^16+
Complex(-4814814449332969/9535472765)*y^14+Complex(-597041331668993/5721283659)
*y^20+Complex(1851613142734051/28606418295)*y^22+Complex(848890664837/
9535472765)*y^28)*(y^2+1)*ln(y)^2-4119044133/83255600896*y^2*(-345037169844308/
226547427315*y^2-178953700523135851/41190441330*y^14+62959009039928171/
41190441330*y^16+4570457963592991298/432499633965*y^18+309100869655630735/
86499926793*y^20+82788843917382613/74142794394*y^22-537074222602715837/
1902998389446*y^24-809267703735581/259499780379*y^26+38535752071748/45309485463
*y^28-324849619835846441/370713971970*y^8-313463676902380687/86499926793*y^10-\
5158016500317830978/432499633965*y^12+3382679724838300081/9514991947230*y^6+
1192690978277521/1297498901895*y^4-4680905075/2746029422*y^30-16800976424960/
1373014711*y^2*(y^2+1)^4*(Complex(24600308/530291)*y^5+148557/2121164*y^18+
Complex(-47683470/530291)*y^9-1522111/2121164*y^16+Complex(-22823204/530291)*y^
11-10213975/1060582*y^14+Complex(1)*y^17+85491753/1060582*y^12+Complex(-4790652
/530291)*y^15+22524157/530291*y^10+Complex(24600308/530291)*y^13-22524157/
530291*y^8+Complex(1)*y-85491753/1060582*y^6+Complex(-22823204/530291)*y^7+
10213975/1060582*y^4+Complex(-4790652/530291)*y^3+1522111/2121164*y^2-148557/
2121164)*ln(2)^2+71404149806080/4119044133*y^2*(y^2+1)^4*(Complex(24600308/
530291)*y^5+148557/2121164*y^18+Complex(-47683470/530291)*y^9-1522111/2121164*y
^16+Complex(-22823204/530291)*y^11-10213975/1060582*y^14+Complex(1)*y^17+
85491753/1060582*y^12+Complex(-4790652/530291)*y^15+22524157/530291*y^10+
Complex(24600308/530291)*y^13-22524157/530291*y^8+Complex(1)*y-85491753/1060582
*y^6+Complex(-22823204/530291)*y^7+10213975/1060582*y^4+Complex(-4790652/530291
)*y^3+1522111/2121164*y^2-148557/2121164)*ln(2)-12840746267648/4119044133*y^2*(
y^2+1)^4*(Complex(24600308/530291)*y^5+148557/2121164*y^18+Complex(-47683470/
530291)*y^9-1522111/2121164*y^16+Complex(-22823204/530291)*y^11-10213975/
1060582*y^14+Complex(1)*y^17+85491753/1060582*y^12+Complex(-4790652/530291)*y^
15+22524157/530291*y^10+Complex(24600308/530291)*y^13-22524157/530291*y^8+
Complex(1)*y-85491753/1060582*y^6+Complex(-22823204/530291)*y^7+10213975/
1060582*y^4+Complex(-4790652/530291)*y^3+1522111/2121164*y^2-148557/2121164)*ln
(b)+Complex(1)*y^29+4680905075/2746029422+Complex(-295273305004745101/
2854497584169)*y^25+Complex(128307800697698740/259499780379)*y^23+Complex(
305004455944406707/259499780379)*y^21+Complex(2485607984388490/86499926793)*y^
19+Complex(5083860286996538/407785369167)*y^27+Complex(373874674706263219/
259499780379)*y^9+Complex(-162392157659/4119044133)*y+Complex(89156448816451978
/86499926793)*y^11+Complex(579229869511786628/1297498901895)*y^7+Complex(-\
1660305106175555009/14272487920845)*y^5+Complex(41720047031404834/2038926845835
)*y^3+Complex(-161947281656720669/20595220665)*y^13+Complex(-185186174057742109
/20595220665)*y^17+Complex(-82735641261729256/6865073555)*y^15)*(y^2+1)^2*ln(y)
-51857514135/333022403584*(32028260749/34571676090*y^2+29721257/141108882*y^32-\
20668242055258325233/32670233905050*y^14-11035484100677677901/16335116952525*y^
16-20668242055258325233/32670233905050*y^18-665451370561781173/16335116952525*y
^20+720037096789799351/10890077968350*y^22+543350014707175712/11667940680375*y^
24-895869826646830747/359372572955550*y^26-376172958244971149/898431432388875*y
^28+543350014707175712/11667940680375*y^8+720037096789799351/10890077968350*y^
10-665451370561781173/16335116952525*y^12-895869826646830747/359372572955550*y^
6+Complex(-1)*y-376172958244971149/898431432388875*y^4+32028260749/34571676090*
y^30-12449435648/493881087*y^3*(Complex(-10052418/13753)*y^10+Complex(-13943429
/68765)*y^16-2288009/137530*y^17+Complex(10052418/13753)*y^8+1978798/68765*y^15
+Complex(1)*y^18+126208902/68765*y^13+Complex(-90952172/68765)*y^4-230571758/
68765*y^11+Complex(90952172/68765)*y^14-41818983/13753*y^9+Complex(13943429/
68765)*y^2-230571758/68765*y^7+Complex(-234324924/68765)*y^12+126208902/68765*y
^5+Complex(234324924/68765)*y^6+1978798/68765*y^3+Complex(-1)-2288009/137530*y)
*(y^2+1)^4*ln(2)^2+52910101504/1481643261*y^3*(Complex(-10052418/13753)*y^10+
Complex(-13943429/68765)*y^16-2288009/137530*y^17+Complex(10052418/13753)*y^8+
1978798/68765*y^15+Complex(1)*y^18+126208902/68765*y^13+Complex(-90952172/68765
)*y^4-230571758/68765*y^11+Complex(90952172/68765)*y^14-41818983/13753*y^9+
Complex(13943429/68765)*y^2-230571758/68765*y^7+Complex(-234324924/68765)*y^12+
126208902/68765*y^5+Complex(234324924/68765)*y^6+1978798/68765*y^3+Complex(-1)-\
2288009/137530*y)*(y^2+1)^4*ln(2)-333022403584/51857514135*y^3*(Complex(-\
10052418/13753)*y^10+Complex(-13943429/68765)*y^16-2288009/137530*y^17+Complex(
10052418/13753)*y^8+1978798/68765*y^15+Complex(1)*y^18+126208902/68765*y^13+
Complex(-90952172/68765)*y^4-230571758/68765*y^11+Complex(90952172/68765)*y^14-\
41818983/13753*y^9+Complex(13943429/68765)*y^2-230571758/68765*y^7+Complex(-\
234324924/68765)*y^12+126208902/68765*y^5+Complex(234324924/68765)*y^6+1978798/
68765*y^3+Complex(-1)-2288009/137530*y)*(y^2+1)^4*ln(b)+29721257/141108882+
Complex(1)*y^31+Complex(5470938051951878089/299477144129625)*y^25+Complex(
8402613164117281/653404678101)*y^23+Complex(-2288294723481226987/16335116952525
)*y^21+Complex(-2303573881356507737/5445038984175)*y^19+Complex(
8842625631336547/179686286477775)*y^29+Complex(-371729363448363763/
81675584762625)*y^27+Complex(-8402613164117281/653404678101)*y^9+Complex(
2288294723481226987/16335116952525)*y^11+Complex(-5470938051951878089/
299477144129625)*y^7+Complex(371729363448363763/81675584762625)*y^5+Complex(-\
8842625631336547/179686286477775)*y^3+Complex(2303573881356507737/5445038984175
)*y^13+Complex(-3198243642487239863/16335116952525)*y^17+Complex(
3198243642487239863/16335116952525)*y^15)*(y^2+1)^3)*mu*5^(1/2)*(Complex(1)*y^2
+Complex(-1)+2*y)^2*Pi^(1/2)/(y^2+1)^21/b^4*p_inf^6+20927488/1575*y^2*mu*5^(1/2
)*(-3150/2922491*(Complex(4177207/1680)*y^10+Complex(312793/1680)*y^16+9167/
1344*y^17+Complex(-4177207/1680)*y^8-271009/1120*y^15+Complex(1)*y^18-10414757/
3360*y^13+Complex(517999/336)*y^4+4932037/672*y^11+Complex(-517999/336)*y^14+
9222553/1120*y^9+Complex(-312793/1680)*y^2+4932037/672*y^7+Complex(8274683/1120
)*y^12-10414757/3360*y^5+Complex(-8274683/1120)*y^6-271009/1120*y^3+Complex(-1)
+9167/1344*y)*(ln(2)-17/24)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+y^2*(Complex(1)*y^
13+57/764*y^14+Complex(-10488/1337)*y^11-3735/5348*y^12+Complex(39465/1337)*y^9
+2991/5348*y^10+Complex(-85580/1337)*y^7+236025/5348*y^8+Complex(39465/1337)*y^
5-236025/5348*y^6+Complex(-10488/1337)*y^3-2991/5348*y^4+Complex(1)*y+3735/5348
*y^2-57/764)*(ln(2)-17/24)*(y^2+1)^6*ln(y^2+1)+140/107*y^2*(Complex(1)*y^13+57/
764*y^14+Complex(-10488/1337)*y^11-3735/5348*y^12+Complex(39465/1337)*y^9+2991/
5348*y^10+Complex(-85580/1337)*y^7+236025/5348*y^8+Complex(39465/1337)*y^5-\
236025/5348*y^6+Complex(-10488/1337)*y^3-2991/5348*y^4+Complex(1)*y+3735/5348*y
^2-57/764)*(y^2+1)^6*ln(2)^3-595/214*y^2*(Complex(1)*y^13+57/764*y^14+Complex(-\
10488/1337)*y^11-3735/5348*y^12+Complex(39465/1337)*y^9+2991/5348*y^10+Complex(
-85580/1337)*y^7+236025/5348*y^8+Complex(39465/1337)*y^5-236025/5348*y^6+
Complex(-10488/1337)*y^3-2991/5348*y^4+Complex(1)*y+3735/5348*y^2-57/764)*(y^2+
1)^6*ln(2)^2+(-435135/449614*y^2*(-32421/377117*y^2-70148224/377117*y^14+
1004788396/377117*y^16-1594135/377117*y^18+77375809/377117*y^20-22237211/377117
*y^22+32421/377117*y^24+1632/29009*y^26+1594135/377117*y^8-1004788396/377117*y^
10+70148224/377117*y^12-77375809/377117*y^6+Complex(1)*y+22237211/377117*y^4+
Complex(1)*y^25-1632/29009+Complex(-6448956/377117)*y^23+Complex(49597712/
377117)*y^21+Complex(65213340/377117)*y^19+Complex(231723965/377117)*y^9+
Complex(-691490528/377117)*y^11+Complex(65213340/377117)*y^7+Complex(49597712/
377117)*y^5+Complex(-6448956/377117)*y^3+Complex(-765847936/377117)*y^13+
Complex(231723965/377117)*y^17+Complex(-691490528/377117)*y^15)*ln(y)^2-39360/
2922491*(-1211899/52480*y+Complex(-1)+Complex(1)*y^26-630461/52480*y^25+
1138652153/157440*y^21+1730941235/31488*y^17+1327736863/15744*y^13+6371644583/
220416*y^9+8328424859/1102080*y^5-34447927/220416*y^3-6442489/31488*y^23-\
673357379/31488*y^19-1801526927/19680*y^15-2451146183/19680*y^11-6045423101/
220416*y^7+Complex(962939251/31488)*y^10+Complex(-2718847133/440832)*y^8+
Complex(1827872327/146944)*y^6+Complex(-9598617527/157440)*y^12+Complex(-\
15402349/104960)*y^24+Complex(529945355/62976)*y^18+Complex(-1284627475/31488)*
y^16+Complex(3908114423/157440)*y^14+Complex(-19039291/1536)*y^20+Complex(
803246063/314880)*y^22+Complex(92966903/314880)*y^2+Complex(-6553757689/2204160
)*y^4)*y*(y^2+1)*ln(y)+3664961/327318992*(y^2+1)^2*(4208316659/109948830*y^2-\
4000999098589/54974415*y^14-166214044087/3664961*y^16-114234199655/4160226*y^18
+87498958447/21989766*y^20+7857822261/256547270*y^22-4208316659/109948830*y^24+
416640/3664961*y^26+114234199655/4160226*y^8+166214044087/3664961*y^10+
4000999098589/54974415*y^12-87498958447/21989766*y^6+Complex(1)*y-7857822261/
256547270*y^4+Complex(1)*y^25-416640/3664961+327318992/3664961*y^2*(Complex(1)*
y^13+57/764*y^14+Complex(-10488/1337)*y^11-3735/5348*y^12+Complex(39465/1337)*y
^9+2991/5348*y^10+Complex(-85580/1337)*y^7+236025/5348*y^8+Complex(39465/1337)*
y^5-236025/5348*y^6+Complex(-10488/1337)*y^3-2991/5348*y^4+Complex(1)*y+3735/
5348*y^2-57/764)*(y^2+1)^4*ln(b)+Complex(-83227195427/164923245)*y^23+Complex(
610133114918/230892543)*y^21+Complex(-575206680107/76964181)*y^19+Complex(-\
24463282693/10994883)*y^9+Complex(301139321558/10994883)*y^11+Complex(-\
575206680107/76964181)*y^7+Complex(610133114918/230892543)*y^5+Complex(-\
83227195427/164923245)*y^3+Complex(5116196046472/54974415)*y^13+Complex(-\
24463282693/10994883)*y^17+Complex(301139321558/10994883)*y^15))*ln(2)+2465765/
3596912*y^2*(-32421/377117*y^2-70148224/377117*y^14+1004788396/377117*y^16-\
1594135/377117*y^18+77375809/377117*y^20-22237211/377117*y^22+32421/377117*y^24
+1632/29009*y^26+1594135/377117*y^8-1004788396/377117*y^10+70148224/377117*y^12
-77375809/377117*y^6+Complex(1)*y+22237211/377117*y^4+Complex(1)*y^25-1632/
29009+Complex(-6448956/377117)*y^23+Complex(49597712/377117)*y^21+Complex(
65213340/377117)*y^19+Complex(231723965/377117)*y^9+Complex(-691490528/377117)*
y^11+Complex(65213340/377117)*y^7+Complex(49597712/377117)*y^5+Complex(-6448956
/377117)*y^3+Complex(-765847936/377117)*y^13+Complex(231723965/377117)*y^17+
Complex(-691490528/377117)*y^15)*ln(y)^2+27880/2922491*(-1211899/52480*y+
Complex(-1)+Complex(1)*y^26-630461/52480*y^25+1138652153/157440*y^21+1730941235
/31488*y^17+1327736863/15744*y^13+6371644583/220416*y^9+8328424859/1102080*y^5-\
34447927/220416*y^3-6442489/31488*y^23-673357379/31488*y^19-1801526927/19680*y^
15-2451146183/19680*y^11-6045423101/220416*y^7+Complex(962939251/31488)*y^10+
Complex(-2718847133/440832)*y^8+Complex(1827872327/146944)*y^6+Complex(-\
9598617527/157440)*y^12+Complex(-15402349/104960)*y^24+Complex(529945355/62976)
*y^18+Complex(-1284627475/31488)*y^16+Complex(3908114423/157440)*y^14+Complex(-\
19039291/1536)*y^20+Complex(803246063/314880)*y^22+Complex(92966903/314880)*y^2
+Complex(-6553757689/2204160)*y^4)*y*(y^2+1)*ln(y)-62304337/7855655808*(416640/
3664961*y^26+Complex(1)*y+Complex(1)*y^25-416640/3664961+327318992/3664961*y^2*
(Complex(1)*y^13+57/764*y^14+Complex(-10488/1337)*y^11-3735/5348*y^12+Complex(
39465/1337)*y^9+2991/5348*y^10+Complex(-85580/1337)*y^7+236025/5348*y^8+
Complex(39465/1337)*y^5-236025/5348*y^6+Complex(-10488/1337)*y^3-2991/5348*y^4+
Complex(1)*y+3735/5348*y^2-57/764)*(y^2+1)^4*ln(b)+(-88755480103/1869130110+
97681584/62304337*Pi^2)*y^24+(Complex(1309275968/62304337)*Pi^2+Complex(-\
1760956270459/2803695165))*y^23+(-523661424/62304337*Pi^2+348910190537/
4361303590)*y^22+(Complex(-5033416960/62304337)*Pi^2+Complex(12235009439206/
3925173231))*y^21+(-2339216880/62304337*Pi^2+1569928757699/373826022)*y^20+(
Complex(5420226240/62304337)*Pi^2+Complex(-10447145325619/1308391077))*y^19+(
523661424/62304337*Pi^2-348910190537/4361303590)*y^4+(Complex(1309275968/
62304337)*Pi^2+Complex(-1760956270459/2803695165))*y^3+(-97681584/62304337*Pi^2
+88755480103/1869130110)*y^2+(-174181687680/62304337*Pi^2+3848820509079/
62304337)*y^10+(Complex(14395180800/62304337)*Pi^2+Complex(-669557233781/
186913011))*y^9+(-55616074800/62304337*Pi^2+85574758822495/2616782154)*y^8+(
Complex(5420226240/62304337)*Pi^2+Complex(-10447145325619/1308391077))*y^7+(
2339216880/62304337*Pi^2-1569928757699/373826022)*y^6+(Complex(-5033416960/
62304337)*Pi^2+Complex(12235009439206/3925173231))*y^5+(55616074800/62304337*Pi
^2-85574758822495/2616782154)*y^18+(Complex(14395180800/62304337)*Pi^2+Complex(
-669557233781/186913011))*y^17+(174181687680/62304337*Pi^2-3848820509079/
62304337)*y^16+(Complex(-104467883520/62304337)*Pi^2+Complex(6960370829686/
186913011))*y^15+(116847739008/62304337*Pi^2-78312826632413/934565055)*y^14+(
Complex(-214200290304/62304337)*Pi^2+Complex(105849231033224/934565055))*y^13+(
-116847739008/62304337*Pi^2+78312826632413/934565055)*y^12+(Complex(-\
104467883520/62304337)*Pi^2+Complex(6960370829686/186913011))*y^11)*(y^2+1)^2)*
(Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1/2)/(y^2+1)^19/b^4*p_inf^7-20332461/
350350*(-1104705/108439792*(y^2+1)^19*(Complex(1)*y^3+1/4*y^4+Complex(-1)*y-3/2
*y^2+1/4)*arctan(1/2*(y^2-1)/y)^2+80666005/14747811712*(y^2+1)^6*(-2606148/
329249*y^2*(-5852978/1954611*y+Complex(-1)+Complex(1)*y^26-5852978/1954611*y^25
-33108662516/1520253*y^21-10209888238246/41046831*y^17+737556674296/41046831*y^
13-10209888238246/41046831*y^9-33108662516/1520253*y^5+442332100/1954611*y^3+
442332100/1954611*y^23+1795957757828/41046831*y^19+26283613301096/41046831*y^15
+26283613301096/41046831*y^11+1795957757828/41046831*y^7+Complex(3083614339/
13682277)*y^24+Complex(2173477468361/41046831)*y^18+Complex(73932477563/217179)
*y^16+Complex(2671073907412/41046831)*y^14+Complex(3763756046/168917)*y^20+
Complex(-75193003790/13682277)*y^22+Complex(-3083614339/13682277)*y^2+Complex(
75193003790/13682277)*y^4+Complex(-73932477563/217179)*y^10+Complex(-\
2173477468361/41046831)*y^8+Complex(-3763756046/168917)*y^6+Complex(-\
2671073907412/41046831)*y^12)*ln(y)+(668800/329249*y+Complex(1)+141648067868/
725994045*y^25-41149758892828/311140305*y^21-621877171512104/725994045*y^17-\
4756447158030536/2177982135*y^13-412464698536628/725994045*y^9-1984634051132/
725994045*y^5-141648067868/725994045*y^3-668800/329249*y^27+1984634051132/
725994045*y^23+412464698536628/725994045*y^19+4756447158030536/2177982135*y^15+
621877171512104/725994045*y^11+41149758892828/311140305*y^7+Complex(1)*y^28+
Complex(2695734047591/725994045)*y^24+Complex(3849370514/725994045)*y^26+
Complex(-7354588186174/103713435)*y^18+Complex(372065180657533/2177982135)*y^16
+Complex(-81346814381768/80666005)*y^14+Complex(6821057475241/34571145)*y^20+
Complex(-95896386502676/2177982135)*y^22+Complex(3849370514/725994045)*y^2+
Complex(2695734047591/725994045)*y^4+Complex(-7354588186174/103713435)*y^10+
Complex(6821057475241/34571145)*y^8+Complex(-95896386502676/2177982135)*y^6+
Complex(372065180657533/2177982135)*y^12)*(y^2+1))*arctan(1/2*(y^2-1)/y)+y^3*(y
^2+1)^6*(88256972/570069*y*(Complex(-250168950/22064243)*y^19+5729121/88256972*
y^22+Complex(5082349445/66192729)*y^5-32967161/88256972*y^20+Complex(-887122250
/22064243)*y^9-7112449505/264770916*y^18+Complex(1)*y^21+34423305065/264770916*
y^16+Complex(-44998620044/66192729)*y^11+4946427105/44128486*y^14+Complex(
5082349445/66192729)*y^17+73751518981/132385458*y^12+Complex(291165880/22064243
)*y^15-73751518981/132385458*y^10+Complex(-887122250/22064243)*y^13-4946427105/
44128486*y^8+Complex(1)*y-34423305065/264770916*y^6+Complex(291165880/22064243)
*y^7+7112449505/264770916*y^4+Complex(-250168950/22064243)*y^3+32967161/
88256972*y^2-5729121/88256972)*ln(y)+(y^2+1)*(Complex(-38775822989/179571735)*y
^20+Complex(410999186542/25653105)*y^10-690501631/39904830*y^21+Complex(-\
1210579439539/179571735)*y^16-10248461021/179571735*y^19+Complex(-110191051402/
25653105)*y^8+1391308267477/359143470*y^17+Complex(323467377889/179571735)*y^18
-1878825593756/179571735*y^15+Complex(-323467377889/179571735)*y^4+340898735783
/25653105*y^13+Complex(110191051402/25653105)*y^14-969258663938/25653105*y^11+
Complex(1)*y^22+340898735783/25653105*y^9+Complex(38775822989/179571735)*y^2-\
1878825593756/179571735*y^7+Complex(-410999186542/25653105)*y^12+1391308267477/
359143470*y^5+Complex(1210579439539/179571735)*y^6-10248461021/179571735*y^3+
Complex(-1)-690501631/39904830*y))*ln(y^2+1)-4832415227815/315234475344*y^4*(-\
1808027812415/552276026036*y^2+Complex(1)*y^33+2324988909/78896575148*y^34+
1808027812415/552276026036*y^32-26784155429316241/276138013018*y^14+
2894960752598475/138069006509*y^16-2894960752598475/138069006509*y^18+
26784155429316241/276138013018*y^20+327432182635695/39448287574*y^22+
1094298993266457/39448287574*y^24-311579760271775/39448287574*y^26+
50950074114555/39448287574*y^28+311579760271775/39448287574*y^8-\
1094298993266457/39448287574*y^10-327432182635695/39448287574*y^12-\
50950074114555/39448287574*y^6+Complex(1)*y+71847768485979/276138013018*y^4-\
71847768485979/276138013018*y^30-2324988909/78896575148+Complex(244453671456340
/19724143787)*y^25+Complex(90818295257532/19724143787)*y^23+Complex(-\
37338289686808/19724143787)*y^21+Complex(-10308493627842740/138069006509)*y^19+
Complex(8667319235160/19724143787)*y^29+Complex(3758272756340/19724143787)*y^27
+Complex(-6631715916956/138069006509)*y^31+Complex(244453671456340/19724143787)
*y^9+Complex(90818295257532/19724143787)*y^11+Complex(3758272756340/19724143787
)*y^7+Complex(8667319235160/19724143787)*y^5+Complex(-6631715916956/
138069006509)*y^3+Complex(-37338289686808/19724143787)*y^13+Complex(-\
10494666483039090/138069006509)*y^17+Complex(-10308493627842740/138069006509)*y
^15)*ln(y)^3-84241688125/420312633792*y^3*(y^2+1)*(-2739106023517/33696675250*y
+Complex(-1)+Complex(1)*y^34+3200824090927/168483376250*y^33+2027491672381016/
50545012875*y^29+38224701573220378/30327007725*y^25+584155674795747192/
84241688125*y^21+297208568437205197/30327007725*y^17-69580225058312/1719218125*
y^13+3633818750666746/7220716125*y^9+12660751204936712/151635038625*y^5-\
25461994605794/21662148375*y^3-948523013218534/758175193125*y^31-\
55716271905070618/151635038625*y^27-1575955693352502038/758175193125*y^23-\
6885090486275354/151635038625*y^19-1041725552999870234/151635038625*y^15-\
194810017501700158/36103580625*y^11-7712229170902166/21662148375*y^7+Complex(-\
31490560277860612/151635038625)*y^24+Complex(584805843760412/2021800515)*y^26+
Complex(-357204400553447954/151635038625)*y^18+Complex(-1340063385822048238/
151635038625)*y^16+Complex(-87588402015089464/21662148375)*y^14+Complex(-\
6742286042958392/6065401545)*y^20+Complex(183588537481569096/84241688125)*y^22+
Complex(-14505548386215416/151635038625)*y^28+Complex(1494293368733992/
151635038625)*y^30+Complex(200824308548963/758175193125)*y^32+Complex(
194094277563833/151635038625)*y^2+Complex(-2979076238033704/151635038625)*y^4+
Complex(17415493728964/13753745)*y^10+Complex(3563724095231956/21662148375)*y^8
+Complex(615840498785192/4332429675)*y^6+Complex(-26910398067834488/12034526875
)*y^12)*ln(y)^2-928898421889/3782813704128*y^2*(y^2+1)^2*(-1350367498868168303/
4649136601554445*y^2+Complex(1)*y^33-348666240195/1857796843778*y^34+
695145794753151407/4649136601554445*y^32-477185285262601074729/65022889532230*y
^14-1554315343823557584173/195068668596690*y^16+1177132284191596485293/
195068668596690*y^18+409368059967940225449/65022889532230*y^20+
735724891681468147037/117041201158014*y^22+739816501078224302917/
919609437670110*y^24+189222311987941314879/715251784854530*y^26-\
808710520386763688303/7607678075270910*y^28-141667063728921565631/
715251784854530*y^8-746878719318894746053/919609437670110*y^10-\
3857507834066311764049/585206005790070*y^12+1020347538501736908527/
7607678075270910*y^6-1147720388889954817/919609437670110*y^4+505635688714268551
/6437266063690770*y^30+348666240195/1857796843778+Complex(
1993135208641915941788/3218633031845385)*y^25+Complex(146103867227427431324/
97534334298345)*y^23+Complex(-642174683875443211448/292603002895035)*y^21+
Complex(-819682607309621676044/97534334298345)*y^19+Complex(-\
365014229522609373992/13947409804663335)*y^29+Complex(555850785394268141972/
3218633031845385)*y^27+Complex(101030236875253738796/41842229413990005)*y^31+
Complex(2348427297263168508572/3218633031845385)*y^9+Complex(-6636728986367/
928898421889)*y+Complex(181870919679219491996/97534334298345)*y^11+Complex(
552815022655054220948/3218633031845385)*y^7+Complex(-448128332465400229928/
13947409804663335)*y^5+Complex(172915553902772467244/41842229413990005)*y^3+
Complex(-452103513200438858168/292603002895035)*y^13+Complex(-\
448246090312671122862/32511444766115)*y^17+Complex(-761410593155092082444/
97534334298345)*y^15-585647848184064/928898421889*y^2*(y^2+1)^4*(Complex(-\
250168950/22064243)*y^19+5729121/88256972*y^22+Complex(5082349445/66192729)*y^5
-32967161/88256972*y^20+Complex(-887122250/22064243)*y^9-7112449505/264770916*y
^18+Complex(1)*y^21+34423305065/264770916*y^16+Complex(-44998620044/66192729)*y
^11+4946427105/44128486*y^14+Complex(5082349445/66192729)*y^17+73751518981/
132385458*y^12+Complex(291165880/22064243)*y^15-73751518981/132385458*y^10+
Complex(-887122250/22064243)*y^13-4946427105/44128486*y^8+Complex(1)*y-\
34423305065/264770916*y^6+Complex(291165880/22064243)*y^7+7112449505/264770916*
y^4+Complex(-250168950/22064243)*y^3+32967161/88256972*y^2-5729121/88256972)*ln
(b)-2298804637731840/928898421889*y^2*(y^2+1)^4*(Complex(-250168950/22064243)*y
^19+5729121/88256972*y^22+Complex(5082349445/66192729)*y^5-32967161/88256972*y^
20+Complex(-887122250/22064243)*y^9-7112449505/264770916*y^18+Complex(1)*y^21+
34423305065/264770916*y^16+Complex(-44998620044/66192729)*y^11+4946427105/
44128486*y^14+Complex(5082349445/66192729)*y^17+73751518981/132385458*y^12+
Complex(291165880/22064243)*y^15-73751518981/132385458*y^10+Complex(-887122250/
22064243)*y^13-4946427105/44128486*y^8+Complex(1)*y-34423305065/264770916*y^6+
Complex(291165880/22064243)*y^7+7112449505/264770916*y^4+Complex(-250168950/
22064243)*y^3+32967161/88256972*y^2-5729121/88256972)*ln(2)^2+3256639903453440/
928898421889*y^2*(y^2+1)^4*(Complex(-250168950/22064243)*y^19+5729121/88256972*
y^22+Complex(5082349445/66192729)*y^5-32967161/88256972*y^20+Complex(-887122250
/22064243)*y^9-7112449505/264770916*y^18+Complex(1)*y^21+34423305065/264770916*
y^16+Complex(-44998620044/66192729)*y^11+4946427105/44128486*y^14+Complex(
5082349445/66192729)*y^17+73751518981/132385458*y^12+Complex(291165880/22064243
)*y^15-73751518981/132385458*y^10+Complex(-887122250/22064243)*y^13-4946427105/
44128486*y^8+Complex(1)*y-34423305065/264770916*y^6+Complex(291165880/22064243)
*y^7+7112449505/264770916*y^4+Complex(-250168950/22064243)*y^3+32967161/
88256972*y^2-5729121/88256972)*ln(2))*ln(y)-122719545725/1681250535168*(
2704143925171/2208951823050*y^2+205775337/1001792210*y^36+2704143925171/
2208951823050*y^34-352632675526477650481/386953135602783750*y^32-\
16445100198825765767584/8929687744679625*y^14-5370484173700696001701/
2976562581559875*y^16-138706605729063979269577/26789063234038875*y^18-\
5370484173700696001701/2976562581559875*y^20-16445100198825765767584/
8929687744679625*y^22-73376081489496765829208/401835948510583125*y^24-\
2622867136532017366282/133945316170194375*y^26+5085790151824569988036/
26789063234038875*y^28+5085790151824569988036/26789063234038875*y^8-\
2622867136532017366282/133945316170194375*y^10-73376081489496765829208/
401835948510583125*y^12-51328801972886521219712/5223867330637580625*y^6+
Complex(-1)*y-352632675526477650481/386953135602783750*y^4-\
51328801972886521219712/5223867330637580625*y^30+205775337/1001792210+Complex(1
)*y^35+Complex(1076514533198970228376/14882812907799375)*y^9+Complex(
16030167209224534496464/36530540773689375)*y^11+Complex(-\
30053920486590942706084/474897030057961875)*y^7+Complex(4296990312849435413444/
401835948510583125)*y^5+Complex(-4320302889993150947/49751117434643625)*y^3+
Complex(3776812663162454251076/3214687588084665)*y^13+Complex(
23676327227381266562986/26789063234038875)*y^17+Complex(4666463717479182281884/
5357812646807775)*y^15+Complex(-16030167209224534496464/36530540773689375)*y^25
+Complex(-3776812663162454251076/3214687588084665)*y^23+Complex(-\
4666463717479182281884/5357812646807775)*y^21+Complex(-23676327227381266562986/
26789063234038875)*y^19+Complex(30053920486590942706084/474897030057961875)*y^
29+Complex(-1076514533198970228376/14882812907799375)*y^27+Complex(
4320302889993150947/49751117434643625)*y^33+Complex(-4296990312849435413444/
401835948510583125)*y^31+267114571008/3506272735*y^3*(y^2+1)^4*(Complex(-\
38775822989/179571735)*y^20+Complex(410999186542/25653105)*y^10-690501631/
39904830*y^21+Complex(-1210579439539/179571735)*y^16-10248461021/179571735*y^19
+Complex(-110191051402/25653105)*y^8+1391308267477/359143470*y^17+Complex(
323467377889/179571735)*y^18-1878825593756/179571735*y^15+Complex(-323467377889
/179571735)*y^4+340898735783/25653105*y^13+Complex(110191051402/25653105)*y^14-\
969258663938/25653105*y^11+Complex(1)*y^22+340898735783/25653105*y^9+Complex(
38775822989/179571735)*y^2-1878825593756/179571735*y^7+Complex(-410999186542/
25653105)*y^12+1391308267477/359143470*y^5+Complex(1210579439539/179571735)*y^6
-10248461021/179571735*y^3+Complex(-1)-690501631/39904830*y)*ln(2)-\
1681250535168/122719545725*y^3*(y^2+1)^4*(Complex(-38775822989/179571735)*y^20+
Complex(410999186542/25653105)*y^10-690501631/39904830*y^21+Complex(-\
1210579439539/179571735)*y^16-10248461021/179571735*y^19+Complex(-110191051402/
25653105)*y^8+1391308267477/359143470*y^17+Complex(323467377889/179571735)*y^18
-1878825593756/179571735*y^15+Complex(-323467377889/179571735)*y^4+340898735783
/25653105*y^13+Complex(110191051402/25653105)*y^14-969258663938/25653105*y^11+
Complex(1)*y^22+340898735783/25653105*y^9+Complex(38775822989/179571735)*y^2-\
1878825593756/179571735*y^7+Complex(-410999186542/25653105)*y^12+1391308267477/
359143470*y^5+Complex(1210579439539/179571735)*y^6-10248461021/179571735*y^3+
Complex(-1)-690501631/39904830*y)*ln(b)-188551461888/3506272735*y^3*(y^2+1)^4*(
Complex(-38775822989/179571735)*y^20+Complex(410999186542/25653105)*y^10-\
690501631/39904830*y^21+Complex(-1210579439539/179571735)*y^16-10248461021/
179571735*y^19+Complex(-110191051402/25653105)*y^8+1391308267477/359143470*y^17
+Complex(323467377889/179571735)*y^18-1878825593756/179571735*y^15+Complex(-\
323467377889/179571735)*y^4+340898735783/25653105*y^13+Complex(110191051402/
25653105)*y^14-969258663938/25653105*y^11+Complex(1)*y^22+340898735783/25653105
*y^9+Complex(38775822989/179571735)*y^2-1878825593756/179571735*y^7+Complex(-\
410999186542/25653105)*y^12+1391308267477/359143470*y^5+Complex(1210579439539/
179571735)*y^6-10248461021/179571735*y^3+Complex(-1)-690501631/39904830*y)*ln(2
)^2)*(y^2+1)^3)*mu*5^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1/2)/(y^2+1)^
23/b^4*p_inf^8;


==> anc/W_even_inst_leq3_meqm1.mpl <==
W_even_inst_y_0_meqm1_fin := Complex(1/70)*Pi^(1/2)*mu*70^(1/2)*p_inf^3+
Complex(-1/105)*70^(1/2)*Pi^(1/2)*mu*p_inf^5+Complex(8/1155)*Pi^(1/2)*mu*70^(1/
2)*p_inf^7+Complex(-16/3003)*70^(1/2)*Pi^(1/2)*mu*p_inf^9+Complex(64/15015)*70^
(1/2)*Pi^(1/2)*mu*p_inf^11+Complex(-128/36465)*70^(1/2)*Pi^(1/2)*mu*p_inf^13+
Complex(2048/692835)*70^(1/2)*Pi^(1/2)*mu*p_inf^15;
W_even_inst_y_1_meqm1_fin := Complex(1/70)*(y^4+16/3*y^2+1)*Pi^(1/2)*mu*(
Complex(1)*y^2+Complex(-1)+2*y)*70^(1/2)/(y^2+1)^3/b*p_inf+2/105*Pi^(1/2)*mu*(
Complex(1)*y^2+Complex(-1)+2*y)*70^(1/2)*(Complex(1)*y^8+Complex(-9)*y^6-6*y^7+
Complex(-89)*y^4-16*y^5+Complex(-9)*y^2+16*y^3+Complex(1)+6*y)/(y^2+1)^5/b*
p_inf^3-1/3465*Pi^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)*70^(1/2)*(Complex(
42)*y^12+Complex(-388)*y^10-264*y^11+Complex(-3947)*y^8-836*y^9+Complex(-16504)
*y^6+1628*y^7+Complex(-3947)*y^4-1628*y^5+Complex(-388)*y^2+836*y^3+Complex(42)
+264*y)/(y^2+1)^7/b*p_inf^5+4/45045*Pi^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y
)*70^(1/2)*(Complex(-85809)*y^6+Complex(-904)*y^2-624*y^15+Complex(-7282)*y^12-\
2015*y^13+Complex(-904)*y^14+7085*y^11+Complex(96)*y^16+26286*y^9+Complex(-\
85809)*y^10-26286*y^7+Complex(-131099)*y^8-7085*y^5+Complex(-7282)*y^4+2015*y^3
+Complex(96)+624*y)/(y^2+1)^9/b*p_inf^7-1/45045*Pi^(1/2)*mu*(Complex(1)*y^2+
Complex(-1)+2*y)*70^(1/2)*(Complex(-390424)*y^6+Complex(-2752)*y^2-1920*y^19+
Complex(-1328758)*y^12-5564*y^17+Complex(-390424)*y^14+35804*y^15+Complex(-2752
)*y^18+390756*y^13+Complex(-9327)*y^16-31172*y^11+Complex(-1686144)*y^10+31172*
y^9+Complex(-1328758)*y^8-390756*y^7+Complex(-9327)*y^4-35804*y^5+Complex(288)*
y^20+5564*y^3+Complex(288)+1920*y)/(y^2+1)^11/b*p_inf^9+2/765765*Pi^(1/2)*mu*(
Complex(1)*y^2+Complex(-1)+2*y)*70^(1/2)*(13056*y-370498*y^5+4682344*y^15-\
7143740*y^7-10995328*y^11-13056*y^23+370498*y^19+28798*y^3-28798*y^21+7143740*y
^17-4682344*y^9+10995328*y^13+Complex(1920)*y^24+Complex(-18560)*y^22+Complex(
72869)*y^20+Complex(-3009626)*y^18+Complex(-20273164)*y^16+Complex(-36285356)*y
^14+Complex(-60040412)*y^12+Complex(-36285356)*y^10+Complex(-20273164)*y^8+
Complex(-3009626)*y^6+Complex(72869)*y^4+Complex(-18560)*y^2+Complex(1920))/(y^
2+1)^13/b*p_inf^11-1/14549535*Pi^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)*70^(
1/2)*(408576*y-16675844*y^5-160382192*y^15-470825244*y^7-1895165792*y^11+
16675844*y^23-408576*y^27+632928228*y^19+481460*y^3-481460*y^25+470825244*y^21+
1895165792*y^17-632928228*y^9+160382192*y^13+Complex(59136)+Complex(59136)*y^28
+Complex(-577024)*y^26+Complex(8056745)*y^24+Complex(-75155496)*y^22+Complex(-\
1169624653)*y^20+Complex(-2545295016)*y^18+Complex(-7081942706)*y^16+Complex(-\
6282829152)*y^14+Complex(-7081942706)*y^12+Complex(-2545295016)*y^10+Complex(-\
1169624653)*y^8+Complex(-75155496)*y^6+Complex(8056745)*y^4+Complex(-577024)*y^
2)/(y^2+1)^15/b*p_inf^13;
W_even_inst_y_2_meqm1_fin := -1/420*mu*(Complex(1)*y^2+Complex(-1)+2*y)*Pi^(1/2
)*(Complex(-6)*y^7+3*y^8+Complex(80)*ln(y)*y^5+24*y^6*ln(y)+Complex(-98)*y^5+26
*y^6+Complex(-80)*ln(y)*y^3+128*y^4*ln(y)+Complex(-98)*y^3+24*y^2*ln(y)+
Complex(-6)*y-26*y^2-3)/(y^2+1)^5*70^(1/2)/b^2/p_inf+3/70*Pi^(1/2)*((Complex(1)
*y^2+Complex(-1)-2*y)*(y^2+1)^5*arctan(1/2*(y^2-1)/y)+64/3*(Complex(1)*y^7+7/24
*y^8+Complex(35/3)*y^5+23/12*y^6+Complex(-35/3)*y^3+7/3*y^4+Complex(-1)*y+23/12
*y^2+7/24)*y^2*ln(y)+4/9*(y^2+1)*(Complex(1)*y^9-5/4*y^10+Complex(-22/3)*y^7-67
/12*y^8+Complex(-1586/3)*y^5-46/3*y^6+Complex(-22/3)*y^3+46/3*y^4+Complex(1)*y+
67/12*y^2+5/4))*70^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)/(y^2+1)^7/b^2*
p_inf+1/1575*(-127+120*ln(2))*mu*(Complex(1)*y^2+Complex(-1)+2*y)*y^2*Pi^(1/2)*
(Complex(10)*y^3+3*y^4+Complex(-10)*y+16*y^2+3)/(y^2+1)^5*70^(1/2)/b^2*p_inf^2+
1/40*Pi^(1/2)*((Complex(1)*y^2+Complex(-1)-2*y)*(y^2+1)^7*arctan(1/2*(y^2-1)/y)
-41600/693*(Complex(1)*y^11+177/650*y^12+Complex(12393/650)*y^9+1151/650*y^10+
Complex(13524/325)*y^7+147/260*y^8+Complex(-13524/325)*y^5+8361/325*y^6+
Complex(-12393/650)*y^3+147/260*y^4+Complex(-1)*y+1151/650*y^2+177/650)*y^2*ln(
y)-706/231*(Complex(1)*y^13+60/353*y^14+Complex(55222/3177)*y^11+4256/1059*y^12
+Complex(-282289/3177)*y^9+30688/3177*y^10+Complex(-2137948/3177)*y^7+448900/
3177*y^8+Complex(-282289/3177)*y^5-448900/3177*y^6+Complex(55222/3177)*y^3-\
30688/3177*y^4+Complex(1)*y-4256/1059*y^2-60/353)*(y^2+1))*70^(1/2)*mu*(
Complex(1)*y^2+Complex(-1)+2*y)/(y^2+1)^9/b^2*p_inf^3-1/3150*(-127+120*ln(2))*
mu*(Complex(1)*y^2+Complex(-1)+2*y)*y^2*Pi^(1/2)*70^(1/2)*(Complex(66)*y^7+19*y
^8+Complex(1090)*y^5+118*y^6+Complex(-1090)*y^3+110*y^4+Complex(-66)*y+118*y^2+
19)/(y^2+1)^7/b^2*p_inf^4-23/1540*((Complex(1)*y^2+Complex(-1)-2*y)*(y^2+1)^9*
arctan(1/2*(y^2-1)/y)-24832/299*(Complex(-3698/291)*y^3+89/388*y^16+Complex(1)*
y^15+367/776*y^14+Complex(-1)*y-91451/6984*y^12+Complex(-96173/873)*y^7+329711/
6984*y^10+Complex(96173/873)*y^9+169967/873*y^8+Complex(3698/291)*y^13+329711/
6984*y^6+Complex(259793/1746)*y^11-91451/6984*y^4+Complex(-259793/1746)*y^5+367
/776*y^2+89/388)*y^2*ln(y)-3086/897*(y^2+1)*(Complex(1773820/97209)*y^3+236/
1543*y^18+Complex(1773820/97209)*y^15+147422/32403*y^16+Complex(1)*y+5289514/
97209*y^14+Complex(-2269172/1543)*y^7+5844082/13887*y^12+Complex(-3691030/1543)
*y^9+3772538/4629*y^10+Complex(6573580/97209)*y^13-3772538/4629*y^8+Complex(-\
2269172/1543)*y^11-5844082/13887*y^6+Complex(1)*y^17-5289514/97209*y^4+Complex(
6573580/97209)*y^5-147422/32403*y^2-236/1543))*Pi^(1/2)*70^(1/2)*mu*(Complex(1)
*y^2+Complex(-1)+2*y)/(y^2+1)^11/b^2*p_inf^5+1/415800*(-127+120*ln(2))*mu*(
Complex(1)*y^2+Complex(-1)+2*y)*y^2*Pi^(1/2)*70^(1/2)*(Complex(10702)*y^11+2793
*y^12+Complex(163530)*y^9+14260*y^10+Complex(642588)*y^7-35265*y^8+Complex(-\
642588)*y^5+480456*y^6+Complex(-163530)*y^3-35265*y^4+Complex(-10702)*y+14260*y
^2+2793)/(y^2+1)^9/b^2*p_inf^6+10/1001*Pi^(1/2)*70^(1/2)*((Complex(1)*y^2+
Complex(-1)-2*y)*(y^2+1)^11*arctan(1/2*(y^2-1)/y)-2688/25*(Complex(-9143/2016)*
y^3+25/126*y^20+Complex(751735/3024)*y^15-1619/2016*y^18+Complex(-1)*y-326029/
12096*y^16+Complex(-1882201/3024)*y^7-207241/3024*y^14+Complex(-16493/63)*y^9+
1214419/2016*y^12+Complex(1882201/3024)*y^13+92267/144*y^10+Complex(16493/63)*y
^11+1214419/2016*y^8+Complex(1)*y^19-207241/3024*y^6+Complex(9143/2016)*y^17-\
326029/12096*y^4+Complex(-751735/3024)*y^5-1619/2016*y^2+25/126)*y^2*ln(y)-94/
25*(y^2+1)*(Complex(6423947/355320)*y^3+20/141*y^22+Complex(-27967393/11844)*y^
15+396313/78960*y^20+Complex(1)*y+85239607/710640*y^18+Complex(-27967393/11844)
*y^7+31114511/39480*y^16+Complex(1)*y^21+499999387/118440*y^14+Complex(-\
1485018149/177660)*y^9-55458889/50760*y^12+Complex(-1485018149/177660)*y^13+
55458889/50760*y^10+Complex(-13583105/1692)*y^11-499999387/118440*y^8+Complex(
6423947/355320)*y^19-31114511/39480*y^6+Complex(4123657/11844)*y^17-85239607/
710640*y^4+Complex(4123657/11844)*y^5-396313/78960*y^2-20/141))*mu*(Complex(1)*
y^2+Complex(-1)+2*y)/(y^2+1)^13/b^2*p_inf^7-1/10810800*(-127+120*ln(2))*mu*(
Complex(1)*y^2+Complex(-1)+2*y)*y^2*Pi^(1/2)*70^(1/2)*(Complex(-3802746)*y^3+
73395*y^16+Complex(305874)*y^15+259362*y^14+Complex(-305874)*y-2702600*y^12+
Complex(-27090682)*y^7+10421822*y^10+Complex(27090682)*y^9+59517418*y^8+
Complex(3802746)*y^13+10421822*y^6+Complex(42620834)*y^11-2702600*y^4+Complex(-\
42620834)*y^5+259362*y^2+73395)/(y^2+1)^11/b^2*p_inf^8-36/5005*Pi^(1/2)*((
Complex(1)*y^2+Complex(-1)-2*y)*(y^2+1)^13*arctan(1/2*(y^2-1)/y)-183296/1377*(-\
186953/91648*y^2-1850003/45824*y^4-34977129/91648*y^6+Complex(-1)*y+501/2864*y^
24-186953/91648*y^22+101813851/91648*y^8+48119301/11456*y^12+39505079/22912*y^
10+39505079/22912*y^14+101813851/91648*y^16-34977129/91648*y^18-1850003/45824*y
^20+Complex(1)*y^23+501/2864+Complex(-2734957/1432)*y^11+Complex(-9469407/5728)
*y^9+Complex(14522969/45824)*y^19+Complex(9374551/5728)*y^17+Complex(-225507/
45824)*y^21+Complex(9469407/5728)*y^15+Complex(2734957/1432)*y^13+Complex(-\
14522969/45824)*y^5+Complex(225507/45824)*y^3+Complex(-9374551/5728)*y^7)*y^2*
ln(y)-1850/459*(y^2+1)*(-79517/14800*y^2-106811199/518000*y^4-5830089677/
4662000*y^6+Complex(1)*y+79517/14800*y^24+106811199/518000*y^22+124/925*y^26-\
59037373657/4662000*y^8-5771824639/333000*y^12+11507731/9000*y^10+5771824639/
333000*y^14-11507731/9000*y^16+59037373657/4662000*y^18+5830089677/4662000*y^20
+Complex(1)*y^25-124/925+Complex(-868275691/41625)*y^11+Complex(-1340414872/
58275)*y^9+Complex(-820124546/291375)*y^19+Complex(-1340414872/58275)*y^17+
Complex(1626523/97125)*y^23+Complex(74330936/97125)*y^21+Complex(-868275691/
41625)*y^15+Complex(-15941519234/291375)*y^13+Complex(74330936/97125)*y^5+
Complex(1626523/97125)*y^3+Complex(-820124546/291375)*y^7))*70^(1/2)*mu*(
Complex(1)*y^2+Complex(-1)+2*y)/(y^2+1)^15/b^2*p_inf^9+1/86486400*(-127+120*ln(
2))*mu*(Complex(1)*y^2+Complex(-1)+2*y)*y^2*Pi^(1/2)*70^(1/2)*(Complex(-\
22733322)*y^3+577269*y^20+Complex(538902520)*y^15+941400*y^18+Complex(-2586726)
*y-37720255*y^16+Complex(-1321914280)*y^7-142584640*y^14+Complex(-445278036)*y^
9+1393199178*y^12+Complex(1321914280)*y^13+985108176*y^10+Complex(445278036)*y^
11+1393199178*y^8+Complex(2586726)*y^19-142584640*y^6+Complex(22733322)*y^17-\
37720255*y^4+Complex(-538902520)*y^5+941400*y^2+577269)/(y^2+1)^13/b^2*p_inf^10
+464/85085*((Complex(1)*y^2+Complex(-1)-2*y)*(y^2+1)^15*arctan(1/2*(y^2-1)/y)-\
87936/551*(-568531/175872*y^2-167762689/3165696*y^4-747377177/791424*y^6+
Complex(-1)*y-167762689/3165696*y^24-747377177/791424*y^22+215/1374*y^28-568531
/175872*y^26+4912446661/3165696*y^8+22937599241/1582848*y^12+3334891681/1582848
*y^10+2274447443/197856*y^14+22937599241/1582848*y^16+3334891681/1582848*y^18+
4912446661/3165696*y^20+Complex(1)*y^27+Complex(-9668307907/791424)*y^11+
Complex(-6772931665/1582848)*y^9+Complex(6772931665/1582848)*y^19+Complex(
9668307907/791424)*y^17+Complex(16455685/49464)*y^23+Complex(20470079/6183)*y^
21+Complex(-32931979/49464)*y^15+Complex(32931979/49464)*y^13+Complex(-16455685
/49464)*y^5+Complex(8089745/527616)*y^3+Complex(-20470079/6183)*y^7+Complex(-\
8089745/527616)*y^25+215/1374)*y^2*ln(y)-7046/1653*(y^2+1)*(452/3523*y^30-\
18876011/3382080*y^2-494332039/1578304*y^4-130210591631/71023680*y^6+Complex(1)
*y+Complex(1)*y^29+130210591631/71023680*y^24+423269994841/14204736*y^22+
18876011/3382080*y^28+494332039/1578304*y^26-423269994841/14204736*y^8-\
387725979635/4734912*y^12+12884352839/5463360*y^10+408561469123/7102368*y^14-\
408561469123/7102368*y^16+387725979635/4734912*y^18-12884352839/5463360*y^20+
Complex(-1221282294721/35511840)*y^11+Complex(-282165786947/5073120)*y^9+
Complex(-1221282294721/35511840)*y^19+Complex(-3007255063/13104)*y^17+Complex(-\
10241705077/5073120)*y^23+Complex(-282165786947/5073120)*y^21+Complex(-\
219352437119/3551184)*y^15+Complex(-3007255063/13104)*y^13+Complex(15759557977/
11837280)*y^5+Complex(167541809/11837280)*y^3+Complex(-10241705077/5073120)*y^7
+Complex(167541809/11837280)*y^27+Complex(15759557977/11837280)*y^25-452/3523))
*Pi^(1/2)*70^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)/(y^2+1)^17/b^2*p_inf^11
;
W_even_inst_y_3_meqm1_fin := -1/140*(Complex(1)*y^2+Complex(-1)+2*y)*70^(1/2)*
mu*((-16*y^9-176*y^7+176*y^5+16*y^3+Complex(352)*y^6+Complex(-64)*y^8+Complex(-\
64)*y^4)*ln(y)^2+8*y^2*(y^2+1)*(Complex(1)*y^6+Complex(31)*y^4+2/3*y^5+Complex(
-31)*y^2+124/3*y^3+Complex(-1)+2/3*y)*ln(y)+(Complex(1)*y^8+Complex(10/3)*y^6+
Complex(-62)*y^4+80/3*y^5+Complex(10/3)*y^2-80/3*y^3+Complex(1))*(y^2+1)^2)*Pi^
(1/2)/(y^2+1)^7/b^3/p_inf^3+1/21*(Complex(1)*y^2+Complex(-1)+2*y)*Pi^(1/2)*(-9/
10*(y^4+16/3*y^2+1)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+(-480*y^9+480*y^7+192*y^5+
16*y^3+Complex(-4032/5)*y^6+Complex(16992/5)*y^8+Complex(-328/5)*y^4+Complex(-\
4032/5)*y^10+Complex(-328/5)*y^12-16*y^13-192*y^11)*ln(y)^2+16/5*(y^2+1)*(
Complex(1)*y^10+Complex(541/12)*y^8+11/12*y^9+Complex(9679/12)*y^6+323/6*y^7+
Complex(-9679/12)*y^4+1775/6*y^5+Complex(-541/12)*y^2+323/6*y^3+Complex(-1)+11/
12*y)*y^2*ln(y)+(y^2+1)^2*(Complex(1)*y^12+Complex(88/15)*y^10-21/5*y^11+
Complex(40)*y^8-67/15*y^9+Complex(-11102/15)*y^6+1268/15*y^7+Complex(40)*y^4-\
1268/15*y^5+Complex(88/15)*y^2+67/15*y^3+Complex(1)+21/5*y))*70^(1/2)*mu/(y^2+1
)^9/b^3/p_inf+8/35*(Complex(1)*y^2+Complex(-1)+2*y)*(ln(2)-127/120)*((Complex(-\
16)*y^6-4*y^7+Complex(88)*y^4-44*y^5+Complex(-16)*y^2+44*y^3+4*y)*ln(y)+
Complex(1)*y^8+Complex(32)*y^6+2/3*y^7+42*y^5+Complex(-32)*y^2+42*y^3+Complex(-\
1)+2/3*y)*mu*Pi^(1/2)*y^2*70^(1/2)/(y^2+1)^7/b^3+326/1155*(Complex(1)*y^2+
Complex(-1)+2*y)*Pi^(1/2)*70^(1/2)*(-198/163*(Complex(1)*y^7+31/96*y^8+Complex(
-3/2)*y^5-77/48*y^6+Complex(3/2)*y^3-937/48*y^4+Complex(-1)*y-77/48*y^2+31/96)*
(y^2+1)^6*arctan(1/2*(y^2-1)/y)+4680/163*(Complex(1)*y^13+136/585*y^14+Complex(
30359/1170)*y^11+1616/585*y^12+Complex(-1132/585)*y^9+13919/1170*y^10+Complex(-\
39686/195)*y^7+68989/1170*y^8+Complex(-1132/585)*y^5-68989/1170*y^6+Complex(
30359/1170)*y^3-13919/1170*y^4+Complex(1)*y-1616/585*y^2-136/585)*y^3*ln(y)^2+
72/163*(Complex(1)*y^14+Complex(-1183/36)*y^12+5/24*y^13+Complex(-176437/54)*y^
10-2765/36*y^11+Complex(-874847/108)*y^8-2521/216*y^9+Complex(874847/108)*y^6-\
341123/54*y^7+Complex(176437/54)*y^4-2521/216*y^5+Complex(1183/36)*y^2-2765/36*
y^3+Complex(-1)+5/24*y)*(y^2+1)*y^2*ln(y)+(y^2+1)^2*(Complex(8633/652)*y^6+
Complex(6599/1956)*y^2-3311/1304*y^15+Complex(-95611/1956)*y^12-270845/11736*y^
13+Complex(6599/1956)*y^14-293183/3912*y^11+Complex(1)*y^16-3955783/11736*y^9+
Complex(8633/652)*y^10+3955783/11736*y^7+Complex(932533/978)*y^8+293183/3912*y^
5+Complex(-95611/1956)*y^4+270845/11736*y^3+Complex(1)+3311/1304*y))*mu/(y^2+1)
^11/b^3*p_inf-4/15*((Complex(-1224)*y^4+Complex(32688/7)*y^6-124/7*y^11+
Complex(-1224)*y^8-1452/7*y^9-624*y^7+624*y^5+Complex(-512/7)*y^10+1452/7*y^3+
Complex(-512/7)*y^2+124/7*y)*ln(y)+(Complex(1)*y^10+Complex(1273/21)*y^8+26/21*
y^9+Complex(37852/21)*y^6+1432/21*y^7+Complex(-37852/21)*y^4+11932/21*y^5+
Complex(-1273/21)*y^2+1432/21*y^3+Complex(-1)+26/21*y)*(y^2+1))*(Complex(1)*y^2
+Complex(-1)+2*y)*70^(1/2)*(ln(2)-127/120)*y^2*Pi^(1/2)*mu/(y^2+1)^9/b^3*p_inf^
2+832/735*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)*(-147/832*(y^2+1)^6*(
Complex(1)*y^11+27/154*y^12+Complex(554/21)*y^9+323/66*y^10+Complex(8413/21)*y^
7+446/33*y^8+Complex(-8413/21)*y^5+6274/231*y^6+Complex(-554/21)*y^3+446/33*y^4
+Complex(-1)*y+323/66*y^2+27/154)*arctan(1/2*(y^2-1)/y)+(Complex(1)*y^5+1/4*y^6
+Complex(-11/2)*y^3+11/4*y^4+Complex(1)*y-11/4*y^2-1/4)*y^3*(y^2+1)^6*ln(y^2+1)
-34559/3718*(Complex(144413/4937)*y^3+1034/4937*y^18+Complex(144413/4937)*y^15+
8819/4937*y^16+Complex(1)*y+8830/4937*y^14+Complex(-1393518/4937)*y^7+963321/
4937*y^12+Complex(-3665290/4937)*y^9+1359281/4937*y^10+Complex(1698271/9874)*y^
13-1359281/4937*y^8+Complex(-1393518/4937)*y^11-963321/4937*y^6+Complex(1)*y^17
-8830/4937*y^4+Complex(1698271/9874)*y^5-8819/4937*y^2-1034/4937)*y^3*ln(y)^2-\
875/1859*(y^2+1)*(Complex(49070631/7000)*y^6+Complex(-39863/4200)*y^2+8537/6000
*y^17+Complex(-7080201/1000)*y^12+45923/1500*y^15+Complex(-3338633/5250)*y^14+
5189853/7000*y^13+Complex(1)*y^18-5888509/2625*y^11+Complex(41221/3000)*y^16-\
27340531/3000*y^9+Complex(-9454401/1750)*y^10-6066973/2625*y^7+Complex(9156961/
1750)*y^8+4788309/7000*y^5+Complex(3327479/5250)*y^4+142997/10500*y^3+Complex(-\
1)+15143/42000*y)*y^2*ln(y)+119/1352*(y^2+1)^2*(1248/17*(Complex(1)*y^5+1/4*y^6
+Complex(-11/2)*y^3+11/4*y^4+Complex(1)*y-11/4*y^2-1/4)*y^3*(y^2+1)^4*ln(2)^2-\
13208/85*(Complex(1)*y^5+1/4*y^6+Complex(-11/2)*y^3+11/4*y^4+Complex(1)*y-11/4*
y^2-1/4)*y^3*(y^2+1)^4*ln(2)+1352/119*(y^2+1)^4*(Complex(1)*y^5+1/4*y^6+
Complex(-11/2)*y^3+11/4*y^4+Complex(1)*y-11/4*y^2-1/4)*y^3*ln(b)+3029/1496*y+
Complex(851793121/1649340)*y^6+Complex(7145/10472)*y^2+Complex(-2325453107/
659736)*y^12+Complex(851793121/1649340)*y^14+Complex(7145/10472)*y^18+Complex(
19714053/366520)*y^16+Complex(-57489343/9996)*y^10+Complex(-2325453107/659736)*
y^8-53191223/3298680*y^3+1044200149/329868*y^11-3029/1496*y^19+53191223/3298680
*y^17+17386375/59976*y^15+1948801049/1099560*y^13+Complex(19714053/366520)*y^4+
Complex(1)*y^20+Complex(1)-1044200149/329868*y^9-1948801049/1099560*y^7-\
17386375/59976*y^5))*70^(1/2)*mu/(y^2+1)^13/b^3*p_inf^3+1/415800*(-(-127+120*ln
(2))*mu*(Complex(1)*y^2+Complex(-1)+2*y)*y^2*(31236*y^15+337404*y^13-12182628*y
^7-1347036*y^5-337404*y^3-31236*y+1347036*y^11+12182628*y^9+Complex(137520)*y^
14+Complex(3908328)*y^12+Complex(2329392)*y^10+Complex(-36523152)*y^8+Complex(
2329392)*y^6+Complex(3908328)*y^4+Complex(137520)*y^2)*ln(y)-(-127+120*ln(2))*
mu*(Complex(1)*y^2+Complex(-1)+2*y)*y^2*(Complex(2223)*y^16+Complex(14539756)*y
^6+1482*y^15+Complex(-1044)*y^2-72498*y^13+Complex(-14539756)*y^10+732634*y^11-\
8570994*y^9+Complex(3067718)*y^4-8570994*y^7+Complex(-3067718)*y^12+732634*y^5+
Complex(1044)*y^14-72498*y^3+Complex(-2223)+1482*y))*70^(1/2)*Pi^(1/2)/(y^2+1)^
11/b^3*p_inf^4-9568/2205*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)*(-63/2288*(
Complex(-1615/46)*y^3+199/1196*y^16+Complex(1)*y^15+5188/897*y^14+Complex(-1)*y
-29651/2392*y^12+Complex(-60103/23)*y^7-376391/1196*y^10+Complex(60103/23)*y^9+
6973477/3588*y^8+Complex(1615/46)*y^13-376391/1196*y^6+Complex(17915/46)*y^11-\
29651/2392*y^4+Complex(-17915/46)*y^5+5188/897*y^2+199/1196)*(y^2+1)^6*arctan(1
/2*(y^2-1)/y)+(y^2+1)^6*(Complex(1)*y^9+11/46*y^10+Complex(567/23)*y^7+123/46*y
^8+Complex(-1962/23)*y^5+246/23*y^6+Complex(567/23)*y^3-246/23*y^4+Complex(1)*y
-123/46*y^2-11/46)*y^3*ln(y^2+1)-89670/42757*(Complex(48513/3416)*y^3+367/2135*
y^22+Complex(825056/2135)*y^15-2019/4270*y^20+Complex(1)*y-111627/3416*y^18+
Complex(825056/2135)*y^7+861235/3416*y^16+Complex(1)*y^21+16014927/8540*y^14+
Complex(-8529411/4270)*y^9+1100517/1708*y^12+Complex(-8529411/4270)*y^13-\
1100517/1708*y^10+Complex(-213767/70)*y^11-16014927/8540*y^8+Complex(48513/3416
)*y^19-861235/3416*y^6+Complex(56881/122)*y^17+111627/3416*y^4+Complex(56881/
122)*y^5+2019/4270*y^2-367/2135)*y^3*ln(y)^2-3507/42757*(Complex(4639931153/
280560)*y^6+Complex(206807/35070)*y^2+115599/26720*y^21+Complex(-965238965/
56112)*y^12+9305009/40080*y^19+Complex(-11073486559/280560)*y^14+1465090117/
561120*y^17+Complex(22272269/56112)*y^18+271255479/46760*y^15+Complex(-\
4311854833/280560)*y^16-176753383/4676*y^13+Complex(312239189/56112)*y^10-\
696222427/20040*y^11+Complex(10079144639/280560)*y^8-557193341/14028*y^9+
Complex(18298547/56112)*y^4+567783557/140280*y^7+Complex(30873/1670)*y^20+
367701879/187040*y^5+Complex(1)*y^22+38662903/280560*y^3+Complex(-1)-844261/
561120*y)*(y^2+1)*y^2*ln(y)+4431/342056*(1653/844*y+Complex(1)-90094882081/
111661200*y^5+416133000751/27915300*y^15-185252944/66465*y^7+1073073700849/
55830600*y^11-1653/844*y^23+90094882081/111661200*y^19-14170033/529200*y^3+
342056/4431*(y^2+1)^4*(Complex(1)*y^9+11/46*y^10+Complex(567/23)*y^7+123/46*y^8
+Complex(-1962/23)*y^5+246/23*y^6+Complex(567/23)*y^3-246/23*y^4+Complex(1)*y-\
123/46*y^2-11/46)*y^3*ln(b)+105248/211*(y^2+1)^4*(Complex(1)*y^9+11/46*y^10+
Complex(567/23)*y^7+123/46*y^8+Complex(-1962/23)*y^5+246/23*y^6+Complex(567/23)
*y^3-246/23*y^4+Complex(1)*y-123/46*y^2-11/46)*y^3*ln(2)^2-3341624/3165*(y^2+1)
^4*(Complex(1)*y^9+11/46*y^10+Complex(567/23)*y^7+123/46*y^8+Complex(-1962/23)*
y^5+246/23*y^6+Complex(567/23)*y^3-246/23*y^4+Complex(1)*y-123/46*y^2-11/46)*y^
3*ln(2)+14170033/529200*y^21+185252944/66465*y^17-416133000751/27915300*y^9-\
1073073700849/55830600*y^13+Complex(1)*y^24+Complex(451099/354480)*y^2+Complex(
4934446361/111661200)*y^6+Complex(1878229373/27915300)*y^4+Complex(15729970495/
1116612)*y^12+Complex(-167828130917/7975800)*y^10+Complex(-86629270663/6203400)
*y^8+Complex(1878229373/27915300)*y^20+Complex(4934446361/111661200)*y^18+
Complex(451099/354480)*y^22+Complex(-86629270663/6203400)*y^16+Complex(-\
167828130917/7975800)*y^14)*(y^2+1)^2)*70^(1/2)*mu/(y^2+1)^15/b^3*p_inf^5+1/
75675600*((-127+120*ln(2))*mu*(Complex(1)*y^2+Complex(-1)+2*y)*y^2*(Complex(
6436076304)*y^6+Complex(30098208)*y^2+Complex(-9249338952)*y^12+Complex(
6436076304)*y^14+Complex(30098208)*y^18+Complex(697948104)*y^16+Complex(-\
24217599840)*y^10+Complex(-9249338952)*y^8+Complex(697948104)*y^4+6121668*y^19+
41367396*y^17-157803240*y^15+6828464664*y^13-6828464664*y^7+157803240*y^5-\
41367396*y^3-6121668*y+11290111392*y^11-11290111392*y^9)*ln(y)+(-127+120*ln(2))
*mu*(Complex(1)*y^2+Complex(-1)+2*y)*y^2*(Complex(6179587772)*y^6+Complex(-\
1330702)*y^2+529582*y^19+Complex(-9669261054)*y^12+33762398*y^17+Complex(-\
6179587772)*y^14+638763256*y^15+Complex(1330702)*y^18-865134056*y^13-9826245660
*y^11+Complex(-410907799)*y^16-9826245660*y^9+Complex(9669261054)*y^8-865134056
*y^7+Complex(410907799)*y^4+638763256*y^5+Complex(502887)*y^20+33762398*y^3+
Complex(-502887)+529582*y))*70^(1/2)*Pi^(1/2)/(y^2+1)^13/b^3*p_inf^6+56992/8085
*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)*(-525/46306*(y^2+1)^6*(Complex(-\
17557/400)*y^3+4/25*y^20+Complex(272489/1200)*y^15+979/150*y^18+Complex(-1)*y-\
65783/1200*y^16+Complex(-9031351/1200)*y^7-1057081/1200*y^14+Complex(-4667453/
1200)*y^9+363261/400*y^12+Complex(9031351/1200)*y^13+296333/25*y^10+Complex(
4667453/1200)*y^11+363261/400*y^8+Complex(1)*y^19-1057081/1200*y^6+Complex(
17557/400)*y^17-65783/1200*y^4+Complex(-272489/1200)*y^5+979/150*y^2+4/25)*
arctan(1/2*(y^2-1)/y)+(y^2+1)^6*(Complex(1)*y^13+181/822*y^14+Complex(10130/411
)*y^11+1679/822*y^12+Complex(24301/411)*y^9+3121/822*y^10+Complex(-48682/137)*y
^7+859/6*y^8+Complex(24301/411)*y^5-859/6*y^6+Complex(10130/411)*y^3-3121/822*y
^4+Complex(1)*y-1679/822*y^2-181/822)*y^3*ln(y^2+1)-453936/393601*(163753/64848
*y^2+8152399/129696*y^4+2580577/18528*y^6+Complex(1)*y-163753/64848*y^24-\
8152399/129696*y^22+592/4053*y^26-81005585/16212*y^8-8482360/1351*y^12-\
160448765/32424*y^10+8482360/1351*y^14+160448765/32424*y^16+81005585/16212*y^18
-2580577/18528*y^20+Complex(1)*y^25+Complex(304011565/129696)*y^7+Complex(-\
331488905/129696)*y^9+Complex(996826/1351)*y^5+Complex(-404473/129696)*y^3+
Complex(304011565/129696)*y^19+Complex(-331488905/129696)*y^17+Complex(-\
106649357/16212)*y^15+Complex(-9299273/579)*y^13+Complex(-106649357/16212)*y^11
+Complex(-404473/129696)*y^23+Complex(996826/1351)*y^21-592/4053)*y^3*ln(y)^2-\
14448/393601*(-1809469/433440*y+Complex(-1)+6353582861/1733760*y^5+Complex(1)*y
^26-11384413655/173376*y^15+3359751203/115584*y^7-18567833015/173376*y^11+
19745321/38528*y^23+13570247401/346752*y^19+118317233/346752*y^3+3390661/433440
*y^25+7885006781/1733760*y^21-16007242777/173376*y^17-7326303727/57792*y^9-\
51206219767/173376*y^13+Complex(33607199/1155840)*y^2+Complex(7625160035/231168
)*y^6+Complex(-602296271/1155840)*y^4+Complex(581682385/8064)*y^12+Complex(
13017289057/346752)*y^10+Complex(30363575317/231168)*y^8+Complex(-15606928009/
693504)*y^20+Complex(-83655953567/693504)*y^18+Complex(29368961/1155840)*y^24+
Complex(7408089613/3467520)*y^22+Complex(-29545727009/346752)*y^16+Complex(-\
72577914427/346752)*y^14)*(y^2+1)*y^2*ln(y)+154/30277*(272/143*y+Complex(1)-\
336909877637/170755200*y^5+30277/154*(y^2+1)^4*(Complex(1)*y^13+181/822*y^14+
Complex(10130/411)*y^11+1679/822*y^12+Complex(24301/411)*y^9+3121/822*y^10+
Complex(-48682/137)*y^7+859/6*y^8+Complex(24301/411)*y^5-859/6*y^6+Complex(
10130/411)*y^3-3121/822*y^4+Complex(1)*y-1679/822*y^2-181/822)*y^3*ln(b)+13974/
11*(y^2+1)^4*(Complex(1)*y^13+181/822*y^14+Complex(10130/411)*y^11+1679/822*y^
12+Complex(24301/411)*y^9+3121/822*y^10+Complex(-48682/137)*y^7+859/6*y^8+
Complex(24301/411)*y^5-859/6*y^6+Complex(10130/411)*y^3-3121/822*y^4+Complex(1)
*y-1679/822*y^2-181/822)*y^3*ln(2)^2-295783/110*(y^2+1)^4*(Complex(1)*y^13+181/
822*y^14+Complex(10130/411)*y^11+1679/822*y^12+Complex(24301/411)*y^9+3121/822*
y^10+Complex(-48682/137)*y^7+859/6*y^8+Complex(24301/411)*y^5-859/6*y^6+
Complex(10130/411)*y^3-3121/822*y^4+Complex(1)*y-1679/822*y^2-181/822)*y^3*ln(2
)+83203252247309/1109908800*y^15-19006118777/3104640*y^7+1067949183967/5691840*
y^11+336909877637/170755200*y^23-272/143*y^27+193171048579/3459456*y^19-\
268750016597/6659452800*y^3+268750016597/6659452800*y^25+19006118777/3104640*y^
21-1067949183967/5691840*y^17-193171048579/3459456*y^9-83203252247309/
1109908800*y^13+Complex(1)*y^28+Complex(84245453727/474320)*y^16+Complex(
136548409889/5549544)*y^14+Complex(1761941/960960)*y^2+Complex(47618737241/
66594528)*y^6+Complex(1323167255/22198176)*y^4+Complex(84245453727/474320)*y^12
+Complex(-111402669127361/665945280)*y^10+Complex(-281878601513/5045040)*y^8+
Complex(-281878601513/5045040)*y^20+Complex(-111402669127361/665945280)*y^18+
Complex(1761941/960960)*y^26+Complex(1323167255/22198176)*y^24+Complex(
47618737241/66594528)*y^22)*(y^2+1)^2)*70^(1/2)*mu/(y^2+1)^17/b^3*p_inf^7+1/
3027024000*(-(-127+120*ln(2))*mu*(Complex(1)*y^2+Complex(-1)+2*y)*y^2*(
433005300*y^21-27369572580*y^19+246138717300*y^17+2355373976760*y^15+
342930481320*y^13-246138717300*y^7+27369572580*y^5-433005300*y^3-245222460*y+
245222460*y^23-342930481320*y^11-2355373976760*y^9+Complex(546067245360)*y^6+
Complex(1325726640)*y^2+Complex(-3291648311280)*y^12+Complex(-2506372481760)*y^
14+Complex(546067245360)*y^18+Complex(408164322720)*y^16+Complex(-2506372481760
)*y^10+Complex(408164322720)*y^8+Complex(20639608920)*y^4+Complex(20639608920)*
y^20+Complex(1325726640)*y^22)*ln(y)-(-127+120*ln(2))*mu*(Complex(1)*y^2+
Complex(-1)+2*y)*y^2*(Complex(397446995064)*y^6+Complex(-23180472)*y^2+27795606
*y^23+Complex(20896785)*y^24+3852897850*y^21+Complex(-985340267312)*y^14+
47486664322*y^19+Complex(-397446995064)*y^18+169470411150*y^17+Complex(-\
1266309833451)*y^16-911963351748*y^15-1546458367004*y^13+Complex(985340267312)*
y^10-1546458367004*y^11+Complex(1266309833451)*y^8-911963351748*y^9+Complex(
4012676708)*y^4+169470411150*y^7+Complex(-4012676708)*y^20+47486664322*y^5+
Complex(23180472)*y^22+3852897850*y^3+Complex(-20896785)+27795606*y))*70^(1/2)*
Pi^(1/2)/(y^2+1)^15/b^3*p_inf^8-228832/24255*Pi^(1/2)*(Complex(1)*y^2+Complex(-\
1)+2*y)*(-567/92963*(y^2+1)^6*(365/51*y^2-6675667/58752*y^4-5422939/3264*y^6+
Complex(-1)*y+95/612*y^24+365/51*y^22-499834553/58752*y^8+73433443/4896*y^12+
217830749/4896*y^10+217830749/4896*y^14-499834553/58752*y^16-5422939/3264*y^18-\
6675667/58752*y^20+Complex(1)*y^23+Complex(-11293/96)*y^19+Complex(483085/36)*y
^17+Complex(915512/27)*y^15+Complex(71029/12)*y^13+Complex(-71029/12)*y^11+
Complex(45487/864)*y^21+Complex(-483085/36)*y^7+Complex(-915512/27)*y^9+
Complex(11293/96)*y^5+Complex(-45487/864)*y^3+95/612)*arctan(1/2*(y^2-1)/y)+(y^
2+1)^6*(Complex(152240/7151)*y^3+2929/14302*y^18+Complex(152240/7151)*y^15+
20125/14302*y^16+Complex(1)*y-34490/7151*y^14+Complex(-2362734/7151)*y^7+
1505250/7151*y^12+Complex(-5439610/7151)*y^9+3136358/7151*y^10+Complex(1584290/
7151)*y^13-3136358/7151*y^8+Complex(-2362734/7151)*y^11-1505250/7151*y^6+
Complex(1)*y^17+34490/7151*y^4+Complex(1584290/7151)*y^5-20125/14302*y^2-2929/
14302)*y^3*ln(y^2+1)-23594592/30027049*(4463/35111*y^30+4965515/1123552*y^2+
396432679/4494208*y^4+5169450921/4494208*y^6+Complex(1)*y+Complex(1)*y^29-\
5169450921/4494208*y^24+45405424855/4494208*y^22-4965515/1123552*y^28-396432679
/4494208*y^26-45405424855/4494208*y^8-86609687407/2247104*y^12-53823119705/
4494208*y^10-2016408735/2247104*y^14+2016408735/2247104*y^16+86609687407/
2247104*y^18+53823119705/4494208*y^20+Complex(1477441909/4494208)*y^19+Complex(
-31558849455/561776)*y^17+Complex(-10520688123/280888)*y^15+Complex(-\
31558849455/561776)*y^13+Complex(1477441909/4494208)*y^11+Complex(7034152637/
1123552)*y^23+Complex(-5613899401/2247104)*y^21+Complex(-99035387/4494208)*y^27
+Complex(2100473575/2247104)*y^25+Complex(7034152637/1123552)*y^7+Complex(-\
5613899401/2247104)*y^9+Complex(2100473575/2247104)*y^5+Complex(-99035387/
4494208)*y^3-4463/35111)*y^3*ln(y)^2-632688/30027049*(y^2+1)*(-129545551/
16871680*y+Complex(-1)+1401064573/241024*y^5-1027703436973/2530752*y^15+
2498546664167/25307520*y^7-165984447143/723072*y^11+2984982338567/25307520*y^23
+7291927801/8435840*y^27+96079308265/723072*y^19+5345271401/8435840*y^3+
Complex(1)*y^30+595273027/50615040*y^29+642230297/103296*y^25-5520859310951/
25307520*y^21-10547006466235/10123008*y^17-9023045506511/25307520*y^9-\
4817544809785/3374336*y^13+Complex(2809767929713/50615040)*y^6+Complex(-\
715775901/344320)*y^4+Complex(1256097694351/1687168)*y^12+Complex(896218322771/
10123008)*y^10+Complex(19599538131179/50615040)*y^8+Complex(-876362091571/
10123008)*y^20+Complex(-2075224572895/1687168)*y^18+Complex(218112437/6326880)*
y^28+Complex(77173872749/16871680)*y^26+Complex(-395310216571/16871680)*y^24+
Complex(-14794117879339/50615040)*y^22+Complex(-146813744927/5061504)*y^16+
Complex(-5239940924993/5061504)*y^14+Complex(18210883/301280)*y^2)*y^2*ln(y)+
78918/30027049*(y^2+1)^2*(13927/7516*y+Complex(1)-144083640195919/35001711360*y
^5-13927/7516*y^31+26280115407630131/17500855680*y^15-82934733989561/5833618560
*y^7+6009987458252123/7000342272*y^11+115928779987007/520858800*y^23+
144083640195919/35001711360*y^27-8044979336395423/58336185600*y^19-\
1120445592137/19445395200*y^3+Complex(1)*y^32+1120445592137/19445395200*y^29+
82934733989561/5833618560*y^25-6009987458252123/7000342272*y^21-\
26280115407630131/17500855680*y^17-115928779987007/520858800*y^9+
8044979336395423/58336185600*y^13+30027049/78918*(y^2+1)^4*(Complex(152240/7151
)*y^3+2929/14302*y^18+Complex(152240/7151)*y^15+20125/14302*y^16+Complex(1)*y-\
34490/7151*y^14+Complex(-2362734/7151)*y^7+1505250/7151*y^12+Complex(-5439610/
7151)*y^9+3136358/7151*y^10+Complex(1584290/7151)*y^13-3136358/7151*y^8+
Complex(-2362734/7151)*y^11-1505250/7151*y^6+Complex(1)*y^17+34490/7151*y^4+
Complex(1584290/7151)*y^5-20125/14302*y^2-2929/14302)*y^3*ln(b)+4619546/1879*(y
^2+1)^4*(Complex(152240/7151)*y^3+2929/14302*y^18+Complex(152240/7151)*y^15+
20125/14302*y^16+Complex(1)*y-34490/7151*y^14+Complex(-2362734/7151)*y^7+
1505250/7151*y^12+Complex(-5439610/7151)*y^9+3136358/7151*y^10+Complex(1584290/
7151)*y^13-3136358/7151*y^8+Complex(-2362734/7151)*y^11-1505250/7151*y^6+
Complex(1)*y^17+34490/7151*y^4+Complex(1584290/7151)*y^5-20125/14302*y^2-2929/
14302)*y^3*ln(2)^2-293341171/56370*(y^2+1)^4*(Complex(152240/7151)*y^3+2929/
14302*y^18+Complex(152240/7151)*y^15+20125/14302*y^16+Complex(1)*y-34490/7151*y
^14+Complex(-2362734/7151)*y^7+1505250/7151*y^12+Complex(-5439610/7151)*y^9+
3136358/7151*y^10+Complex(1584290/7151)*y^13-3136358/7151*y^8+Complex(-2362734/
7151)*y^11-1505250/7151*y^6+Complex(1)*y^17+34490/7151*y^4+Complex(1584290/7151
)*y^5-20125/14302*y^2-2929/14302)*y^3*ln(2)+Complex(375329831939/14584046400)*y
^28+Complex(78753950174069/17500855680)*y^26+Complex(-901069861976089/
6250305600)*y^24+Complex(-416727117266365/500024448)*y^22+Complex(8914201/
3607680)*y^30+Complex(982589020286323/312515280)*y^16+Complex(-7218061182075179
/29168092800)*y^14+Complex(8914201/3607680)*y^2+Complex(78753950174069/
17500855680)*y^6+Complex(375329831939/14584046400)*y^4+Complex(724173975393133/
1458404640)*y^12+Complex(-416727117266365/500024448)*y^10+Complex(-\
901069861976089/6250305600)*y^8+Complex(724173975393133/1458404640)*y^20+
Complex(-7218061182075179/29168092800)*y^18))*70^(1/2)*mu/(y^2+1)^19/b^3*p_inf^
9;
W_even_inst_y_4_meqm1_fin := -1/280*70^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y
)*Pi^(1/2)*((64*y^12+1152*y^10-4224*y^8+1152*y^6+64*y^4+Complex(-3968)*y^9+
Complex(3968)*y^7+Complex(896/3)*y^11+Complex(-896/3)*y^5)*ln(y)^3-32*y^3*(
Complex(1)*y^8+Complex(196/3)*y^6+4*y^7+Complex(-814/3)*y^4+154*y^5+Complex(196
/3)*y^2-154*y^3+Complex(1)-4*y)*(y^2+1)*ln(y)^2+112/3*(Complex(1)*y^7-3/14*y^8+
Complex(61)*y^5-61/7*y^6+Complex(-61)*y^3+541/7*y^4+Complex(-1)*y-61/7*y^2-3/14
)*y^2*(y^2+1)^2*ln(y)+(Complex(1)*y^9-3/2*y^10+Complex(4)*y^7-115/6*y^8+
Complex(-302/3)*y^5+187/3*y^6+Complex(4)*y^3-187/3*y^4+Complex(1)*y+115/6*y^2+3
/2)*(y^2+1)^3)/(y^2+1)^9/b^4/p_inf^5-3/140*((8*(Complex(1)*y^4+Complex(16/3)*y^
2-10/3*y^3+Complex(1)+10/3*y)*y^2*ln(y)+(Complex(1)*y^6+Complex(23/3)*y^4+2*y^5
+Complex(-23/3)*y^2+92/3*y^3+Complex(-1)+2*y)*(y^2+1))*(y^2+1)^6*arctan(1/2*(y^
2-1)/y)-3968/9*(Complex(1)*y^11+13/62*y^12+Complex(303/31)*y^9+122/31*y^10+
Complex(-3858/31)*y^7+509/62*y^8+Complex(3858/31)*y^5-1752/31*y^6+Complex(-303/
31)*y^3+509/62*y^4+Complex(-1)*y+122/31*y^2+13/62)*y^4*ln(y)^3+224/9*(y^2+1)*(
Complex(1)*y^12+Complex(617/7)*y^10+83/14*y^11+Complex(9151/7)*y^8+407/2*y^9+
Complex(-32478/7)*y^6+7473/7*y^7+Complex(9151/7)*y^4-7473/7*y^5+Complex(617/7)*
y^2-407/2*y^3+Complex(1)-83/14*y)*y^3*ln(y)^2+256/27*(y^2+1)^2*y^2*(Complex(1)*
y^11+3/32*y^12+Complex(-789/8)*y^9+315/8*y^10+Complex(-28817/8)*y^7+3819/32*y^8
+Complex(28817/8)*y^5-14709/8*y^6+Complex(789/8)*y^3+3819/32*y^4+Complex(-1)*y+
315/8*y^2+3/32)*ln(y)+5/9*(y^2+1)^3*(Complex(1)*y^13+39/10*y^14+Complex(-142/15
)*y^11+473/6*y^12+Complex(-2261/5)*y^9+8369/30*y^10+Complex(90428/15)*y^7-54839
/30*y^8+Complex(-2261/5)*y^5+54839/30*y^6+Complex(-142/15)*y^3-8369/30*y^4+
Complex(1)*y-473/6*y^2-39/10))*Pi^(1/2)*70^(1/2)*(Complex(1)*y^2+Complex(-1)+2*
y)*mu/(y^2+1)^11/b^4/p_inf^3-32/35*(ln(2)-127/120)*mu*Pi^(1/2)*((-54*y^8+198*y^
6-3*y^10+Complex(-14)*y^9+Complex(14)*y^3+Complex(186)*y^7+Complex(-186)*y^5-3*
y^2-54*y^4)*ln(y)^2+y*(Complex(1)*y^8+Complex(196/3)*y^6+4*y^7+Complex(-814/3)*
y^4+154*y^5+Complex(196/3)*y^2-154*y^3+Complex(1)-4*y)*(y^2+1)*ln(y)-7/12*(
Complex(1)*y^7-3/14*y^8+Complex(61)*y^5-61/7*y^6+Complex(-61)*y^3+541/7*y^4+
Complex(-1)*y-61/7*y^2-3/14)*(y^2+1)^2)*(Complex(1)*y^2+Complex(-1)+2*y)*y^2*70
^(1/2)/(y^2+1)^9/b^4/p_inf^2+31/112*Pi^(1/2)*(-72/155*(Complex(1)*y+1/2*y^2-1/2
)*(y^2+1)^11*arctan(1/2*(y^2-1)/y)^2+(y^2+1)^6*(328/155*(Complex(1)*y^8+
Complex(-222/41)*y^6-262/41*y^7+Complex(2898/41)*y^4-3510/41*y^5+Complex(-222/
41)*y^2+3510/41*y^3+Complex(1)+262/41*y)*y^2*ln(y)+(y^2+1)*(Complex(1)*y^10+
Complex(1639/465)*y^8-482/155*y^9+Complex(21718/465)*y^6-5416/465*y^7+Complex(-\
21718/465)*y^4+70012/465*y^5+Complex(-1639/465)*y^2-5416/465*y^3+Complex(-1)-\
482/155*y))*arctan(1/2*(y^2-1)/y)-169984/1395*y^4*(Complex(-9715/332)*y^3+369/
1826*y^16+Complex(1)*y^15+6835/1826*y^14+Complex(-1)*y+173955/7304*y^12+
Complex(1469725/3652)*y^7+156993/3652*y^10+Complex(-1469725/3652)*y^9-1169915/
3652*y^8+Complex(9715/332)*y^13+156993/3652*y^6+Complex(-9828/83)*y^11+173955/
7304*y^4+Complex(9828/83)*y^5+6835/1826*y^2+369/1826)*ln(y)^3+6656/5115*(y^2+1)
*(Complex(397305/104)*y^6+Complex(28615/104)*y^2+4583/208*y^15+Complex(315717/
26)*y^12+146243/208*y^13+Complex(28615/104)*y^14+1299527/208*y^11+Complex(1)*y^
16+6501107/208*y^9+Complex(397305/104)*y^10-6501107/208*y^7+Complex(-1143343/13
)*y^8-1299527/208*y^5+Complex(315717/26)*y^4-146243/208*y^3+Complex(1)-4583/208
*y)*y^3*ln(y)^2+432/55*(y^2+1)^2*(Complex(-985045/22599)*y^3-8/81*y^16+Complex(
1)*y^15+9712/837*y^14+Complex(-1)*y+2220350/22599*y^12+Complex(83875693/22599)*
y^7+4856036/22599*y^10+Complex(-83875693/22599)*y^9-2728348/837*y^8+Complex(
985045/22599)*y^13+4856036/22599*y^6+Complex(-3141623/2511)*y^11+2220350/22599*
y^4+Complex(3141623/2511)*y^5+9712/837*y^2-8/81)*y^2*ln(y)+642/1705*(y^2+1)^3*(
Complex(279028/8667)*y^3-1268/321*y^18+Complex(279028/8667)*y^15-39608/963*y^16
+Complex(1)*y-1148164/8667*y^14+Complex(-7912660/8667)*y^7-596828/963*y^12+
Complex(69713474/8667)*y^9-35239124/8667*y^10+Complex(-3287836/8667)*y^13+
35239124/8667*y^8+Complex(-7912660/8667)*y^11+596828/963*y^6+Complex(1)*y^17+
1148164/8667*y^4+Complex(-3287836/8667)*y^5+39608/963*y^2+1268/321))*70^(1/2)*(
Complex(1)*y^2+Complex(-1)+2*y)*mu/(y^2+1)^13/b^4/p_inf+24/35*((Complex(1)*y^4+
Complex(16/3)*y^2-10/3*y^3+Complex(1)+10/3*y)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+(
-86/3*y^14-1592/3*y^12-86/3*y^2-4594/3*y^10+8768*y^8-4594/3*y^6-1592/3*y^4+
Complex(20232)*y^9+Complex(412/3)*y^3+Complex(-20232)*y^7+Complex(1932)*y^5+
Complex(-412/3)*y^13+Complex(-1932)*y^11)*ln(y)^2+38/9*(y^2+1)*(Complex(1)*y^12
+Complex(98)*y^10+130/19*y^11+Complex(37861/19)*y^8+4240/19*y^9+Complex(-126204
/19)*y^6+28470/19*y^7+Complex(37861/19)*y^4-28470/19*y^5+Complex(98)*y^2-4240/
19*y^3+Complex(1)-130/19*y)*y*ln(y)+127/54*(y^2+1)^2*(Complex(1)*y^11-15/254*y^
12+Complex(-2343/127)*y^9+1944/127*y^10+Complex(-226630/127)*y^7+22791/254*y^8+
Complex(226630/127)*y^5-109032/127*y^6+Complex(2343/127)*y^3+22791/254*y^4+
Complex(-1)*y+1944/127*y^2-15/254))*70^(1/2)*(ln(2)-127/120)*y^2*(Complex(1)*y^
2+Complex(-1)+2*y)*Pi^(1/2)*mu/(y^2+1)^11/b^4+208/735*(-693/832*(Complex(1)*y+1
/2*y^2-1/2)*(y^2+1)^13*arctan(1/2*(y^2-1)/y)^2+12075/4576*(y^2+1)^6*(-174/575*(
Complex(1)*y^12+Complex(-38972/261)*y^10-10480/261*y^11+Complex(-82595/29)*y^8-\
50648/87*y^9+Complex(306804/29)*y^6-171568/87*y^7+Complex(-82595/29)*y^4+171568
/87*y^5+Complex(-38972/261)*y^2+50648/87*y^3+Complex(1)+10480/261*y)*y^2*ln(y)+
(y^2+1)*(Complex(1)*y^14+Complex(11969/3450)*y^12-1226/575*y^13+Complex(-271093
/10350)*y^10-45814/5175*y^11+Complex(-1280509/1035)*y^8-227522/5175*y^9+
Complex(1280509/1035)*y^6-2624924/5175*y^7+Complex(271093/10350)*y^4-227522/
5175*y^5+Complex(-11969/3450)*y^2-45814/5175*y^3+Complex(-1)-1226/575*y))*
arctan(1/2*(y^2-1)/y)+((Complex(-28)*y^8-6*y^9+Complex(372)*y^6-108*y^7+
Complex(-372)*y^4+396*y^5+Complex(28)*y^2-108*y^3-6*y)*ln(y)+(Complex(1)*y^8+
Complex(196/3)*y^6+4*y^7+Complex(-814/3)*y^4+154*y^5+Complex(196/3)*y^2-154*y^3
+Complex(1)-4*y)*(y^2+1))*y^3*(y^2+1)^6*ln(y^2+1)+95984/429*(Complex(-140321/
3428)*y^3+4203/22282*y^20+Complex(61195/857)*y^15+133057/44564*y^18+Complex(-1)
*y+2163257/89128*y^16+Complex(1951853/1714)*y^7+3641059/11141*y^14+Complex(
46451939/44564)*y^9-17744591/89128*y^12+Complex(-1951853/1714)*y^13-31466609/
22282*y^10+Complex(-46451939/44564)*y^11-17744591/89128*y^8+Complex(1)*y^19+
3641059/11141*y^6+Complex(140321/3428)*y^17+2163257/89128*y^4+Complex(-61195/
857)*y^5+133057/44564*y^2+4203/22282)*y^4*ln(y)^3+10276/1859*(y^2+1)*y^3*(
Complex(-910271825/30828)*y^6+Complex(-236783/4404)*y^2-93279/20552*y^19+
Complex(315667022/7707)*y^12-2003541/20552*y^17+Complex(-923745857/30828)*y^14-\
5213917/20552*y^15+Complex(-192167/4404)*y^18-687221987/20552*y^13+Complex(-\
84348557/15414)*y^16-117641609/2569*y^11+Complex(127387522/1101)*y^10+115500041
/2569*y^9+Complex(320150930/7707)*y^8+681778835/20552*y^7+Complex(-83054693/
15414)*y^4+6730861/20552*y^5+Complex(1)*y^20+3029709/20552*y^3+Complex(1)+
137895/20552*y)*ln(y)^2-269717/44616*(1153152/38531*(Complex(1)*y^7+3/14*y^8+
Complex(-93/7)*y^5+27/7*y^6+Complex(93/7)*y^3-99/7*y^4+Complex(-1)*y+27/7*y^2+3
/14)*y^2*(y^2+1)^4*ln(2)^2-12204192/192655*(Complex(1)*y^7+3/14*y^8+Complex(-93
/7)*y^5+27/7*y^6+Complex(93/7)*y^3-99/7*y^4+Complex(-1)*y+27/7*y^2+3/14)*y^2*(y
^2+1)^4*ln(2)+178464/38531*(y^2+1)^4*(Complex(1)*y^7+3/14*y^8+Complex(-93/7)*y^
5+27/7*y^6+Complex(93/7)*y^3-99/7*y^4+Complex(-1)*y+27/7*y^2+3/14)*y^2*ln(b)+
271821033/9440095*y^2+8746176428/28320285*y^4+80661404608/28320285*y^6-\
166034399576/28320285*y^12-150135608374/5664057*y^10+86807704768/28320285*y^14+
10376445068/28320285*y^16+Complex(-596340361/4045755)*y^3+Complex(-6843482042/
5664057)*y^15+Complex(-180485/269717)*y+Complex(177393082234/9440095)*y^7+
Complex(81317596034/5664057)*y^9+Complex(-179354401594/9440095)*y^13+Complex(-\
84554397602/5664057)*y^11+Complex(1)*y^19-173586103736/28320285*y^8+284313513/
9440095*y^18-3192/38531*y^20+Complex(690480121/4045755)*y^17+Complex(6965908346
/5664057)*y^5-3192/38531)*(y^2+1)^2*y^2*ln(y)-87675/29744*(-3924271/526050*y^2+
1410595159/55235250*y^4+1738113362/5523525*y^6+Complex(1)*y+Complex(1)*y^21+
2099/2505*y^22+2972494117/3068625*y^8-1751250847/1104705*y^12+1751250847/
1104705*y^10-2972494117/3068625*y^14-1738113362/5523525*y^16-1410595159/
55235250*y^18+3924271/526050*y^20-9152/4175*y^3*(Complex(1)*y^8+Complex(196/3)*
y^6+4*y^7+Complex(-814/3)*y^4+154*y^5+Complex(196/3)*y^2-154*y^3+Complex(1)-4*y
)*(y^2+1)^4*ln(2)^2+290576/62625*y^3*(Complex(1)*y^8+Complex(196/3)*y^6+4*y^7+
Complex(-814/3)*y^4+154*y^5+Complex(196/3)*y^2-154*y^3+Complex(1)-4*y)*(y^2+1)^
4*ln(2)+Complex(979566688/3068625)*y^15+Complex(21309604247/27617625)*y^13+
Complex(1047062021/3314115)*y^11+Complex(21309604247/27617625)*y^9+Complex(
979566688/3068625)*y^7+Complex(20369242336/82852875)*y^5+Complex(1056232609/
55235250)*y^3+Complex(1056232609/55235250)*y^19+Complex(20369242336/82852875)*y
^17-2099/2505-29744/87675*(y^2+1)^4*(Complex(1)*y^8+Complex(196/3)*y^6+4*y^7+
Complex(-814/3)*y^4+154*y^5+Complex(196/3)*y^2-154*y^3+Complex(1)-4*y)*y^3*ln(b
))*(y^2+1)^3)*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)*70^(1/2)*mu/(y^2+1)^15/
b^4*p_inf-46/35*70^(1/2)*(ln(2)-127/120)*((y^2+1)^6*(Complex(1)*y^8+Complex(-\
354/23)*y^6-202/23*y^7+Complex(2670/23)*y^4-150*y^5+Complex(-354/23)*y^2+150*y^
3+Complex(1)+202/23*y)*arctan(1/2*(y^2-1)/y)-14588/69*(Complex(-123895/3647)*y^
3+15993/80234*y^16+Complex(1)*y^15+141203/40117*y^14+Complex(-1)*y+1007718/
40117*y^12+Complex(20847055/40117)*y^7+3220629/40117*y^10+Complex(-20847055/
40117)*y^9-16680725/40117*y^8+Complex(123895/3647)*y^13+3220629/40117*y^6+
Complex(-416277/3647)*y^11+1007718/40117*y^4+Complex(416277/3647)*y^5+141203/
40117*y^2+15993/80234)*y^2*ln(y)^2-250/759*(Complex(-6202032/125)*y^6+Complex(-\
124112/125)*y^2-2188/25*y^15+Complex(-7355892/125)*y^12-338462/125*y^13+
Complex(-124112/125)*y^14-579034/25*y^11+Complex(1)*y^16-23940608/125*y^9+
Complex(-6202032/125)*y^10+23940608/125*y^7+Complex(61840366/125)*y^8+579034/25
*y^5+Complex(-7355892/125)*y^4+338462/125*y^3+Complex(1)+2188/25*y)*(y^2+1)*y*
ln(y)+6557/1518*(y^2+1)^2*(Complex(-3948397/59013)*y^3-1357/13114*y^16+Complex(
1)*y^15+80739/6557*y^14+Complex(-1)*y+5600144/59013*y^12+Complex(290945743/
59013)*y^7+34572629/59013*y^10+Complex(-290945743/59013)*y^9-28716915/6557*y^8+
Complex(3948397/59013)*y^13+34572629/59013*y^6+Complex(-7611311/6557)*y^11+
5600144/59013*y^4+Complex(7611311/6557)*y^5+80739/6557*y^2-1357/13114))*y^2*(
Complex(1)*y^2+Complex(-1)+2*y)*Pi^(1/2)*mu/(y^2+1)^13/b^4*p_inf^2-208/441*(
37989/366080*(Complex(1)*y+1/2*y^2-1/2)*(y^2+1)^15*arctan(1/2*(y^2-1)/y)^2-\
7270137/19036160*(y^2+1)^6*(-434944/115399*(Complex(13482956/5097)*y^6+Complex(
499573/5097)*y^2+77726/5097*y^15+Complex(27732413/10194)*y^12+355723/5097*y^13+
Complex(499573/5097)*y^14+4171768/5097*y^11+Complex(1)*y^16+48405091/5097*y^9+
Complex(13482956/5097)*y^10-48405091/5097*y^7+Complex(-138497389/5097)*y^8-\
4171768/5097*y^5+Complex(27732413/10194)*y^4-355723/5097*y^3+Complex(1)-77726/
5097*y)*y^2*ln(y)+(y^2+1)*(Complex(-6897837508/1038591)*y^6+Complex(2768329/
807793)*y^2-178182/115399*y^17+Complex(6897837508/1038591)*y^12-22745200/
2423379*y^15+Complex(-128055268/2423379)*y^14-230339720/2423379*y^13+Complex(1)
*y^18-3788629328/1038591*y^11+Complex(-2768329/807793)*y^16+26788580540/1038591
*y^9+Complex(33582329746/1038591)*y^10-3788629328/1038591*y^7+Complex(-\
33582329746/1038591)*y^8-230339720/2423379*y^5+Complex(128055268/2423379)*y^4-\
22745200/2423379*y^3+Complex(-1)-178182/115399*y))*arctan(1/2*(y^2-1)/y)+(y^2+1
)^6*(-492/5*(Complex(1)*y^11+17/82*y^12+Complex(843/41)*y^9+154/41*y^10+
Complex(-7458/41)*y^7+1279/82*y^8+Complex(7458/41)*y^5-3072/41*y^6+Complex(-843
/41)*y^3+1279/82*y^4+Complex(-1)*y+154/41*y^2+17/82)*y*ln(y)+(y^2+1)*(Complex(1
)*y^12+Complex(628/5)*y^10+47/5*y^11+Complex(19559/5)*y^8+1391/5*y^9+Complex(-\
61248/5)*y^6+13524/5*y^7+Complex(19559/5)*y^4-13524/5*y^5+Complex(628/5)*y^2-\
1391/5*y^3+Complex(1)-47/5*y))*y^3*ln(y^2+1)+1427216/9295*y^4*(57013/50972*y^2-\
1230571/203888*y^4+75667365/101944*y^6+Complex(-1)*y+4203/25486*y^24+57013/
50972*y^22+430387285/203888*y^8-288444933/50972*y^12-191465611/50972*y^10-\
191465611/50972*y^14+430387285/203888*y^16+75667365/101944*y^18-1230571/203888*
y^20+Complex(1)*y^23+Complex(3672651/101944)*y^21+Complex(-311895435/50972)*y^
15+Complex(-164870587/50972)*y^13+Complex(164870587/50972)*y^11+Complex(
311895435/50972)*y^9+Complex(132320975/101944)*y^7+Complex(-6564845/12743)*y^5+
Complex(-3672651/101944)*y^3+Complex(6564845/12743)*y^19+Complex(-132320975/
101944)*y^17+4203/25486)*ln(y)^3+56028/9295*(y^2+1)*y^3*(7549181/1494080*y+
Complex(1)-10766950793/4482240*y^5-90213058289/560280*y^15+105728974823/4482240
*y^7+64534663/1740*y^11+2563779/1494080*y^23+16101239753/4482240*y^19-236468369
/4482240*y^3+937831889/4482240*y^21-99480950183/4482240*y^17+3007055221/19320*y
^9-2127883049/40020*y^13+Complex(1)*y^24+Complex(12691517/2241120)*y^22+
Complex(14707231933/80040)*y^10+Complex(-7401345563/280140)*y^8+Complex(-\
95943913721/2241120)*y^6+Complex(-175879372/70035)*y^4+Complex(-117432412/70035
)*y^20+Complex(-100999798841/2241120)*y^18+Complex(-12084240923/280140)*y^16+
Complex(12827113693/80040)*y^14+Complex(4908614663/20010)*y^12+Complex(-\
60478723/2241120)*y^2)*ln(y)^2+3771201/743600*(y^2+1)^2*(-18995848393/791952210
*y^2-173343929116/395976105*y^4-699806950567/263984070*y^6-26640/179581*y^24-\
21931581193/791952210*y^22-540836330026/131992035*y^8+1347458011388/43997345*y^
12+23539559740699/395976105*y^10+21029383271899/395976105*y^14-1253698880426/
131992035*y^16-1135981889767/263984070*y^18-224125860316/395976105*y^20+
Complex(1)*y^23-26640/179581+Complex(-38049493882/395976105)*y^21+Complex(
17402305906634/395976105)*y^15+Complex(3942108511952/395976105)*y^13+Complex(
5905775934448/395976105)*y^11+Complex(-14754337383434/395976105)*y^9+Complex(-\
600229822153/26398407)*y^7+Complex(-330632582426/395976105)*y^5+Complex(
17655520282/395976105)*y^3+Complex(-5258401/3771201)*y+Complex(-379845986374/
395976105)*y^19+Complex(510956477993/26398407)*y^17-22513920/179581*(y^2+1)^4*(
Complex(1)*y^11+17/82*y^12+Complex(843/41)*y^9+154/41*y^10+Complex(-7458/41)*y^
7+1279/82*y^8+Complex(7458/41)*y^5-3072/41*y^6+Complex(-843/41)*y^3+1279/82*y^4
+Complex(-1)*y+154/41*y^2+17/82)*y^2*ln(2)^2+47654464/179581*(y^2+1)^4*(
Complex(1)*y^11+17/82*y^12+Complex(843/41)*y^9+154/41*y^10+Complex(-7458/41)*y^
7+1279/82*y^8+Complex(7458/41)*y^5-3072/41*y^6+Complex(-843/41)*y^3+1279/82*y^4
+Complex(-1)*y+154/41*y^2+17/82)*y^2*ln(2)-24390080/1257067*(y^2+1)^4*(Complex(
1)*y^11+17/82*y^12+Complex(843/41)*y^9+154/41*y^10+Complex(-7458/41)*y^7+1279/
82*y^8+Complex(7458/41)*y^5-3072/41*y^6+Complex(-843/41)*y^3+1279/82*y^4+
Complex(-1)*y+154/41*y^2+17/82)*y^2*ln(b))*y^2*ln(y)+9075591/9518080*(y^2+1)^3*
(-59509594/6482565*y^2-1613311416322/14294055825*y^4-22018499627494/14294055825
*y^6+Complex(1)*y+59509594/6482565*y^24+1613311416322/14294055825*y^22+143680/
432171*y^26-2092770035518/2858811165*y^8+13661973940612/461098575*y^12+
48975606608924/14294055825*y^10-13661973940612/461098575*y^14-48975606608924/
14294055825*y^16+2092770035518/2858811165*y^18+22018499627494/14294055825*y^20+
Complex(1)*y^25+Complex(524648223208/14294055825)*y^23+Complex(12891694662874/
14294055825)*y^21+Complex(5457678272528/4764685275)*y^15+Complex(
271086673297252/4764685275)*y^13+Complex(5457678272528/4764685275)*y^11+
Complex(-11096635673533/680669325)*y^9+Complex(-10614867792136/4764685275)*y^7+
Complex(12891694662874/14294055825)*y^5+Complex(524648223208/14294055825)*y^3+
Complex(-10614867792136/4764685275)*y^19+Complex(-11096635673533/680669325)*y^
17-143680/432171+2928640/432171*(y^2+1)^4*y^3*(Complex(1)*y^12+Complex(628/5)*y
^10+47/5*y^11+Complex(19559/5)*y^8+1391/5*y^9+Complex(-61248/5)*y^6+13524/5*y^7
+Complex(19559/5)*y^4-13524/5*y^5+Complex(628/5)*y^2-1391/5*y^3+Complex(1)-47/5
*y)*ln(2)^2-18596864/1296513*(y^2+1)^4*y^3*(Complex(1)*y^12+Complex(628/5)*y^10
+47/5*y^11+Complex(19559/5)*y^8+1391/5*y^9+Complex(-61248/5)*y^6+13524/5*y^7+
Complex(19559/5)*y^4-13524/5*y^5+Complex(628/5)*y^2-1391/5*y^3+Complex(1)-47/5*
y)*ln(2)+9518080/9075591*(y^2+1)^4*y^3*(Complex(1)*y^12+Complex(628/5)*y^10+47/
5*y^11+Complex(19559/5)*y^8+1391/5*y^9+Complex(-61248/5)*y^6+13524/5*y^7+
Complex(19559/5)*y^4-13524/5*y^5+Complex(628/5)*y^2-1391/5*y^3+Complex(1)-47/5*
y)*ln(b)))*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)*70^(1/2)*mu/(y^2+1)^17/b^4
*p_inf^3+3328/105*Pi^(1/2)*y^2*(Complex(1)*y^2+Complex(-1)+2*y)*(-171/18304*(y^
2+1)^6*(ln(2)-127/120)*(Complex(1)*y^12+Complex(58540/171)*y^10+12446/171*y^11+
Complex(9195)*y^8+39190/57*y^9+Complex(-590112/19)*y^6+283868/57*y^7+Complex(
9195)*y^4-283868/57*y^5+Complex(58540/171)*y^2-39190/57*y^3+Complex(1)-12446/
171*y)*arctan(1/2*(y^2-1)/y)+(Complex(1)*y^7+3/14*y^8+Complex(-93/7)*y^5+27/7*y
^6+Complex(93/7)*y^3-99/7*y^4+Complex(-1)*y+27/7*y^2+3/14)*(ln(2)-127/120)*y^2*
(y^2+1)^6*ln(y^2+1)+28/13*(Complex(1)*y^7+3/14*y^8+Complex(-93/7)*y^5+27/7*y^6+
Complex(93/7)*y^3-99/7*y^4+Complex(-1)*y+27/7*y^2+3/14)*y^2*(y^2+1)^6*ln(2)^3-\
889/130*(Complex(1)*y^7+3/14*y^8+Complex(-93/7)*y^5+27/7*y^6+Complex(93/7)*y^3-\
99/7*y^4+Complex(-1)*y+27/7*y^2+3/14)*y^2*(y^2+1)^6*ln(2)^2+(-130787/9152*(
Complex(-5195609/130787)*y^3+624699/3400462*y^20+Complex(18444520/130787)*y^15+
4330948/1700231*y^18+Complex(-1)*y+59720123/3400462*y^16+Complex(174841984/
130787)*y^7+724014124/1700231*y^14+Complex(2082160586/1700231)*y^9-273706267/
1700231*y^12+Complex(-174841984/130787)*y^13-3094100896/1700231*y^10+Complex(-\
2082160586/1700231)*y^11-273706267/1700231*y^8+Complex(1)*y^19+724014124/
1700231*y^6+Complex(5195609/130787)*y^17+59720123/3400462*y^4+Complex(-18444520
/130787)*y^5+4330948/1700231*y^2+624699/3400462)*y^2*ln(y)^2-62479/237952*(
Complex(-42203734136/1312059)*y^6+Complex(-7890050/187437)*y^2-226638/62479*y^
19+Complex(53018934638/1312059)*y^12-64800/1453*y^17+Complex(-42634903160/
1312059)*y^14+370419046/437353*y^15+Complex(-6462338/187437)*y^18-14763893698/
437353*y^13+Complex(-5761301545/1312059)*y^16-23293864358/437353*y^11+Complex(
21353879188/187437)*y^10+23019743654/437353*y^9+Complex(53592874862/1312059)*y^
8+14676803266/437353*y^7+Complex(-5678494249/1312059)*y^4-49449706/62479*y^5+
Complex(1)*y^20+35923488/437353*y^3+Complex(1)+2300322/437353*y)*(y^2+1)*y*ln(y
)-729529/19987968*(y^2+1)^2*(-19987968/729529*(y^2+1)^4*(Complex(1)*y^7+3/14*y^
8+Complex(-93/7)*y^5+27/7*y^6+Complex(93/7)*y^3-99/7*y^4+Complex(-1)*y+27/7*y^2
+3/14)*y^2*ln(b)-2813890998/25533515*y^2-206991664801/153201090*y^4-\
842902888648/76600545*y^6+1301648771051/76600545*y^12+1655114023492/15320109*y^
10-842902888648/76600545*y^14-206991664801/153201090*y^16-306285/1459058+
Complex(4390293211/10942935)*y^3+Complex(39982858352/15320109)*y^15+Complex(-1)
*y+Complex(-1724278384984/25533515)*y^7+Complex(-727822347314/15320109)*y^9+
Complex(1724278384984/25533515)*y^13+Complex(727822347314/15320109)*y^11+
Complex(1)*y^19+1301648771051/76600545*y^8-2813890998/25533515*y^18-306285/
1459058*y^20+Complex(-4390293211/10942935)*y^17+Complex(-39982858352/15320109)*
y^5))*ln(2)+16609949/1098240*(Complex(-5195609/130787)*y^3+624699/3400462*y^20+
Complex(18444520/130787)*y^15+4330948/1700231*y^18+Complex(-1)*y+59720123/
3400462*y^16+Complex(174841984/130787)*y^7+724014124/1700231*y^14+Complex(
2082160586/1700231)*y^9-273706267/1700231*y^12+Complex(-174841984/130787)*y^13-\
3094100896/1700231*y^10+Complex(-2082160586/1700231)*y^11-273706267/1700231*y^8
+Complex(1)*y^19+724014124/1700231*y^6+Complex(5195609/130787)*y^17+59720123/
3400462*y^4+Complex(-18444520/130787)*y^5+4330948/1700231*y^2+624699/3400462)*y
^2*ln(y)^2+7934833/28554240*(Complex(-42203734136/1312059)*y^6+Complex(-7890050
/187437)*y^2-226638/62479*y^19+Complex(53018934638/1312059)*y^12-64800/1453*y^
17+Complex(-42634903160/1312059)*y^14+370419046/437353*y^15+Complex(-6462338/
187437)*y^18-14763893698/437353*y^13+Complex(-5761301545/1312059)*y^16-\
23293864358/437353*y^11+Complex(21353879188/187437)*y^10+23019743654/437353*y^9
+Complex(53592874862/1312059)*y^8+14676803266/437353*y^7+Complex(-5678494249/
1312059)*y^4-49449706/62479*y^5+Complex(1)*y^20+35923488/437353*y^3+Complex(1)+
2300322/437353*y)*(y^2+1)*y*ln(y)+92650183/2398556160*(y^2+1)^2*(-19987968/
729529*(y^2+1)^4*(Complex(1)*y^7+3/14*y^8+Complex(-93/7)*y^5+27/7*y^6+Complex(
93/7)*y^3-99/7*y^4+Complex(-1)*y+27/7*y^2+3/14)*y^2*ln(b)-306285/1459058-306285
/1459058*y^20+Complex(-1)*y+(-266544019338/3242756405-85662720/92650183*Pi^2)*y
^18+(Complex(-399759360/92650183)*Pi^2+Complex(-375926962981/1389752745))*y^17+
(-14299683291871/19456538430-1884579840/92650183*Pi^2)*y^16+(Complex(3712051200
/92650183)*Pi^2+Complex(2716499438096/1945653843))*y^15+(-103779141911608/
9728269215-1027952640/92650183*Pi^2)*y^14+(Complex(13534709760/92650183)*Pi^2+
Complex(204633773182504/3242756405))*y^13+(128799698685461/9728269215+
11478804480/92650183*Pi^2)*y^12+(Complex(9422899200/92650183)*Pi^2+Complex(
86439309039950/1945653843))*y^11+(196576460372284/1945653843+21415680000/
92650183*Pi^2)*y^10+(Complex(-9422899200/92650183)*Pi^2+Complex(-86439309039950
/1945653843))*y^9+(128799698685461/9728269215+11478804480/92650183*Pi^2)*y^8+(
Complex(-13534709760/92650183)*Pi^2+Complex(-204633773182504/3242756405))*y^7+(
-103779141911608/9728269215-1027952640/92650183*Pi^2)*y^6+(Complex(-3712051200/
92650183)*Pi^2+Complex(-2716499438096/1945653843))*y^5+(-14299683291871/
19456538430-1884579840/92650183*Pi^2)*y^4+(Complex(375926962981/1389752745)+
Complex(399759360/92650183)*Pi^2)*y^3+(-266544019338/3242756405-85662720/
92650183*Pi^2)*y^2+Complex(1)*y^19))*70^(1/2)*mu/(y^2+1)^15/b^4*p_inf^4-12688/
24255*Pi^(1/2)*(-131355/2639104*(Complex(1)*y+1/2*y^2-1/2)*(y^2+1)^17*arctan(1/
2*(y^2-1)/y)^2+1948275/10556416*(y^2+1)^6*(-27392/6185*(Complex(62462504/1605)*
y^6+Complex(135641/1070)*y^2+8892/535*y^19+Complex(-49939511/1070)*y^12-72834/
535*y^17+Complex(62462504/1605)*y^14-858542/321*y^15+Complex(135641/1070)*y^18+
60151064/1605*y^13+Complex(6604363/3210)*y^16+36813742/535*y^11+Complex(-\
65254131/535)*y^10-36813742/535*y^9+Complex(-49939511/1070)*y^8-60151064/1605*y
^7+Complex(6604363/3210)*y^4+858542/321*y^5+Complex(1)*y^20+72834/535*y^3+
Complex(1)-8892/535*y)*y^2*ln(y)+(y^2+1)*(Complex(-2868308077/1082375)*y^6+
Complex(12199651/3247125)*y^2-44866/30925*y^21+Complex(101882021402/1391625)*y^
12-161987804/9741375*y^19+Complex(409393188034/3247125)*y^14-342368566/216475*y
^17+Complex(-152035363/9741375)*y^18-3802441296/216475*y^15+Complex(2868308077/
1082375)*y^16+196118294836/9741375*y^13+Complex(-101882021402/1391625)*y^10+
3708458552/18555*y^11+Complex(-409393188034/3247125)*y^8+196118294836/9741375*y
^9+Complex(152035363/9741375)*y^4-3802441296/216475*y^7+Complex(-12199651/
3247125)*y^20-342368566/216475*y^5+Complex(1)*y^22-161987804/9741375*y^3+
Complex(-1)-44866/30925*y))*arctan(1/2*(y^2-1)/y)+(y^2+1)^6*(12980/61*y*(
Complex(-2221/59)*y^3+1269/6490*y^16+Complex(1)*y^15+10411/3245*y^14+Complex(-1
)*y+79311/3245*y^12+Complex(456913/649)*y^7+476247/3245*y^10+Complex(-456913/
649)*y^9-371639/649*y^8+Complex(2221/59)*y^13+476247/3245*y^6+Complex(-5409/59)
*y^11+79311/3245*y^4+Complex(5409/59)*y^5+10411/3245*y^2+1269/6490)*ln(y)+(y^2+
1)*(Complex(-1106871/61)*y^6+Complex(-7561/61)*y^2-1481/122*y^15+Complex(-\
575808/61)*y^12-48233/122*y^13+Complex(-7561/61)*y^14-220229/122*y^11+Complex(1
)*y^16-5516717/122*y^9+Complex(-1106871/61)*y^10+5516717/122*y^7+Complex(
6395270/61)*y^8+220229/122*y^5+Complex(-575808/61)*y^4+48233/122*y^3+Complex(1)
+1481/122*y))*y^3*ln(y^2+1)-1270304/10309*(-1490791/771256*y^2-13325445/192814*
y^4+78131058/96407*y^6+Complex(-1)*y-13325445/192814*y^24+78131058/96407*y^22+
25821/192814*y^28-1490791/771256*y^26+286373261/29104*y^8-20217812043/1542512*y
^12-1569003051/771256*y^10-73813164/1819*y^14-20217812043/1542512*y^16-\
1569003051/771256*y^18+286373261/29104*y^20+Complex(1)*y^27+Complex(27070761/
22684)*y^23+Complex(8002043/11342)*y^21+Complex(217169/22684)*y^25+Complex(-\
4147063185/192814)*y^15+Complex(4147063185/192814)*y^13+Complex(940469595/45368
)*y^11+Complex(720100865/45368)*y^9+Complex(-8002043/11342)*y^7+Complex(-\
27070761/22684)*y^5+Complex(-217169/22684)*y^3+Complex(-720100865/45368)*y^19+
Complex(-940469595/45368)*y^17+25821/192814)*y^4*ln(y)^3-650328/175253*(
107327669/8671040*y+Complex(1)-28724385671/4335520*y^5-390693113297/433552*y^15
+11531564501/13006560*y^7+627901122117/1734208*y^11+149476149493/13006560*y^23+
87116971/8671040*y^27-1011714316223/1734208*y^19-10338526531/26013120*y^3+
22826653091/26013120*y^25+146817337753/4335520*y^21-824427101221/1734208*y^17+
1098957443103/1734208*y^9+222879758289/433552*y^13+Complex(1)*y^28+Complex(
336645467/13006560)*y^26+Complex(140001635/46452)*y^24+Complex(-202153707577/
2167760)*y^22+Complex(496338438479/867104)*y^10+Complex(-149534091361/650328)*y
^8+Complex(-685923705931/6503280)*y^6+Complex(-610251515/325164)*y^4+Complex(-\
69136240907/216776)*y^20+Complex(23293872537/123872)*y^18+Complex(76790219155/
216776)*y^16+Complex(7462013415/4424)*y^14+Complex(180112952435/216776)*y^12+
Complex(-1155016133/13006560)*y^2)*(y^2+1)*y^3*ln(y)^2-7294795/1402024*(-\
29134675594/2006068625*y^2-77606785242464/126382323375*y^4-3121040416666/
1641328875*y^6-4337465845168/5494883625*y^24-242768773142/71362125*y^22-607152/
7294795*y^28-38495484194/2006068625*y^26-1260002096798/109421925*y^8+
98204143524526/6018205875*y^12+540994257092678/2808496075*y^10+958188662569532/
6018205875*y^14-467014727721074/6018205875*y^16+321906774358558/2808496075*y^18
-3712970186318/109421925*y^20+Complex(1)*y^27-607152/7294795+Complex(-\
98029451474/51063565)*y^23+Complex(7067427564862/328265775)*y^21+Complex(-\
116857148491/2297860425)*y^25+Complex(82303820269628/401213725)*y^15+Complex(
28653619992612/401213725)*y^13+Complex(502987894629061/2808496075)*y^11+
Complex(-34324757280229/337019529)*y^9+Complex(-15467665623022/328265775)*y^7+
Complex(-99220201854/51063565)*y^5+Complex(11790848971/2297860425)*y^3+Complex(
-4490747/7294795)*y+Complex(23764615335877/337019529)*y^19+Complex(-\
255132859601461/2808496075)*y^17-59666464/1458959*(y^2+1)^4*y^2*(Complex(-2221/
59)*y^3+1269/6490*y^16+Complex(1)*y^15+10411/3245*y^14+Complex(-1)*y+79311/3245
*y^12+Complex(456913/649)*y^7+476247/3245*y^10+Complex(-456913/649)*y^9-371639/
649*y^8+Complex(2221/59)*y^13+476247/3245*y^6+Complex(-5409/59)*y^11+79311/3245
*y^4+Complex(5409/59)*y^5+10411/3245*y^2+1269/6490)*ln(b)-385537152/1458959*(y^
2+1)^4*y^2*(Complex(-2221/59)*y^3+1269/6490*y^16+Complex(1)*y^15+10411/3245*y^
14+Complex(-1)*y+79311/3245*y^12+Complex(456913/649)*y^7+476247/3245*y^10+
Complex(-456913/649)*y^9-371639/649*y^8+Complex(2221/59)*y^13+476247/3245*y^6+
Complex(-5409/59)*y^11+79311/3245*y^4+Complex(5409/59)*y^5+10411/3245*y^2+1269/
6490)*ln(2)^2+4080268192/7294795*(y^2+1)^4*y^2*(Complex(-2221/59)*y^3+1269/6490
*y^16+Complex(1)*y^15+10411/3245*y^14+Complex(-1)*y+79311/3245*y^12+Complex(
456913/649)*y^7+476247/3245*y^10+Complex(-456913/649)*y^9-371639/649*y^8+
Complex(2221/59)*y^13+476247/3245*y^6+Complex(-5409/59)*y^11+79311/3245*y^4+
Complex(5409/59)*y^5+10411/3245*y^2+1269/6490)*ln(2))*(y^2+1)^2*y^2*ln(y)-\
45215709/89729536*(y^2+1)^3*(59456/195739*y^30-2235013378/226078545*y^2-\
154720150862846/783362158425*y^4-1057794784699148/261120719475*y^6+Complex(1)*y
+Complex(1)*y^29+1057794784699148/261120719475*y^24+317927574495148/17408047965
*y^22+2235013378/226078545*y^28+154720150862846/783362158425*y^26-\
317927574495148/17408047965*y^8+1675133414781142/4747649445*y^12-\
3657649208052134/156672431685*y^10+2877570812565608/783362158425*y^14-\
2877570812565608/783362158425*y^16-1675133414781142/4747649445*y^18+
3657649208052134/156672431685*y^20+Complex(1208751192305876/156672431685)*y^23+
Complex(-19426935914932181/261120719475)*y^21+Complex(35061333626266/
783362158425)*y^27+Complex(1132433546268643/783362158425)*y^25+Complex(
18523867816990408/111908879775)*y^15+Complex(7969457974629113/29013413275)*y^13
+Complex(-54856780343511166/261120719475)*y^11+Complex(-19426935914932181/
261120719475)*y^9+Complex(1208751192305876/156672431685)*y^7+Complex(
1132433546268643/783362158425)*y^5+Complex(35061333626266/783362158425)*y^3+
Complex(-54856780343511166/261120719475)*y^19+Complex(7969457974629113/
29013413275)*y^17-27609088/2153129*(y^2+1)^4*y^3*(Complex(-1106871/61)*y^6+
Complex(-7561/61)*y^2-1481/122*y^15+Complex(-575808/61)*y^12-48233/122*y^13+
Complex(-7561/61)*y^14-220229/122*y^11+Complex(1)*y^16-5516717/122*y^9+Complex(
-1106871/61)*y^10+5516717/122*y^7+Complex(6395270/61)*y^8+220229/122*y^5+
Complex(-575808/61)*y^4+48233/122*y^3+Complex(1)+1481/122*y)*ln(2)^2+876588544/
32296935*(y^2+1)^4*y^3*(Complex(-1106871/61)*y^6+Complex(-7561/61)*y^2-1481/122
*y^15+Complex(-575808/61)*y^12-48233/122*y^13+Complex(-7561/61)*y^14-220229/122
*y^11+Complex(1)*y^16-5516717/122*y^9+Complex(-1106871/61)*y^10+5516717/122*y^7
+Complex(6395270/61)*y^8+220229/122*y^5+Complex(-575808/61)*y^4+48233/122*y^3+
Complex(1)+1481/122*y)*ln(2)-89729536/45215709*(y^2+1)^4*y^3*(Complex(-1106871/
61)*y^6+Complex(-7561/61)*y^2-1481/122*y^15+Complex(-575808/61)*y^12-48233/122*
y^13+Complex(-7561/61)*y^14-220229/122*y^11+Complex(1)*y^16-5516717/122*y^9+
Complex(-1106871/61)*y^10+5516717/122*y^7+Complex(6395270/61)*y^8+220229/122*y^
5+Complex(-575808/61)*y^4+48233/122*y^3+Complex(1)+1481/122*y)*ln(b)-59456/
195739))*(Complex(1)*y^2+Complex(-1)+2*y)*70^(1/2)*mu/(y^2+1)^19/b^4*p_inf^5-\
101504/735*Pi^(1/2)*(-243285/58060288*(y^2+1)^6*(ln(2)-127/120)*(Complex(
726880606/34755)*y^6+Complex(7666466/34755)*y^2+1368478/34755*y^15+Complex(
4975696/993)*y^12+5813702/34755*y^13+Complex(7666466/34755)*y^14+7049918/34755*
y^11+Complex(1)*y^16+1426966934/34755*y^9+Complex(726880606/34755)*y^10-\
1426966934/34755*y^7+Complex(-474044138/4965)*y^8-7049918/34755*y^5+Complex(
4975696/993)*y^4-5813702/34755*y^3+Complex(1)-1368478/34755*y)*arctan(1/2*(y^2-\
1)/y)+(y^2+1)^6*(ln(2)-127/120)*(Complex(1)*y^11+25/122*y^12+Complex(1923/61)*y
^9+218/61*y^10+Complex(-14658/61)*y^7+2819/122*y^8+Complex(14658/61)*y^5-5712/
61*y^6+Complex(-1923/61)*y^3+2819/122*y^4+Complex(-1)*y+218/61*y^2+25/122)*y^2*
ln(y^2+1)+28/13*(y^2+1)^6*(Complex(1)*y^11+25/122*y^12+Complex(1923/61)*y^9+218
/61*y^10+Complex(-14658/61)*y^7+2819/122*y^8+Complex(14658/61)*y^5-5712/61*y^6+
Complex(-1923/61)*y^3+2819/122*y^4+Complex(-1)*y+218/61*y^2+25/122)*y^2*ln(2)^3
-889/130*(y^2+1)^6*(Complex(1)*y^11+25/122*y^12+Complex(1923/61)*y^9+218/61*y^
10+Complex(-14658/61)*y^7+2819/122*y^8+Complex(14658/61)*y^5-5712/61*y^6+
Complex(-1923/61)*y^3+2819/122*y^4+Complex(-1)*y+218/61*y^2+25/122)*y^2*ln(2)^2
+(-112203511/29030144*(15122129/16029073*y^2-209783015/16029073*y^4+289632645/
390953*y^6+Complex(-1)*y+5249685/32058146*y^24+15122129/16029073*y^22+
82362463675/32058146*y^8-84601445250/16029073*y^12-72941526686/16029073*y^10-\
72941526686/16029073*y^14+82362463675/32058146*y^16+289632645/390953*y^18-\
209783015/16029073*y^20+Complex(1)*y^23+5249685/32058146+Complex(462734877/
16029073)*y^21+Complex(-103751599830/16029073)*y^15+Complex(-45349089086/
16029073)*y^13+Complex(45349089086/16029073)*y^11+Complex(103751599830/16029073
)*y^9+Complex(20837332085/16029073)*y^7+Complex(-9140033455/16029073)*y^5+
Complex(-462734877/16029073)*y^3+Complex(9140033455/16029073)*y^19+Complex(-\
20837332085/16029073)*y^17)*y^2*ln(y)^2-4075183/58060288*(y^2+1)*(126523652/
20375915*y+Complex(1)-30620720218/8732535*y^5-2255973991952/8732535*y^15+
1799143921516/61127745*y^7+12551953444/1247505*y^11-1078236/2910845*y^23+
289285644406/61127745*y^19-9397593418/61127745*y^3+2486722534/8732535*y^21-\
34595759404/1247505*y^17+15483060946544/61127745*y^9-229235716348/8732535*y^13+
Complex(1)*y^24+Complex(-214520116/8732535)*y^22+Complex(2457523412248/8732535)
*y^10+Complex(-2348657178961/61127745)*y^8+Complex(-562366433252/8732535)*y^6+
Complex(-556867442/178215)*y^4+Complex(-127386685886/61127745)*y^20+Complex(-\
4063145978684/61127745)*y^18+Complex(-70537413409/1247505)*y^16+Complex(
45518428312/178215)*y^14+Complex(2686873095812/8732535)*y^12+Complex(-\
3243449452/61127745)*y^2)*y*ln(y)-24521513/1161205760*(y^2+1)^2*(-370078023461/
7724276595*y^2-6444725/49043026-8164094760289/7724276595*y^4-13995815334859/
2574758865*y^6+Complex(-1)*y-6444725/49043026*y^24-370078023461/7724276595*y^22
-76076110972483/5149517730*y^8+2998424080406/2574758865*y^12+1058939622701446/
7724276595*y^10+1058939622701446/7724276595*y^14-76076110972483/5149517730*y^16
-13995815334859/2574758865*y^18-8164094760289/7724276595*y^20+Complex(1)*y^23+
Complex(-563697726714686/7724276595)*y^9+Complex(-24565795204367/514951773)*y^7
+Complex(-7736053997429/7724276595)*y^5+Complex(1114693375153/7724276595)*y^3+
Complex(7736053997429/7724276595)*y^19+Complex(24565795204367/514951773)*y^17+
Complex(-1114693375153/7724276595)*y^21+Complex(563697726714686/7724276595)*y^
15+Complex(-354649319423242/7724276595)*y^13+Complex(354649319423242/7724276595
)*y^11-1161205760/24521513*(y^2+1)^4*(Complex(1)*y^11+25/122*y^12+Complex(1923/
61)*y^9+218/61*y^10+Complex(-14658/61)*y^7+2819/122*y^8+Complex(14658/61)*y^5-\
5712/61*y^6+Complex(-1923/61)*y^3+2819/122*y^4+Complex(-1)*y+218/61*y^2+25/122)
*y^2*ln(b)))*ln(2)+14249845897/3483617280*(15122129/16029073*y^2-209783015/
16029073*y^4+289632645/390953*y^6+Complex(-1)*y+5249685/32058146*y^24+15122129/
16029073*y^22+82362463675/32058146*y^8-84601445250/16029073*y^12-72941526686/
16029073*y^10-72941526686/16029073*y^14+82362463675/32058146*y^16+289632645/
390953*y^18-209783015/16029073*y^20+Complex(1)*y^23+5249685/32058146+Complex(
462734877/16029073)*y^21+Complex(-103751599830/16029073)*y^15+Complex(-\
45349089086/16029073)*y^13+Complex(45349089086/16029073)*y^11+Complex(
103751599830/16029073)*y^9+Complex(20837332085/16029073)*y^7+Complex(-\
9140033455/16029073)*y^5+Complex(-462734877/16029073)*y^3+Complex(9140033455/
16029073)*y^19+Complex(-20837332085/16029073)*y^17)*y^2*ln(y)^2+517548241/
6967234560*(y^2+1)*(126523652/20375915*y+Complex(1)-30620720218/8732535*y^5-\
2255973991952/8732535*y^15+1799143921516/61127745*y^7+12551953444/1247505*y^11-\
1078236/2910845*y^23+289285644406/61127745*y^19-9397593418/61127745*y^3+
2486722534/8732535*y^21-34595759404/1247505*y^17+15483060946544/61127745*y^9-\
229235716348/8732535*y^13+Complex(1)*y^24+Complex(-214520116/8732535)*y^22+
Complex(2457523412248/8732535)*y^10+Complex(-2348657178961/61127745)*y^8+
Complex(-562366433252/8732535)*y^6+Complex(-556867442/178215)*y^4+Complex(-\
127386685886/61127745)*y^20+Complex(-4063145978684/61127745)*y^18+Complex(-\
70537413409/1247505)*y^16+Complex(45518428312/178215)*y^14+Complex(
2686873095812/8732535)*y^12+Complex(-3243449452/61127745)*y^2)*y*ln(y)+
3114232151/139344691200*(y^2+1)^2*(-6444725/49043026+Complex(-1)*y-6444725/
49043026*y^24+Complex(1)*y^23+(Complex(12256241254400/3114232151)*Pi^2+Complex(
-45357663244768318/980983127565))*y^15+(90539283994100602/980983127565+
4605608550400/3114232151*Pi^2)*y^14+(Complex(2512773120000/3114232151)*Pi^2+
Complex(1521421572573809/65398875171))*y^17+(-6551984588655421/653988751710-\
488848588800/3114232151*Pi^2)*y^16+(Complex(825027174400/3114232151)*Pi^2+
Complex(-8854768368198923/980983127565))*y^5+(-63248161542943/980983127565-\
102033817600/3114232151*Pi^2)*y^4+(Complex(-80035076631089/980983127565)+
Complex(23224115200/3114232151)*Pi^2)*y^3+(-1589840275547/980983127565-\
4759040000/3114232151*Pi^2)*y^2+(Complex(-12256241254400/3114232151)*Pi^2+
Complex(45357663244768318/980983127565))*y^9+(-6551984588655421/653988751710-\
488848588800/3114232151*Pi^2)*y^8+(Complex(-2512773120000/3114232151)*Pi^2+
Complex(-1521421572573809/65398875171))*y^7+(1076100169832267/326994375855-\
897174220800/3114232151*Pi^2)*y^6+(Complex(8941665075200/3114232151)*Pi^2+
Complex(-130360533453323254/980983127565))*y^13+(-26937897474114838/
326994375855+8589115392000/3114232151*Pi^2)*y^12+(Complex(-8941665075200/
3114232151)*Pi^2+Complex(130360533453323254/980983127565))*y^11+(
90539283994100602/980983127565+4605608550400/3114232151*Pi^2)*y^10+(-\
1589840275547/980983127565-4759040000/3114232151*Pi^2)*y^22+(Complex(
80035076631089/980983127565)+Complex(-23224115200/3114232151)*Pi^2)*y^21+(-\
63248161542943/980983127565-102033817600/3114232151*Pi^2)*y^20+(Complex(-\
825027174400/3114232151)*Pi^2+Complex(8854768368198923/980983127565))*y^19+(
1076100169832267/326994375855-897174220800/3114232151*Pi^2)*y^18-1161205760/
24521513*(y^2+1)^4*(Complex(1)*y^11+25/122*y^12+Complex(1923/61)*y^9+218/61*y^
10+Complex(-14658/61)*y^7+2819/122*y^8+Complex(14658/61)*y^5-5712/61*y^6+
Complex(-1923/61)*y^3+2819/122*y^4+Complex(-1)*y+218/61*y^2+25/122)*y^2*ln(b)))
*y^2*(Complex(1)*y^2+Complex(-1)+2*y)*70^(1/2)*mu/(y^2+1)^17/b^4*p_inf^6+28432/
24255*Pi^(1/2)*(-10017/739232*(Complex(1)*y+1/2*y^2-1/2)*(y^2+1)^19*arctan(1/2*
(y^2-1)/y)^2+2529513/50267776*(-201984/40151*(-41782/2367*y+Complex(1)+74414617
/9468*y^5+939186951/2104*y^15-914693029/37872*y^7+104387609/18936*y^11+41782/
2367*y^23-74414617/9468*y^19+5544187/12624*y^3-5544187/12624*y^21+914693029/
37872*y^17-939186951/2104*y^9-104387609/18936*y^13+Complex(1)*y^24+Complex(
5891927/37872)*y^22+Complex(-7736391797/18936)*y^10+Complex(5857929097/75744)*y
^8+Complex(299039113/3156)*y^6+Complex(13938883/75744)*y^4+Complex(13938883/
75744)*y^20+Complex(299039113/3156)*y^18+Complex(5857929097/75744)*y^16+
Complex(-7736391797/18936)*y^14+Complex(-938524589/2104)*y^12+Complex(5891927/
37872)*y^2)*y^2*ln(y)+(y^2+1)*(-54950/40151*y+Complex(-1)-56232086192/12647565*
y^5+Complex(1)*y^26+12135001295708/12647565*y^15-69354923393/1806795*y^7+
12135001295708/12647565*y^11-315597301/12647565*y^23-69354923393/1806795*y^19-\
315597301/12647565*y^3-54950/40151*y^25-56232086192/12647565*y^21-435469910710/
2529513*y^17-435469910710/2529513*y^9+340509771712/4215855*y^13+Complex(-\
2311739/562114)*y^24+Complex(1535847623/25295130)*y^22+Complex(-1101197095589/
1806795)*y^10+Complex(-7635375691021/25295130)*y^8+Complex(264129422149/
25295130)*y^6+Complex(-1535847623/25295130)*y^4+Complex(-264129422149/25295130)
*y^20+Complex(7635375691021/25295130)*y^18+Complex(1101197095589/1806795)*y^16+
Complex(-176783409494/1405285)*y^14+Complex(176783409494/1405285)*y^12+Complex(
2311739/562114)*y^2))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+(254852/1777*y*(Complex(-\
168617/4901)*y^3+22905/127426*y^20+Complex(1081420/4901)*y^15+138484/63713*y^18
+Complex(-1)*y+1086599/127426*y^16+Complex(7435552/4901)*y^7+32864512/63713*y^
14+Complex(85797248/63713)*y^9-4562416/63713*y^12+Complex(-7435552/4901)*y^13-\
145917760/63713*y^10+Complex(-85797248/63713)*y^11-4562416/63713*y^8+Complex(1)
*y^19+32864512/63713*y^6+Complex(168617/4901)*y^17+1086599/127426*y^4+Complex(-\
1081420/4901)*y^5+138484/63713*y^2+22905/127426)*ln(y)+(y^2+1)*(Complex(-\
255980828/5331)*y^6+Complex(-354761/5331)*y^2-154131/24878*y^19+Complex(
316905104/5331)*y^12-366537/24878*y^17+Complex(-255980828/5331)*y^14+21516286/
12439*y^15+Complex(-354761/5331)*y^18-80974882/1777*y^13+Complex(-27225739/5331
)*y^16-155960249/1777*y^11+Complex(818499610/5331)*y^10+155960249/1777*y^9+
Complex(316905104/5331)*y^8+80974882/1777*y^7+Complex(-27225739/5331)*y^4-\
21516286/12439*y^5+Complex(1)*y^20+366537/24878*y^3+Complex(1)+154131/24878*y))
*(y^2+1)^6*y^3*ln(y^2+1)-19667200/392717*(-61756549/13345600*y^30-61756549/
13345600*y^2-1274510483/10676480*y^4-330933893/1067648*y^6+Complex(-1)*y+47133/
417050*y^32+8415571793/333640*y^24+174159387553/26691200*y^22-1274510483/
10676480*y^28-330933893/1067648*y^26+8415571793/333640*y^8+953592389873/
53382400*y^12+174159387553/26691200*y^10-450100554987/3336400*y^14-\
1396936273197/13345600*y^16-450100554987/3336400*y^18+953592389873/53382400*y^
20+Complex(1)*y^31+47133/417050+Complex(-5451887/280960)*y^29+Complex(-\
8881634573/280960)*y^23+Complex(-27342021541/702400)*y^21+Complex(25475761/
14048)*y^27+Complex(1859770659/280960)*y^25+Complex(-5081461797/13345600)*y^15+
Complex(205793644811/1404800)*y^13+Complex(27342021541/702400)*y^11+Complex(
8881634573/280960)*y^9+Complex(-1859770659/280960)*y^7+Complex(-25475761/14048)
*y^5+Complex(5451887/280960)*y^3+Complex(-205793644811/1404800)*y^19+Complex(
5081461797/13345600)*y^17)*y^4*ln(y)^3-9119040/7461623*(y^2+1)*(380369267/
17369600*y+Complex(1)-2318212462261/182380800*y^5+2466913531/121587200*y^31-\
18251962114199/4863488*y^15-7533784699467/60793600*y^7+213688856258261/
182380800*y^11-38460181452139/26054400*y^23+460765818163/26054400*y^27-\
67843924893/11776*y^19-364924215289/364761600*y^3+Complex(1)*y^32+627944872409/
364761600*y^29+6787633271783/26054400*y^25-4863256261041/8684800*y^21-\
1211712059099/1057280*y^17+54453355830619/26054400*y^9+4345295804987/1057280*y^
13+Complex(261969304969/26054400)*y^28+Complex(-41349562049/325680)*y^26+
Complex(-1046051446151/1085600)*y^24+Complex(1263589211011/3256800)*y^22+
Complex(6137845433431/3256800)*y^10+Complex(-3092414799413/3256800)*y^8+
Complex(-168301153651/759920)*y^6+Complex(147073036543/182380800)*y^4+Complex(
67345529/1132800)*y^30+Complex(-13675936248613/5210880)*y^20+Complex(
27650269707941/5210880)*y^18+Complex(1000605133625/455952)*y^16+Complex(
358349067190691/36476160)*y^14+Complex(59893777474621/36476160)*y^12+Complex(-\
10654103917/60793600)*y^2)*y^3*ln(y)^2-756810317/298464920*(y^2+1)^2*y^2*(-\
10213997060821/699292732908*y^30-6796801816501/699292732908*y^2-225643460504104
/238395249855*y^4-461729445345761/136225857060*y^6-40575360/756810317*y^32-\
195054233639147854/2622347748405*y^24+751080201155533541/2097878198724*y^22-\
234238585078504/238395249855*y^28-290445184384961/136225857060*y^26-\
118258282053194254/2622347748405*y^8+5414296818051662/24974740461*y^12+
1244985901640690501/2097878198724*y^10+2783373542252599061/3496463664540*y^14-\
286050110596818104/291371972045*y^16+465950629236988661/3496463664540*y^18-\
10138398745153138/24974740461*y^20+Complex(1)*y^31-40575360/756810317-\
276585778560/756810317*(y^2+1)^4*y^2*(Complex(-168617/4901)*y^3+22905/127426*y^
20+Complex(1081420/4901)*y^15+138484/63713*y^18+Complex(-1)*y+1086599/127426*y^
16+Complex(7435552/4901)*y^7+32864512/63713*y^14+Complex(85797248/63713)*y^9-\
4562416/63713*y^12+Complex(-7435552/4901)*y^13-145917760/63713*y^10+Complex(-\
85797248/63713)*y^11-4562416/63713*y^8+Complex(1)*y^19+32864512/63713*y^6+
Complex(168617/4901)*y^17+1086599/127426*y^4+Complex(-1081420/4901)*y^5+138484/
63713*y^2+22905/127426)*ln(2)^2+585439897952/756810317*(y^2+1)^4*y^2*(Complex(-\
168617/4901)*y^3+22905/127426*y^20+Complex(1081420/4901)*y^15+138484/63713*y^18
+Complex(-1)*y+1086599/127426*y^16+Complex(7435552/4901)*y^7+32864512/63713*y^
14+Complex(85797248/63713)*y^9-4562416/63713*y^12+Complex(-7435552/4901)*y^13-\
145917760/63713*y^10+Complex(-85797248/63713)*y^11-4562416/63713*y^8+Complex(1)
*y^19+32864512/63713*y^6+Complex(168617/4901)*y^17+1086599/127426*y^4+Complex(-\
1081420/4901)*y^5+138484/63713*y^2+22905/127426)*ln(2)-42804941920/756810317*(y
^2+1)^4*y^2*(Complex(-168617/4901)*y^3+22905/127426*y^20+Complex(1081420/4901)*
y^15+138484/63713*y^18+Complex(-1)*y+1086599/127426*y^16+Complex(7435552/4901)*
y^7+32864512/63713*y^14+Complex(85797248/63713)*y^9-4562416/63713*y^12+Complex(
-7435552/4901)*y^13-145917760/63713*y^10+Complex(-85797248/63713)*y^11-4562416/
63713*y^8+Complex(1)*y^19+32864512/63713*y^6+Complex(168617/4901)*y^17+1086599/
127426*y^4+Complex(-1081420/4901)*y^5+138484/63713*y^2+22905/127426)*ln(b)+
Complex(-124636803284101/5244695496810)*y^29+Complex(21116552198326553/
124873702305)*y^23+Complex(-608146478733825253/1048939099362)*y^21+Complex(-\
474775941261647/158930166570)*y^27+Complex(26214717948926426/874115916135)*y^25
+Complex(582694046990381824/291371972045)*y^15+Complex(624580600469381309/
1748231832270)*y^13+Complex(541287056573734693/1048939099362)*y^11+Complex(-\
44003707578730153/124873702305)*y^9+Complex(-77377843894458026/874115916135)*y^
7+Complex(-68625794502651/52976722190)*y^5+Complex(-129965315687099/
5244695496810)*y^3+Complex(-159880477/756810317)*y+Complex(638231729456965891/
1748231832270)*y^19+Complex(-92300915653072624/291371972045)*y^17)*ln(y)-\
70574133/477543872*(5317402800045613/17117755959150*y^30-3704354039/352870665*y
^2-5317402800045613/17117755959150*y^4-148249975410654421/17117755959150*y^6+
Complex(1)*y+952512/3360673*y^34+3704354039/352870665*y^32+557663269243488983/
1711775595915*y^24-369329907982051/303371838*y^22+148249975410654421/
17117755959150*y^28+5450845494474113/140309475075*y^26-5450845494474113/
140309475075*y^8+369329907982051/303371838*y^12-557663269243488983/
1711775595915*y^10+254749837010436937/1556159632650*y^14+1214798009294772383/
570591865305*y^16-1214798009294772383/570591865305*y^18-254749837010436937/
1556159632650*y^20+Complex(1)*y^33-952512/3360673-146936576/3360673*(y^2+1)^4*y
^3*(Complex(-255980828/5331)*y^6+Complex(-354761/5331)*y^2-154131/24878*y^19+
Complex(316905104/5331)*y^12-366537/24878*y^17+Complex(-255980828/5331)*y^14+
21516286/12439*y^15+Complex(-354761/5331)*y^18-80974882/1777*y^13+Complex(-\
27225739/5331)*y^16-155960249/1777*y^11+Complex(818499610/5331)*y^10+155960249/
1777*y^9+Complex(316905104/5331)*y^8+80974882/1777*y^7+Complex(-27225739/5331)*
y^4-21516286/12439*y^5+Complex(1)*y^20+366537/24878*y^3+Complex(1)+154131/24878
*y)*ln(2)^2+4665236288/50410095*(y^2+1)^4*y^3*(Complex(-255980828/5331)*y^6+
Complex(-354761/5331)*y^2-154131/24878*y^19+Complex(316905104/5331)*y^12-366537
/24878*y^17+Complex(-255980828/5331)*y^14+21516286/12439*y^15+Complex(-354761/
5331)*y^18-80974882/1777*y^13+Complex(-27225739/5331)*y^16-155960249/1777*y^11+
Complex(818499610/5331)*y^10+155960249/1777*y^9+Complex(316905104/5331)*y^8+
80974882/1777*y^7+Complex(-27225739/5331)*y^4-21516286/12439*y^5+Complex(1)*y^
20+366537/24878*y^3+Complex(1)+154131/24878*y)*ln(2)-477543872/70574133*(y^2+1)
^4*y^3*(Complex(-255980828/5331)*y^6+Complex(-354761/5331)*y^2-154131/24878*y^
19+Complex(316905104/5331)*y^12-366537/24878*y^17+Complex(-255980828/5331)*y^14
+21516286/12439*y^15+Complex(-354761/5331)*y^18-80974882/1777*y^13+Complex(-\
27225739/5331)*y^16-155960249/1777*y^11+Complex(818499610/5331)*y^10+155960249/
1777*y^9+Complex(316905104/5331)*y^8+80974882/1777*y^7+Complex(-27225739/5331)*
y^4-21516286/12439*y^5+Complex(1)*y^20+366537/24878*y^3+Complex(1)+154131/24878
*y)*ln(b)+Complex(18398011313291/349341958350)*y^31+Complex(7522961825937658/
3668090562675)*y^29+Complex(-119751989054574853/133385111370)*y^23+Complex(
902519650539755506/1222696854225)*y^21+Complex(121143223263709/4454269050)*y^27
+Complex(-573996198284270/5434208241)*y^25+Complex(-1031354088956723951/
815131236150)*y^15+Complex(902519650539755506/1222696854225)*y^13+Complex(-\
119751989054574853/133385111370)*y^11+Complex(-573996198284270/5434208241)*y^9+
Complex(121143223263709/4454269050)*y^7+Complex(7522961825937658/3668090562675)
*y^5+Complex(18398011313291/349341958350)*y^3+Complex(-1031354088956723951/
815131236150)*y^19+Complex(1135772486429738462/407565618075)*y^17)*(y^2+1)^3)*(
Complex(1)*y^2+Complex(-1)+2*y)*70^(1/2)*mu/(y^2+1)^21/b^4*p_inf^7;


==> anc/W_even_inst_leq3_meqm3.mpl <==
W_even_inst_y_0_meqm3_fin := Complex(1/42)*42^(1/2)*Pi^(1/2)*mu*p_inf^3+
Complex(-1/63)*42^(1/2)*Pi^(1/2)*mu*p_inf^5+Complex(8/693)*42^(1/2)*Pi^(1/2)*mu
*p_inf^7+Complex(-80/9009)*42^(1/2)*Pi^(1/2)*mu*p_inf^9+Complex(64/9009)*42^(1/
2)*Pi^(1/2)*mu*p_inf^11+Complex(-128/21879)*42^(1/2)*Pi^(1/2)*mu*p_inf^13+
Complex(2048/415701)*42^(1/2)*Pi^(1/2)*mu*p_inf^15;
W_even_inst_y_1_meqm3_fin := -1/42*(Complex(3)*y^4+Complex(-32)*y^2-16*y^3+
Complex(3)+16*y)*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3*mu/(y^2+1)^5*42^(1
/2)/b*p_inf-2/21*(Complex(1)*y^8+Complex(-25)*y^6-22/3*y^7+Complex(229/3)*y^4+
56*y^5+Complex(-25)*y^2-56*y^3+Complex(1)+22/3*y)*42^(1/2)*Pi^(1/2)*mu*(
Complex(1)*y^2+Complex(-1)+2*y)^3/(y^2+1)^7/b*p_inf^3+1/3465*Pi^(1/2)*(Complex(
1)*y^2+Complex(-1)+2*y)^3*mu*42^(1/2)*(Complex(210)*y^12+Complex(-5300)*y^10-\
1560*y^11+Complex(15833)*y^8+12404*y^9+Complex(11896)*y^6-10076*y^7+Complex(
15833)*y^4+10076*y^5+Complex(-5300)*y^2-12404*y^3+Complex(210)+1560*y)/(y^2+1)^
9/b*p_inf^5-4/45045*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3*mu*42^(1/2)*(
Complex(79099)*y^6+Complex(-12200)*y^2-3600*y^15+Complex(38094)*y^12+30755*y^13
+Complex(-12200)*y^14-30761*y^11+Complex(480)*y^16+42874*y^9+Complex(79099)*y^
10-42874*y^7+Complex(255305)*y^8+30761*y^5+Complex(38094)*y^4-30755*y^3+
Complex(480)+3600*y)/(y^2+1)^11/b*p_inf^7+1/45045*Pi^(1/2)*(Complex(1)*y^2+
Complex(-1)+2*y)^3*mu*42^(1/2)*(Complex(479896)*y^6+Complex(-36800)*y^2-10880*y
^19+Complex(2212930)*y^12+102092*y^17+Complex(479896)*y^14-147068*y^15+Complex(
-36800)*y^18+40252*y^13+Complex(124389)*y^16-763708*y^11+Complex(3000816)*y^10+
763708*y^9+Complex(2212930)*y^8-40252*y^7+Complex(124389)*y^4+147068*y^5+
Complex(1440)*y^20-102092*y^3+Complex(1440)+10880*y)/(y^2+1)^13/b*p_inf^9-2/
765765*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3*mu*42^(1/2)*(72960*y+1534570
*y^5+Complex(101534228)*y^12+Complex(81869636)*y^10+Complex(30929380)*y^8+
Complex(5742590)*y^6+Complex(908857)*y^4+Complex(-246400)*y^2-23433256*y^15+
2401628*y^7+372640*y^11-72960*y^23-1534570*y^19-762502*y^3+762502*y^21-2401628*
y^17+23433256*y^9-372640*y^13+Complex(9600)*y^24+Complex(-246400)*y^22+Complex(
908857)*y^20+Complex(5742590)*y^18+Complex(30929380)*y^16+Complex(81869636)*y^
14+Complex(9600))/(y^2+1)^15/b*p_inf^11+1/14549535*Pi^(1/2)*(Complex(1)*y^2+
Complex(-1)+2*y)^3*mu*42^(1/2)*(2257920*y+69489668*y^5-2454834960*y^15+
256564252*y^7+2187276224*y^11-69489668*y^23-2257920*y^27-2247219188*y^19-\
26482148*y^3+26482148*y^25-256564252*y^21-2187276224*y^17+2247219188*y^9+
2454834960*y^13+Complex(295680)+Complex(295680)*y^28+Complex(-7616000)*y^26+
Complex(30323229)*y^24+Complex(295057768)*y^22+Complex(1668515791)*y^20+
Complex(7029924824)*y^18+Complex(12205161414)*y^16+Complex(17793601248)*y^14+
Complex(12205161414)*y^12+Complex(7029924824)*y^10+Complex(1668515791)*y^8+
Complex(295057768)*y^6+Complex(30323229)*y^4+Complex(-7616000)*y^2)/(y^2+1)^17/
b*p_inf^13;
W_even_inst_y_2_meqm3_fin := 1/84*(Complex(1)*y^2+Complex(-1)+2*y)^3*mu*Pi^(1/2
)*(Complex(42)*y^7+9*y^8+Complex(80)*ln(y)*y^5+8*y^6*ln(y)+Complex(142)*y^5-34*
y^6+Complex(-80)*ln(y)*y^3-384*y^4*ln(y)+Complex(142)*y^3+8*y^2*ln(y)+Complex(
42)*y+34*y^2-9)/(y^2+1)^7*42^(1/2)/b^2/p_inf-3/14*Pi^(1/2)*((Complex(1)*y^6+
Complex(-15)*y^4-6*y^5+Complex(15)*y^2+20*y^3+Complex(-1)-6*y)*(y^2+1)^3*arctan
(1/2*(y^2-1)/y)+64/3*(Complex(1)*y^7+7/72*y^8+Complex(-41/9)*y^5-173/36*y^6+
Complex(41/9)*y^3+1/3*y^4+Complex(-1)*y-173/36*y^2+7/72)*y^2*ln(y)-76/9*(y^2+1)
*(Complex(1)*y^9+15/76*y^10+Complex(-2/57)*y^7-1157/684*y^8+Complex(-306/19)*y^
5-1418/171*y^6+Complex(-2/57)*y^3+1418/171*y^4+Complex(1)*y+1157/684*y^2-15/76)
)*42^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^3/(y^2+1)^9/b^2*p_inf-1/315*y^2*
mu*(-127+120*ln(2))*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3*(Complex(10)*y^
3+y^4+Complex(-10)*y-48*y^2+1)/(y^2+1)^7*42^(1/2)/b^2*p_inf^2-1/8*((Complex(1)*
y^6+Complex(-15)*y^4-6*y^5+Complex(15)*y^2+20*y^3+Complex(-1)-6*y)*(y^2+1)^5*
arctan(1/2*(y^2-1)/y)-41600/693*(Complex(1)*y^11+59/650*y^12+Complex(-25547/
3250)*y^9-16643/3250*y^10+Complex(-9336/1625)*y^7+21849/6500*y^8+Complex(9336/
1625)*y^5-4233/325*y^6+Complex(25547/3250)*y^3+21849/6500*y^4+Complex(-1)*y-\
16643/3250*y^2+59/650)*y^2*ln(y)-2626/231*(y^2+1)*(Complex(1)*y^13+180/1313*y^
14+Complex(-178306/59085)*y^11-32048/11817*y^12+Complex(608843/59085)*y^9+53264
/6565*y^10+Complex(80052/6565)*y^7-1705604/59085*y^8+Complex(608843/59085)*y^5+
1705604/59085*y^6+Complex(-178306/59085)*y^3-53264/6565*y^4+Complex(1)*y+32048/
11817*y^2-180/1313))*Pi^(1/2)*42^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^3/(y
^2+1)^11/b^2*p_inf^3+1/1890*y^2*mu*(-127+120*ln(2))*Pi^(1/2)*(Complex(1)*y^2+
Complex(-1)+2*y)^3*42^(1/2)*(Complex(198)*y^7+19*y^8+Complex(-1402)*y^5-970*y^6
+Complex(1402)*y^3+942*y^4+Complex(-198)*y-970*y^2+19)/(y^2+1)^9/b^2*p_inf^4+23
/308*((Complex(1)*y^6+Complex(-15)*y^4-6*y^5+Complex(15)*y^2+20*y^3+Complex(-1)
-6*y)*(y^2+1)^7*arctan(1/2*(y^2-1)/y)-24832/299*y^2*(Complex(45271/4365)*y^3+89
/1164*y^16+Complex(1)*y^15-23987/3880*y^14+Complex(-1)*y+469187/34920*y^12+
Complex(10835/291)*y^7-196603/3880*y^10+Complex(-10835/291)*y^9-110441/1455*y^8
+Complex(-45271/4365)*y^13-196603/3880*y^6+Complex(-62999/2910)*y^11+469187/
34920*y^4+Complex(62999/2910)*y^5-23987/3880*y^2+89/1164)*ln(y)-3546/299*(
Complex(-7278724/1675485)*y^3+236/1773*y^18+Complex(-7278724/1675485)*y^15-\
943346/335097*y^16+Complex(1)*y+37831462/1675485*y^14+Complex(48760436/1675485)
*y^7-176750542/1675485*y^12+Complex(228626/1379)*y^9-9788918/558495*y^10+
Complex(59054332/1675485)*y^13+9788918/558495*y^8+Complex(48760436/1675485)*y^
11+176750542/1675485*y^6+Complex(1)*y^17-37831462/1675485*y^4+Complex(59054332/
1675485)*y^5+943346/335097*y^2-236/1773)*(y^2+1))*Pi^(1/2)*42^(1/2)*mu*(
Complex(1)*y^2+Complex(-1)+2*y)^3/(y^2+1)^13/b^2*p_inf^5-1/415800*y^2*mu*(-127+
120*ln(2))*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3*42^(1/2)*(Complex(53510)
*y^11+4655*y^12+Complex(-440974)*y^9-290356*y^10+Complex(-170484)*y^7+397929*y^
8+Complex(170484)*y^5-1751880*y^6+Complex(440974)*y^3+397929*y^4+Complex(-53510
)*y-290356*y^2+4655)/(y^2+1)^11/b^2*p_inf^6-50/1001*Pi^(1/2)*((Complex(1)*y^6+
Complex(-15)*y^4-6*y^5+Complex(15)*y^2+20*y^3+Complex(-1)-6*y)*(y^2+1)^9*arctan
(1/2*(y^2-1)/y)-2688/25*(Complex(372223/30240)*y^3+25/378*y^20+Complex(-690289/
15120)*y^15-216299/30240*y^18+Complex(-1)*y+1580869/60480*y^16+Complex(2879839/
15120)*y^7-1206931/15120*y^14+Complex(61129/420)*y^9-6792649/30240*y^12+
Complex(-2879839/15120)*y^13-2699057/5040*y^10+Complex(-61129/420)*y^11-6792649
/30240*y^8+Complex(1)*y^19-1206931/15120*y^6+Complex(-372223/30240)*y^17+
1580869/60480*y^4+Complex(690289/15120)*y^5-216299/30240*y^2+25/378)*y^2*ln(y)-\
922/75*(y^2+1)*(Complex(-7358101/1161720)*y^3+60/461*y^22+Complex(323810261/
2904300)*y^15-6812341/2323440*y^20+Complex(1)*y+508554673/11617200*y^18+
Complex(323810261/2904300)*y^7-282183731/1161720*y^16+Complex(1)*y^21-65936723/
1936200*y^14+Complex(92863129/193620)*y^9-14203463/33192*y^12+Complex(92863129/
193620)*y^13+14203463/33192*y^10+Complex(21504667/27660)*y^11+65936723/1936200*
y^8+Complex(-7358101/1161720)*y^19+282183731/1161720*y^6+Complex(198274291/
2904300)*y^17-508554673/11617200*y^4+Complex(198274291/2904300)*y^5+6812341/
2323440*y^2-60/461))*42^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^3/(y^2+1)^15/
b^2*p_inf^7+1/10810800*y^2*mu*(-127+120*ln(2))*Pi^(1/2)*(Complex(1)*y^2+
Complex(-1)+2*y)^3*42^(1/2)*(Complex(13543646)*y^3+122325*y^16+Complex(1529370)
*y^15-9059058*y^14+Complex(-1529370)*y+15885320*y^12+Complex(73051038)*y^7-\
91035246*y^10+Complex(-73051038)*y^9-87323898*y^8+Complex(-13543646)*y^13-\
91035246*y^6+Complex(-27880854)*y^11+15885320*y^4+Complex(27880854)*y^5-9059058
*y^2+122325)/(y^2+1)^13/b^2*p_inf^8+36/1001*((Complex(1)*y^6+Complex(-15)*y^4-6
*y^5+Complex(15)*y^2+20*y^3+Complex(-1)-6*y)*(y^2+1)^11*arctan(1/2*(y^2-1)/y)-\
183296/1377*(-3689179/458240*y^2+9413339/229120*y^4-42187323/458240*y^6+
Complex(-1)*y+167/2864*y^24-3689179/458240*y^22-134323123/458240*y^8-125141609/
57280*y^12-215190131/114560*y^10-215190131/114560*y^14-134323123/458240*y^16-\
42187323/458240*y^18+9413339/229120*y^20+Complex(1)*y^23+167/2864+Complex(-\
31138019/28640)*y^15+Complex(-3075847/7160)*y^13+Complex(-18395759/229120)*y^19
+Complex(-12832957/28640)*y^17+Complex(-3131251/229120)*y^21+Complex(3075847/
7160)*y^11+Complex(31138019/28640)*y^9+Complex(12832957/28640)*y^7+Complex(
18395759/229120)*y^5+Complex(3131251/229120)*y^3)*y^2*ln(y)-5818/459*(y^2+1)*(
428131/139632*y^2-584462801/8145200*y^4+6691795321/14661360*y^6+Complex(1)*y-\
428131/139632*y^24+584462801/8145200*y^22+372/2909*y^26-476878691/14661360*y^8-\
1784709403/1745400*y^12+4260308441/2443560*y^10+1784709403/1745400*y^14-\
4260308441/2443560*y^16+476878691/14661360*y^18-6691795321/14661360*y^20+
Complex(1)*y^25-372/2909+Complex(1057838459/305445)*y^15+Complex(135017320/
61089)*y^13+Complex(521924122/1527225)*y^19+Complex(745316158/654525)*y^17+
Complex(-549799/61089)*y^23+Complex(97409629/916335)*y^21+Complex(1057838459/
305445)*y^11+Complex(745316158/654525)*y^9+Complex(521924122/1527225)*y^7+
Complex(97409629/916335)*y^5+Complex(-549799/61089)*y^3))*Pi^(1/2)*42^(1/2)*mu*
(Complex(1)*y^2+Complex(-1)+2*y)^3/(y^2+1)^17/b^2*p_inf^9-1/86486400*y^2*mu*(-\
127+120*ln(2))*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3*42^(1/2)*(Complex(
117768910)*y^3+962115*y^20+Complex(-491870504)*y^15-82601016*y^18+Complex(-\
12933630)*y+176235031*y^16+Complex(2043428536)*y^7-1050130496*y^14+Complex(
1487559772)*y^9-1965269722*y^12+Complex(-2043428536)*y^13-6151250448*y^10+
Complex(-1487559772)*y^11-1965269722*y^8+Complex(12933630)*y^19-1050130496*y^6+
Complex(-117768910)*y^17+176235031*y^4+Complex(491870504)*y^5-82601016*y^2+
962115)/(y^2+1)^15/b^2*p_inf^10-464/17017*Pi^(1/2)*((Complex(1)*y^6+Complex(-15
)*y^4-6*y^5+Complex(15)*y^2+20*y^3+Complex(-1)-6*y)*(y^2+1)^13*arctan(1/2*(y^2-\
1)/y)-87936/551*(-1563365/175872*y^2+918164377/15828480*y^4-318407171/3957120*y
^6+Complex(-1)*y+918164377/15828480*y^24-318407171/3957120*y^22+215/4122*y^28-\
1563365/175872*y^26-115578997/1758720*y^8-21182165467/2638080*y^12-10872099583/
2638080*y^10-1395654247/109920*y^14-21182165467/2638080*y^16-10872099583/
2638080*y^18-115578997/1758720*y^20+Complex(1)*y^27+215/4122+Complex(-71297561/
20610)*y^15+Complex(71297561/20610)*y^13+Complex(-114400391/7914240)*y^25+
Complex(-620745647/175872)*y^19+Complex(-1685331401/439680)*y^17+Complex(-\
14082989/109920)*y^23+Complex(-770468759/989280)*y^21+Complex(1685331401/439680
)*y^11+Complex(620745647/175872)*y^9+Complex(770468759/989280)*y^7+Complex(
14082989/109920)*y^5+Complex(114400391/7914240)*y^3)*y^2*ln(y)-7170/551*(y^2+1)
*(452/3585*y^30+33246343/10324800*y^2-38499000119/361368000*y^4+824940501071/
1084104000*y^6+Complex(1)*y+Complex(1)*y^29-824940501071/1084104000*y^24+
236483320147/1084104000*y^22-33246343/10324800*y^28+38499000119/361368000*y^26-\
236483320147/1084104000*y^8-251424038287/51624000*y^12+5087855917717/1084104000
*y^10+2609007866713/542052000*y^14-2609007866713/542052000*y^16+251424038287/
51624000*y^18-5087855917717/1084104000*y^20-452/3585+Complex(5210758497529/
271026000)*y^15+Complex(473595624421/90342000)*y^13+Complex(15845111459/
108410400)*y^25+Complex(2275494330553/180684000)*y^19+Complex(473595624421/
90342000)*y^17+Complex(452502604769/542052000)*y^23+Complex(1286124261791/
542052000)*y^21+Complex(2275494330553/180684000)*y^11+Complex(1286124261791/
542052000)*y^9+Complex(-89307859/7227360)*y^27+Complex(452502604769/542052000)*
y^7+Complex(15845111459/108410400)*y^5+Complex(-89307859/7227360)*y^3))*42^(1/2
)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^3/(y^2+1)^19/b^2*p_inf^11;
W_even_inst_y_3_meqm3_fin := 11/84*42^(1/2)*mu*(-192/11*(Complex(1)*y^5+1/12*y^
6+Complex(47/6)*y^3-23/4*y^4+Complex(1)*y+23/4*y^2-1/12)*y^3*ln(y)^2+24/11*(
Complex(1)*y^6+Complex(-67/3)*y^4-26/3*y^5+Complex(67/3)*y^2-332/3*y^3+Complex(
-1)-26/3*y)*y^2*(y^2+1)*ln(y)+(Complex(1)*y^8+Complex(-2)*y^6-48/11*y^7+
Complex(34)*y^4-128/11*y^5+Complex(-2)*y^2+128/11*y^3+Complex(1)+48/11*y)*(y^2+
1)^2)*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3/(y^2+1)^9/b^3/p_inf^3+17/63*(
216/17*(Complex(1)*y^3+3/16*y^4+Complex(-1)*y-2*y^2+3/16)*(y^2+1)^6*arctan(1/2*
(y^2-1)/y)+984/17*(Complex(1)*y^9+10/123*y^10+Complex(248/123)*y^7-712/123*y^8+
Complex(2860/123)*y^5+268/123*y^6+Complex(248/123)*y^3-268/123*y^4+Complex(1)*y
+712/123*y^2-10/123)*y^3*ln(y)^2-48/17*(Complex(1)*y^10+Complex(-155/12)*y^8-\
325/36*y^9+Complex(-2777/12)*y^6-4301/18*y^7+Complex(2777/12)*y^4-779/6*y^5+
Complex(155/12)*y^2-4301/18*y^3+Complex(-1)-325/36*y)*(y^2+1)*y^2*ln(y)+(y^2+1)
^2*(Complex(1)*y^12+Complex(320/17)*y^10-3/17*y^11+Complex(-1056/17)*y^8-847/17
*y^9+Complex(-4738/17)*y^6-1364/17*y^7+Complex(-1056/17)*y^4+1364/17*y^5+
Complex(320/17)*y^2+847/17*y^3+Complex(1)+3/17*y))*Pi^(1/2)*(Complex(1)*y^2+
Complex(-1)+2*y)^3*42^(1/2)*mu/(y^2+1)^11/b^3/p_inf-8/7*mu*((Complex(-16)*y^6-4
/3*y^7+Complex(-376/3)*y^4+92*y^5+Complex(-16)*y^2-92*y^3+4/3*y)*ln(y)+(
Complex(1)*y^6+Complex(-67/3)*y^4-26/3*y^5+Complex(67/3)*y^2-332/3*y^3+Complex(
-1)-26/3*y)*(y^2+1))*Pi^(1/2)*(ln(2)-127/120)*y^2*42^(1/2)*(Complex(1)*y^2+
Complex(-1)+2*y)^3/(y^2+1)^9/b^3-38/63*(-333/19*(Complex(1)*y^7+93/592*y^8+
Complex(-178/37)*y^5-815/296*y^6+Complex(178/37)*y^3+2357/296*y^4+Complex(-1)*y
-815/296*y^2+93/592)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+14040/209*(Complex(1)*y^13
+136/1755*y^14+Complex(-4819/1350)*y^11-4072/675*y^12+Complex(157828/8775)*y^9+
17417/5850*y^10+Complex(176006/2925)*y^7-188069/5850*y^8+Complex(157828/8775)*y
^5+188069/5850*y^6+Complex(-4819/1350)*y^3-17417/5850*y^4+Complex(1)*y+4072/675
*y^2-136/1755)*y^3*ln(y)^2+216/209*(y^2+1)*y^2*(Complex(1)*y^14+Complex(-35737/
540)*y^12-4499/648*y^13+Complex(75313/90)*y^10+125213/180*y^11+Complex(150497/
108)*y^8-41191/120*y^9+Complex(-150497/108)*y^6+2647897/810*y^7+Complex(-75313/
90)*y^4-41191/120*y^5+Complex(35737/540)*y^2+125213/180*y^3+Complex(-1)-4499/
648*y)*ln(y)+(y^2+1)^2*(Complex(2068669/12540)*y^6+Complex(-27713/836)*y^2-861/
88*y^15+Complex(-142969/2508)*y^12+889661/25080*y^13+Complex(-27713/836)*y^14+
465279/8360*y^11+Complex(1)*y^16+12922711/25080*y^9+Complex(2068669/12540)*y^10
-12922711/25080*y^7+Complex(94433/2090)*y^8-465279/8360*y^5+Complex(-142969/
2508)*y^4-889661/25080*y^3+Complex(1)+861/88*y))*Pi^(1/2)*(Complex(1)*y^2+
Complex(-1)+2*y)^3*42^(1/2)*mu/(y^2+1)^13/b^3*p_inf+4/3*(ln(2)-127/120)*(-512/7
*(Complex(1)*y^9+31/384*y^10+Complex(-35/192)*y^7-2245/384*y^8+Complex(2383/96)
*y^5+421/96*y^6+Complex(-35/192)*y^3-421/96*y^4+Complex(1)*y+2245/384*y^2-31/
384)*y*ln(y)+(y^2+1)*(Complex(1)*y^10+Complex(-71/21)*y^8-598/63*y^9+Complex(-\
10532/21)*y^6-24040/63*y^7+Complex(10532/21)*y^4+212/21*y^5+Complex(71/21)*y^2-\
24040/63*y^3+Complex(-1)-598/63*y))*42^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3
*y^2*Pi^(1/2)*mu/(y^2+1)^11/b^3*p_inf^2-832/147*Pi^(1/2)*(-6153/9152*(y^2+1)^6*
(Complex(1)*y^11+81/586*y^12+Complex(3054/1465)*y^9-4145/1758*y^10+Complex(-\
287353/4395)*y^7-128074/4395*y^8+Complex(287353/4395)*y^5+86554/1465*y^6+
Complex(-3054/1465)*y^3-128074/4395*y^4+Complex(-1)*y-4145/1758*y^2+81/586)*
arctan(1/2*(y^2-1)/y)+(Complex(1)*y^5+1/12*y^6+Complex(47/6)*y^3-23/4*y^4+
Complex(1)*y+23/4*y^2-1/12)*y^3*(y^2+1)^6*ln(y^2+1)-34559/3718*(Complex(-629381
/74055)*y^3+1034/14811*y^18+Complex(-629381/74055)*y^15-166887/24685*y^16+
Complex(1)*y+363382/24685*y^14+Complex(2222426/24685)*y^7-2943837/24685*y^12+
Complex(19899922/74055)*y^9-2060021/24685*y^10+Complex(-651621/49370)*y^13+
2060021/24685*y^8+Complex(2222426/24685)*y^11+2943837/24685*y^6+Complex(1)*y^17
-363382/24685*y^4+Complex(-651621/49370)*y^5+166887/24685*y^2-1034/14811)*y^3*
ln(y)^2-875/1859*(y^2+1)*(Complex(-288266249/315000)*y^6+Complex(299251/7000)*y
^2-150119/18000*y^17+Complex(355413329/315000)*y^12+5226439/22500*y^15+Complex(
1323884/5625)*y^14-228491597/315000*y^13+Complex(1)*y^18+9337499/5625*y^11+
Complex(-38501/1000)*y^16+136552577/45000*y^9+Complex(1994182/1125)*y^10+
10006739/5625*y^7+Complex(-1548022/1125)*y^8-198821957/315000*y^5+Complex(-\
1017149/5625)*y^4+40154353/157500*y^3+Complex(-1)-1095449/126000*y)*y^2*ln(y)+
2023/44616*(y^2+1)^2*(41184/289*(Complex(1)*y^5+1/12*y^6+Complex(47/6)*y^3-23/4
*y^4+Complex(1)*y+23/4*y^2-1/12)*y^3*(y^2+1)^4*ln(2)^2-435864/1445*(Complex(1)*
y^5+1/12*y^6+Complex(47/6)*y^3-23/4*y^4+Complex(1)*y+23/4*y^2-1/12)*y^3*(y^2+1)
^4*ln(2)+44616/2023*(Complex(1)*y^5+1/12*y^6+Complex(47/6)*y^3-23/4*y^4+
Complex(1)*y+23/4*y^2-1/12)*(y^2+1)^4*y^3*ln(b)+14205/2312*y-258503519/5097960*
y^3-694841509/849660*y^11+Complex(1)-14205/2312*y^19+258503519/5097960*y^17+
669812389/1019592*y^15-1344608117/566440*y^13+694841509/849660*y^9+1344608117/
566440*y^7-669812389/1019592*y^5+Complex(827829451/2548980)*y^6+Complex(-299893
/16184)*y^2+Complex(-2522350861/5097960)*y^12+Complex(827829451/2548980)*y^14+
Complex(-299893/16184)*y^18+Complex(34471471/566440)*y^16+Complex(391726759/
283220)*y^10+Complex(-2522350861/5097960)*y^8+Complex(34471471/566440)*y^4+
Complex(1)*y^20))*(Complex(1)*y^2+Complex(-1)+2*y)^3*42^(1/2)*mu/(y^2+1)^15/b^3
*p_inf^3+1/1247400*(mu*(-127+120*ln(2))*y^2*(Complex(1)*y^2+Complex(-1)+2*y)^3*
(108511884*y^7-17439372*y^5+12841044*y^3-156180*y+17439372*y^11-108511884*y^9+
156180*y^15-12841044*y^13+Complex(2062800)*y^14+Complex(-12261864)*y^12+
Complex(30090192)*y^10+Complex(139581072)*y^8+Complex(30090192)*y^6+Complex(-\
12261864)*y^4+Complex(2062800)*y^2)*ln(y)+mu*(-127+120*ln(2))*y^2*(Complex(1)*y
^2+Complex(-1)+2*y)^3*(Complex(33345)*y^16+Complex(-38138124)*y^6-261470*y^15+
Complex(1465716)*y^2+11383702*y^13+Complex(38138124)*y^10-6378894*y^11+61062998
*y^9+Complex(-10459878)*y^4+61062998*y^7+Complex(10459878)*y^12-6378894*y^5+
Complex(-1465716)*y^14+11383702*y^3+Complex(-33345)-261470*y))*42^(1/2)*Pi^(1/2
)/(y^2+1)^13/b^3*p_inf^4+9568/441*Pi^(1/2)*(-68985/684112*(Complex(-32173/6570)
*y^3+199/1460*y^16+Complex(1)*y^15-160/73*y^14+Complex(-1)*y-2211949/43800*y^12
+Complex(-32539/16425)*y^7+10544509/65700*y^10+Complex(32539/16425)*y^9-5667473
/13140*y^8+Complex(32173/6570)*y^13+10544509/65700*y^6+Complex(-3735287/32850)*
y^11-2211949/43800*y^4+Complex(3735287/32850)*y^5-160/73*y^2+199/1460)*(y^2+1)^
6*arctan(1/2*(y^2-1)/y)+(y^2+1)^6*(Complex(1)*y^9+11/138*y^10+Complex(-283/69)*
y^7-821/138*y^8+Complex(1906/69)*y^5+574/69*y^6+Complex(-283/69)*y^3-574/69*y^4
+Complex(1)*y+821/138*y^2-11/138)*y^3*ln(y^2+1)-89670/42757*(Complex(-87479/
7320)*y^3+367/6405*y^22+Complex(-1164416/32025)*y^15-105527/12810*y^20+Complex(
1)*y+489205/10248*y^18+Complex(-1164416/32025)*y^7-5157419/17080*y^16+Complex(1
)*y^21-4353761/6100*y^14+Complex(16447841/21350)*y^9-33718417/42700*y^12+
Complex(16447841/21350)*y^13+33718417/42700*y^10+Complex(7076693/4270)*y^11+
4353761/6100*y^8+Complex(-87479/7320)*y^19+5157419/17080*y^6+Complex(-169427/
2562)*y^17-489205/10248*y^4+Complex(-169427/2562)*y^5+105527/12810*y^2-367/6405
)*y^3*ln(y)^2-3507/42757*(y^2+1)*y^2*(Complex(-680785823/280560)*y^6+Complex(
2669813/35070)*y^2-243067/26720*y^21+Complex(9237789109/841680)*y^12+26158181/
66800*y^19+Complex(13660495669/1402800)*y^14-1535024521/561120*y^17+Complex(
1951579823/4208400)*y^18+490120159/140280*y^15+Complex(2393634109/841680)*y^16+
1108828943/116900*y^13+Complex(-4708075349/841680)*y^10+559660543/20040*y^11+
Complex(-10137318869/1402800)*y^8+10275785087/1052100*y^9+Complex(-206597047/
467600)*y^4+1731215357/420840*y^7+Complex(-86413/1670)*y^20-1252753961/561120*y
^5+Complex(1)*y^22+2217563003/4208400*y^3+Complex(-1)-18585061/1683360*y)*ln(y)
+2247/342056*(y^2+1)^2*(2463/428*y+Complex(1)-3387562601/1617840*y^5+Complex(-\
1280870431/14156100)*y^4+Complex(25452502493/24267600)*y^6+Complex(-\
110203661987/28312200)*y^10+Complex(38904212467/9437400)*y^16+Complex(-\
110203661987/28312200)*y^14+Complex(-1280870431/14156100)*y^20+Complex(
25452502493/24267600)*y^18+Complex(-807607/59920)*y^22+Complex(-807607/59920)*y
^2+Complex(-205565669/242676)*y^12+Complex(38904212467/9437400)*y^8+
102177253763/8493660*y^15+378898948/47187*y^7+187555283323/28312200*y^11-2463/
428*y^23+3387562601/1617840*y^19-5193252403/169873200*y^3+5193252403/169873200*
y^21-378898948/47187*y^17-102177253763/8493660*y^9-187555283323/28312200*y^13+
Complex(1)*y^24+105248/107*(Complex(1)*y^9+11/138*y^10+Complex(-283/69)*y^7-821
/138*y^8+Complex(1906/69)*y^5+574/69*y^6+Complex(-283/69)*y^3-574/69*y^4+
Complex(1)*y+821/138*y^2-11/138)*(y^2+1)^4*y^3*ln(2)^2-3341624/1605*(Complex(1)
*y^9+11/138*y^10+Complex(-283/69)*y^7-821/138*y^8+Complex(1906/69)*y^5+574/69*y
^6+Complex(-283/69)*y^3-574/69*y^4+Complex(1)*y+821/138*y^2-11/138)*(y^2+1)^4*y
^3*ln(2)+342056/2247*(Complex(1)*y^9+11/138*y^10+Complex(-283/69)*y^7-821/138*y
^8+Complex(1906/69)*y^5+574/69*y^6+Complex(-283/69)*y^3-574/69*y^4+Complex(1)*y
+821/138*y^2-11/138)*(y^2+1)^4*y^3*ln(b)))*(Complex(1)*y^2+Complex(-1)+2*y)^3*
42^(1/2)*mu/(y^2+1)^17/b^3*p_inf^5+1/227026800*(-mu*(-127+120*ln(2))*y^2*(
Complex(1)*y^2+Complex(-1)+2*y)^3*(Complex(-5664571920)*y^6+Complex(451473120)*
y^2+Complex(43225648200)*y^12+Complex(-5664571920)*y^14+Complex(451473120)*y^18
+Complex(-3603923400)*y^16+Complex(154368463200)*y^10+Complex(43225648200)*y^8+
Complex(-3603923400)*y^4+76374534600*y^7-9788337720*y^5+3166018380*y^3-30608340
*y-43691185440*y^11+43691185440*y^9+30608340*y^19-3166018380*y^17+9788337720*y^
15-76374534600*y^13)*ln(y)-mu*(-127+120*ln(2))*y^2*(Complex(1)*y^2+Complex(-1)+
2*y)^3*(Complex(-15019039740)*y^6+Complex(411151662)*y^2-67528490*y^19+Complex(
36037645278)*y^12+3107964678*y^17+Complex(15019039740)*y^14-6858011304*y^15+
Complex(-411151662)*y^18+18549807992*y^13+66634676052*y^11+Complex(2830938343)*
y^16+66634676052*y^9+Complex(-36037645278)*y^8+18549807992*y^7+Complex(-\
2830938343)*y^4-6858011304*y^5+Complex(7543305)*y^20+3107964678*y^3+Complex(-\
7543305)-67528490*y))*42^(1/2)*Pi^(1/2)/(y^2+1)^15/b^3*p_inf^6-56992/1617*(
Complex(1)*y^2+Complex(-1)+2*y)^3*Pi^(1/2)*(-1869/46306*(Complex(-162551/21360)
*y^3+12/89*y^20+Complex(-3621359/21360)*y^15-365/178*y^18+Complex(-1)*y-540619/
7120*y^16+Complex(1367163/7120)*y^7+2402579/7120*y^14+Complex(7452313/7120)*y^9
-4425299/4272*y^12+Complex(-1367163/7120)*y^13-295256/445*y^10+Complex(-7452313
/7120)*y^11-4425299/4272*y^8+Complex(1)*y^19+2402579/7120*y^6+Complex(162551/
21360)*y^17-540619/7120*y^4+Complex(3621359/21360)*y^5-365/178*y^2+12/89)*(y^2+
1)^6*arctan(1/2*(y^2-1)/y)+(y^2+1)^6*(Complex(1)*y^13+181/2466*y^14+Complex(-\
38722/6165)*y^11-79909/12330*y^12+Complex(83171/6165)*y^9+61399/4110*y^10+
Complex(173482/2055)*y^7-394123/4110*y^8+Complex(83171/6165)*y^5+394123/4110*y^
6+Complex(-38722/6165)*y^3-61399/4110*y^4+Complex(1)*y+79909/12330*y^2-181/2466
)*y^3*ln(y^2+1)-453936/393601*(1858685/194544*y^2-3855249/43232*y^4+27919081/
55584*y^6+Complex(1)*y-592/12159+Complex(-61124803/129696)*y^7+Complex(-6933067
/48636)*y^5+Complex(-5602475/389088)*y^3+Complex(71043157/389088)*y^17+Complex(
289392917/48636)*y^15+Complex(10991424/1351)*y^13+Complex(-6933067/48636)*y^21+
Complex(-61124803/129696)*y^19+Complex(-5602475/389088)*y^23+Complex(289392917/
48636)*y^11+Complex(71043157/389088)*y^9-1858685/194544*y^24+3855249/43232*y^22
+592/12159*y^26+20357165/12159*y^8+390278/193*y^12+174475297/32424*y^10-390278/
193*y^14-174475297/32424*y^16-20357165/12159*y^18-27919081/55584*y^20+Complex(1
)*y^25)*y^3*ln(y)^2-14448/393601*(-17767229/1300320*y+Complex(-1)-9393032737/
1733760*y^5+Complex(1)*y^26+Complex(1007309629/40320)*y^12+Complex(-1410936559/
80640)*y^8+Complex(-540678121/693504)*y^4+Complex(-4570449703/693504)*y^6+
Complex(-238268561177/5201280)*y^10+Complex(76712070853/1040256)*y^16+Complex(
7440347543/247680)*y^14+Complex(21357093347/3467520)*y^20+Complex(79386327109/
3467520)*y^18+Complex(-44561225/693504)*y^24+Complex(7384153223/10402560)*y^22+
Complex(82346921/693504)*y^2+16999046275/173376*y^15+9826363931/743040*y^7+
102818220143/866880*y^11+988448983/1733760*y^23+14872872767/1733760*y^19+
313198187/346752*y^3-4189033/433440*y^25-10973550481/1733760*y^21+3019695409/
866880*y^17+2446354579/123840*y^9+220628406077/2600640*y^13)*(y^2+1)*y^2*ln(y)+
994/393601*(y^2+1)^2*(384/71*y+Complex(1)-48904903315651/9919324800*y^5+
Complex(202488791954/7044975)*y^20+Complex(3016216874371/450878400)*y^18+
Complex(-106318014563/275536800)*y^24+Complex(7749406261651/2479831200)*y^22+
Complex(-3847019/477120)*y^26+Complex(-3847019/477120)*y^2+Complex(-\
17902977923867/1239915600)*y^12+Complex(202488791954/7044975)*y^8+Complex(-\
106318014563/275536800)*y^4+Complex(7749406261651/2479831200)*y^6+Complex(
3016216874371/450878400)*y^10+Complex(-17902977923867/1239915600)*y^16+Complex(
-168444027050591/619957800)*y^14+12675437130593/69854400*y^15+22672331246261/
901756800*y^7-266211334699913/4959662400*y^11+48904903315651/9919324800*y^23-\
384/71*y^27+2489002921333/36070272*y^19-25464069077/9919324800*y^3+393601/994*(
y^2+1)^4*(Complex(1)*y^13+181/2466*y^14+Complex(-38722/6165)*y^11-79909/12330*y
^12+Complex(83171/6165)*y^9+61399/4110*y^10+Complex(173482/2055)*y^7-394123/
4110*y^8+Complex(83171/6165)*y^5+394123/4110*y^6+Complex(-38722/6165)*y^3-61399
/4110*y^4+Complex(1)*y+79909/12330*y^2-181/2466)*y^3*ln(b)+181662/71*(y^2+1)^4*
(Complex(1)*y^13+181/2466*y^14+Complex(-38722/6165)*y^11-79909/12330*y^12+
Complex(83171/6165)*y^9+61399/4110*y^10+Complex(173482/2055)*y^7-394123/4110*y^
8+Complex(83171/6165)*y^5+394123/4110*y^6+Complex(-38722/6165)*y^3-61399/4110*y
^4+Complex(1)*y+79909/12330*y^2-181/2466)*y^3*ln(2)^2-3845179/710*(y^2+1)^4*(
Complex(1)*y^13+181/2466*y^14+Complex(-38722/6165)*y^11-79909/12330*y^12+
Complex(83171/6165)*y^9+61399/4110*y^10+Complex(173482/2055)*y^7-394123/4110*y^
8+Complex(83171/6165)*y^5+394123/4110*y^6+Complex(-38722/6165)*y^3-61399/4110*y
^4+Complex(1)*y+79909/12330*y^2-181/2466)*y^3*ln(2)+25464069077/9919324800*y^25
-22672331246261/901756800*y^21+266211334699913/4959662400*y^17-2489002921333/
36070272*y^9-12675437130593/69854400*y^13+Complex(1)*y^28))*42^(1/2)*mu/(y^2+1)
^19/b^3*p_inf^7+1/9081072000*(mu*(-127+120*ln(2))*y^2*(Complex(1)*y^2+Complex(-\
1)+2*y)^3*(Complex(-1020184346160)*y^6+Complex(19885899600)*y^2+Complex(
31881502690800)*y^12+Complex(14031838944480)*y^14+Complex(-1020184346160)*y^18+
Complex(-657967151520)*y^16+Complex(14031838944480)*y^10+Complex(-657967151520)
*y^8+Complex(-182977686360)*y^4+Complex(-182977686360)*y^20+Complex(19885899600
)*y^22+5836369011900*y^7-758996996940*y^5+154209259260*y^3-1226112300*y+
16090185121080*y^11+10888077343080*y^9-154209259260*y^21+758996996940*y^19-\
5836369011900*y^17-10888077343080*y^15-16090185121080*y^13+1226112300*y^23)*ln(
y)+mu*(-127+120*ln(2))*y^2*(Complex(1)*y^2+Complex(-1)+2*y)^3*(Complex(-\
1134712656664)*y^6+Complex(20975031000)*y^2-3091183170*y^23+Complex(313451775)*
y^24+165066530514*y^21+Complex(5934394711536)*y^14-631451412486*y^19+Complex(
1134712656664)*y^18+1417250431190*y^17+Complex(3807422349371)*y^16+
4640893210444*y^15+12849574956884*y^13+Complex(-5934394711536)*y^10+
12849574956884*y^11+Complex(-3807422349371)*y^8+4640893210444*y^9+Complex(-\
145699778084)*y^4+1417250431190*y^7+Complex(145699778084)*y^20-631451412486*y^5
+Complex(-20975031000)*y^22+165066530514*y^3+Complex(-313451775)-3091183170*y))
*42^(1/2)*Pi^(1/2)/(y^2+1)^17/b^3*p_inf^8+228832/4851*(Complex(1)*y^2+Complex(-\
1)+2*y)^3*Pi^(1/2)*42^(1/2)*mu*(-2583/121567*(y^2+1)^6*(-3085/1599*y^2-\
107840813/1023360*y^4+62495951/102336*y^6+Complex(-1)*y+285/2132*y^24-3085/1599
*y^22-345275243/204672*y^8-2903002873/255840*y^12-487053071/255840*y^10-\
487053071/255840*y^14-345275243/204672*y^16+62495951/102336*y^18-107840813/
1023360*y^20+Complex(1)*y^23+285/2132+Complex(2662965/1066)*y^11+Complex(
41702389/10660)*y^9+Complex(995613/1640)*y^7+Complex(3912287/17056)*y^5+
Complex(-2609047/255840)*y^3+Complex(-995613/1640)*y^17+Complex(-41702389/10660
)*y^15+Complex(-2662965/1066)*y^13+Complex(2609047/255840)*y^21+Complex(-\
3912287/17056)*y^19)*arctan(1/2*(y^2-1)/y)+(Complex(-776096/107265)*y^3+2929/
42906*y^18+Complex(-776096/107265)*y^15-499989/71510*y^16+Complex(1)*y+817282/
35755*y^14+Complex(2927306/35755)*y^7-6825962/35755*y^12+Complex(42127162/
107265)*y^9-2232446/35755*y^10+Complex(-376758/35755)*y^13+2232446/35755*y^8+
Complex(2927306/35755)*y^11+6825962/35755*y^6+Complex(1)*y^17-817282/35755*y^4+
Complex(-376758/35755)*y^5+499989/71510*y^2-2929/42906)*(y^2+1)^6*y^3*ln(y^2+1)
-23594592/30027049*(4463/105333*y^30+60409889/5617760*y^2-620251539/4494208*y^4
+3206091139/4494208*y^6+Complex(1)*y+Complex(1)*y^29-3206091139/4494208*y^24-\
53456975439/22471040*y^22-60409889/5617760*y^28+620251539/4494208*y^26+
53456975439/22471040*y^8+683860707661/33706560*y^12+75354565133/4494208*y^10+
36553022091/2247104*y^14-36553022091/2247104*y^16-683860707661/33706560*y^18-\
75354565133/4494208*y^20-4463/105333+Complex(-6295196159/5617760)*y^23+Complex(
-1071182533/67413120)*y^27+Complex(-563036753/2247104)*y^25+Complex(47918873797
/4494208)*y^11+Complex(-26285408947/6741312)*y^9+Complex(-6295196159/5617760)*y
^7+Complex(-563036753/2247104)*y^5+Complex(-1071182533/67413120)*y^3+Complex(
75499222857/2808880)*y^17+Complex(13670115605/280888)*y^15+Complex(75499222857/
2808880)*y^13+Complex(-26285408947/6741312)*y^21+Complex(47918873797/4494208)*y
^19)*y^3*ln(y)^2-632688/30027049*(y^2+1)*y^2*(-2516385773/151845120*y+Complex(-\
1)-4082946302639/379612800*y^5+119742398128019/189806400*y^15+4283641155433/
126537600*y^7+18329723753247/42179200*y^11+7595365711579/379612800*y^23+
288427018759/379612800*y^27+94158148574983/379612800*y^19+528062605079/
379612800*y^3+Complex(1)*y^30-1532476093/151845120*y^29-4494396738919/379612800
*y^25-16475514210283/379612800*y^21+143288773734109/759225600*y^17+
1604413057253/42179200*y^9+281874865747309/759225600*y^13+Complex(-\
1723552833271/108460800)*y^6+Complex(-21130116940217/108460800)*y^10+Complex(
19519770268883/42179200)*y^16+Complex(7547162568053/379612800)*y^14+Complex(
64422106141733/253075200)*y^20+Complex(5774611108897/42179200)*y^18+Complex(
9419094041537/759225600)*y^24+Complex(26451009717211/759225600)*y^22+Complex(-\
160133303/2108960)*y^28+Complex(722364123913/759225600)*y^26+Complex(154420127/
903840)*y^2+Complex(46171207351687/379612800)*y^12+Complex(-4120179505613/
108460800)*y^8+Complex(-883451872553/759225600)*y^4)*ln(y)+38262/30027049*(
18549/3644*y+Complex(1)-457083219971029/47138784000*y^5-18549/3644*y^31-\
4632851367751751/23569392000*y^15+501801937768653/7856464000*y^7-\
73325657531109581/254549433600*y^11+4316382319956271/19886674500*y^23+
457083219971029/47138784000*y^27+739216258579051637/424249056000*y^19+
1017829919543/28283270400*y^3+30027049/38262*(Complex(-776096/107265)*y^3+2929/
42906*y^18+Complex(-776096/107265)*y^15-499989/71510*y^16+Complex(1)*y+817282/
35755*y^14+Complex(2927306/35755)*y^7-6825962/35755*y^12+Complex(42127162/
107265)*y^9-2232446/35755*y^10+Complex(-376758/35755)*y^13+2232446/35755*y^8+
Complex(2927306/35755)*y^11+6825962/35755*y^6+Complex(1)*y^17-817282/35755*y^4+
Complex(-376758/35755)*y^5+499989/71510*y^2-2929/42906)*(y^2+1)^4*y^3*ln(b)+
4619546/911*(Complex(-776096/107265)*y^3+2929/42906*y^18+Complex(-776096/107265
)*y^15-499989/71510*y^16+Complex(1)*y+817282/35755*y^14+Complex(2927306/35755)*
y^7-6825962/35755*y^12+Complex(42127162/107265)*y^9-2232446/35755*y^10+Complex(
-376758/35755)*y^13+2232446/35755*y^8+Complex(2927306/35755)*y^11+6825962/35755
*y^6+Complex(1)*y^17-817282/35755*y^4+Complex(-376758/35755)*y^5+499989/71510*y
^2-2929/42906)*(y^2+1)^4*y^3*ln(2)^2-293341171/27330*(Complex(-776096/107265)*y
^3+2929/42906*y^18+Complex(-776096/107265)*y^15-499989/71510*y^16+Complex(1)*y+
817282/35755*y^14+Complex(2927306/35755)*y^7-6825962/35755*y^12+Complex(
42127162/107265)*y^9-2232446/35755*y^10+Complex(-376758/35755)*y^13+2232446/
35755*y^8+Complex(2927306/35755)*y^11+6825962/35755*y^6+Complex(1)*y^17-817282/
35755*y^4+Complex(-376758/35755)*y^5+499989/71510*y^2-2929/42906)*(y^2+1)^4*y^3
*ln(2)+Complex(1)*y^32-1017829919543/28283270400*y^29-501801937768653/
7856464000*y^25+73325657531109581/254549433600*y^21+4632851367751751/
23569392000*y^17-4316382319956271/19886674500*y^9-739216258579051637/
424249056000*y^13+Complex(66852094231687769/159093396000)*y^20+Complex(-\
1151711833540634143/636373584000)*y^18+Complex(10662528813914317/106062264000)*
y^24+Complex(25238663447572657/212124528000)*y^22+Complex(-6134681251021/
7070817600)*y^28+Complex(216905721399659/30303504000)*y^26+Complex(-1166413/
583040)*y^2+Complex(-1166413/583040)*y^30+Complex(66852094231687769/
159093396000)*y^12+Complex(10662528813914317/106062264000)*y^8+Complex(-\
6134681251021/7070817600)*y^4+Complex(216905721399659/30303504000)*y^6+Complex(
25238663447572657/212124528000)*y^10+Complex(-11808094591914361/8838522000)*y^
16+Complex(-1151711833540634143/636373584000)*y^14)*(y^2+1)^2)/(y^2+1)^21/b^3*
p_inf^9;
W_even_inst_y_4_meqm3_fin := -109/168*42^(1/2)*mu*(-896/109*(Complex(1)*y^7+1/
14*y^8+Complex(21)*y^5-47/7*y^6+Complex(-21)*y^3+255/7*y^4+Complex(-1)*y-47/7*y
^2+1/14)*y^4*ln(y)^3+96/109*(Complex(1)*y^8+Complex(-44/3)*y^6-28/3*y^7+
Complex(1586/3)*y^4-1078/3*y^5+Complex(-44/3)*y^2+1078/3*y^3+Complex(1)+28/3*y)
*y^3*(y^2+1)*ln(y)^2+528/109*y^2*(y^2+1)^2*(Complex(1)*y^7+3/22*y^8+Complex(733
/33)*y^5+7/33*y^6+Complex(-733/33)*y^3+515/11*y^4+Complex(-1)*y+7/33*y^2+3/22)*
ln(y)+(y^2+1)^3*(Complex(1)*y^9+51/218*y^10+Complex(388/109)*y^7-15/218*y^8+
Complex(-1682/109)*y^5+527/109*y^6+Complex(388/109)*y^3-527/109*y^4+Complex(1)*
y+15/218*y^2-51/218))*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3/(y^2+1)^11/b^
4/p_inf^5+27/28*((8/9*(Complex(1)*y^4+Complex(-48)*y^2-10*y^3+Complex(1)+10*y)*
y^2*ln(y)+(Complex(1)*y^6+Complex(-43/9)*y^4-14/3*y^5+Complex(43/9)*y^2-100/9*y
^3+Complex(-1)-14/3*y)*(y^2+1))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)-3968/81*(
Complex(1)*y^11+13/186*y^12+Complex(399/31)*y^9-210/31*y^10+Complex(1198/31)*y^
7+1567/62*y^8+Complex(-1198/31)*y^5+3304/93*y^6+Complex(-399/31)*y^3+1567/62*y^
4+Complex(-1)*y-210/31*y^2+13/186)*y^4*ln(y)^3+224/81*(Complex(1)*y^12+Complex(
25/7)*y^10-127/14*y^11+Complex(2015/7)*y^8-7909/14*y^9+Complex(13954/7)*y^6-\
1221/7*y^7+Complex(2015/7)*y^4+1221/7*y^5+Complex(25/7)*y^2+7909/14*y^3+
Complex(1)+127/14*y)*(y^2+1)*y^3*ln(y)^2+1024/243*(y^2+1)^2*(Complex(1)*y^11+9/
128*y^12+Complex(2263/32)*y^9+433/96*y^10+Complex(7091/32)*y^7+70483/384*y^8+
Complex(-7091/32)*y^5+7413/32*y^6+Complex(-2263/32)*y^3+70483/384*y^4+Complex(-\
1)*y+433/96*y^2+9/128)*y^2*ln(y)+751/243*(y^2+1)^3*(Complex(1)*y^13+87/1502*y^
14+Complex(2562/751)*y^11-4577/1502*y^12+Complex(-14879/751)*y^9-27973/1502*y^
10+Complex(-29540/751)*y^7-2669/1502*y^8+Complex(-14879/751)*y^5+2669/1502*y^6+
Complex(2562/751)*y^3+27973/1502*y^4+Complex(1)*y+4577/1502*y^2-87/1502))*Pi^(1
/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3*42^(1/2)*mu/(y^2+1)^13/b^4/p_inf^3+32/7*
((94*y^8-510*y^6-y^10-y^2+94*y^4+Complex(-14)*y^9+Complex(-294)*y^7+Complex(294
)*y^5+Complex(14)*y^3)*ln(y)^2+(Complex(1)*y^8+Complex(-44/3)*y^6-28/3*y^7+
Complex(1586/3)*y^4-1078/3*y^5+Complex(-44/3)*y^2+1078/3*y^3+Complex(1)+28/3*y)
*y*(y^2+1)*ln(y)+11/4*(y^2+1)^2*(Complex(1)*y^7+3/22*y^8+Complex(733/33)*y^5+7/
33*y^6+Complex(-733/33)*y^3+515/11*y^4+Complex(-1)*y+7/33*y^2+3/22))*mu*(ln(2)-\
127/120)*Pi^(1/2)*y^2*42^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3/(y^2+1)^11/b^
4/p_inf^2+285/112*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3*42^(1/2)*(216/95*
(Complex(1)*y^5+1/6*y^6+Complex(-10/3)*y^3-5/2*y^4+Complex(1)*y+5/2*y^2-1/6)*(y
^2+1)^9*arctan(1/2*(y^2-1)/y)^2+(-328/285*(Complex(1)*y^8+Complex(-2558/41)*y^6
-466/41*y^7+Complex(-2158/41)*y^4+5534/41*y^5+Complex(-2558/41)*y^2-5534/41*y^3
+Complex(1)+466/41*y)*y^2*ln(y)+(y^2+1)*(Complex(1)*y^10+Complex(-2911/855)*y^8
-398/95*y^9+Complex(-22006/855)*y^6-2296/285*y^7+Complex(22006/855)*y^4+45796/
285*y^5+Complex(2911/855)*y^2-2296/285*y^3+Complex(-1)-398/95*y))*(y^2+1)^6*
arctan(1/2*(y^2-1)/y)+169984/2565*(Complex(-1651/332)*y^3+123/1826*y^16+
Complex(1)*y^15-12755/1826*y^14+Complex(-1)*y+144225/7304*y^12+Complex(-38473/
332)*y^7-12261/3652*y^10+Complex(38473/332)*y^9+797527/3652*y^8+Complex(1651/
332)*y^13-12261/3652*y^6+Complex(4656/83)*y^11+144225/7304*y^4+Complex(-4656/83
)*y^5-12755/1826*y^2+123/1826)*y^4*ln(y)^3-6656/9405*(y^2+1)*(Complex(2482461/
520)*y^6+Complex(82051/520)*y^2-1331/208*y^15+Complex(-13055/26)*y^12-2701259/
1040*y^13+Complex(82051/520)*y^14-95887/1040*y^11+Complex(1)*y^16-17757003/1040
*y^9+Complex(2482461/520)*y^10+17757003/1040*y^7+Complex(1870513/65)*y^8+95887/
1040*y^5+Complex(-13055/26)*y^4+2701259/1040*y^3+Complex(1)+1331/208*y)*y^3*ln(
y)^2+37744/5643*(Complex(77009/7077)*y^3+2232/11795*y^16+Complex(1)*y^15-21776/
8425*y^14+Complex(-1)*y-5292506/35385*y^12+Complex(94389439/176925)*y^7+
33992132/176925*y^10+Complex(-94389439/176925)*y^9-59000316/58975*y^8+Complex(-\
77009/7077)*y^13+33992132/176925*y^6+Complex(-905249/8425)*y^11-5292506/35385*y
^4+Complex(905249/8425)*y^5-21776/8425*y^2+2232/11795)*(y^2+1)^2*y^2*ln(y)+7798
/627*(y^2+1)^3*(Complex(2397284/877275)*y^3+8884/58485*y^18+Complex(2397284/
877275)*y^15-287128/175455*y^16+Complex(1)*y-2488556/375975*y^14+Complex(-\
89892812/2631825)*y^7-541588/175455*y^12+Complex(-2233898/292425)*y^9-100730788
/2631825*y^10+Complex(11111116/2631825)*y^13+100730788/2631825*y^8+Complex(-\
89892812/2631825)*y^11+541588/175455*y^6+Complex(1)*y^17+2488556/375975*y^4+
Complex(11111116/2631825)*y^5+287128/175455*y^2-8884/58485))*mu/(y^2+1)^15/b^4/
p_inf-24/7*42^(1/2)*(ln(2)-127/120)*(Complex(1)*y^2+Complex(-1)+2*y)^3*y^2*Pi^(
1/2)*((Complex(1)*y^4+Complex(-48)*y^2-10*y^3+Complex(1)+10*y)*(y^2+1)^6*arctan
(1/2*(y^2-1)/y)+(-86/9*y^14+936*y^12-86/9*y^2-10598/3*y^10-37888/9*y^8-10598/3*
y^6+936*y^4+Complex(-17320/3)*y^9+Complex(17320/3)*y^7+Complex(1484)*y^5+
Complex(412/3)*y^3+Complex(-412/3)*y^13+Complex(-1484)*y^11)*ln(y)^2+38/9*(y^2+
1)*y*(Complex(1)*y^12+Complex(214/19)*y^10-170/19*y^11+Complex(3557/19)*y^8-\
12416/19*y^9+Complex(46564/19)*y^6-1566/19*y^7+Complex(3557/19)*y^4+1566/19*y^5
+Complex(214/19)*y^2+12416/19*y^3+Complex(1)+170/19*y)*ln(y)-41/54*(y^2+1)^2*(
Complex(1)*y^11+45/82*y^12+Complex(-10913/41)*y^9-3032/123*y^10+Complex(-49834/
41)*y^7-197503/246*y^8+Complex(49834/41)*y^5-31368/41*y^6+Complex(10913/41)*y^3
-197503/246*y^4+Complex(-1)*y-3032/123*y^2+45/82))*mu/(y^2+1)^13/b^4-208/147*Pi
^(1/2)*(-6237/832*(Complex(1)*y^5+1/6*y^6+Complex(-10/3)*y^3-5/2*y^4+Complex(1)
*y+5/2*y^2-1/6)*(y^2+1)^11*arctan(1/2*(y^2-1)/y)^2-4515/4576*(y^2+1)^6*(174/215
*(Complex(1)*y^12+Complex(-105644/435)*y^10-6800/261*y^11+Complex(1040713/1305)
*y^8+1585528/1305*y^9+Complex(-1075484/261)*y^6-801472/1305*y^7+Complex(1040713
/1305)*y^4+801472/1305*y^5+Complex(-105644/435)*y^2-1585528/1305*y^3+Complex(1)
+6800/261*y)*y^2*ln(y)+(y^2+1)*(Complex(1)*y^14+Complex(-3551/430)*y^12-1062/
215*y^13+Complex(249751/6450)*y^10+11434/9675*y^11+Complex(-3892927/3225)*y^8-\
5585102/9675*y^9+Complex(3892927/3225)*y^6+1079116/3225*y^7+Complex(-249751/
6450)*y^4-5585102/9675*y^5+Complex(3551/430)*y^2+11434/9675*y^3+Complex(-1)-\
1062/215*y))*arctan(1/2*(y^2-1)/y)+((Complex(-28)*y^8-2*y^9+Complex(-588)*y^6+
188*y^7+Complex(588)*y^4-1020*y^5+Complex(28)*y^2+188*y^3-2*y)*ln(y)+(Complex(1
)*y^8+Complex(-44/3)*y^6-28/3*y^7+Complex(1586/3)*y^4-1078/3*y^5+Complex(-44/3)
*y^2+1078/3*y^3+Complex(1)+28/3*y)*(y^2+1))*y^3*(y^2+1)^6*ln(y^2+1)+95984/429*(
Complex(8135/3428)*y^3+1401/22282*y^20+Complex(22013/857)*y^15-334745/44564*y^
18+Complex(-1)*y+2378291/89128*y^16+Complex(-618823/1714)*y^7-1856411/11141*y^
14+Complex(-1377641/3428)*y^9+24853051/89128*y^12+Complex(618823/1714)*y^13+
15786457/22282*y^10+Complex(1377641/3428)*y^11+24853051/89128*y^8+Complex(1)*y^
19-1856411/11141*y^6+Complex(-8135/3428)*y^17+2378291/89128*y^4+Complex(-22013/
857)*y^5-334745/44564*y^2+1401/22282)*y^4*ln(y)^3+10276/1859*(y^2+1)*y^3*(
Complex(77596877/22020)*y^6+Complex(-2674627/22020)*y^2-690911/61656*y^19+
Complex(-65249666/5505)*y^12+330017207/308280*y^17+Complex(98566397/22020)*y^14
-160723693/61656*y^15+Complex(-2451547/22020)*y^18+164992555/8808*y^13+Complex(
7286897/11010)*y^16+86083517/5505*y^11+Complex(-44098490/1101)*y^10-71360237/
5505*y^9+Complex(-71607446/5505)*y^8-155266267/8808*y^7+Complex(4386857/11010)*
y^4+162954493/61656*y^5+Complex(1)*y^20-349871327/308280*y^3+Complex(1)+735527/
61656*y)*ln(y)^2+142457/14872*(-384384/20351*(Complex(1)*y^7+1/14*y^8+Complex(
21)*y^5-47/7*y^6+Complex(-21)*y^3+255/7*y^4+Complex(-1)*y-47/7*y^2+1/14)*y^2*(y
^2+1)^4*ln(2)^2+4068064/101755*(Complex(1)*y^7+1/14*y^8+Complex(21)*y^5-47/7*y^
6+Complex(-21)*y^3+255/7*y^4+Complex(-1)*y-47/7*y^2+1/14)*y^2*(y^2+1)^4*ln(2)-\
59488/20351*(Complex(1)*y^7+1/14*y^8+Complex(21)*y^5-47/7*y^6+Complex(-21)*y^3+
255/7*y^4+Complex(-1)*y-47/7*y^2+1/14)*(y^2+1)^4*y^2*ln(b)-47967547/14957985*y^
2-19961277428/44873955*y^4+9546383408/6410565*y^6-11826095128/6410565*y^12-\
29962942234/6410565*y^10+11595150128/6410565*y^14-16157317268/44873955*y^16+
Complex(-87174287/6410565)*y^3+Complex(10648522/101755)*y^15+Complex(-172201/
142457)*y+Complex(161981294/142457)*y^7+Complex(12285571234/6410565)*y^9+
Complex(-236103342/142457)*y^13+Complex(-19075234114/6410565)*y^11+Complex(1)*y
^19+Complex(100112927/6410565)*y^17+Complex(-431232082/2136855)*y^5-14343329848
/6410565*y^8-6272809/4985995*y^18+3192/20351*y^20+3192/20351)*(y^2+1)^2*y^2*ln(
y)-1245265/29744*(13625371/7471590*y^2+3858260489/336221550*y^4+2652330122/
168110775*y^6+Complex(1)*y-29744/1245265*(y^2+1)^4*y^3*(Complex(1)*y^8+Complex(
-44/3)*y^6-28/3*y^7+Complex(1586/3)*y^4-1078/3*y^5+Complex(-44/3)*y^2+1078/3*y^
3+Complex(1)+28/3*y)*ln(b)+Complex(1)*y^21+27301/177895*y^22-17577973/320211*y^
8+950790839/33622155*y^12-950790839/33622155*y^10+17577973/320211*y^14-\
2652330122/168110775*y^16-3858260489/336221550*y^18-13625371/7471590*y^20-27301
/177895+Complex(1490349037/56036925)*y^9+Complex(-1567720352/56036925)*y^7+
Complex(-22665304322/1176775425)*y^5+Complex(1421271689/784516950)*y^3+Complex(
8031501011/168110775)*y^11+Complex(-1567720352/56036925)*y^15+Complex(
1490349037/56036925)*y^13+Complex(1421271689/784516950)*y^19+Complex(-\
22665304322/1176775425)*y^17-27456/177895*(Complex(1)*y^8+Complex(-44/3)*y^6-28
/3*y^7+Complex(1586/3)*y^4-1078/3*y^5+Complex(-44/3)*y^2+1078/3*y^3+Complex(1)+
28/3*y)*y^3*(y^2+1)^4*ln(2)^2+290576/889475*(Complex(1)*y^8+Complex(-44/3)*y^6-\
28/3*y^7+Complex(1586/3)*y^4-1078/3*y^5+Complex(-44/3)*y^2+1078/3*y^3+Complex(1
)+28/3*y)*y^3*(y^2+1)^4*ln(2))*(y^2+1)^3)*(Complex(1)*y^2+Complex(-1)+2*y)^3*42
^(1/2)*mu/(y^2+1)^17/b^4*p_inf+46/7*42^(1/2)*((y^2+1)^6*(Complex(1)*y^8+
Complex(-1730/23)*y^6-286/23*y^7+Complex(-466/23)*y^4+5714/23*y^5+Complex(-1730
/23)*y^2-5714/23*y^3+Complex(1)+286/23*y)*arctan(1/2*(y^2-1)/y)-14588/69*(
Complex(-1057/521)*y^3+5331/80234*y^16+Complex(1)*y^15-285367/40117*y^14+
Complex(-1)*y+132366/5731*y^12+Complex(-75157/521)*y^7-217959/5731*y^10+
Complex(75157/521)*y^9+1543423/5731*y^8+Complex(1057/521)*y^13-217959/5731*y^6+
Complex(27309/521)*y^11+132366/5731*y^4+Complex(-27309/521)*y^5-285367/40117*y^
2+5331/80234)*y^2*ln(y)^2-250/759*(Complex(-5069088/625)*y^6+Complex(-557408/
625)*y^2-3124/125*y^15+Complex(540652/125)*y^12+7184606/625*y^13+Complex(-\
557408/625)*y^14-6699902/625*y^11+Complex(1)*y^16+67522752/625*y^9+Complex(-\
5069088/625)*y^10-67522752/625*y^7+Complex(-91172122/625)*y^8+6699902/625*y^5+
Complex(540652/125)*y^4-7184606/625*y^3+Complex(1)+3124/125*y)*(y^2+1)*y*ln(y)-\
34673/4554*(y^2+1)^2*(Complex(166357/104019)*y^3+12213/69346*y^16+Complex(1)*y^
15-328183/173365*y^14+Complex(-1)*y-15682256/104019*y^12+Complex(324390301/
520095)*y^7+205369013/520095*y^10+Complex(-324390301/520095)*y^9-207435529/
173365*y^8+Complex(-166357/104019)*y^13+205369013/520095*y^6+Complex(-5272247/
173365)*y^11-15682256/104019*y^4+Complex(5272247/173365)*y^5-328183/173365*y^2+
12213/69346))*(ln(2)-127/120)*(Complex(1)*y^2+Complex(-1)+2*y)^3*y^2*Pi^(1/2)*
mu/(y^2+1)^15/b^4*p_inf^2+1040/441*(341901/366080*(Complex(1)*y^5+1/6*y^6+
Complex(-10/3)*y^3-5/2*y^4+Complex(1)*y+5/2*y^2-1/6)*(y^2+1)^13*arctan(1/2*(y^2
-1)/y)^2+842247/19036160*(434944/13369*(Complex(36033104/25485)*y^6+Complex(
511687/8495)*y^2-12262/5097*y^15+Complex(-56332463/50970)*y^12-13944371/25485*y
^13+Complex(511687/8495)*y^14+11004608/8495*y^11+Complex(1)*y^16-10170541/1699*
y^9+Complex(36033104/25485)*y^10+10170541/1699*y^7+Complex(57659541/8495)*y^8-\
11004608/8495*y^5+Complex(-56332463/50970)*y^4+13944371/25485*y^3+Complex(1)+
12262/5097*y)*y^2*ln(y)+(y^2+1)*(Complex(-29881445548/1403745)*y^6+Complex(-\
7277/3227)*y^2-238062/13369*y^17+Complex(29881445548/1403745)*y^12-2554168688/
4211235*y^15+Complex(-4711940188/1403745)*y^14+23313817528/1403745*y^13+
Complex(1)*y^18-63649606576/1403745*y^11+Complex(7277/3227)*y^16+109106235412/
842247*y^9+Complex(53214385886/1403745)*y^10-63649606576/1403745*y^7+Complex(-\
53214385886/1403745)*y^8+23313817528/1403745*y^5+Complex(4711940188/1403745)*y^
4-2554168688/4211235*y^3+Complex(-1)-238062/13369*y))*(y^2+1)^6*arctan(1/2*(y^2
-1)/y)+(y^2+1)^6*((Complex(-492/5)*y^12+Complex(-756)*y^10+Complex(-23208/5)*y^
8+Complex(23208/5)*y^6+Complex(756)*y^4+Complex(492/5)*y^2-34/5*y-34/5*y^13+
3384/5*y^11-2598*y^9-11456/5*y^7-2598*y^5+3384/5*y^3)*ln(y)+(y^2+1)*(Complex(1)
*y^12+Complex(164/5)*y^10-43/5*y^11+Complex(-473/5)*y^8-4507/5*y^9+Complex(
18656/5)*y^6+876/5*y^7+Complex(-473/5)*y^4-876/5*y^5+Complex(164/5)*y^2+4507/5*
y^3+Complex(1)+43/5*y))*y^3*ln(y^2+1)+1427216/9295*(-441245/50972*y^2+12544295/
203888*y^4-56308313/101944*y^6+Complex(-1)*y+1401/25486*y^24-441245/50972*y^22-\
87776825/203888*y^8+246169225/50972*y^12+79072127/50972*y^10+79072127/50972*y^
14-87776825/203888*y^16-56308313/101944*y^18+12544295/203888*y^20+Complex(1)*y^
23+1401/25486+Complex(-854677/101944)*y^21+Complex(-120569557/50972)*y^9+
Complex(-57524785/101944)*y^7+Complex(832285/12743)*y^5+Complex(854677/101944)*
y^3+Complex(-109050101/50972)*y^11+Complex(120569557/50972)*y^15+Complex(
109050101/50972)*y^13+Complex(-832285/12743)*y^19+Complex(57524785/101944)*y^17
)*y^4*ln(y)^3+56028/9295*(y^2+1)*(57761021/4482240*y+Complex(1)+1574446403/
298816*y^5+30706671929/560280*y^15-92882390291/4482240*y^7-14467409549/280140*y
^11-15882687/1494080*y^23-4936901129/896448*y^19-4199941771/4482240*y^3+
141042157/194880*y^21+15092050133/640320*y^17-1065921823/24360*y^9+19842522149/
280140*y^13+Complex(1)*y^24+Complex(-35898215/448224)*y^22+Complex(-50532263/
448224)*y^2+Complex(490476883/77280)*y^6+Complex(10894159/46690)*y^4+Complex(-\
29423378893/560280)*y^10+Complex(16317709/56028)*y^8+Complex(30227759/46690)*y^
20+Complex(21217833767/2241120)*y^18+Complex(520300045/56028)*y^16+Complex(-\
23752685293/560280)*y^14+Complex(-2398686107/20010)*y^12)*y^3*ln(y)^2-9570239/
743600*(y^2+1)^2*y^2*(5917663273/6029250570*y^2+151972667996/430660755*y^4-\
1092230606707/669916730*y^6+239760/1367177*y^24-2139986327/6029250570*y^22+
2810207998522/1004875095*y^8+3744850142612/334958365*y^12+806883966893/
334958365*y^10+427966227693/334958365*y^14+1498622523322/1004875095*y^16-\
1552141257907/669916730*y^18+88769642396/430660755*y^20+Complex(1)*y^23+239760/
1367177+67541760/1367177*(Complex(1)*y^11+17/246*y^12+Complex(315/41)*y^9-282/
41*y^10+Complex(1934/41)*y^7+2165/82*y^8+Complex(-1934/41)*y^5+2864/123*y^6+
Complex(-315/41)*y^3+2165/82*y^4+Complex(-1)*y-282/41*y^2+17/246)*(y^2+1)^4*y^2
*ln(2)^2-142963392/1367177*(Complex(1)*y^11+17/246*y^12+Complex(315/41)*y^9-282
/41*y^10+Complex(1934/41)*y^7+2165/82*y^8+Complex(-1934/41)*y^5+2864/123*y^6+
Complex(-315/41)*y^3+2165/82*y^4+Complex(-1)*y-282/41*y^2+17/246)*(y^2+1)^4*y^2
*ln(2)+73170240/9570239*(Complex(1)*y^11+17/246*y^12+Complex(315/41)*y^9-282/41
*y^10+Complex(1934/41)*y^7+2165/82*y^8+Complex(-1934/41)*y^5+2864/123*y^6+
Complex(-315/41)*y^3+2165/82*y^4+Complex(-1)*y-282/41*y^2+17/246)*(y^2+1)^4*y^2
*ln(b)+Complex(-4122106022/1004875095)*y^21+Complex(482154795866/1004875095)*y^
9+Complex(-130395919477/200975019)*y^7+Complex(104558309194/1004875095)*y^5+
Complex(10024802822/1004875095)*y^3+Complex(-8083039/9570239)*y+Complex(-\
132174753024/334958365)*y^11+Complex(2320595554534/1004875095)*y^15+Complex(
2010773074624/334958365)*y^13+Complex(-92159522794/1004875095)*y^19+Complex(
242709560917/200975019)*y^17)*ln(y)+54189191/9518080*(y^2+1)^3*(63811058/
38706565*y^2+2152533436954/85347975825*y^4+3184448128814/85347975825*y^6+
Complex(1)*y-63811058/38706565*y^24-2152533436954/85347975825*y^22+1144128/
7741313*y^26+11417322219206/17069595165*y^8-52343028414284/85347975825*y^12-\
174640774172204/85347975825*y^10+52343028414284/85347975825*y^14+
174640774172204/85347975825*y^16-11417322219206/17069595165*y^18-3184448128814/
85347975825*y^20+Complex(1)*y^25-1144128/7741313+8785920/7741313*(y^2+1)^4*(
Complex(1)*y^12+Complex(164/5)*y^10-43/5*y^11+Complex(-473/5)*y^8-4507/5*y^9+
Complex(18656/5)*y^6+876/5*y^7+Complex(-473/5)*y^4-876/5*y^5+Complex(164/5)*y^2
+4507/5*y^3+Complex(1)+43/5*y)*y^3*ln(2)^2-18596864/7741313*(y^2+1)^4*(Complex(
1)*y^12+Complex(164/5)*y^10-43/5*y^11+Complex(-473/5)*y^8-4507/5*y^9+Complex(
18656/5)*y^6+876/5*y^7+Complex(-473/5)*y^4-876/5*y^5+Complex(164/5)*y^2+4507/5*
y^3+Complex(1)+43/5*y)*y^3*ln(2)+9518080/54189191*(y^2+1)^4*(Complex(1)*y^12+
Complex(164/5)*y^10-43/5*y^11+Complex(-473/5)*y^8-4507/5*y^9+Complex(18656/5)*y
^6+876/5*y^7+Complex(-473/5)*y^4-876/5*y^5+Complex(164/5)*y^2+4507/5*y^3+
Complex(1)+43/5*y)*y^3*ln(b)+Complex(473504552728/85347975825)*y^23+Complex(-\
113615640406/9483108425)*y^21+Complex(15773555719987/17069595165)*y^9+Complex(-\
1865225335432/17069595165)*y^7+Complex(-113615640406/9483108425)*y^5+Complex(
473504552728/85347975825)*y^3+Complex(-1902310395152/12192567975)*y^11+Complex(
-1902310395152/12192567975)*y^15+Complex(-16781766973204/85347975825)*y^13+
Complex(-1865225335432/17069595165)*y^19+Complex(15773555719987/17069595165)*y^
17))*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3*42^(1/2)*mu/(y^2+1)^19/b^4*
p_inf^3-3328/21*Pi^(1/2)*(-171/18304*(y^2+1)^6*(ln(2)-127/120)*(Complex(1)*y^12
+Complex(105028/285)*y^10+3898/171*y^11+Complex(-2635331/855)*y^8-1831586/855*y
^9+Complex(2058304/171)*y^6+2990924/855*y^7+Complex(-2635331/855)*y^4-2990924/
855*y^5+Complex(105028/285)*y^2+1831586/855*y^3+Complex(1)-3898/171*y)*arctan(1
/2*(y^2-1)/y)+(ln(2)-127/120)*(Complex(1)*y^7+1/14*y^8+Complex(21)*y^5-47/7*y^6
+Complex(-21)*y^3+255/7*y^4+Complex(-1)*y-47/7*y^2+1/14)*y^2*(y^2+1)^6*ln(y^2+1
)+28/13*(Complex(1)*y^7+1/14*y^8+Complex(21)*y^5-47/7*y^6+Complex(-21)*y^3+255/
7*y^4+Complex(-1)*y-47/7*y^2+1/14)*y^2*(y^2+1)^6*ln(2)^3-889/130*(Complex(1)*y^
7+1/14*y^8+Complex(21)*y^5-47/7*y^6+Complex(-21)*y^3+255/7*y^4+Complex(-1)*y-47
/7*y^2+1/14)*y^2*(y^2+1)^6*ln(2)^2+(-130787/9152*(Complex(521399/130787)*y^3+
208233/3400462*y^20+Complex(1648664/130787)*y^15-13196396/1700231*y^18+Complex(
-1)*y+123272585/3400462*y^16+Complex(-55191152/130787)*y^7-438233180/1700231*y^
14+Complex(-68225342/130787)*y^9+571969319/1700231*y^12+Complex(55191152/130787
)*y^13+1454450768/1700231*y^10+Complex(68225342/130787)*y^11+571969319/1700231*
y^8+Complex(1)*y^19-438233180/1700231*y^6+Complex(-521399/130787)*y^17+
123272585/3400462*y^4+Complex(-1648664/130787)*y^5-13196396/1700231*y^2+208233/
3400462)*y^2*ln(y)^2-62479/237952*(y^2+1)*(Complex(806490616/187437)*y^6+
Complex(-107855962/937185)*y^2-2127502/187437*y^19+Complex(-1982084254/187437)*
y^12+192115664/187437*y^17+Complex(940695544/187437)*y^14-702183014/187437*y^15
+Complex(-100717402/937185)*y^18+20488500682/937185*y^13+Complex(551945653/
937185)*y^16+14822145182/937185*y^11+Complex(-186991460/4359)*y^10-12937565342/
937185*y^9+Complex(-2144843422/187437)*y^8-19710397642/937185*y^7+Complex(
366343093/937185)*y^4+4950973898/1312059*y^5+Complex(1)*y^20-1408342832/1312059
*y^3+Complex(1)+15606370/1312059*y)*y*ln(y)+680021/6662656*(6662656/680021*(
Complex(1)*y^7+1/14*y^8+Complex(21)*y^5-47/7*y^6+Complex(-21)*y^3+255/7*y^4+
Complex(-1)*y-47/7*y^2+1/14)*(y^2+1)^4*y^2*ln(b)+331993154/71402205*y^2+
69183843335/85682646*y^4-131175280856/30600945*y^6+36820890581/6120189*y^12+
64014160748/6120189*y^10-131175280856/30600945*y^14+69183843335/85682646*y^16+
Complex(-220847443/30600945)*y^3+Complex(-756626736/3400105)*y^15+Complex(-1)*y
+Complex(-8505009384/3400105)*y^7+Complex(-176789541178/30600945)*y^9+Complex(
8505009384/3400105)*y^13+Complex(176789541178/30600945)*y^11+Complex(1)*y^19+
Complex(220847443/30600945)*y^17+Complex(756626736/3400105)*y^5+36820890581/
6120189*y^8+331993154/71402205*y^18+306285/1360042*y^20+306285/1360042)*(y^2+1)
^2)*ln(2)+16609949/1098240*(Complex(521399/130787)*y^3+208233/3400462*y^20+
Complex(1648664/130787)*y^15-13196396/1700231*y^18+Complex(-1)*y+123272585/
3400462*y^16+Complex(-55191152/130787)*y^7-438233180/1700231*y^14+Complex(-\
68225342/130787)*y^9+571969319/1700231*y^12+Complex(55191152/130787)*y^13+
1454450768/1700231*y^10+Complex(68225342/130787)*y^11+571969319/1700231*y^8+
Complex(1)*y^19-438233180/1700231*y^6+Complex(-521399/130787)*y^17+123272585/
3400462*y^4+Complex(-1648664/130787)*y^5-13196396/1700231*y^2+208233/3400462)*y
^2*ln(y)^2+7934833/28554240*(y^2+1)*(Complex(806490616/187437)*y^6+Complex(-\
107855962/937185)*y^2-2127502/187437*y^19+Complex(-1982084254/187437)*y^12+
192115664/187437*y^17+Complex(940695544/187437)*y^14-702183014/187437*y^15+
Complex(-100717402/937185)*y^18+20488500682/937185*y^13+Complex(551945653/
937185)*y^16+14822145182/937185*y^11+Complex(-186991460/4359)*y^10-12937565342/
937185*y^9+Complex(-2144843422/187437)*y^8-19710397642/937185*y^7+Complex(
366343093/937185)*y^4+4950973898/1312059*y^5+Complex(1)*y^20-1408342832/1312059
*y^3+Complex(1)+15606370/1312059*y)*y*ln(y)-86362667/799518720*(y^2+1)^2*(
6662656/680021*(Complex(1)*y^7+1/14*y^8+Complex(21)*y^5-47/7*y^6+Complex(-21)*y
^3+255/7*y^4+Complex(-1)*y-47/7*y^2+1/14)*(y^2+1)^4*y^2*ln(b)+306285/1360042+
306285/1360042*y^20+Complex(-1)*y+(3963250474/3022693345+9518080/86362667*Pi^2)
*y^18+(Complex(-30718529911/777264003)+Complex(133253120/86362667)*Pi^2)*y^17+(
12055873050233/10881696042-856627200/86362667*Pi^2)*y^16+(Complex(-\
1801943743216/1295440005)+Complex(3331328000/86362667)*Pi^2)*y^15+(-\
18475663416872/3886320015+1332531200/86362667*Pi^2)*y^14+(Complex(-312439248488
/431813335)+Complex(9194465280/86362667)*Pi^2)*y^13+(5398878312151/3886320015+
13192058880/86362667*Pi^2)*y^12+(Complex(14278459362886/3886320015)+Complex(
5996390400/86362667)*Pi^2)*y^11+(2135669346068/777264003+21986764800/86362667*
Pi^2)*y^10+(Complex(-14278459362886/3886320015)+Complex(-5996390400/86362667)*
Pi^2)*y^9+(5398878312151/3886320015+13192058880/86362667*Pi^2)*y^8+(Complex(
312439248488/431813335)+Complex(-9194465280/86362667)*Pi^2)*y^7+(-\
18475663416872/3886320015+1332531200/86362667*Pi^2)*y^6+(Complex(1801943743216/
1295440005)+Complex(-3331328000/86362667)*Pi^2)*y^5+(12055873050233/10881696042
-856627200/86362667*Pi^2)*y^4+(Complex(30718529911/777264003)+Complex(-\
133253120/86362667)*Pi^2)*y^3+(3963250474/3022693345+9518080/86362667*Pi^2)*y^2
+Complex(1)*y^19))*(Complex(1)*y^2+Complex(-1)+2*y)^3*y^2*42^(1/2)*mu/(y^2+1)^
17/b^4*p_inf^4+12688/4851*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3*42^(1/2)*
mu*(-1182195/2639104*(Complex(1)*y^5+1/6*y^6+Complex(-10/3)*y^3-5/2*y^4+
Complex(1)*y+5/2*y^2-1/6)*(y^2+1)^15*arctan(1/2*(y^2-1)/y)^2-229005/10556416*(y
^2+1)^6*(27392/727*y^2*(Complex(-6704676/2675)*y^6+Complex(404081/5350)*y^2-\
1804/535*y^19+Complex(56853381/5350)*y^12-2353866/2675*y^17+Complex(-6704676/
2675)*y^14+14506494/2675*y^15+Complex(404081/5350)*y^18-263350108/8025*y^13+
Complex(-31067489/16050)*y^16-47241826/2675*y^11+Complex(158648309/2675)*y^10+
47241826/2675*y^9+Complex(56853381/5350)*y^8+263350108/8025*y^7+Complex(-\
31067489/16050)*y^4-14506494/2675*y^5+Complex(1)*y^20+2353866/2675*y^3+Complex(
1)+1804/535*y)*ln(y)+(y^2+1)*(Complex(-8894996093/163575)*y^6+Complex(954223/
127225)*y^2-72762/3635*y^21+Complex(12408654094/32715)*y^12-882163916/1145025*y
^19+Complex(73732186382/817875)*y^14+212051988322/5725125*y^17+Complex(-\
10666598443/1908375)*y^18-164671308784/817875*y^15+Complex(8894996093/163575)*y
^16+148558728908/381675*y^13+Complex(-12408654094/32715)*y^10+8148236488/18175*
y^11+Complex(-73732186382/817875)*y^8+148558728908/381675*y^9+Complex(
10666598443/1908375)*y^4-164671308784/817875*y^7+Complex(-954223/127225)*y^20+
212051988322/5725125*y^5+Complex(1)*y^22-882163916/1145025*y^3+Complex(-1)-\
72762/3635*y))*arctan(1/2*(y^2-1)/y)+(12980/61*(Complex(271/295)*y^3+423/6490*y
^16+Complex(1)*y^15-23663/3245*y^14+Complex(-1)*y+92613/3245*y^12+Complex(-\
11341/59)*y^7-305451/3245*y^10+Complex(11341/59)*y^9+238339/649*y^8+Complex(-\
271/295)*y^13-305451/3245*y^6+Complex(13803/295)*y^11+92613/3245*y^4+Complex(-\
13803/295)*y^5-23663/3245*y^2+423/6490)*y*ln(y)+(y^2+1)*(Complex(466749/305)*y^
6+Complex(-53341/305)*y^2-1507/122*y^15+Complex(47600/61)*y^12+1185569/610*y^13
+Complex(-53341/305)*y^14-2603843/610*y^11+Complex(1)*y^16+16558773/610*y^9+
Complex(466749/305)*y^10-16558773/610*y^7+Complex(-8963714/305)*y^8+2603843/610
*y^5+Complex(47600/61)*y^4-1185569/610*y^3+Complex(1)+1507/122*y))*(y^2+1)^6*y^
3*ln(y^2+1)-1270304/10309*(-8067121/771256*y^2+26651865/192814*y^4-120621162/
96407*y^6+Complex(-1)*y+Complex(-275227/22684)*y^25+Complex(-5220531/22684)*y^
23+Complex(5099549/11342)*y^21+Complex(-249944935/45368)*y^9+Complex(-5099549/
11342)*y^7+Complex(5220531/22684)*y^5+Complex(275227/22684)*y^3+Complex(-\
826220229/45368)*y^11+Complex(97183791/11342)*y^15+Complex(-97183791/11342)*y^
13+Complex(249944935/45368)*y^19+Complex(826220229/45368)*y^17+26651865/192814*
y^24-120621162/96407*y^22+8607/192814*y^28-8067121/771256*y^26-4193650469/
1542512*y^8+26814125991/1542512*y^12-2517875877/771256*y^10+2409301620/96407*y^
14+26814125991/1542512*y^16-2517875877/771256*y^18-4193650469/1542512*y^20+
Complex(1)*y^27+8607/192814)*y^4*ln(y)^3-650328/175253*(y^2+1)*(155738343/
8671040*y+Complex(1)+67679668099/4335520*y^5+Complex(1961074369/1625820)*y^24+
Complex(55858648247/2167760)*y^22+Complex(-2687461733/13006560)*y^2+Complex(
128646105221/6503280)*y^6+Complex(1200074129/1625820)*y^4+Complex(-283980339541
/4335520)*y^10+Complex(25851720907/3251640)*y^8+Complex(61693425369/1083880)*y^
20+Complex(328890318859/4335520)*y^18+Complex(-504623919777/1083880)*y^16+
Complex(-18575602335/30968)*y^14+Complex(-675993083457/1083880)*y^12+Complex(-\
1195800133/13006560)*y^26+105142752821/433552*y^15-837476414857/13006560*y^7-\
544842637963/1238720*y^11-213881476457/13006560*y^23-90923463/8671040*y^27+
1239645282903/8671040*y^19-6912679927/3716160*y^3+27606167009/26013120*y^25+
267375521059/4335520*y^21+4857844157101/8671040*y^17-1130855115703/8671040*y^9+
15403730379/433552*y^13+Complex(1)*y^28)*y^3*ln(y)^2+594021/82472*(y^2+1)^2*(-\
3843743014/925682725*y^2+174088842912752/174954035025*y^4-86051276547758/
15904912275*y^6+Complex(-451287300721/15904912275)*y^25+Complex(-43746108022/
1767212475)*y^23+Complex(85530264577294/15904912275)*y^21+Complex(8133755243279
/1060327485)*y^9+Complex(-101840287186174/15904912275)*y^7+Complex(28340641474/
589070825)*y^5+Complex(1201578835441/15904912275)*y^3+Complex(-758965/594021)*y
+Complex(28187500680181/1767212475)*y^11+Complex(-33045799097396/5301637425)*y^
15+Complex(425264579490836/5301637425)*y^13+Complex(-3517697685167/1060327485)*
y^19+Complex(32259297011099/1767212475)*y^17+17548960/594021*(Complex(271/295)*
y^3+423/6490*y^16+Complex(1)*y^15-23663/3245*y^14+Complex(-1)*y+92613/3245*y^12
+Complex(-11341/59)*y^7-305451/3245*y^10+Complex(11341/59)*y^9+238339/649*y^8+
Complex(-271/295)*y^13-305451/3245*y^6+Complex(13803/295)*y^11+92613/3245*y^4+
Complex(-13803/295)*y^5-23663/3245*y^2+423/6490)*(y^2+1)^4*y^2*ln(b)+37797760/
198007*(Complex(271/295)*y^3+423/6490*y^16+Complex(1)*y^15-23663/3245*y^14+
Complex(-1)*y+92613/3245*y^12+Complex(-11341/59)*y^7-305451/3245*y^10+Complex(
11341/59)*y^9+238339/649*y^8+Complex(-271/295)*y^13-305451/3245*y^6+Complex(
13803/295)*y^11+92613/3245*y^4+Complex(-13803/295)*y^5-23663/3245*y^2+423/6490)
*(y^2+1)^4*y^2*ln(2)^2-240015776/594021*(Complex(271/295)*y^3+423/6490*y^16+
Complex(1)*y^15-23663/3245*y^14+Complex(-1)*y+92613/3245*y^12+Complex(-11341/59
)*y^7-305451/3245*y^10+Complex(11341/59)*y^9+238339/649*y^8+Complex(-271/295)*y
^13-305451/3245*y^6+Complex(13803/295)*y^11+92613/3245*y^4+Complex(-13803/295)*
y^5-23663/3245*y^2+423/6490)*(y^2+1)^4*y^2*ln(2)+82671069826112/174954035025*y^
24-109571387081678/15904912275*y^22+607152/3366119*y^28-2006084842/2777048175*y
^26+5112450832486/252458925*y^8+277987041291182/5301637425*y^12+86938110623926/
5301637425*y^10-74764119839404/1767212475*y^14+120446505979022/5301637425*y^16-\
38589949673714/5301637425*y^18+1117296051442/84152975*y^20+Complex(1)*y^27+
607152/3366119)*y^2*ln(y)-247939293/89729536*(y^2+1)^3*(1733184/11806633*y^30+
1834126586/1239696465*y^2+13287584415538/390504386475*y^4+15576828423068/
390504386475*y^6+Complex(1)*y+Complex(2573979465321641/390504386475)*y^17+
Complex(586864032523/477283139025)*y^25+Complex(-35693203157476/78100877295)*y^
23+Complex(419060840401031/78100877295)*y^21+Complex(419060840401031/
78100877295)*y^9+Complex(-35693203157476/78100877295)*y^7+Complex(586864032523/
477283139025)*y^5+Complex(33375349726666/4295548251225)*y^3+Complex(
109946527370770/15620175459)*y^11+Complex(-1535785430041448/55786340925)*y^15+
Complex(2573979465321641/390504386475)*y^13+Complex(33375349726666/
4295548251225)*y^27+Complex(109946527370770/15620175459)*y^19-89729536/
247939293*(y^2+1)^4*y^3*(Complex(466749/305)*y^6+Complex(-53341/305)*y^2-1507/
122*y^15+Complex(47600/61)*y^12+1185569/610*y^13+Complex(-53341/305)*y^14-\
2603843/610*y^11+Complex(1)*y^16+16558773/610*y^9+Complex(466749/305)*y^10-\
16558773/610*y^7+Complex(-8963714/305)*y^8+2603843/610*y^5+Complex(47600/61)*y^
4-1185569/610*y^3+Complex(1)+1507/122*y)*ln(b)-27609088/11806633*(y^2+1)^4*y^3*
(Complex(466749/305)*y^6+Complex(-53341/305)*y^2-1507/122*y^15+Complex(47600/61
)*y^12+1185569/610*y^13+Complex(-53341/305)*y^14-2603843/610*y^11+Complex(1)*y^
16+16558773/610*y^9+Complex(466749/305)*y^10-16558773/610*y^7+Complex(-8963714/
305)*y^8+2603843/610*y^5+Complex(47600/61)*y^4-1185569/610*y^3+Complex(1)+1507/
122*y)*ln(2)^2+876588544/177099495*(y^2+1)^4*y^3*(Complex(466749/305)*y^6+
Complex(-53341/305)*y^2-1507/122*y^15+Complex(47600/61)*y^12+1185569/610*y^13+
Complex(-53341/305)*y^14-2603843/610*y^11+Complex(1)*y^16+16558773/610*y^9+
Complex(466749/305)*y^10-16558773/610*y^7+Complex(-8963714/305)*y^8+2603843/610
*y^5+Complex(47600/61)*y^4-1185569/610*y^3+Complex(1)+1507/122*y)*ln(2)+
Complex(1)*y^29-15576828423068/390504386475*y^24-1828707262623236/390504386475*
y^22-1834126586/1239696465*y^28-13287584415538/390504386475*y^26+
1828707262623236/390504386475*y^8-5769677098086946/390504386475*y^12-\
28386031487134/3719089395*y^10-240420209318008/8677875255*y^14+240420209318008/
8677875255*y^16+5769677098086946/390504386475*y^18+28386031487134/3719089395*y^
20-1733184/11806633))/(y^2+1)^21/b^4*p_inf^5+101504/147*Pi^(1/2)*(-243285/
58060288*(Complex(90471898/24825)*y^6+Complex(11342126/57925)*y^2+232474/34755*
y^15+Complex(-86244304/34755)*y^12-251579686/173775*y^13+Complex(11342126/57925
)*y^14+288755062/57925*y^11+Complex(1)*y^16-1754517586/57925*y^9+Complex(
90471898/24825)*y^10+1754517586/57925*y^7+Complex(1175566806/57925)*y^8-\
288755062/57925*y^5+Complex(-86244304/34755)*y^4+251579686/173775*y^3+Complex(1
)-232474/34755*y)*(y^2+1)^6*(ln(2)-127/120)*arctan(1/2*(y^2-1)/y)+(y^2+1)^6*(ln
(2)-127/120)*(Complex(1)*y^11+25/366*y^12+Complex(147/61)*y^9-426/61*y^10+
Complex(3406/61)*y^7+3361/122*y^8+Complex(-3406/61)*y^5+1984/183*y^6+Complex(-\
147/61)*y^3+3361/122*y^4+Complex(-1)*y-426/61*y^2+25/366)*y^2*ln(y^2+1)+28/13*(
y^2+1)^6*(Complex(1)*y^11+25/366*y^12+Complex(147/61)*y^9-426/61*y^10+Complex(
3406/61)*y^7+3361/122*y^8+Complex(-3406/61)*y^5+1984/183*y^6+Complex(-147/61)*y
^3+3361/122*y^4+Complex(-1)*y-426/61*y^2+25/366)*y^2*ln(2)^3-889/130*(y^2+1)^6*
(Complex(1)*y^11+25/366*y^12+Complex(147/61)*y^9-426/61*y^10+Complex(3406/61)*y
^7+3361/122*y^8+Complex(-3406/61)*y^5+1984/183*y^6+Complex(-147/61)*y^3+3361/
122*y^4+Complex(-1)*y-426/61*y^2+25/366)*y^2*ln(2)^2+(-112203511/29030144*(-\
140382061/16029073*y^2+1121504851/16029073*y^4-10284239481/16029073*y^6+
Complex(-1)*y+1749895/32058146*y^24-140382061/16029073*y^22-11484729623/
32058146*y^8+91416082922/16029073*y^12+23965769062/16029073*y^10+23965769062/
16029073*y^14-11484729623/32058146*y^16-10284239481/16029073*y^18+1121504851/
16029073*y^20+Complex(1)*y^23+Complex(-104989267/16029073)*y^21+Complex(-\
41282105066/16029073)*y^9+Complex(-9534322891/16029073)*y^7+Complex(26247289/
390953)*y^5+Complex(104989267/16029073)*y^3+Complex(-41080669858/16029073)*y^11
+Complex(41282105066/16029073)*y^15+Complex(41080669858/16029073)*y^13+Complex(
-26247289/390953)*y^19+Complex(9534322891/16029073)*y^17+1749895/32058146)*y^2*
ln(y)^2-4075183/58060288*(y^2+1)*(282647884/20375915*y+Complex(1)+501212559422/
61127745*y^5+4097435867312/61127745*y^15-49112173756/1247505*y^7-6152521991188/
61127745*y^11-104138236/8732535*y^23-170952643434/20375915*y^19-83566051966/
61127745*y^3+209903282/178215*y^21+2544856083964/61127745*y^17-513746184656/
8732535*y^9+6988276041748/61127745*y^13+Complex(1)*y^24+Complex(-1024906852/
8732535)*y^22+Complex(-8916156604/61127745)*y^2+Complex(88242745004/8732535)*y^
6+Complex(110012942/186935)*y^4+Complex(-4510790229496/61127745)*y^10+Complex(-\
37519195601/61127745)*y^8+Complex(16293582838/20375915)*y^20+Complex(
753360409268/61127745)*y^18+Complex(410896589359/61127745)*y^16+Complex(-\
3978025219576/61127745)*y^14+Complex(-340376125708/1746507)*y^12)*y*ln(y)+
164830541/3483617280*(y^2+1)^2*(1999360061/51921620415*y^2+37885101206153/
51921620415*y^4-27713858662639/5769068935*y^6+Complex(-1)*y+58002525/329661082*
y^24+1999360061/51921620415*y^22+52949360869133/4944916230*y^8+148360101724798/
5769068935*y^12-6701246796198/5769068935*y^10-6701246796198/5769068935*y^14+
52949360869133/4944916230*y^16-27713858662639/5769068935*y^18+37885101206153/
51921620415*y^20+Complex(1)*y^23+58002525/329661082+Complex(-497619499943/
17307206805)*y^21+Complex(7831738318574/17307206805)*y^9+Complex(-\
12088555663819/3461441361)*y^7+Complex(1308677178301/17307206805)*y^5+Complex(
497619499943/17307206805)*y^3+Complex(-47768150485726/5769068935)*y^11+Complex(
-7831738318574/17307206805)*y^15+Complex(47768150485726/5769068935)*y^13+
Complex(-1308677178301/17307206805)*y^19+Complex(12088555663819/3461441361)*y^
17+3483617280/164830541*(y^2+1)^4*(Complex(1)*y^11+25/366*y^12+Complex(147/61)*
y^9-426/61*y^10+Complex(3406/61)*y^7+3361/122*y^8+Complex(-3406/61)*y^5+1984/
183*y^6+Complex(-147/61)*y^3+3361/122*y^4+Complex(-1)*y-426/61*y^2+25/366)*y^2*
ln(b)))*ln(2)+14249845897/3483617280*(-140382061/16029073*y^2+1121504851/
16029073*y^4-10284239481/16029073*y^6+Complex(-1)*y+1749895/32058146*y^24-\
140382061/16029073*y^22-11484729623/32058146*y^8+91416082922/16029073*y^12+
23965769062/16029073*y^10+23965769062/16029073*y^14-11484729623/32058146*y^16-\
10284239481/16029073*y^18+1121504851/16029073*y^20+Complex(1)*y^23+Complex(-\
104989267/16029073)*y^21+Complex(-41282105066/16029073)*y^9+Complex(-9534322891
/16029073)*y^7+Complex(26247289/390953)*y^5+Complex(104989267/16029073)*y^3+
Complex(-41080669858/16029073)*y^11+Complex(41282105066/16029073)*y^15+Complex(
41080669858/16029073)*y^13+Complex(-26247289/390953)*y^19+Complex(9534322891/
16029073)*y^17+1749895/32058146)*y^2*ln(y)^2+517548241/6967234560*(y^2+1)*(
282647884/20375915*y+Complex(1)+501212559422/61127745*y^5+4097435867312/
61127745*y^15-49112173756/1247505*y^7-6152521991188/61127745*y^11-104138236/
8732535*y^23-170952643434/20375915*y^19-83566051966/61127745*y^3+209903282/
178215*y^21+2544856083964/61127745*y^17-513746184656/8732535*y^9+6988276041748/
61127745*y^13+Complex(1)*y^24+Complex(-1024906852/8732535)*y^22+Complex(-\
8916156604/61127745)*y^2+Complex(88242745004/8732535)*y^6+Complex(110012942/
186935)*y^4+Complex(-4510790229496/61127745)*y^10+Complex(-37519195601/61127745
)*y^8+Complex(16293582838/20375915)*y^20+Complex(753360409268/61127745)*y^18+
Complex(410896589359/61127745)*y^16+Complex(-3978025219576/61127745)*y^14+
Complex(-340376125708/1746507)*y^12)*y*ln(y)-20933478707/418034073600*(y^2+1)^2
*(Complex(-1)*y+58002525/329661082*y^24+Complex(1)*y^23+58002525/329661082+(
9272493002662391/6594045792705-467528089600/20933478707*Pi^2)*y^4+(-\
1211353420637054/732671754745+18914328576000/20933478707*Pi^2)*y^12+(Complex(
2790224688340958/732671754745)+Complex(-8353828454400/20933478707)*Pi^2)*y^11+(
-16240833360694106/732671754745+14515833446400/20933478707*Pi^2)*y^10+(Complex(
42205176316712978/2198015264235)+Complex(-12956771942400/20933478707)*Pi^2)*y^9
+(1696766023473011/628004361210+5532669542400/20933478707*Pi^2)*y^8+(Complex(-\
1632559823486027/439603052847)+Complex(4979859456000/20933478707)*Pi^2)*y^17+(
1696766023473011/628004361210+5532669542400/20933478707*Pi^2)*y^16+(Complex(-\
42205176316712978/2198015264235)+Complex(12956771942400/20933478707)*Pi^2)*y^15
+(-16240833360694106/732671754745+14515833446400/20933478707*Pi^2)*y^14+(
Complex(-2790224688340958/732671754745)+Complex(8353828454400/20933478707)*Pi^2
)*y^13+(Complex(-1586628950705347/2198015264235)+Complex(446588313600/
20933478707)*Pi^2)*y^19+(-3521476452903313/732671754745+1713254400/20933478707*
Pi^2)*y^18+(Complex(-284798811768281/2198015264235)+Complex(69672345600/
20933478707)*Pi^2)*y^21+(9272493002662391/6594045792705-467528089600/
20933478707*Pi^2)*y^20+(-45156149976253/6594045792705+4759040000/20933478707*Pi
^2)*y^22+(Complex(284798811768281/2198015264235)+Complex(-69672345600/
20933478707)*Pi^2)*y^3+(-45156149976253/6594045792705+4759040000/20933478707*Pi
^2)*y^2+(Complex(1632559823486027/439603052847)+Complex(-4979859456000/
20933478707)*Pi^2)*y^7+(-3521476452903313/732671754745+1713254400/20933478707*
Pi^2)*y^6+(Complex(1586628950705347/2198015264235)+Complex(-446588313600/
20933478707)*Pi^2)*y^5+3483617280/164830541*(y^2+1)^4*(Complex(1)*y^11+25/366*y
^12+Complex(147/61)*y^9-426/61*y^10+Complex(3406/61)*y^7+3361/122*y^8+Complex(-\
3406/61)*y^5+1984/183*y^6+Complex(-147/61)*y^3+3361/122*y^4+Complex(-1)*y-426/
61*y^2+25/366)*y^2*ln(b)))*(Complex(1)*y^2+Complex(-1)+2*y)^3*y^2*42^(1/2)*mu/(
y^2+1)^19/b^4*p_inf^6-28432/4851*Pi^(1/2)*(-90153/739232*(Complex(1)*y^5+1/6*y^
6+Complex(-10/3)*y^3-5/2*y^4+Complex(1)*y+5/2*y^2-1/6)*(y^2+1)^17*arctan(1/2*(y
^2-1)/y)^2-25011/3866752*(201984/5161*(10654/2367*y+Complex(1)-604164091/47340*
y^5-11640014239/94680*y^15+14415741109/189360*y^7+21244868903/94680*y^11-10654/
2367*y^23+604164091/47340*y^19+243092599/189360*y^3-243092599/189360*y^21-\
14415741109/189360*y^17+11640014239/94680*y^9-21244868903/94680*y^13+Complex(1)
*y^24+Complex(5632901/63120)*y^22+Complex(5632901/63120)*y^2+Complex(-140938939
/11835)*y^6+Complex(-1083209137/378720)*y^4+Complex(4815054653/31560)*y^10+
Complex(-11740704403/378720)*y^8+Complex(-1083209137/378720)*y^20+Complex(-\
140938939/11835)*y^18+Complex(-11740704403/378720)*y^16+Complex(4815054653/
31560)*y^14+Complex(12039012109/31560)*y^12)*y^2*ln(y)+(-107022/5161*y+Complex(
-1)+103257461744/1625715*y^5+Complex(1)*y^26+95666987452/325143*y^15-\
1382506268861/2709525*y^7+95666987452/325143*y^11-282723341/325143*y^23-\
1382506268861/2709525*y^19-282723341/325143*y^3-107022/5161*y^25+103257461744/
1625715*y^21+9690964083922/8128575*y^17+9690964083922/8128575*y^9+493569506944/
108381*y^13+Complex(-3874799/216762)*y^24+Complex(-14235312939/1806350)*y^22+
Complex(3874799/216762)*y^2+Complex(-7972365139/83370)*y^6+Complex(14235312939/
1806350)*y^4+Complex(-621473157727/541905)*y^10+Complex(-22260434549/83370)*y^8
+Complex(7972365139/83370)*y^20+Complex(22260434549/83370)*y^18+Complex(
621473157727/541905)*y^16+Complex(1173054549102/903175)*y^14+Complex(-\
1173054549102/903175)*y^12)*(y^2+1))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+(y^2+1)^6*
(254852/1777*y*(Complex(18119/4901)*y^3+7635/127426*y^20+Complex(15740/4901)*y^
15-508124/63713*y^18+Complex(-1)*y+5897357/127426*y^16+Complex(-2369456/4901)*y
^7-22738736/63713*y^14+Complex(-3289136/4901)*y^9+27923744/63713*y^12+Complex(
2369456/4901)*y^13+63506960/63713*y^10+Complex(3289136/4901)*y^11+27923744/
63713*y^8+Complex(1)*y^19-22738736/63713*y^6+Complex(-18119/4901)*y^17+5897357/
127426*y^4+Complex(-15740/4901)*y^5-508124/63713*y^2+7635/127426)*ln(y)+(y^2+1)
*(Complex(172144052/26655)*y^6+Complex(-3859741/26655)*y^2-945971/74634*y^19+
Complex(-377882144/26655)*y^12+550807907/373170*y^17+Complex(172144052/26655)*y
^14-234212810/37317*y^15+Complex(-3859741/26655)*y^18+955707454/26655*y^13+
Complex(3913253/5331)*y^16+491594987/26655*y^11+Complex(-360146054/5331)*y^10-\
491594987/26655*y^9+Complex(-377882144/26655)*y^8-955707454/26655*y^7+Complex(
3913253/5331)*y^4+234212810/37317*y^5+Complex(1)*y^20-550807907/373170*y^3+
Complex(1)+945971/74634*y))*y^3*ln(y^2+1)-19667200/392717*(-32186087/2669120*y^
30-32186087/2669120*y^2+12405689003/53382400*y^4-56650208207/26691200*y^6+
Complex(-1)*y+15711/417050*y^32-9339825617/1668200*y^24-707830873301/26691200*y
^22+12405689003/53382400*y^28-56650208207/26691200*y^26-9339825617/1668200*y^8+
953766972827/53382400*y^12-707830873301/26691200*y^10+27155401419/333640*y^14+
426472535037/2669120*y^16+27155401419/333640*y^18+953766972827/53382400*y^20+
Complex(1)*y^31+Complex(-232454289/1404800)*y^25+Complex(-20309291/1404800)*y^
29+Complex(6019541311/1404800)*y^23+Complex(40914653299/702400)*y^21+Complex(-\
6019541311/1404800)*y^9+Complex(232454289/1404800)*y^7+Complex(161189947/351200
)*y^5+Complex(20309291/1404800)*y^3+Complex(-40914653299/702400)*y^11+Complex(-\
44868283143/702400)*y^15+Complex(-110583039253/1404800)*y^13+Complex(-161189947
/351200)*y^27+Complex(110583039253/1404800)*y^19+Complex(44868283143/702400)*y^
17+15711/417050)*y^4*ln(y)^3-9119040/7461623*(1238399347/52108800*y+Complex(1)+
2168626629331/60793600*y^5-3539297029/364761600*y^31+24117122373857/364761600*y
^15-4852119681349/26054400*y^7-48474582169391/26054400*y^11+2258526977119/
26054400*y^23-2068694124451/60793600*y^27+220682694503349/121587200*y^19-\
259869403/82432*y^3+Complex(1)*y^32+98562708791/72952320*y^29+8401704467601/
60793600*y^25+341128184337337/182380800*y^21+1212662414418943/364761600*y^17-\
2479300762751/7929600*y^9-36354928678549/121587200*y^13+Complex(360015130609/
3256800)*y^24+Complex(2567810760857/3256800)*y^22+Complex(-485258509/5210880)*y
^30+Complex(-3985932649/12158720)*y^2+Complex(51688933337/949900)*y^6+Complex(
1495753249/1042176)*y^4+Complex(1448863928059/22797600)*y^10+Complex(-\
8337723977/22797600)*y^8+Complex(-136806522215039/182380800)*y^20+Complex(-\
171510741698609/182380800)*y^18+Complex(-50408194090741/11398800)*y^16+Complex(
-71703836728487/26054400)*y^14+Complex(-459287390930239/182380800)*y^12+
Complex(63506326339/36476160)*y^28+Complex(101026531649/1899800)*y^26)*(y^2+1)*
y^3*ln(y)^2+604894643/298464920*(-932910977291/1676767950396*y^30-\
21905769146411/1676767950396*y^2+4854659273050388/2095959937995*y^4-\
140352371438514481/8383839751980*y^6+121726080/604894643*y^32+
132046804506694082/2095959937995*y^24-167180269466020819/8383839751980*y^22+
1932787666636628/2095959937995*y^28-148436101620241681/8383839751980*y^26+
171566358868661762/2095959937995*y^8+1095364669711192634/2095959937995*y^12+
1070943597647072141/8383839751980*y^10-47205882469559657/186307550044*y^14-\
213159505597799896/698653312665*y^16-117990072046876873/186307550044*y^18+
315751301605460474/2095959937995*y^20+Complex(1)*y^31+Complex(78902446972023613
/93153775022)*y^13+Complex(98523672891181/381083625090)*y^27+Complex(-\
39776250165366653/93153775022)*y^19+Complex(93128348387297728/232884437555)*y^
17+Complex(4574381583133994/232884437555)*y^25+Complex(-277120399604171/
4191919875990)*y^29+Complex(-10192888605706819/299422848285)*y^23+Complex(
2296762568153327/76216725018)*y^21+Complex(3097852137884659/299422848285)*y^9+
Complex(-6571608254333754/232884437555)*y^7+Complex(-106059238601581/
381083625090)*y^5+Complex(855449439532811/4191919875990)*y^3+Complex(-\
1201824483/604894643)*y+Complex(2760648376702033/76216725018)*y^11+Complex(
101926850175166512/232884437555)*y^15+121726080/604894643+42804941920/604894643
*(y^2+1)^4*y^2*(Complex(18119/4901)*y^3+7635/127426*y^20+Complex(15740/4901)*y^
15-508124/63713*y^18+Complex(-1)*y+5897357/127426*y^16+Complex(-2369456/4901)*y
^7-22738736/63713*y^14+Complex(-3289136/4901)*y^9+27923744/63713*y^12+Complex(
2369456/4901)*y^13+63506960/63713*y^10+Complex(3289136/4901)*y^11+27923744/
63713*y^8+Complex(1)*y^19-22738736/63713*y^6+Complex(-18119/4901)*y^17+5897357/
127426*y^4+Complex(-15740/4901)*y^5-508124/63713*y^2+7635/127426)*ln(b)+
276585778560/604894643*(y^2+1)^4*y^2*(Complex(18119/4901)*y^3+7635/127426*y^20+
Complex(15740/4901)*y^15-508124/63713*y^18+Complex(-1)*y+5897357/127426*y^16+
Complex(-2369456/4901)*y^7-22738736/63713*y^14+Complex(-3289136/4901)*y^9+
27923744/63713*y^12+Complex(2369456/4901)*y^13+63506960/63713*y^10+Complex(
3289136/4901)*y^11+27923744/63713*y^8+Complex(1)*y^19-22738736/63713*y^6+
Complex(-18119/4901)*y^17+5897357/127426*y^4+Complex(-15740/4901)*y^5-508124/
63713*y^2+7635/127426)*ln(2)^2-585439897952/604894643*(y^2+1)^4*y^2*(Complex(
18119/4901)*y^3+7635/127426*y^20+Complex(15740/4901)*y^15-508124/63713*y^18+
Complex(-1)*y+5897357/127426*y^16+Complex(-2369456/4901)*y^7-22738736/63713*y^
14+Complex(-3289136/4901)*y^9+27923744/63713*y^12+Complex(2369456/4901)*y^13+
63506960/63713*y^10+Complex(3289136/4901)*y^11+27923744/63713*y^8+Complex(1)*y^
19-22738736/63713*y^6+Complex(-18119/4901)*y^17+5897357/127426*y^4+Complex(-\
15740/4901)*y^5-508124/63713*y^2+7635/127426)*ln(2))*(y^2+1)^2*y^2*ln(y)-\
362259765/477543872*(-12254895592529411/263598318002250*y^30+800411401/
603766275*y^2+12254895592529411/263598318002250*y^4-136974898016930233/
1317991590011250*y^6+Complex(1)*y+167872/1150031*y^34-800411401/603766275*y^32+
406447900380489199/26359831800225*y^24-167456220787746859/263598318002250*y^22+
136974898016930233/1317991590011250*y^28-1065209070389777231/73221755000625*y^
26+1065209070389777231/73221755000625*y^8+167456220787746859/263598318002250*y^
12-406447900380489199/26359831800225*y^10-626662884833703997/3254300222250*y^14
+2261641501113835679/219665265001875*y^16-2261641501113835679/219665265001875*y
^18+626662884833703997/3254300222250*y^20+Complex(1)*y^33+Complex(
46362537134476522/3486750238125)*y^25+Complex(18037811160011/1793185836750)*y^
31+Complex(540694529703794/94142256429375)*y^29+Complex(192442844776373449/
7531380514350)*y^23+Complex(2850598794303026/21131819625)*y^21+Complex(
46362537134476522/3486750238125)*y^9+Complex(-70116080516711819/62761504286250)
*y^7+Complex(540694529703794/94142256429375)*y^5+Complex(18037811160011/
1793185836750)*y^3+Complex(192442844776373449/7531380514350)*y^11+Complex(-\
6134875924949713793/62761504286250)*y^15+Complex(2850598794303026/21131819625)*
y^13+Complex(-70116080516711819/62761504286250)*y^27+Complex(-\
6134875924949713793/62761504286250)*y^19+Complex(227459516763719062/
10460250714375)*y^17-167872/1150031-477543872/362259765*(y^2+1)^4*(Complex(
172144052/26655)*y^6+Complex(-3859741/26655)*y^2-945971/74634*y^19+Complex(-\
377882144/26655)*y^12+550807907/373170*y^17+Complex(172144052/26655)*y^14-\
234212810/37317*y^15+Complex(-3859741/26655)*y^18+955707454/26655*y^13+Complex(
3913253/5331)*y^16+491594987/26655*y^11+Complex(-360146054/5331)*y^10-491594987
/26655*y^9+Complex(-377882144/26655)*y^8-955707454/26655*y^7+Complex(3913253/
5331)*y^4+234212810/37317*y^5+Complex(1)*y^20-550807907/373170*y^3+Complex(1)+
945971/74634*y)*y^3*ln(b)-146936576/17250465*(y^2+1)^4*(Complex(172144052/26655
)*y^6+Complex(-3859741/26655)*y^2-945971/74634*y^19+Complex(-377882144/26655)*y
^12+550807907/373170*y^17+Complex(172144052/26655)*y^14-234212810/37317*y^15+
Complex(-3859741/26655)*y^18+955707454/26655*y^13+Complex(3913253/5331)*y^16+
491594987/26655*y^11+Complex(-360146054/5331)*y^10-491594987/26655*y^9+Complex(
-377882144/26655)*y^8-955707454/26655*y^7+Complex(3913253/5331)*y^4+234212810/
37317*y^5+Complex(1)*y^20-550807907/373170*y^3+Complex(1)+945971/74634*y)*y^3*
ln(2)^2+4665236288/258756975*(y^2+1)^4*(Complex(172144052/26655)*y^6+Complex(-\
3859741/26655)*y^2-945971/74634*y^19+Complex(-377882144/26655)*y^12+550807907/
373170*y^17+Complex(172144052/26655)*y^14-234212810/37317*y^15+Complex(-3859741
/26655)*y^18+955707454/26655*y^13+Complex(3913253/5331)*y^16+491594987/26655*y^
11+Complex(-360146054/5331)*y^10-491594987/26655*y^9+Complex(-377882144/26655)*
y^8-955707454/26655*y^7+Complex(3913253/5331)*y^4+234212810/37317*y^5+Complex(1
)*y^20-550807907/373170*y^3+Complex(1)+945971/74634*y)*y^3*ln(2))*(y^2+1)^3)*(
Complex(1)*y^2+Complex(-1)+2*y)^3*42^(1/2)*mu/(y^2+1)^23/b^4*p_inf^7;


==> anc/W_even_inst_leq4_meq0.mpl <==
W_even_inst_y_0_meq0_fin := 1/70*10^(1/2)*mu*Pi^(1/2)*p_inf^4-3/220*10^(1/2)*mu
*Pi^(1/2)*p_inf^6+27/2288*10^(1/2)*mu*Pi^(1/2)*p_inf^8-21/2080*10^(1/2)*mu*Pi^(
1/2)*p_inf^10+189/21760*10^(1/2)*mu*Pi^(1/2)*p_inf^12-6237/826880*10^(1/2)*mu*
Pi^(1/2)*p_inf^14;
W_even_inst_y_1_meq0_fin := 1/105*10^(1/2)*Pi^(1/2)*y*mu*(3*y^4+16*y^2+3)/(y^2+
1)^3/b*p_inf^2-1/2310*10^(1/2)*Pi^(1/2)*y*mu*(195*y^8+1414*y^6+8402*y^4+1414*y^
2+195)/(y^2+1)^5/b*p_inf^4+1/120120*10^(1/2)*Pi^(1/2)*y*mu*(9387*y^12+83996*y^
10+454837*y^8+1586952*y^6+454837*y^4+83996*y^2+9387)/(y^2+1)^7/b*p_inf^6-1/
240240*10^(1/2)*Pi^(1/2)*y*mu*(16191*y^16+169434*y^14+672148*y^12+6806294*y^10+
6467194*y^8+6806294*y^6+672148*y^4+169434*y^2+16191)/(y^2+1)^9/b*p_inf^8+1/
32672640*10^(1/2)*Pi^(1/2)*y*mu*(1887039*y^20+22297608*y^18+37081651*y^16+
1382980576*y^14+2398911246*y^12+4137361200*y^10+2398911246*y^8+1382980576*y^6+
37081651*y^4+22297608*y^2+1887039)/(y^2+1)^11/b*p_inf^10-1/1241560320*10^(1/2)*
Pi^(1/2)*y*mu*(61864803*y^24+805108638*y^22-1244647706*y^20+65435071206*y^18+
178321475629*y^16+410221771388*y^14+478314252564*y^12+410221771388*y^10+
178321475629*y^8+65435071206*y^6-1244647706*y^4+805108638*y^2+61864803)/(y^2+1)
^13/b*p_inf^12;
W_even_inst_y_2_meq0_fin := -1/105*Pi^(1/2)*mu*10^(1/2)*y^2*(6*y^6*ln(y)-y^6+66
*y^4*ln(y)-63*y^4-66*y^2*ln(y)-63*y^2-6*ln(y)-1)/(y^2+1)^5/b^2+1/1155*10^(1/2)*
Pi^(1/2)*y^2*mu*(327*y^10*ln(y)+190*y^10+4203*y^8*ln(y)+213*y^8+33696*y^6*ln(y)
-30131*y^6-33696*y^4*ln(y)-30131*y^4-4203*y^2*ln(y)+213*y^2-327*ln(y)+190)/(y^2
+1)^7/b^2*p_inf^2+4/525*10^(1/2)*(-37+30*ln(2))*y^2*mu*(y^4+12*y^2+1)*Pi^(1/2)/
(y^2+1)^5*(y^2-1)/b^2*p_inf^3+1/163800*(-y^2*mu*(80910*y^14+1170450*y^12+
14256690*y^10+28945710*y^8-28945710*y^6-14256690*y^4-1170450*y^2-80910)*ln(y)-
mu*y^2*(95289*y^14+968511*y^12-3412211*y^10-30190725*y^8-30190725*y^6-3412211*y
^4+968511*y^2+95289))*10^(1/2)*Pi^(1/2)/(y^2+1)^9/b^2*p_inf^4-8/5775*10^(1/2)*(
-37+30*ln(2))*y^2*mu*Pi^(1/2)*(y^2-1)*(19*y^8+262*y^6+2971*y^4+262*y^2+19)/(y^2
+1)^7/b^2*p_inf^5+1/12612600*(y^2*mu*(5642595*y^18+86937795*y^16+766221750*y^14
+8220273390*y^12+1763679960*y^10-1763679960*y^8-8220273390*y^6-766221750*y^4-\
86937795*y^2-5642595)*ln(y)+mu*y^2*(7583441*y^18+96616402*y^16+571189655*y^14-\
3964544859*y^12-8369852127*y^10-8369852127*y^8-3964544859*y^6+571189655*y^4+
96616402*y^2+7583441))*10^(1/2)*Pi^(1/2)/(y^2+1)^11/b^2*p_inf^6+32/225225*10^(1
/2)*(-37+30*ln(2))*y^2*mu*Pi^(1/2)*(y^2-1)*(246*y^12+3747*y^10+40774*y^8+164944
*y^6+40774*y^4+3747*y^2+246)/(y^2+1)^9/b^2*p_inf^7+1/37736899200*(-y^2*mu*(
14532189210*y^22+229761537390*y^20+267429011850*y^18+46528011898830*y^16+
40888199569140*y^14+47065914389340*y^12-47065914389340*y^10-40888199569140*y^8-\
46528011898830*y^6-267429011850*y^4-229761537390*y^2-14532189210)*ln(y)-mu*y^2*
(21628988837*y^22+325419471387*y^20+5305862002743*y^18-15879931600951*y^16-\
49313750615646*y^14-86744943243618*y^12-86744943243618*y^10-49313750615646*y^8-\
15879931600951*y^6+5305862002743*y^4+325419471387*y^2+21628988837))*10^(1/2)*Pi
^(1/2)/(y^2+1)^13/b^2*p_inf^8-16/75075*10^(1/2)*(-37+30*ln(2))*y^2*mu*Pi^(1/2)*
(y^2-1)*(184*y^16+3026*y^14+25291*y^12+303282*y^10+275373*y^8+303282*y^6+25291*
y^4+3026*y^2+184)/(y^2+1)^11/b^2*p_inf^9+1/2151003254400*(y^2*mu*(711294392655*
y^26+11183897849355*y^24-133609568580180*y^22+3942747189764460*y^20+
6179654220474735*y^18+11732611608731475*y^16+4219419897997920*y^14-\
4219419897997920*y^12-11732611608731475*y^10-6179654220474735*y^8-\
3942747189764460*y^6+133609568580180*y^4-11183897849355*y^2-711294392655)*ln(y)
+mu*y^2*(1155328337364*y^26+19897160145831*y^24+551210248492669*y^22-\
993114741179967*y^20-4401159742247397*y^18-11148532829757158*y^16-\
17728278857449710*y^14-17728278857449710*y^12-11148532829757158*y^10-\
4401159742247397*y^8-993114741179967*y^6+551210248492669*y^4+19897160145831*y^2
+1155328337364))*10^(1/2)*Pi^(1/2)/(y^2+1)^15/b^2*p_inf^10;
W_even_inst_y_3_meq0_fin := 4/35*10^(1/2)*Pi^(1/2)*y^3*mu*((y^8+18*y^6-66*y^4+
18*y^2+1)*ln(y)^2+(-4/3*y^8-158/3*y^6+158/3*y^2+4/3)*ln(y)-7/6*(y^2+1)^2*(y^4-\
76/7*y^2+1))/(y^2+1)^7/b^3/p_inf^2-306/385*y^3*10^(1/2)*mu*((y^12+3028/153*y^10
+1495/9*y^8-31360/51*y^6+1495/9*y^4+3028/153*y^2+1)*ln(y)^2+(-41/153*y^12-13262
/459*y^10-234895/459*y^8+234895/459*y^4+13262/459*y^2+41/153)*ln(y)-2137/918*(y
^8+13482/2137*y^6-126410/2137*y^4+13482/2137*y^2+1)*(y^2+1)^2)*Pi^(1/2)/(y^2+1)
^9/b^3-32/35*((y^8+18*y^6-66*y^4+18*y^2+1)*ln(y)-2/3*y^8-79/3*y^6+79/3*y^2+2/3)
*Pi^(1/2)*10^(1/2)*y^3*mu*(ln(2)-37/30)/(y^2+1)^7/b^3*p_inf+3/7*((y-1)*(y+1)*(y
^4+12*y^2+1)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+1415/286*((1+453062/21225*y^2+
2486684/7075*y^12+42142/7075*y^10-9703282/4245*y^8+42142/7075*y^6+2486684/7075*
y^4+453062/21225*y^14+y^16)*ln(y)^2+25402/35375*(y^12-171655/38103*y^10-\
35239967/38103*y^8-113451458/38103*y^6-35239967/38103*y^4-171655/38103*y^2+1)*(
y-1)*(y+1)*(y^2+1)*ln(y)-1783141/891450*(y^12+506659384/26747115*y^10-338564939
/26747115*y^8-1963092112/8915705*y^6-338564939/26747115*y^4+506659384/26747115*
y^2+1)*(y^2+1)^2)*y)*y^2*10^(1/2)*mu*Pi^(1/2)/(y^2+1)^11/b^3*p_inf^2+384/77*y^3
*mu*Pi^(1/2)*(ln(2)-37/30)*10^(1/2)*((y^12+296/15*y^10+6593/30*y^8-3788/5*y^6+
6593/30*y^4+296/15*y^2+1)*ln(y)+1/80*y^12-973/90*y^10-44867/144*y^8+44867/144*y
^4+973/90*y^2-1/80)/(y^2+1)^9/b^3*p_inf^3+25136/121275*Pi^(1/2)*y^2*mu*(-307125
/50272*(y^8+894/65*y^6+11598/65*y^4+894/65*y^2+1)*(y-1)*(y+1)*(y^2+1)^6*arctan(
1/2*(y^2-1)/y)+y*((y^8+18*y^6-66*y^4+18*y^2+1)*(y^2+1)^6*ln(y^2+1)+13860/1571*(
y^8+18*y^6-66*y^4+18*y^2+1)*(y^2+1)^6*ln(2)^2-34188/1571*(y^8+18*y^6-66*y^4+18*
y^2+1)*(y^2+1)^6*ln(2)+(-18102735/1307072-18102735/1307072*y^20-7375165875/
1307072*y^16-406915425/12568*y^14+39330155025/653536*y^12+3156318585/40846*y^10
+39330155025/653536*y^8-406915425/12568*y^6-7375165875/1307072*y^4-50398425/
163384*y^2-50398425/163384*y^18)*ln(y)^2-27720231/1307072*(y^18+16606899/
1320011*y^16-2233679838/9240077*y^14-95862691426/27720231*y^12-8559686528/
9240077*y^10+8225076096/9240077*y^8+95543765858/27720231*y^6+969988630/3960033*
y^4-288619567/27720231*y^2-25106087/27720231)*(y^2+1)*ln(y)+((y^8+18*y^6-66*y^4
+18*y^2+1)*(y^2+1)^4*ln(b)+33504412121/1811601792*y^16+38430357089/82345536*y^
14+489898831525/150966816*y^12-10172525462147/905800896*y^10-7412930293477/
905800896*y^8-10172525462147/905800896*y^6+489898831525/150966816*y^4+
38430357089/82345536*y^2+33504412121/1811601792)*(y^2+1)^2))*10^(1/2)/(y^2+1)^
13/b^3*p_inf^4-8/375375*Pi^(1/2)*10^(1/2)*y^3*mu*(-37+30*ln(2))*(16440*y^16*ln(
y)+8307*y^16+347440*y^14*ln(y)+36630*y^14+6299640*y^12*ln(y)-5097130*y^12+
3432960*y^10*ln(y)-21118682*y^10-48462400*y^8*ln(y)+3432960*y^6*ln(y)+21118682*
y^6+6299640*y^4*ln(y)+5097130*y^4+347440*y^2*ln(y)-36630*y^2+16440*ln(y)-8307)/
(y^2+1)^11/b^3*p_inf^5-364472/444675*(-54209925/37905088*(y-1)*(y+1)*(y^12+
46448/3129*y^10+1489573/9387*y^8+8504704/9387*y^6+1489573/9387*y^4+46448/3129*y
^2+1)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+y*((y^12+1708/87*y^10+27329/87*y^8-29248/
29*y^6+27329/87*y^4+1708/87*y^2+1)*(y^2+1)^6*ln(y^2+1)+13860/1571*(y^12+1708/87
*y^10+27329/87*y^8-29248/29*y^6+27329/87*y^4+1708/87*y^2+1)*(y^2+1)^6*ln(2)^2-\
34188/1571*(y^12+1708/87*y^10+27329/87*y^8-29248/29*y^6+27329/87*y^4+1708/87*y^
2+1)*(y^2+1)^6*ln(2)+(-8049579615/2577545984-8049579615/2577545984*y^24-\
87957168915/1288772992*y^22-732283639395/1288772992*y^20+29439955523055/
2577545984*y^16+24766648302165/644386496*y^14+62305769887515/644386496*y^12+
24766648302165/644386496*y^10+29439955523055/2577545984*y^8-30197221192215/
1288772992*y^6-732283639395/1288772992*y^4-87957168915/1288772992*y^2-\
30197221192215/1288772992*y^18)*ln(y)^2-2108008287/322193248*(y^22+216272537/
12167436*y^20+13003948277/36502308*y^18-1741058603116/301144041*y^16-\
1604896686847/301144041*y^14-1306566220085/200762694*y^12+17064913915/3481434*y
^10+31023382492523/6324024861*y^8+38047674860060/6324024861*y^6-5746340917817/
25296099444*y^4-259158844295/25296099444*y^2-1463621791/2108008287)*(y^2+1)*ln(
y)+((y^12+1708/87*y^10+27329/87*y^8-29248/29*y^6+27329/87*y^4+1708/87*y^2+1)*(y
^2+1)^4*ln(b)+139780706833459/17862393669120*y^20+2507813439028097/
13396795251840*y^18+6210411831093413/1623853969920*y^16-14236037332306781/
3349198812960*y^14-1058370696070847/98145020160*y^12-2605096904270099/
106323771840*y^10-1058370696070847/98145020160*y^8-14236037332306781/
3349198812960*y^6+6210411831093413/1623853969920*y^4+2507813439028097/
13396795251840*y^2+139780706833459/17862393669120)*(y^2+1)^2))*Pi^(1/2)*y^2*mu*
10^(1/2)/(y^2+1)^15/b^3*p_inf^6+65536/5005*y^3*mu*Pi^(1/2)*(ln(2)-37/30)*10^(1/
2)*((y^20+2803/128*y^18+170401/512*y^16+384361/128*y^14-1446801/256*y^12-561061
/128*y^10-1446801/256*y^8+384361/128*y^6+170401/512*y^4+2803/128*y^2+1)*ln(y)+
341581/516096*y^20+540773/71680*y^18-85697497/860160*y^16-104575211/32256*y^14-\
18941387/6144*y^12+18941387/6144*y^8+104575211/32256*y^6+85697497/860160*y^4-\
540773/71680*y^2-341581/516096)/(y^2+1)^13/b^3*p_inf^7+8015242/5780775*Pi^(1/2)
*y^2*mu*10^(1/2)*(-93503025/128243872*(y^16+27694/1799*y^14+1068476/16191*y^12+
13324870/5397*y^10+23310122/16191*y^8+13324870/5397*y^6+1068476/16191*y^4+27694
/1799*y^2+1)*(y-1)*(y+1)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+y*((y^16+159470/7653*y
^14+883420/2551*y^12+1673798/2551*y^10-29666930/7653*y^8+1673798/2551*y^6+
883420/2551*y^4+159470/7653*y^2+1)*(y^2+1)^6*ln(y^2+1)+13860/1571*(y^16+159470/
7653*y^14+883420/2551*y^12+1673798/2551*y^10-29666930/7653*y^8+1673798/2551*y^6
+883420/2551*y^4+159470/7653*y^2+1)*(y^2+1)^6*ln(2)^2-34188/1571*(y^16+159470/
7653*y^14+883420/2551*y^12+1673798/2551*y^10-29666930/7653*y^8+1673798/2551*y^6
+883420/2551*y^4+159470/7653*y^2+1)*(y^2+1)^6*ln(2)+(-263107106955/165691082624
*y^28-263107106955/165691082624-1339683584085/41422770656*y^26+75134640297255/
165691082624*y^24-131685392494425/5177846332*y^22-524859335561715/165691082624*
y^20+20644459571252055/165691082624*y^16+197863734573120/1294461583*y^14+
20644459571252055/165691082624*y^12+39949107307725/2436633568*y^10-\
524859335561715/165691082624*y^8-131685392494425/5177846332*y^6+75134640297255/
165691082624*y^4-1339683584085/41422770656*y^2+39949107307725/2436633568*y^18)*
ln(y)^2-707257990065/165691082624*(y^26+276593985119/12859236183*y^24+
38685167109664/38577708549*y^22-17711241408333848/2121773970195*y^20-\
4356133131464101/424354794039*y^18-1069707990845925/47150532671*y^16-\
5531555056685048/424354794039*y^14+198072512204792/424354794039*y^12+
13196776231522667/707257990065*y^10+4968640778028709/424354794039*y^8+
4060402787245880/424354794039*y^6-37108630406240/47150532671*y^4-3990333579071/
424354794039*y^2-375875824817/707257990065)*(y^2+1)*ln(y)+((y^16+159470/7653*y^
14+883420/2551*y^12+1673798/2551*y^10-29666930/7653*y^8+1673798/2551*y^6+883420
/2551*y^4+159470/7653*y^2+1)*(y^2+1)^4*ln(b)+3406867184937275599/
22390664450394240*y^22+7346157661375029283/1722358803876480*y^20-\
684461550588180359/1357009966690560*y^16+1388070182177086549/574119601292160*y^
18-45130342665787694707/533111058342720*y^12-39514493197158371407/
746355481679808*y^14-39514493197158371407/746355481679808*y^10-\
684461550588180359/1357009966690560*y^8+1388070182177086549/574119601292160*y^6
+7346157661375029283/1722358803876480*y^4+96464843622950461/14927109633596160*y
^24+3406867184937275599/22390664450394240*y^2+96464843622950461/
14927109633596160)*(y^2+1)^2))/(y^2+1)^17/b^3*p_inf^8;
W_even_inst_y_4_meq0_fin := 1/35*10^(1/2)*Pi^(1/2)*y^2*mu*((-632/3*y^10+1664*y^
8-1664*y^6+632/3*y^4-8*y^12+8*y^2)*ln(y)^3+(24*y^12+3440/3*y^10-2280*y^8-2280*y
^6+3440/3*y^4+24*y^2)*ln(y)^2+52/3*(y^2+1)^2*y^2*(y-1)*(y^4-724/13*y^2+1)*(y+1)
*ln(y)+(y^2+1)^3*(y^8-10/3*y^6+58*y^4-10/3*y^2+1))/(y^2+1)^9/b^4/p_inf^4-153/
770*y^2*10^(1/2)*mu*Pi^(1/2)*(-1576/153*y^2*(y^12+17176/591*y^10+45115/197*y^8-\
1014920/591*y^6+45115/197*y^4+17176/591*y^2+1)*(y-1)*(y+1)*ln(y)^3+308/17*y^2*(
y^2+1)*(y^12+120896/2079*y^10+1522853/2079*y^8-522952/231*y^6+1522853/2079*y^4+
120896/2079*y^2+1)*ln(y)^2+26948/459*(y^8-6922/6737*y^6-1488498/6737*y^4-6922/
6737*y^2+1)*y^2*(y-1)*(y+1)*(y^2+1)^2*ln(y)+(y^12-2932/153*y^10-103055/459*y^8+
38080/27*y^6-103055/459*y^4-2932/153*y^2+1)*(y^2+1)^3)/(y^2+1)^11/b^4/p_inf^2+
96/35*10^(1/2)*Pi^(1/2)*y^4*mu*((y^10+79/3*y^8-208*y^6+208*y^4-79/3*y^2-1)*ln(y
)^2+(-2*y^10-860/9*y^8+190*y^6+190*y^4-860/9*y^2-2)*ln(y)-13/18*(y^4-724/13*y^2
+1)*(y^2+1)^2*(y+1)*(y-1))*(ln(2)-37/30)/(y^2+1)^9/b^4/p_inf+8821/8008*(-13728/
8821*(y^2+1)^6*y*((y^8+18*y^6-66*y^4+18*y^2+1)*ln(y)-2/3*y^8-79/3*y^6+79/3*y^2+
2/3)*arctan(1/2*(y^2-1)/y)-297096/44105*y^2*(y-1)*(y+1)*(y^16+3404798/111411*y^
14+65050868/111411*y^12-132693310/111411*y^10-770742734/111411*y^8-132693310/
111411*y^6+65050868/111411*y^4+3404798/111411*y^2+1)*ln(y)^3+826848/220525*y^2*
(y^16+33943433/310068*y^14+23845813/5742*y^12+131359933/103356*y^10-1861884689/
77517*y^8+131359933/103356*y^6+23845813/5742*y^4+33943433/310068*y^2+1)*(y^2+1)
*ln(y)^2+72253556/1543675*y^2*(y-1)*(y+1)*(y^12+2649991280/162570501*y^10-\
30311629909/162570501*y^8-38267846912/54190167*y^6-30311629909/162570501*y^4+
2649991280/162570501*y^2+1)*(y^2+1)^2*ln(y)+(y^16+16679602/1543675*y^14-\
4209842624/13893075*y^12-1795646018/13893075*y^10+1978538738/661575*y^8-\
1795646018/13893075*y^6-4209842624/13893075*y^4+16679602/1543675*y^2+1)*(y^2+1)
^3)*y^2*10^(1/2)*mu*Pi^(1/2)/(y^2+1)^13/b^4-7872/385*y^4*mu*Pi^(1/2)*((y^12+
3568/123*y^10+12310/41*y^8-246140/123*y^6+12310/41*y^4+3568/123*y^2+1)*(y-1)*(y
+1)*ln(y)^2-165/164*(y^12+91922/1485*y^10+1550903/1485*y^8-510412/165*y^6+
1550903/1485*y^4+91922/1485*y^2+1)*(y^2+1)*ln(y)-1577/738*(y-1)*(y+1)*(y^8+212/
83*y^6-360393/1577*y^4+212/83*y^2+1)*(y^2+1)^2)*10^(1/2)*(ln(2)-37/30)/(y^2+1)^
11/b^4*p_inf-50272/40425*Pi^(1/2)*y^2*mu*(-171675/25136*((y^12+2148/109*y^10+
26691/109*y^8-89856/109*y^6+26691/109*y^4+2148/109*y^2+1)*ln(y)+53/654*y^12-993
/109*y^10-73605/218*y^8+73605/218*y^4+993/109*y^2-53/654)*y*(y^2+1)^6*arctan(1/
2*(y^2-1)/y)+(y^2+1)^6*y^2*((y^10+79/3*y^8-208*y^6+208*y^4-79/3*y^2-1)*ln(y)-y^
10-430/9*y^8+95*y^6+95*y^4-430/9*y^2-1)*ln(y^2+1)-14948745/1307072*y^2*(y^20+
13462660/427107*y^18+114566765/142369*y^16+1028511976/427107*y^14-6851576074/
427107*y^12-3286179848/142369*y^10-6851576074/427107*y^8+1028511976/427107*y^6+
114566765/142369*y^4+13462660/427107*y^2+1)*(y-1)*(y+1)*ln(y)^3-18333725/
2614144*y^2*(y^20-302086784/11000235*y^18-42693570949/11000235*y^16-\
1244859852136/55001175*y^14+635853777622/18333725*y^12+861638063216/18333725*y^
10+640025951446/18333725*y^8-412032413816/18333725*y^6-70809141811/18333725*y^4
-667297664/18333725*y^2+13105437/18333725)*(y^2+1)*ln(y)^2+13860/1571*y^2*((y^2
+1)^4*(y-1)*(y+1)*(y^8+82/3*y^6-542/3*y^4+82/3*y^2+1)*ln(2)^2-37/15*(y^2+1)^4*(
y-1)*(y+1)*(y^8+82/3*y^6-542/3*y^4+82/3*y^2+1)*ln(2)+1571/13860*(y^8+82/3*y^6-\
542/3*y^4+82/3*y^2+1)*(y-1)*(y+1)*(y^2+1)^4*ln(b)+1594728564899/6849722880*y^16
+142303196831/15982686720*y^18-486511204759/34594560*y^12-6794758044071/
23974030080*y^14-250871657251/71351280*y^10+239385598667/71351280*y^8+
53896175903/3843840*y^6+7349712059687/23974030080*y^4-302865590407/1369944576*y
^2-138679993247/15982686720)*(y^2+1)^2*ln(y)+4854885/10456576*(-878592/46237*(y
^2+1)^4*(y^8+421/9*y^6-1276/9*y^4+421/9*y^2+1)*y^2*ln(2)^2+10835968/231185*(y^2
+1)^4*(y^8+421/9*y^6-1276/9*y^4+421/9*y^2+1)*y^2*ln(2)-10456576/4854885*y^2*(y^
8+421/9*y^6-1276/9*y^4+421/9*y^2+1)*(y^2+1)^4*ln(b)+1+y^20-236464265903/
30279917745*y^16+147839685736/3364435305*y^18+23542341307462/1441900845*y^12-\
793327221352/131081895*y^14+17184908943392/4325702535*y^10+23542341307462/
1441900845*y^8-793327221352/131081895*y^6-236464265903/30279917745*y^4+
147839685736/3364435305*y^2)*(y^2+1)^3)*10^(1/2)/(y^2+1)^15/b^4*p_inf^2+48/7*y^
3*mu*Pi^(1/2)*10^(1/2)*(ln(2)-37/30)*((y^8+18*y^6-66*y^4+18*y^2+1)*(y^2+1)^6*
arctan(1/2*(y^2-1)/y)+6408/715*y*((y-1)*(y+1)*(y^16+72994/2403*y^14+1594114/
2403*y^12-2565350/2403*y^10-20110282/2403*y^8-2565350/2403*y^6+1594114/2403*y^4
+72994/2403*y^2+1)*ln(y)^2-121/890*(y^16+2297536/9801*y^14+13223356/1089*y^12+
27226136/3267*y^10-786040282/9801*y^8+27226136/3267*y^6+13223356/1089*y^4+
2297536/9801*y^2+1)*(y^2+1)*ln(y)-130399/56070*(y-1)*(y+1)*(y^2+1)^2*(y^12+
72621820/3520773*y^10-599993312/3520773*y^8-958619566/1173591*y^6-599993312/
3520773*y^4+72621820/3520773*y^2+1)))/(y^2+1)^13/b^4*p_inf^3+3292816/444675*Pi^
(1/2)*y^2*mu*10^(1/2)*(-171326925/85613216*y*(y^2+1)^6*((y^16+18818/899*y^14+
384188/899*y^12+336030/899*y^10-3216190/899*y^8+336030/899*y^6+384188/899*y^4+
18818/899*y^2+1)*ln(y)+9139/13485*y^16+18301/2697*y^14-824326/2697*y^12-6771713
/4495*y^10+6771713/4495*y^6+824326/2697*y^4-18301/2697*y^2-9139/13485)*arctan(1
/2*(y^2-1)/y)+y^2*((y^12+11368/393*y^10+53365/131*y^8-954200/393*y^6+53365/131*
y^4+11368/393*y^2+1)*(y-1)*(y+1)*ln(y)-99/262*(y^12+62948/891*y^10+1578953/891*
y^8-497872/99*y^6+1578953/891*y^4+62948/891*y^2+1)*(y^2+1))*(y^2+1)^6*ln(y^2+1)
-26104040655/11643397376*y^2*(y^24+2116173586/67802703*y^22+47261651918/
67802703*y^20+772500796394/67802703*y^18-1521297738623/67802703*y^16-\
4795843907068/67802703*y^14-8057702811452/67802703*y^12-4795843907068/67802703*
y^10-1521297738623/67802703*y^8+772500796394/67802703*y^6+47261651918/67802703*
y^4+2116173586/67802703*y^2+1)*(y-1)*(y+1)*ln(y)^3-46483223053/11643397376*y^2*
(y^24+2334973163885/139449669159*y^22-43449666673684/139449669159*y^20-\
1049585830986269/46483223053*y^18+625101725637713/139449669159*y^16+
4225646455431146/139449669159*y^14+3859065304017000/46483223053*y^12+
1656091831481678/46483223053*y^10+377726530241051/46483223053*y^8-\
1034358755883549/46483223053*y^6-26780308963676/46483223053*y^4+11578525135/
46483223053*y^2+23196428301/46483223053)*(y^2+1)*ln(y)^2+13860/1571*y^2*(y^2+1)
^2*((y^12+11368/393*y^10+53365/131*y^8-954200/393*y^6+53365/131*y^4+11368/393*y
^2+1)*(y-1)*(y+1)*(y^2+1)^4*ln(2)^2-37/15*(y^12+11368/393*y^10+53365/131*y^8-\
954200/393*y^6+53365/131*y^4+11368/393*y^2+1)*(y-1)*(y+1)*(y^2+1)^4*ln(2)+1571/
13860*(y^12+11368/393*y^10+53365/131*y^8-954200/393*y^6+53365/131*y^4+11368/393
*y^2+1)*(y-1)*(y+1)*(y^2+1)^4*ln(b)+1367193998779177/711868866508800*y^22+
123879995296043249/2135606599526400*y^20-166572367316938637/28474754660352*y^16
+705568183156321/753300387840*y^18-133873614650999633/16949258726400*y^12-\
1437465266841555121/213560659952640*y^14+100069000413045073/16949258726400*y^10
+1347089315777884849/213560659952640*y^8+888328428846862273/142373773301760*y^6
-5110009879676777/6779703490560*y^4-110041157129609969/2135606599526400*y^2-\
1306215482460457/711868866508800)*ln(y)-40249378785/93147179008*(268849152/
34847947*y^2*(y^12+62948/891*y^10+1578953/891*y^8-497872/99*y^6+1578953/891*y^4
+62948/891*y^2+1)*(y^2+1)^4*ln(2)^2-3315806208/174239735*y^2*(y^12+62948/891*y^
10+1578953/891*y^8-497872/99*y^6+1578953/891*y^4+62948/891*y^2+1)*(y^2+1)^4*ln(
2)+1066570752/1219678145*y^2*(y^12+62948/891*y^10+1578953/891*y^8-497872/99*y^6
+1578953/891*y^4+62948/891*y^2+1)*(y^2+1)^4*ln(b)+1+77179704366346/
4226184772425*y^22+148896263472882238/251035375482045*y^20-363983173410447197/
251035375482045*y^16+2819971874371867178/251035375482045*y^18-\
11017005713246327668/179310982487175*y^12-926013656495728036/35862196497435*y^
14-926013656495728036/35862196497435*y^10-363983173410447197/251035375482045*y^
8+2819971874371867178/251035375482045*y^6+148896263472882238/251035375482045*y^
4+y^24+77179704366346/4226184772425*y^2)*(y^2+1)^3)/(y^2+1)^17/b^4*p_inf^4+
201088/40425*(-29925/6284*(y^12+372/19*y^10+6912/19*y^8-21672/19*y^6+6912/19*y^
4+372/19*y^2+1)*(ln(2)-37/30)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+y*((y^2+1)^6*(ln(
2)-37/30)*(y+1)*(y-1)*(y^8+82/3*y^6-542/3*y^4+82/3*y^2+1)*ln(y^2+1)+4620/1571*(
y^2+1)^6*(y+1)*(y-1)*(y^8+82/3*y^6-542/3*y^4+82/3*y^2+1)*ln(2)^3-17094/1571*(y^
2+1)^6*(y+1)*(y-1)*(y^8+82/3*y^6-542/3*y^4+82/3*y^2+1)*ln(2)^2+(-420210/20423*(
y-1)*(y+1)*(y^20+62230/2001*y^18+3136315/4002*y^16+7223068/2001*y^14-38428012/
2001*y^12-47346404/2001*y^10-38428012/2001*y^8+7223068/2001*y^6+3136315/4002*y^
4+62230/2001*y^2+1)*ln(y)^2-1723533/163384*(y^20-3399878/246219*y^18-669589627/
246219*y^16-5622690356/246219*y^14+8881107976/246219*y^12+8040242948/246219*y^
10+8918359528/246219*y^8-117528834308/5170599*y^6-13996355335/5170599*y^4-\
102113630/5170599*y^2+1396765/1723533)*(y^2+1)*ln(y)+((y^8+82/3*y^6-542/3*y^4+
82/3*y^2+1)*(y^2+1)^4*ln(b)+20135361599/452900448*y^16+790212638251/679350672*y
^14+34734245965/12131262*y^12-629507291233/7465392*y^10-620264785711/7465392*y^
8-629507291233/7465392*y^6+34734245965/12131262*y^4+790212638251/679350672*y^2+
20135361599/452900448)*(y-1)*(y+1)*(y^2+1)^2)*ln(2)+518259/20423*(y-1)*(y+1)*(y
^20+62230/2001*y^18+3136315/4002*y^16+7223068/2001*y^14-38428012/2001*y^12-\
47346404/2001*y^10-38428012/2001*y^8+7223068/2001*y^6+3136315/4002*y^4+62230/
2001*y^2+1)*ln(y)^2+21256907/1633840*(y^20-3399878/246219*y^18-669589627/246219
*y^16-5622690356/246219*y^14+8881107976/246219*y^12+8040242948/246219*y^10+
8918359528/246219*y^8-117528834308/5170599*y^6-13996355335/5170599*y^4-\
102113630/5170599*y^2+1396765/1723533)*(y^2+1)*ln(y)-1/6*(37/5*(y^8+82/3*y^6-\
542/3*y^4+82/3*y^2+1)*(y^2+1)^4*ln(b)+(2991223842847/11322511200+Pi^2)*y^16+(94
/3*Pi^2+111699889586939/16983766800)*y^14+(7710017096219/303281550-196/3*Pi^2)*
y^12+(-110080276571537/186634800-1582/3*Pi^2)*y^10+(-4172247599495/7465392-2590
/3*Pi^2)*y^8+(-110080276571537/186634800-1582/3*Pi^2)*y^6+(7710017096219/
303281550-196/3*Pi^2)*y^4+(94/3*Pi^2+111699889586939/16983766800)*y^2+
2991223842847/11322511200+Pi^2)*(y-1)*(y+1)*(y^2+1)^2))*Pi^(1/2)*y^3*mu*10^(1/2
)/(y^2+1)^15/b^4*p_inf^5-34983028/1926925*Pi^(1/2)*y^2*mu*10^(1/2)*(-103447575/
139932112*y*((y^20+372856/17913*y^18+1604471/5971*y^16+84924824/17913*y^14-\
51559274/5971*y^12-22395936/5971*y^10-51559274/5971*y^8+84924824/17913*y^6+
1604471/5971*y^4+372856/17913*y^2+1)*ln(y)+9524287/11285190*(y-1)*(y^16+
142216398/9524287*y^14+844407436/9524287*y^12-49699672094/9524287*y^10-\
37334439158/9524287*y^8-49699672094/9524287*y^6+844407436/9524287*y^4+142216398
/9524287*y^2+1)*(y+1)*(y^2+1))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+y^2*((y^16+
1508774/50103*y^14+36467924/50103*y^12-35561158/50103*y^10-522981974/50103*y^8-\
35561158/50103*y^6+36467924/50103*y^4+1508774/50103*y^2+1)*(y-1)*(y+1)*ln(y)+
1386/27835*(y^16-8698733/37422*y^14-34579739/2079*y^12-295159153/12474*y^10+
2592030328/18711*y^8-295159153/12474*y^6-34579739/2079*y^4-8698733/37422*y^2+1)
*(y^2+1))*(y^2+1)^6*ln(y^2+1)-291625052565/361584577408*y^2*(y-1)*(y+1)*(y^28+
65162161168/2272403007*y^26-16933969721/757467669*y^24+22968323786680/757467669
*y^22-54585774649913/2272403007*y^20-106508737186576/757467669*y^18-\
291349767514825/757467669*y^16-121146750321552/252489223*y^14-291349767514825/
757467669*y^12-106508737186576/757467669*y^10-54585774649913/2272403007*y^8+
22968323786680/757467669*y^6-16933969721/757467669*y^4+65162161168/2272403007*y
^2+1)*ln(y)^3-1767261500839/723169154816*y^2*(y^28+426626220658192/
15905353507551*y^26+8192209550741315/5301784502517*y^24-157244355261637304/
5301784502517*y^22-161770387517661781/15905353507551*y^20-7744205696131056/
1767261500839*y^18+172576057243270533/1767261500839*y^16+790474898350463920/
5301784502517*y^14+769662742142850703/5301784502517*y^12+177080962913494064/
5301784502517*y^10-12082837602218695/5301784502517*y^8-502352312282019880/
15905353507551*y^6+13469016735088585/15905353507551*y^4-1936670851696/
1767261500839*y^2+320923191207/1767261500839)*(y^2+1)*ln(y)^2+13860/1571*y^2*((
y^16+1508774/50103*y^14+36467924/50103*y^12-35561158/50103*y^10-522981974/50103
*y^8-35561158/50103*y^6+36467924/50103*y^4+1508774/50103*y^2+1)*(y-1)*(y+1)*(y^
2+1)^4*ln(2)^2-37/15*(y^16+1508774/50103*y^14+36467924/50103*y^12-35561158/
50103*y^10-522981974/50103*y^8-35561158/50103*y^6+36467924/50103*y^4+1508774/
50103*y^2+1)*(y-1)*(y+1)*(y^2+1)^4*ln(2)+1571/13860*(y^16+1508774/50103*y^14+
36467924/50103*y^12-35561158/50103*y^10-522981974/50103*y^8-35561158/50103*y^6+
36467924/50103*y^4+1508774/50103*y^2+1)*(y-1)*(y+1)*(y^2+1)^4*ln(b)+
750584645538618907949/646630296331219200*y^22-7738800979783781839/
2368609144070400*y^20-61852707641400440530693/2586521185324876800*y^16-\
19531281269375212644833/2586521185324876800*y^18+152722750659621445727/
23093939154686400*y^12-395246375413156690847/23093939154686400*y^14+
54119211100380241397509/2586521185324876800*y^10+4772973411710525953837/
517304237064975360*y^8+78939774595073017/17545252919040*y^6-\
124153754730017378953/129326059266243840*y^4+4332397761763161641/
136132693964467200*y^24+16679218056359/16246890316800*y^26-796577041644983509/
27226538792893440*y^2-64077925943521/61738183203840)*(y^2+1)^2*ln(y)-\
494422287975/2892676619264*(-261955584/101921725*y^2*(y^16-8698733/37422*y^14-\
34579739/2079*y^12-295159153/12474*y^10+2592030328/18711*y^8-295159153/12474*y^
6-34579739/2079*y^4-8698733/37422*y^2+1)*(y^2+1)^4*ln(2)^2+3230785536/509608625
*y^2*(y^16-8698733/37422*y^14-34579739/2079*y^12-295159153/12474*y^10+
2592030328/18711*y^8-295159153/12474*y^6-34579739/2079*y^4-8698733/37422*y^2+1)
*(y^2+1)^4*ln(2)-1039222784/3567260375*y^2*(y^16-8698733/37422*y^14-34579739/
2079*y^12-295159153/12474*y^10+2592030328/18711*y^8-295159153/12474*y^6-\
34579739/2079*y^4-8698733/37422*y^2+1)*(y^2+1)^4*ln(b)+1+
101450829247727102835872/3006619014847573125*y^22+93556898751096547693019/
1002206338282524375*y^20-88461016956244463170303/200441267656504875*y^16+
7380175628210335657636/111356259809169375*y^18-88461016956244463170303/
200441267656504875*y^12-161404261258045662413824/200441267656504875*y^14+
7380175628210335657636/111356259809169375*y^10+93556898751096547693019/
1002206338282524375*y^8+101450829247727102835872/3006619014847573125*y^6+
17561832332182250551/24052952118780585*y^4+y^28+17561832332182250551/
24052952118780585*y^24+3115785589977868/160687243591875*y^26+3115785589977868/
160687243591875*y^2)*(y^2+1)^3)/(y^2+1)^19/b^4*p_inf^6;


==> anc/W_even_inst_leq4_meqm2.mpl <==
W_even_inst_y_0_meqm2_fin := 1/21*mu*Pi^(1/2)*p_inf^4-1/22*mu*Pi^(1/2)*p_inf^6+
45/1144*mu*Pi^(1/2)*p_inf^8-7/208*mu*Pi^(1/2)*p_inf^10+63/2176*mu*Pi^(1/2)*
p_inf^12-2079/82688*mu*Pi^(1/2)*p_inf^14;
W_even_inst_y_1_meqm2_fin := -2/21*(Complex(1)*y^6-3*y^5-8*y^3+Complex(-1)-3*y)
*(Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1/2)*mu/(y^2+1)^5/b*p_inf^2-1/1155*Pi^(
1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*(Complex(115)*y^10+Complex(-2012)*y^
8-785*y^9+Complex(-5907)*y^6+1302*y^7+Complex(5907)*y^4+21514*y^5+Complex(2012)
*y^2+1302*y^3+Complex(-115)-785*y)/(y^2+1)^7/b*p_inf^4+1/60060*Pi^(1/2)*mu*(
Complex(1)*y^2+Complex(-1)+2*y)^2*(Complex(6195)*y^14+Complex(-92568)*y^12-\
40425*y^13+Complex(-398978)*y^10+17764*y^11+Complex(783705)*y^8+1256489*y^9+
Complex(-783705)*y^6+3297336*y^7+Complex(398978)*y^4+1256489*y^5+Complex(92568)
*y^2+17764*y^3+Complex(-6195)-40425*y)/(y^2+1)^9/b*p_inf^6-1/120120*Pi^(1/2)*mu
*(Complex(1)*y^2+Complex(-1)+2*y)^2*(Complex(-3131481)*y^8+Complex(2948123)*y^
12-70245*y^17+Complex(-789633)*y^14-31014*y^15+Complex(3131481)*y^10+2174772*y^
13+Complex(789633)*y^4+13734486*y^11+Complex(148932)*y^2+22380034*y^9+Complex(-\
148932)*y^16+13734486*y^7+Complex(-2948123)*y^6+2174772*y^5+Complex(10815)*y^18
-31014*y^3+Complex(-10815)-70245*y)/(y^2+1)^11/b*p_inf^8+1/16336320*Pi^(1/2)*mu
*(Complex(1)*y^2+Complex(-1)+2*y)^2*(Complex(-2572356290)*y^8+Complex(805438852
)*y^12-8157765*y^21+Complex(-16118256)*y^20-9366432*y^19+Complex(2572356290)*y^
14+209782335*y^17+Complex(-805438852)*y^10+2670476672*y^15+Complex(93608292)*y^
4+8415200390*y^13+Complex(16118256)*y^2+11364514624*y^11+Complex(652738049)*y^
16+8415200390*y^9+Complex(-652738049)*y^6+2670476672*y^7+Complex(-93608292)*y^
18+209782335*y^5+Complex(1253175)*y^22-9366432*y^3+Complex(-1253175)-8157765*y)
/(y^2+1)^13/b*p_inf^10-1/620780160*Pi^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)
^2*(-265810545*y-456336882*y^3+3863449518*y^5+1298833145820*y^15-456336882*y^23
+119561728790*y^19+119561728790*y^7+1298833145820*y^11-265810545*y^25+
3863449518*y^21+617392112001*y^17+617392112001*y^9+1809298204804*y^13+Complex(-\
40675635)+Complex(40675635)*y^26+Complex(-489621132)*y^24+Complex(-2793449655)*
y^22+Complex(36731884267)*y^20+Complex(255440292026)*y^18+Complex(295436407785)
*y^16+Complex(314413740818)*y^14+Complex(-314413740818)*y^12+Complex(-\
295436407785)*y^10+Complex(-255440292026)*y^8+Complex(-36731884267)*y^6+
Complex(2793449655)*y^4+Complex(489621132)*y^2)/(y^2+1)^15/b*p_inf^12;
W_even_inst_y_2_meqm2_fin := 4/21*(Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1/2)*
mu*((Complex(32)*y^5+y^8+Complex(6)*y^7-9*y^6+Complex(6)*y^3+9*y^4-y^2)*ln(y)+(
y^2+1)*(Complex(1)*y^7+1/2*y^8+Complex(6)*y^5+17/6*y^6+Complex(-6)*y^3+44/3*y^4
+Complex(-1)*y+17/6*y^2+1/2))/(y^2+1)^7/b^2-2/7*Pi^(1/2)*mu*(Complex(1)*y^2+
Complex(-1)+2*y)^2*((y^2+1)^5*(Complex(1)*y^4+Complex(-6)*y^2-4*y^3+Complex(1)+
4*y)*arctan(1/2*(y^2-1)/y)+1118/55*y^2*(Complex(1)*y^9+545/3354*y^10+Complex(
11210/1677)*y^7-4463/3354*y^8+Complex(15946/1677)*y^5-38294/1677*y^6+Complex(
11210/1677)*y^3+38294/1677*y^4+Complex(1)*y+4463/3354*y^2-545/3354)*ln(y)-89/33
*(Complex(1)*y^11+67/178*y^12+Complex(1104/445)*y^9+304/1335*y^10+Complex(2219/
445)*y^7-17971/2670*y^8+Complex(-2219/445)*y^5-77438/445*y^6+Complex(-1104/445)
*y^3-17971/2670*y^4+Complex(-1)*y+304/1335*y^2+67/178)*(y^2+1))/(y^2+1)^9/b^2*
p_inf^2-8/315*(-37+30*ln(2))*Pi^(1/2)*y^2*mu*(Complex(1)*y^2+Complex(-1)+2*y)^2
*(Complex(6)*y^5+y^6+Complex(32)*y^3-9*y^4+Complex(6)*y+9*y^2-1)/(y^2+1)^7/b^2*
p_inf^3-13/154*Pi^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*((y^2+1)^7*(
Complex(1)*y^4+Complex(-6)*y^2-4*y^3+Complex(1)+4*y)*arctan(1/2*(y^2-1)/y)-\
107234/845*y^2*(Complex(1)*y^13+49445/321702*y^14+Complex(1152092/160851)*y^11-\
444937/321702*y^12+Complex(386645/160851)*y^9-4282475/107234*y^10+Complex(
5255720/53617)*y^7-7664625/107234*y^8+Complex(386645/160851)*y^5+7664625/107234
*y^6+Complex(1152092/160851)*y^3+4282475/107234*y^4+Complex(1)*y+444937/321702*
y^2-49445/321702)*ln(y)-1641/169*(Complex(44418377/123075)*y^9+1153/9846*y^16+
Complex(-44418377/123075)*y^7-50897/147690*y^14+Complex(-1)*y-2333803/123075*y^
12+Complex(3331298/123075)*y^11+5910959/27350*y^10+Complex(-492292/41025)*y^3+
332870231/369225*y^8+Complex(-3331298/123075)*y^5+5910959/27350*y^6+Complex(
492292/41025)*y^13-2333803/123075*y^4+Complex(1)*y^15-50897/147690*y^2+1153/
9846)*(y^2+1))/(y^2+1)^11/b^2*p_inf^4+16/17325*(Complex(1)*y^2+Complex(-1)+2*y)
^2*mu*y^2*Pi^(1/2)*(-37+30*ln(2))*(Complex(591)*y^9+95*y^10+Complex(3790)*y^7-\
827*y^8+Complex(4838)*y^5-18817*y^6+Complex(3790)*y^3+18817*y^4+Complex(591)*y+
827*y^2-95)/(y^2+1)^9/b^2*p_inf^5+15/143*Pi^(1/2)*mu*(Complex(1)*y^2+Complex(-1
)+2*y)^2*((y^2+1)^9*(Complex(1)*y^4+Complex(-6)*y^2-4*y^3+Complex(1)+4*y)*
arctan(1/2*(y^2-1)/y)+(-853/60*y^20+26987/140*y^18+1541713/350*y^16+88028077/
3150*y^14-11705207/525*y^10+11705207/525*y^12-88028077/3150*y^8-1541713/350*y^6
-26987/140*y^4+853/60*y^2+Complex(-3918729/175)*y^9+Complex(-15529/150)*y^19+
Complex(2484904/525)*y^7+Complex(-82162579/1575)*y^11+Complex(-15529/150)*y^3+
Complex(-4175/7)*y^17+Complex(-4175/7)*y^5+Complex(-3918729/175)*y^13+Complex(
2484904/525)*y^15)*ln(y)-97/12*(Complex(-2270995001/2291625)*y^9+133/970*y^20+
Complex(1)*y^19-63499/3208275*y^18+Complex(-526079279/458325)*y^7-553810331/
32082750*y^16+Complex(-1)*y+1616357254/16041375*y^14+Complex(2270995001/2291625
)*y^11+604325822/327375*y^12+Complex(-72234086/5347125)*y^3+7508741806/2291625*
y^10+Complex(72234086/5347125)*y^17+604325822/327375*y^8+Complex(-1192939121/
16041375)*y^5+1616357254/16041375*y^6+Complex(526079279/458325)*y^13-553810331/
32082750*y^4+Complex(1192939121/16041375)*y^15-63499/3208275*y^2+133/970)*(y^2+
1))/(y^2+1)^13/b^2*p_inf^6-16/225225*(Complex(1)*y^2+Complex(-1)+2*y)^2*mu*y^2*
Pi^(1/2)*(-37+30*ln(2))*(Complex(10995)*y^13+1640*y^14+Complex(69580)*y^11-\
17398*y^12+Complex(-136973)*y^9-414078*y^10+Complex(1730928)*y^7-1060092*y^8+
Complex(-136973)*y^5+1060092*y^6+Complex(69580)*y^3+414078*y^4+Complex(10995)*y
+17398*y^2-1640)/(y^2+1)^11/b^2*p_inf^7-213/2288*((y^2+1)^11*(Complex(1)*y^4+
Complex(-6)*y^2-4*y^3+Complex(1)+4*y)*arctan(1/2*(y^2-1)/y)-134473/1207*y^2*(
Complex(66527705318/42358995)*y^9+99857/806838*y^22+Complex(17050728/4706555)*y
^19-13435223/5647866*y^20+Complex(1261927936/14119665)*y^7-1115047337/28239330*
y^18+Complex(1)*y-43993694693/84717990*y^16+Complex(91530720688/42358995)*y^11-\
54315014063/42358995*y^14+Complex(17050728/4706555)*y^3-28800814513/42358995*y^
12+Complex(-108915133/941311)*y^17+28800814513/42358995*y^10+Complex(-108915133
/941311)*y^5+54315014063/42358995*y^8+Complex(66527705318/42358995)*y^13+
43993694693/84717990*y^6+Complex(1)*y^21+1115047337/28239330*y^4+Complex(
1261927936/14119665)*y^15+13435223/5647866*y^2-99857/806838)*ln(y)-57629/7242*(
2068214219/8386748370*y^2-348532006/24754275*y^4-214718032129/1996844850*y^6+
Complex(-1)*y+Complex(1)*y^23+Complex(21658672246/1397791395)*y^21+Complex(
33925490926/230405175)*y^19+Complex(51537843737587/20966870925)*y^17+Complex(
14377772342702/2329652325)*y^15+Complex(622050389144/332807475)*y^13+Complex(-\
622050389144/332807475)*y^11+Complex(-33925490926/230405175)*y^5+Complex(-\
21658672246/1397791395)*y^3+Complex(-14377772342702/2329652325)*y^9+Complex(-\
51537843737587/20966870925)*y^7+1237/8866*y^24+2068214219/8386748370*y^22+
41426641481549/13977913950*y^8+1570190075004/110935825*y^12+76698594220933/
6988956975*y^10+76698594220933/6988956975*y^14+41426641481549/13977913950*y^16-\
214718032129/1996844850*y^18-348532006/24754275*y^20+1237/8866)*(y^2+1))*Pi^(1/
2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^2/(y^2+1)^15/b^2*p_inf^8+16/225225*(
Complex(1)*y^2+Complex(-1)+2*y)^2*mu*y^2*Pi^(1/2)*(-37+30*ln(2))*(Complex(
6465318)*y^9+1840*y^18+Complex(2895378)*y^7-23646*y^16+Complex(13203)*y-514956*
y^14+Complex(2895378)*y^11-3542820*y^12+Complex(77666)*y^3-2767512*y^10+
Complex(13203)*y^17+2767512*y^8+Complex(-575106)*y^5+3542820*y^6+Complex(-\
575106)*y^13+514956*y^4+Complex(77666)*y^15+23646*y^2-1840)/(y^2+1)^13/b^2*
p_inf^9+1113/14144*((y^2+1)^13*(Complex(1)*y^4+Complex(-6)*y^2-4*y^3+Complex(1)
+4*y)*arctan(1/2*(y^2-1)/y)-626446/5035*(2941338397/1012963182*y^2+5286347772/
168827197*y^4+1193184831800/1519444773*y^6+Complex(157664786/168827197)*y^23+
Complex(-4952693558/24118171)*y^21+Complex(-251971322626/506481591)*y^19+
Complex(4258698374683/1519444773)*y^17+Complex(10240496924260/1519444773)*y^15+
Complex(279799939308/24118171)*y^13+Complex(10240496924260/1519444773)*y^11+
Complex(-4952693558/24118171)*y^5+Complex(157664786/168827197)*y^3+Complex(
4258698374683/1519444773)*y^9+Complex(-251971322626/506481591)*y^7+Complex(1)*y
-2941338397/1012963182*y^24-5286347772/168827197*y^22+211585/1879338*y^26+
10561227155443/3038889546*y^8+567836336812/168827197*y^12+63809528605/13155366*
y^10-567836336812/168827197*y^14-63809528605/13155366*y^16-10561227155443/
3038889546*y^18-1193184831800/1519444773*y^20+Complex(1)*y^25-211585/1879338)*y
^2*ln(y)-8089/1007*(67288021406/135965695635*y^2-119082881473/13733908650*y^4-\
3979945274054/8392944175*y^6+Complex(-1)*y+Complex(1)*y^27+Complex(
78725892141242/4120172595)*y^19+Complex(31247444286557/1765788255)*y^17+
Complex(133610940289846/6866954325)*y^15+Complex(-133610940289846/6866954325)*y
^13+Complex(-31247444286557/1765788255)*y^11+Complex(-169369315131689/
679828478175)*y^5+Complex(-3959652802684/226609492725)*y^3+Complex(-\
78725892141242/4120172595)*y^9+Complex(-332687307477859/75536497575)*y^7+
Complex(3959652802684/226609492725)*y^25+Complex(169369315131689/679828478175)*
y^23+Complex(332687307477859/75536497575)*y^21-119082881473/13733908650*y^24-\
3979945274054/8392944175*y^22+67288021406/135965695635*y^26+6749/48534*y^28+
1023717412301431/271931391270*y^8+37552854311921/749122290*y^12+541852251132658
/20600862975*y^10+1548876535967036/20600862975*y^14+37552854311921/749122290*y^
16+541852251132658/20600862975*y^18+1023717412301431/271931391270*y^20+6749/
48534)*(y^2+1))*Pi^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^2/(y^2+1)^17/b^2*
p_inf^10;
W_even_inst_y_3_meqm2_fin := 2/21*Pi^(1/2)*mu*((-4*y^11+40*y^9+40*y^5-4*y^3-472
*y^7+Complex(28)*y^4+Complex(-28)*y^10+Complex(-308)*y^8+Complex(308)*y^6)*ln(y
)^2+4*(y^2+1)*y^2*(Complex(1)*y^8+Complex(19/3)*y^6-14/3*y^7+Complex(452/3)*y^4
-224/3*y^5+Complex(19/3)*y^2+224/3*y^3+Complex(1)+14/3*y)*ln(y)+(y^2+1)^2*(
Complex(1)*y^10+Complex(19/3)*y^8-2*y^9+Complex(166/3)*y^6-10/3*y^7+Complex(-\
166/3)*y^4+292/3*y^5+Complex(-19/3)*y^2-10/3*y^3+Complex(-1)-2*y))*(Complex(1)*
y^2+Complex(-1)+2*y)^2/(y^2+1)^9/b^3/p_inf^2-1/11*(Complex(1)*y^2+Complex(-1)+2
*y)^2*Pi^(1/2)*mu*(-132/7*(y^2+1)^6*(Complex(1)*y^5+1/3*y^6+Complex(8/3)*y^3+
Complex(1)*y-1/3)*arctan(1/2*(y^2-1)/y)-1044/5*y^3*(Complex(1)*y^11+85/609*y^12
+Complex(3169/261)*y^9-2416/1827*y^10+Complex(60796/1827)*y^7-46943/1827*y^8+
Complex(-60796/1827)*y^5+241336/1827*y^6+Complex(-3169/261)*y^3-46943/1827*y^4+
Complex(-1)*y-2416/1827*y^2+85/609)*ln(y)^2+260/21*(Complex(1)*y^12+Complex(
2539/325)*y^10-1829/325*y^11+Complex(66103/325)*y^8-35481/325*y^9+Complex(
370418/325)*y^6-528472/325*y^7+Complex(66103/325)*y^4+528472/325*y^5+Complex(
2539/325)*y^2+35481/325*y^3+Complex(1)+1829/325*y)*y^2*(y^2+1)*ln(y)+(Complex(1
)*y^14+Complex(-11153/315)*y^12-394/21*y^13+Complex(8219/105)*y^10-3106/63*y^11
+Complex(83761/63)*y^8-32702/315*y^9+Complex(-83761/63)*y^6+98276/15*y^7+
Complex(-8219/105)*y^4-32702/315*y^5+Complex(11153/315)*y^2-3106/63*y^3+
Complex(-1)-394/21*y)*(y^2+1)^2)/(y^2+1)^11/b^3-32/21*Pi^(1/2)*y^2*mu*(Complex(
1)*y^2+Complex(-1)+2*y)^2*((-2*y^9+Complex(14)*y^2+20*y^7-236*y^5+Complex(-14)*
y^8+Complex(-154)*y^6+20*y^3+Complex(154)*y^4-2*y)*ln(y)+(y^2+1)*(Complex(1)*y^
8+Complex(19/3)*y^6-14/3*y^7+Complex(452/3)*y^4-224/3*y^5+Complex(19/3)*y^2+224
/3*y^3+Complex(1)+14/3*y))*(ln(2)-37/30)/(y^2+1)^9/b^3*p_inf-17359/12012*(
Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1/2)*mu*(-74724/17359*(Complex(1)*y^9+101
/479*y^10+Complex(-2054/2395)*y^7-4024/2395*y^8+Complex(-54578/2395)*y^5-6589/
2395*y^6+Complex(-2054/2395)*y^3+6589/2395*y^4+Complex(1)*y+4024/2395*y^2-101/
479)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+3174108/86795*y^3*(Complex(9786883/37787)*
y^9+35375/264509*y^16+Complex(-9786883/37787)*y^7-366474/264509*y^14+Complex(-1
)*y-2324548/37787*y^12+Complex(1931357/37787)*y^11+1076998/37787*y^10+Complex(-\
471253/37787)*y^3+19042582/37787*y^8+Complex(-1931357/37787)*y^5+1076998/37787*
y^6+Complex(471253/37787)*y^13-2324548/37787*y^4+Complex(1)*y^15-366474/264509*
y^2+35375/264509)*ln(y)^2+5788/17359*y^2*(Complex(-1747850034/36175)*y^8+
Complex(-21597926/36175)*y^12+49092/7235*y^15+Complex(669503/36175)*y^14+
8558722/36175*y^13+Complex(-25812111/36175)*y^10+548079206/36175*y^11+Complex(-\
21597926/36175)*y^4+1188366904/36175*y^9+Complex(669503/36175)*y^2-1188366904/
36175*y^7+Complex(-25812111/36175)*y^6-548079206/36175*y^5+Complex(1)*y^16-\
8558722/36175*y^3+Complex(1)-49092/7235*y)*(y^2+1)*ln(y)+(Complex(17834880508/
9113475)*y^8+Complex(-1319096844/3037825)*y^12-89318/17359*y^17+Complex(-\
893036944/9113475)*y^14-194732786/9113475*y^15+Complex(-17834880508/9113475)*y^
10+1275632296/9113475*y^13+Complex(893036944/9113475)*y^4-3487370702/9113475*y^
11+Complex(1409143/260385)*y^2-32593778548/9113475*y^9+Complex(1319096844/
3037825)*y^6-3487370702/9113475*y^7+Complex(-1409143/260385)*y^16+1275632296/
9113475*y^5+Complex(1)*y^18-194732786/9113475*y^3+Complex(-1)-89318/17359*y)*(y
^2+1)^2)/(y^2+1)^13/b^3*p_inf^2+512/231*(Complex(1)*y^2+Complex(-1)+2*y)^2*y^2*
mu*(ln(2)-37/30)*Pi^(1/2)*(-2163/40*y*(Complex(1)*y^11+100/721*y^12+Complex(
1227/103)*y^9-988/721*y^10+Complex(28088/721)*y^7-3742/103*y^8+Complex(-28088/
721)*y^5+114728/721*y^6+Complex(-1227/103)*y^3-3742/103*y^4+Complex(-1)*y-988/
721*y^2+100/721)*ln(y)+(Complex(1)*y^12+Complex(291/40)*y^10-1059/160*y^11+
Complex(9747/40)*y^8-21621/160*y^9+Complex(19913/10)*y^6-257691/80*y^7+Complex(
9747/40)*y^4+257691/80*y^5+Complex(291/40)*y^2+21621/160*y^3+Complex(1)+1059/
160*y)*(y^2+1))/(y^2+1)^11/b^3*p_inf^3+1060/1001*(Complex(1)*y^2+Complex(-1)+2*
y)^2*mu*((Complex(1)*y^13+32/265*y^14+Complex(74901/2650)*y^11+4747/2650*y^12+
Complex(349011/2650)*y^9-154763/2650*y^10+Complex(287952/1325)*y^7-275652/265*y
^8+Complex(349011/2650)*y^5+275652/265*y^6+Complex(74901/2650)*y^3+154763/2650*
y^4+Complex(1)*y-4747/2650*y^2-32/265)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)-163384/
35775*(y^2+1)^6*(Complex(1)*y^7+1/7*y^8+Complex(11)*y^5-10/7*y^6+Complex(-11)*y
^3+118/7*y^4+Complex(-1)*y-10/7*y^2+1/7)*y^3*ln(y^2+1)+2333849/31800*y^3*(
Complex(-1959772176/2333849)*y^9+287345/2333849*y^20+Complex(1)*y^19-4192604/
2333849*y^18+Complex(-55932102/63077)*y^7-193023619/2333849*y^16+Complex(-1)*y-\
844356024/2333849*y^14+Complex(1959772176/2333849)*y^11+1754226354/2333849*y^12
+Complex(-3663727/333407)*y^3+654307800/333407*y^10+Complex(3663727/333407)*y^
17+1754226354/2333849*y^8+Complex(-8328830/2333849)*y^5-844356024/2333849*y^6+
Complex(55932102/63077)*y^13-193023619/2333849*y^4+Complex(8328830/2333849)*y^
15-4192604/2333849*y^2+287345/2333849)*ln(y)^2+21643/6360*(Complex(-76593870034
/4869675)*y^8+Complex(-75757343954/4869675)*y^12-583759/324645*y^19+Complex(1)*
y^20-17343671/1623225*y^17+Complex(2453250028/541075)*y^14+4467599446/1623225*y
^15+Complex(-61435488502/1623225)*y^10+101330201242/4869675*y^13+Complex(
96900583/4869675)*y^4+83074047316/4869675*y^11+Complex(12508193/973935)*y^2-\
81139580756/4869675*y^9+Complex(2374825708/541075)*y^6-100415250842/4869675*y^7
+Complex(34003567/541075)*y^16-10311119134/3787525*y^5+Complex(5040779/324645)*
y^18+298863491/34087725*y^3+Complex(1)+14873083/6817545*y)*y^2*(y^2+1)*ln(y)-\
3281/25440*(Complex(-1)-4458/3281*y+788916207878/3581129475*y^3-635090293126/
1193709825*y^5+1025024/3281*(y^2+1)^4*(Complex(1)*y^7+1/7*y^8+Complex(11)*y^5-\
10/7*y^6+Complex(-11)*y^3+118/7*y^4+Complex(-1)*y-10/7*y^2+1/7)*y^3*ln(2)^2-\
37925888/49215*(y^2+1)^4*(Complex(1)*y^7+1/7*y^8+Complex(11)*y^5-10/7*y^6+
Complex(-11)*y^3+118/7*y^4+Complex(-1)*y-10/7*y^2+1/7)*y^3*ln(2)-3707931736/
1433025*y^15+788916207878/3581129475*y^19-3707931736/1433025*y^7+9627450361148/
56843325*y^11+Complex(1)*y^22-4458/3281*y^21-635090293126/1193709825*y^17+
45555883573232/511589925*y^9+45555883573232/511589925*y^13+5228288/147645*y^3*(
Complex(1)*y^7+1/7*y^8+Complex(11)*y^5-10/7*y^6+Complex(-11)*y^3+118/7*y^4+
Complex(-1)*y-10/7*y^2+1/7)*(y^2+1)^4*ln(b)+Complex(-1653107332571/170529975)*y
^6+Complex(-90297642553/102317985)*y^4+Complex(90297642553/102317985)*y^18+
Complex(1653107332571/170529975)*y^16+Complex(-4169861/206703)*y^20+Complex(
4169861/206703)*y^2+Complex(14939952110108/170529975)*y^14+Complex(
37037434458716/511589925)*y^12+Complex(-37037434458716/511589925)*y^10+Complex(
-14939952110108/170529975)*y^8)*(y^2+1)^2)*Pi^(1/2)/(y^2+1)^15/b^3*p_inf^4+1/
1126125*(8*y^2*mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*(-37+30*ln(2))*(164400*y^
17-1923120*y^15-8707920*y^11-87845520*y^13+802701120*y^9-8707920*y^7-87845520*y
^5-1923120*y^3+164400*y+Complex(-473714580)*y^8+Complex(51983340)*y^12+Complex(
14693700)*y^14+Complex(473714580)*y^10+Complex(-14693700)*y^4+Complex(-1252860)
*y^2+Complex(-51983340)*y^6+Complex(1252860)*y^16)*ln(y)+8*y^2*mu*(Complex(1)*y
^2+Complex(-1)+2*y)^2*(-37+30*ln(2))*(Complex(-347835555)*y^8+Complex(24271387)
*y^12-4350*y^17+Complex(-2590587)*y^14+571528*y^15+Complex(-347835555)*y^10+
85053612*y^13+Complex(-2590587)*y^4+330525480*y^11+Complex(245547)*y^2+Complex(
24271387)*y^6-330525480*y^7+Complex(245547)*y^16-85053612*y^5+Complex(16600)*y^
18-571528*y^3+Complex(16600)+4350*y))*Pi^(1/2)/(y^2+1)^13/b^3*p_inf^5-1761/1144
*(Complex(1)*y^2+Complex(-1)+2*y)^2*mu*Pi^(1/2)*((Complex(85502686/20545)*y^9+
89/587*y^18+Complex(-5475994/8805)*y^7+2544/2935*y^16+Complex(1)*y-3395779/
61635*y^14+Complex(-5475994/8805)*y^11-17113877/20545*y^12+Complex(1355062/
61635)*y^3-153417037/61635*y^10+Complex(1)*y^17+153417037/61635*y^8+Complex(
521872/8805)*y^5+17113877/20545*y^6+Complex(521872/8805)*y^13+3395779/61635*y^4
+Complex(1355062/61635)*y^15-2544/2935*y^2-89/587)*(y^2+1)^6*arctan(1/2*(y^2-1)
/y)-394735744/30509325*y^3*(Complex(1)*y^11+145/1057*y^12+Complex(1739/151)*y^9
-1536/1057*y^10+Complex(51556/1057)*y^7-383/7*y^8+Complex(-51556/1057)*y^5+
217576/1057*y^6+Complex(-1739/151)*y^3-383/7*y^4+Complex(-1)*y-1536/1057*y^2+
145/1057)*(y^2+1)^6*ln(y^2+1)+15404219/299370*y^3*(-286723046/107829533*y^2-\
1233668710/15404219*y^4-115105897966/107829533*y^6+Complex(-1)*y+Complex(1)*y^
23+1659365/15404219+1659365/15404219*y^24-286723046/107829533*y^22-74511535411/
107829533*y^8+962969661300/107829533*y^12+573754837716/107829533*y^10+
573754837716/107829533*y^14-74511535411/107829533*y^16-115105897966/107829533*y
^18-1233668710/15404219*y^20+Complex(-167345101991/107829533)*y^7+Complex(
16513599195/107829533)*y^5+Complex(-102916961/15404219)*y^3+Complex(
167345101991/107829533)*y^17+Complex(613313668586/107829533)*y^15+Complex(
318373373406/107829533)*y^13+Complex(-318373373406/107829533)*y^11+Complex(-\
613313668586/107829533)*y^9+Complex(102916961/15404219)*y^21+Complex(-\
16513599195/107829533)*y^19)*ln(y)^2+44053/19958*y^2*(9701331358/3205516545*y+
Complex(1)-46101797692/3205516545*y^3-779314602284/327093525*y^5+Complex(1)*y^
24+352042551729052/3205516545*y^15-1312046/925113*y^23+162414920188/97136865*y^
19-11149073673466/254406075*y^7-735451971984304/16027582725*y^11+373784308/
69383475*y^21+27487727438966/641103309*y^17-34337066919884/327093525*y^9+
966399025579952/16027582725*y^13+Complex(20502470227/2289654675)*y^2+Complex(-\
400165367791918/3205516545)*y^14+Complex(-2418569794672/13876695)*y^12+Complex(
-2067064793418214/16027582725)*y^10+Complex(-19081216045487/5342527575)*y^8+
Complex(4026478197223/291410595)*y^6+Complex(538039832272/2289654675)*y^4+
Complex(22119945582467/1457052975)*y^18+Complex(2932984738547/16027582725)*y^16
+Complex(68318183/3303975)*y^22+Complex(660860432/1541855)*y^20)*(y^2+1)*ln(y)-\
39473/239496*(Complex(-1)-126002/39473*y+471913259684942/3317452035975*y^3-\
2055746094514564/3317452035975*y^5+448839764263380628/1105817345325*y^15+
471913259684942/3317452035975*y^23-1758041011717702/60317309745*y^19-\
1758041011717702/60317309745*y^7+448839764263380628/1105817345325*y^11-126002/
39473*y^25-2055746094514564/3317452035975*y^21+4563333675578102/73721156355*y^
17+4563333675578102/73721156355*y^9+52524934761085016/94784343885*y^13+Complex(
1)*y^26+Complex(87956651863542668/1105817345325)*y^14+Complex(-\
87956651863542668/1105817345325)*y^12+Complex(-851623341693662891/3317452035975
)*y^10+Complex(-11910275623159931/100528849575)*y^8+Complex(-150553450782074/
14361264225)*y^6+Complex(-356549836494734/473921719425)*y^4+Complex(-\
30641590387/2872252845)*y^24+Complex(11910275623159931/100528849575)*y^18+
Complex(851623341693662891/3317452035975)*y^16+Complex(356549836494734/
473921719425)*y^22+Complex(150553450782074/14361264225)*y^20+Complex(
30641590387/2872252845)*y^2+136687616/197365*y^3*(Complex(1)*y^11+145/1057*y^12
+Complex(1739/151)*y^9-1536/1057*y^10+Complex(51556/1057)*y^7-383/7*y^8+
Complex(-51556/1057)*y^5+217576/1057*y^6+Complex(-1739/151)*y^3-383/7*y^4+
Complex(-1)*y-1536/1057*y^2+145/1057)*(y^2+1)^4*ln(2)^2-5057441792/2960475*y^3*
(Complex(1)*y^11+145/1057*y^12+Complex(1739/151)*y^9-1536/1057*y^10+Complex(
51556/1057)*y^7-383/7*y^8+Complex(-51556/1057)*y^5+217576/1057*y^6+Complex(-\
1739/151)*y^3-383/7*y^4+Complex(-1)*y-1536/1057*y^2+145/1057)*(y^2+1)^4*ln(2)+
53684061184/683869725*y^3*(Complex(1)*y^11+145/1057*y^12+Complex(1739/151)*y^9-\
1536/1057*y^10+Complex(51556/1057)*y^7-383/7*y^8+Complex(-51556/1057)*y^5+
217576/1057*y^6+Complex(-1739/151)*y^3-383/7*y^4+Complex(-1)*y-1536/1057*y^2+
145/1057)*(y^2+1)^4*ln(b))*(y^2+1)^2)/(y^2+1)^17/b^3*p_inf^6-6144/1001*(
Complex(1)*y^2+Complex(-1)+2*y)^2*y^2*mu*(ln(2)-37/30)*((64/9*y^21-42289/360*y^
19-1619861/360*y^17-961927/36*y^15+4713625/36*y^11+2174783/45*y^13+Complex(-\
2849503/45)*y^8+Complex(2169635/36)*y^12+Complex(85099/1440)*y^20+Complex(
2849503/45)*y^14+Complex(-2169635/36)*y^10+Complex(-842891/1440)*y^4+Complex(-\
85099/1440)*y^2+Complex(32965/18)*y^6+Complex(-32965/18)*y^16+Complex(842891/
1440)*y^18+2174783/45*y^9-961927/36*y^7-1619861/360*y^5-42289/360*y^3+64/9*y)*
ln(y)+(Complex(-103740547/4320)*y^8+Complex(-103740547/4320)*y^12-506419/362880
*y^19+Complex(1)*y^20+38531047/1814400*y^17+Complex(173762137/21600)*y^14+
357586259/100800*y^15+Complex(-2529385637/43200)*y^10+150366493/4800*y^13+
Complex(5847679/64800)*y^4+1088561057/43200*y^11+Complex(3660283/259200)*y^2-\
1088561057/43200*y^9+Complex(173762137/21600)*y^6-150366493/4800*y^7+Complex(
5847679/64800)*y^16-357586259/100800*y^5+Complex(3660283/259200)*y^18-38531047/
1814400*y^3+Complex(1)+506419/362880*y)*(y^2+1))*Pi^(1/2)/(y^2+1)^15/b^3*p_inf^
7+108111/77792*(Complex(1)*y^2+Complex(-1)+2*y)^2*mu*Pi^(1/2)*((Complex(
1450718174/252259)*y^9+5575/36037*y^22+Complex(30572536/1261295)*y^19+173896/
180185*y^20+Complex(-1030524304/540555)*y^7-87087316/1261295*y^18+Complex(1)*y-\
3226733719/3783885*y^16+Complex(50816494864/3783885)*y^11-5651382406/756777*y^
14+Complex(30572536/1261295)*y^3-7048882244/1261295*y^12+Complex(5605951/252259
)*y^17+7048882244/1261295*y^10+Complex(5605951/252259)*y^5+5651382406/756777*y^
8+Complex(1450718174/252259)*y^13+3226733719/3783885*y^6+Complex(1)*y^21+
87087316/1261295*y^4+Complex(-1030524304/540555)*y^15-173896/180185*y^2-5575/
36037)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)-6949802368/267574725*y^3*(Complex(
58566457/99617)*y^9+12755/99617*y^16+Complex(-58566457/99617)*y^7-172098/99617*
y^14+Complex(-1)*y-970468/14231*y^12+Complex(1513895/99617)*y^11-8119358/99617*
y^10+Complex(-152857/14231)*y^3+83458258/99617*y^8+Complex(-1513895/99617)*y^5-\
8119358/99617*y^6+Complex(152857/14231)*y^13-970468/14231*y^4+Complex(1)*y^15-\
172098/99617*y^2+12755/99617)*(y^2+1)^6*ln(y^2+1)+189495263/3423515*y^3*(-\
4675986120/1326466841*y^2-12166295903/189495263*y^4-366601362712/189495263*y^6+
Complex(-1)*y+Complex(1)*y^27-12166295903/189495263*y^24-366601362712/189495263
*y^22-4675986120/1326466841*y^26+18079235/189495263*y^28-1028692111669/
189495263*y^8+33462391080439/1326466841*y^12+981218576664/189495263*y^10+
59142629757328/1326466841*y^14+33462391080439/1326466841*y^16+981218576664/
189495263*y^18-1028692111669/189495263*y^20+18079235/189495263+Complex(-\
267094050896/189495263)*y^7+Complex(481702065384/1326466841)*y^5+Complex(-\
234102827/189495263)*y^3+Complex(234102827/189495263)*y^25+Complex(-\
481702065384/1326466841)*y^23+Complex(4061374892755/189495263)*y^17+Complex(
3196008125224/189495263)*y^15+Complex(-3196008125224/189495263)*y^13+Complex(-\
4061374892755/189495263)*y^11+Complex(-20160420640473/1326466841)*y^9+Complex(
267094050896/189495263)*y^21+Complex(20160420640473/1326466841)*y^19)*ln(y)^2+
4330723/2054109*y^2*(409449722497/105041686365*y+Complex(1)-31125009398999/
525208431825*y^3-90660734609684/75029775975*y^5+Complex(1)*y^28-2365683553/
3183081405*y^27+13542648842908352/35013895455*y^15-2079101519972/3183081405*y^
23+19076863965880019/58356492425*y^19-42207973768568492/525208431825*y^7-\
196880503968603439/525208431825*y^11+103354807243/3183081405*y^25+
12177975149032676/175069477275*y^21+1024671305726223/2334259697*y^17-\
2780379104380629/8336641775*y^9-115863145950646592/525208431825*y^13+Complex(
207770750137/75029775975)*y^2+Complex(-2304325879351844/2273629575)*y^14+
Complex(-24615353829137/40534725)*y^12+Complex(-4369938404845621/15005955195)*y
^10+Complex(29196207765467101/525208431825)*y^8+Complex(1032403813250738/
35013895455)*y^6+Complex(45074398130569/75029775975)*y^4+Complex(2492628097/
90945183)*y^26+Complex(64220082179/64960845)*y^24+Complex(-5671180541331971/
25009925325)*y^18+Complex(-13258263723253753/25009925325)*y^16+Complex(
20008607731166/636616281)*y^22+Complex(13102272727355039/175069477275)*y^20)*(y
^2+1)*ln(y)-1372241/8216436*(Complex(-1)-4547506/1372241*y+276286374999436118/
1499264512220475*y^3-271888078304217706/214180644602925*y^5+276286374999436118/
1499264512220475*y^27+10837806166437469820344/2498774187034125*y^15-\
41126502859745038916/576640197007875*y^23+5765177690693026911794/
7496322561102375*y^19-41126502859745038916/576640197007875*y^7+
5765177690693026911794/7496322561102375*y^11-4547506/1372241*y^29-\
271888078304217706/214180644602925*y^25-77487367192956968666/576640197007875*y^
21+3858585087953365338742/1499264512220475*y^17-77487367192956968666/
576640197007875*y^9+3858585087953365338742/1499264512220475*y^13+Complex(1)*y^
30+528184979968/3396296475*y^3*(Complex(58566457/99617)*y^9+12755/99617*y^16+
Complex(-58566457/99617)*y^7-172098/99617*y^14+Complex(-1)*y-970468/14231*y^12+
Complex(1513895/99617)*y^11-8119358/99617*y^10+Complex(-152857/14231)*y^3+
83458258/99617*y^8+Complex(-1513895/99617)*y^5-8119358/99617*y^6+Complex(152857
/14231)*y^13-970468/14231*y^4+Complex(1)*y^15-172098/99617*y^2+12755/99617)*(y^
2+1)^4*ln(b)+9413863424/6861205*y^3*(Complex(58566457/99617)*y^9+12755/99617*y^
16+Complex(-58566457/99617)*y^7-172098/99617*y^14+Complex(-1)*y-970468/14231*y^
12+Complex(1513895/99617)*y^11-8119358/99617*y^10+Complex(-152857/14231)*y^3+
83458258/99617*y^8+Complex(-1513895/99617)*y^5-8119358/99617*y^6+Complex(152857
/14231)*y^13-970468/14231*y^4+Complex(1)*y^15-172098/99617*y^2+12755/99617)*(y^
2+1)^4*ln(2)^2-348312946688/102918075*y^3*(Complex(58566457/99617)*y^9+12755/
99617*y^16+Complex(-58566457/99617)*y^7-172098/99617*y^14+Complex(-1)*y-970468/
14231*y^12+Complex(1513895/99617)*y^11-8119358/99617*y^10+Complex(-152857/14231
)*y^3+83458258/99617*y^8+Complex(-1513895/99617)*y^5-8119358/99617*y^6+Complex(
152857/14231)*y^13-970468/14231*y^4+Complex(1)*y^15-172098/99617*y^2+12755/
99617)*(y^2+1)^4*ln(2)+Complex(894169558103/99851116365)*y^2+Complex(-\
3274458349017678870493/2498774187034125)*y^14+Complex(-754882782955914670693/
499754837406825)*y^12+Complex(-588686173517493157357/576640197007875)*y^10+
Complex(-37332651075113466827/192213399002625)*y^8+Complex(-1130176137265633/
64007125875)*y^6+Complex(-1243206658403021119/1070903223014625)*y^4+Complex(
1243206658403021119/1070903223014625)*y^26+Complex(1130176137265633/64007125875
)*y^24+Complex(754882782955914670693/499754837406825)*y^18+Complex(
3274458349017678870493/2498774187034125)*y^16+Complex(-894169558103/99851116365
)*y^28+Complex(37332651075113466827/192213399002625)*y^22+Complex(
588686173517493157357/576640197007875)*y^20)*(y^2+1)^2)/(y^2+1)^19/b^3*p_inf^8
;
W_even_inst_y_4_meqm2_fin := -4/21*Pi^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)
^2*(-32*(Complex(1)*y^9+1/8*y^10+Complex(18)*y^7-11/8*y^8+Complex(-71)*y^5+51*y
^6+Complex(18)*y^3-51*y^4+Complex(1)*y+11/8*y^2-1/8)*y^4*ln(y)^3+4*(y^2+1)*y^3*
(Complex(1)*y^10+Complex(24)*y^8-4*y^9+Complex(653)*y^6-163*y^7+Complex(-653)*y
^4+942*y^5+Complex(-24)*y^2-163*y^3+Complex(-1)-4*y)*ln(y)^2+20/3*(y^2+1)^2*y^2
*(Complex(1)*y^9+3/10*y^10+Complex(119/5)*y^7+39/5*y^8+Complex(-1242/5)*y^5+309
/2*y^6+Complex(119/5)*y^3-309/2*y^4+Complex(1)*y-39/5*y^2-3/10)*ln(y)+(y^2+1)^3
*(Complex(1)*y^11+1/2*y^12+Complex(10/3)*y^9+25/6*y^10+Complex(-203/3)*y^7+119/
6*y^8+Complex(203/3)*y^5-323/3*y^6+Complex(-10/3)*y^3+119/6*y^4+Complex(-1)*y+
25/6*y^2+1/2))/(y^2+1)^11/b^4/p_inf^4+4/7*Pi^(1/2)*mu*((y^2+1)^6*(2*y^2*(
Complex(1)*y^6+Complex(-9)*y^4-6*y^5+Complex(9)*y^2-32*y^3+Complex(-1)-6*y)*ln(
y)+(y^2+1)*(Complex(1)*y^8+Complex(17/3)*y^6-2*y^7+Complex(88/3)*y^4-12*y^5+
Complex(17/3)*y^2+12*y^3+Complex(1)+2*y))*arctan(1/2*(y^2-1)/y)-16096/165*y^4*(
Complex(1)*y^13+985/8048*y^14+Complex(9524/503)*y^11-10577/8048*y^12+Complex(
43513/1006)*y^9-123321/8048*y^10+Complex(-147989/503)*y^7+3018921/8048*y^8+
Complex(43513/1006)*y^5-3018921/8048*y^6+Complex(9524/503)*y^3+123321/8048*y^4+
Complex(1)*y+10577/8048*y^2-985/8048)*ln(y)^3+218/33*(Complex(1)*y^14+Complex(
17662/545)*y^12-4417/1090*y^13+Complex(475026/545)*y^10-116604/545*y^11+
Complex(2539429/545)*y^8-3056979/1090*y^9+Complex(-2539429/545)*y^6+6563852/545
*y^7+Complex(-475026/545)*y^4-3056979/1090*y^5+Complex(-17662/545)*y^2-116604/
545*y^3+Complex(-1)-4417/1090*y)*y^3*(y^2+1)*ln(y)^2+4652/495*y^2*(Complex(1)*y
^13+315/4652*y^14+Complex(114209/2326)*y^11+7547/1163*y^12+Complex(116824/1163)
*y^9+163155/1163*y^10+Complex(-2636555/1163)*y^7+11741887/4652*y^8+Complex(
116824/1163)*y^5-11741887/4652*y^6+Complex(114209/2326)*y^3-163155/1163*y^4+
Complex(1)*y-7547/1163*y^2-315/4652)*(y^2+1)^2*ln(y)+95/22*(Complex(-70783/225)
*y^9+109/570*y^16+Complex(70783/225)*y^7+3019/2850*y^14+Complex(-1)*y+13502/
1425*y^12+Complex(14978/1425)*y^11+145897/2850*y^10+Complex(-40486/4275)*y^3-\
1030033/1425*y^8+Complex(-14978/1425)*y^5+145897/2850*y^6+Complex(40486/4275)*y
^13+13502/1425*y^4+Complex(1)*y^15+3019/2850*y^2+109/570)*(y^2+1)^3)*(Complex(1
)*y^2+Complex(-1)+2*y)^2/(y^2+1)^13/b^4/p_inf^2+128/21*(ln(2)-37/30)*(-12*(
Complex(1)*y^9+1/8*y^10+Complex(18)*y^7-11/8*y^8+Complex(-71)*y^5+51*y^6+
Complex(18)*y^3-51*y^4+Complex(1)*y+11/8*y^2-1/8)*y^2*ln(y)^2+(y^2+1)*y*(
Complex(1)*y^10+Complex(24)*y^8-4*y^9+Complex(653)*y^6-163*y^7+Complex(-653)*y^
4+942*y^5+Complex(-24)*y^2-163*y^3+Complex(-1)-4*y)*ln(y)+5/6*(y^2+1)^2*(
Complex(1)*y^9+3/10*y^10+Complex(119/5)*y^7+39/5*y^8+Complex(-1242/5)*y^5+309/2
*y^6+Complex(119/5)*y^3-309/2*y^4+Complex(1)*y-39/5*y^2-3/10))*Pi^(1/2)*y^2*mu*
(Complex(1)*y^2+Complex(-1)+2*y)^2/(y^2+1)^11/b^4/p_inf-1/22*(-528/7*(y^2+1)^11
*(Complex(1)*y^3+1/4*y^4+Complex(-1)*y-3/2*y^2+1/4)*arctan(1/2*(y^2-1)/y)^2+(
652/7*y^2*(Complex(1)*y^10+Complex(-14701/815)*y^8-6158/815*y^9+Complex(-235676
/815)*y^6-4348/163*y^7+Complex(235676/815)*y^4-172684/815*y^5+Complex(14701/815
)*y^2-4348/163*y^3+Complex(-1)-6158/815*y)*ln(y)+(Complex(1)*y^12+Complex(-\
20032/105)*y^10-608/7*y^11+Complex(-17747/35)*y^8-47204/105*y^9+Complex(2575712
/105)*y^6-66092/15*y^7+Complex(-17747/35)*y^4+66092/15*y^5+Complex(-20032/105)*
y^2+47204/105*y^3+Complex(1)+608/7*y)*(y^2+1))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)-\
2093984/455*y^4*(Complex(-106093300/65437)*y^9+61895/523496*y^18+Complex(
41980114/196311)*y^7-2181427/1570488*y^16+Complex(1)*y-58933135/785244*y^14+
Complex(41980114/196311)*y^11+313318429/785244*y^12+Complex(3749050/196311)*y^3
+80229550/65437*y^10+Complex(1)*y^17-80229550/65437*y^8+Complex(23489675/196311
)*y^5-313318429/785244*y^6+Complex(23489675/196311)*y^13+58933135/785244*y^4+
Complex(3749050/196311)*y^15+2181427/1570488*y^2-61895/523496)*ln(y)^3+1012/13*
y^3*(Complex(-13398493027/132825)*y^8+Complex(944562473/44275)*y^12-40049/8855*
y^17+Complex(316042211/132825)*y^14-68599831/132825*y^15+Complex(13398493027/
132825)*y^10-3002630014/132825*y^13+Complex(-316042211/132825)*y^4-156185737/
132825*y^11+Complex(-3330988/44275)*y^2+23307488122/132825*y^9+Complex(-\
944562473/44275)*y^6-156185737/132825*y^7+Complex(3330988/44275)*y^16-\
3002630014/132825*y^5+Complex(1)*y^18-68599831/132825*y^3+Complex(-1)-40049/
8855*y)*(y^2+1)*ln(y)^2+167084/1365*(Complex(-62395270754/1461985)*y^9-41035/
83542*y^18+Complex(1116226441/626565)*y^7+12566329/1461985*y^16+Complex(1)*y-\
155305069/1253130*y^14+Complex(1116226441/626565)*y^11+31874274759/2923970*y^12
+Complex(258262867/1461985)*y^3+255929702569/8771910*y^10+Complex(1)*y^17-\
255929702569/8771910*y^8+Complex(6308750584/4385955)*y^5-31874274759/2923970*y^
6+Complex(6308750584/4385955)*y^13+155305069/1253130*y^4+Complex(258262867/
1461985)*y^15-12566329/1461985*y^2+41035/83542)*y^2*(y^2+1)^2*ln(y)-33927/91*(
Complex(-5350884191/5937225)*y^9+58751/203562*y^20+Complex(1)*y^19+4270651/
3053430*y^18+Complex(-450318763/2544525)*y^7+8860301/4274802*y^16+Complex(-1)*y
-567987808/7633575*y^14+Complex(5350884191/5937225)*y^11-448254868/17811675*y^
12+Complex(-399895408/53435025)*y^3+75136882799/53435025*y^10+Complex(399895408
/53435025)*y^17-448254868/17811675*y^8+Complex(-1187655727/53435025)*y^5-\
567987808/7633575*y^6+Complex(450318763/2544525)*y^13+8860301/4274802*y^4+
Complex(1187655727/53435025)*y^15+4270651/3053430*y^2+58751/203562)*(y^2+1)^3)*
Pi^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^2/(y^2+1)^15/b^4-32/7*y^2*mu*((y^2
+1)^6*(Complex(1)*y^6+Complex(-9)*y^4-6*y^5+Complex(9)*y^2-32*y^3+Complex(-1)-6
*y)*arctan(1/2*(y^2-1)/y)-6728/55*y^2*(Complex(1)*y^13+205/1682*y^14+Complex(
15748/841)*y^11-2273/1682*y^12+Complex(49123/841)*y^9-23397/841*y^10+Complex(-\
278488/841)*y^7+369177/841*y^8+Complex(49123/841)*y^5-369177/841*y^6+Complex(
15748/841)*y^3+23397/841*y^4+Complex(1)*y+2273/1682*y^2-205/1682)*ln(y)^2+152/
33*y*(Complex(1)*y^14+Complex(3343/95)*y^12-163/40*y^13+Complex(89799/95)*y^10-\
88389/380*y^11+Complex(606931/95)*y^8-3258939/760*y^9+Complex(-606931/95)*y^6+
3153391/190*y^7+Complex(-89799/95)*y^4-3258939/760*y^5+Complex(-3343/95)*y^2-\
88389/380*y^3+Complex(-1)-163/40*y)*(y^2+1)*ln(y)+1501/495*(Complex(1)*y^13-90/
1501*y^14+Complex(92924/1501)*y^11+8164/1501*y^12+Complex(398483/1501)*y^9+
185730/1501*y^10+Complex(-4902520/1501)*y^7+5737046/1501*y^8+Complex(398483/
1501)*y^5-5737046/1501*y^6+Complex(92924/1501)*y^3-185730/1501*y^4+Complex(1)*y
-8164/1501*y^2+90/1501)*(y^2+1)^2)*(Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1/2)*
(ln(2)-37/30)/(y^2+1)^13/b^4*p_inf+408/77*mu*Pi^(1/2)*(Complex(1)*y^2+Complex(-\
1)+2*y)^2*((y^2+1)^13*(Complex(1)*y^3+1/4*y^4+Complex(-1)*y-3/2*y^2+1/4)*arctan
(1/2*(y^2-1)/y)^2-3153/7072*(-11216/9459*y^2*(Complex(1)*y^14+Complex(-312588/
3505)*y^12-61348/3505*y^13+Complex(-971099/701)*y^10+254004/3505*y^11+Complex(-\
3017082/701)*y^8+2335532/701*y^9+Complex(3017082/701)*y^6-10018032/701*y^7+
Complex(971099/701)*y^4+2335532/701*y^5+Complex(312588/3505)*y^2+254004/3505*y^
3+Complex(-1)-61348/3505*y)*ln(y)+(Complex(-3192744874/709425)*y^8+Complex(
2026436/709425)*y^12-39068/9459*y^15+Complex(-402346/141885)*y^14+1044812/
709425*y^13+Complex(-326103886/709425)*y^10+45433892/236475*y^11+Complex(
2026436/709425)*y^4+4501213324/709425*y^9+Complex(-402346/141885)*y^2-\
4501213324/709425*y^7+Complex(-326103886/709425)*y^6-45433892/236475*y^5+
Complex(1)*y^16-1044812/709425*y^3+Complex(1)+39068/9459*y)*(y^2+1))*(y^2+1)^6*
arctan(1/2*(y^2-1)/y)-12568/48195*((Complex(-24)*y^10-3*y^11+Complex(-432)*y^8+
33*y^9+Complex(1704)*y^6-1224*y^7+Complex(-432)*y^4+1224*y^5+Complex(-24)*y^2-\
33*y^3+3*y)*ln(y)+(y^2+1)*(Complex(1)*y^10+Complex(24)*y^8-4*y^9+Complex(653)*y
^6-163*y^7+Complex(-653)*y^4+942*y^5+Complex(-24)*y^2-163*y^3+Complex(-1)-4*y))
*(y^2+1)^6*y^3*ln(y^2+1)-799352/9945*y^4*(Complex(-1254953427/799352)*y^9+
711845/6394816*y^22+Complex(1767018/99919)*y^19-11015689/6394816*y^20+Complex(
679152037/399676)*y^7-775903443/6394816*y^18+Complex(1)*y-597061921/6394816*y^
16+Complex(-1190373933/199838)*y^11+11547761893/3197408*y^14+Complex(1767018/
99919)*y^3+10861239459/3197408*y^12+Complex(90762267/799352)*y^17-10861239459/
3197408*y^10+Complex(90762267/799352)*y^5-11547761893/3197408*y^8+Complex(-\
1254953427/799352)*y^13+597061921/6394816*y^6+Complex(1)*y^21+775903443/6394816
*y^4+Complex(679152037/399676)*y^15+11015689/6394816*y^2-711845/6394816)*ln(y)^
3-27431/15912*y^3*(Complex(152539746884/685775)*y^8+Complex(-437122819882/
2057325)*y^12-16957153/5760510*y^21+Complex(-233496386/14401275)*y^20+955220568
/4800425*y^19+Complex(-153271707204/685775)*y^14+206995825601/9600850*y^17+
Complex(430639742762/2057325)*y^10+492797271868/4800425*y^15+Complex(5312825832
/4800425)*y^4-336189569593/2057325*y^13+Complex(112687382/4800425)*y^2-\
63606147192/137155*y^11+Complex(-1120549739/2880255)*y^6-339823229753/2057325*y
^9+Complex(575677049/960085)*y^16+1458367472564/14401275*y^7+Complex(-\
13533465016/14401275)*y^18+203832711361/9600850*y^5+Complex(1)*y^22+981362008/
4800425*y^3+Complex(-1)-7395147/1920170*y)*(y^2+1)*ln(y)^2-65651/119340*y^2*(
110750796073/1592365005*y^2-563398497551/454961430*y^4+181090055571169/
6369460020*y^6+237825/262604*y^22+66779192294182/227480715*y^8-113935393924559/
454961430*y^12+110937192958799/454961430*y^10-67399665907942/227480715*y^14-\
181615420090849/6369460020*y^16+642332575631/454961430*y^18-104712123433/
1592365005*y^20-5228288/459557*y^2*(Complex(1)*y^9+1/8*y^10+Complex(18)*y^7-11/
8*y^8+Complex(-71)*y^5+51*y^6+Complex(18)*y^3-51*y^4+Complex(1)*y+11/8*y^2-1/8)
*(y^2+1)^4*ln(b)+Complex(1)*y^21-6589440/65651*(Complex(1)*y^9+1/8*y^10+
Complex(18)*y^7-11/8*y^8+Complex(-71)*y^5+51*y^6+Complex(18)*y^3-51*y^4+
Complex(1)*y+11/8*y^2-1/8)*(y^2+1)^4*y^2*ln(2)^2+16253952/65651*(Complex(1)*y^9
+1/8*y^10+Complex(18)*y^7-11/8*y^8+Complex(-71)*y^5+51*y^6+Complex(18)*y^3-51*y
^4+Complex(1)*y+11/8*y^2-1/8)*(y^2+1)^4*y^2*ln(2)+Complex(-2461656314791/
3184730010)*y^19+Complex(2685743/1378671)*y+Complex(-1338839836126/144760455)*y
^17+Complex(-20918828885852/227480715)*y^15+Complex(123546507899/590859)*y^13+
Complex(125033858417561/227480715)*y^11+Complex(-20301590275292/227480715)*y^7+
Complex(-1231378911646/144760455)*y^5+Complex(-2374095561511/3184730010)*y^3+
Complex(125499273467/590859)*y^9-237825/262604)*(y^2+1)^2*ln(y)+28375/4896*(
3227201/9295650*y^2-5828864248399/402617840625*y^4-60797230077751/805235681250*
y^6+Complex(-1)*y+Complex(1)*y^23+179737/737750*y^24+3227201/9295650*y^22+
1873110162239/23006733750*y^8-218268201387286/57516834375*y^12-112268800679171/
57516834375*y^10-112268800679171/57516834375*y^14+1873110162239/23006733750*y^
16-60797230077751/805235681250*y^18-5828864248399/402617840625*y^20-402176/
8938125*y^3*(Complex(1)*y^10+Complex(24)*y^8-4*y^9+Complex(653)*y^6-163*y^7+
Complex(-653)*y^4+942*y^5+Complex(-24)*y^2-163*y^3+Complex(-1)-4*y)*(y^2+1)^4*
ln(b)-11264/28375*(y^2+1)^4*y^3*(Complex(1)*y^10+Complex(24)*y^8-4*y^9+Complex(
653)*y^6-163*y^7+Complex(-653)*y^4+942*y^5+Complex(-24)*y^2-163*y^3+Complex(-1)
-4*y)*ln(2)^2+416768/425625*(y^2+1)^4*y^3*(Complex(1)*y^10+Complex(24)*y^8-4*y^
9+Complex(653)*y^6-163*y^7+Complex(-653)*y^4+942*y^5+Complex(-24)*y^2-163*y^3+
Complex(-1)-4*y)*ln(2)+Complex(-145323423046/11503366875)*y^19+Complex(
3236367995524/402617840625)*y^21+Complex(-153306467615251/402617840625)*y^17+
Complex(-156634838304764/57516834375)*y^15+Complex(-9561356302786/4424371875)*y
^13+Complex(9561356302786/4424371875)*y^11+Complex(153306467615251/402617840625
)*y^7+Complex(145323423046/11503366875)*y^5+Complex(-3236367995524/402617840625
)*y^3+Complex(156634838304764/57516834375)*y^9+179737/737750)*(y^2+1)^3)/(y^2+1
)^17/b^4*p_inf^2+776/77*y^2*mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1/2)*((
Complex(1)*y^10+Complex(-12391/485)*y^8-4178/485*y^9+Complex(-233036/485)*y^6-\
1444/97*y^7+Complex(233036/485)*y^4-147604/485*y^5+Complex(12391/485)*y^2-1444/
97*y^3+Complex(-1)-4178/485*y)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)-1097184/6305*y^2
*(Complex(-23691730/11429)*y^9+1335/11429*y^18+Complex(1223174/3117)*y^7-51413/
34287*y^16+Complex(1)*y-3110350/34287*y^14+Complex(1223174/3117)*y^11+13551766/
34287*y^12+Complex(632770/34287)*y^3+17862370/11429*y^10+Complex(1)*y^17-\
17862370/11429*y^8+Complex(4295210/34287)*y^5-13551766/34287*y^6+Complex(
4295210/34287)*y^13+3110350/34287*y^4+Complex(632770/34287)*y^15+51413/34287*y^
2-1335/11429)*ln(y)^2+448/1261*y*(y^2+1)*(Complex(-386123861/525)*y^8+Complex(
34776663/350)*y^12-523/70*y^17+Complex(846739/75)*y^14-1208738/525*y^15+
Complex(386123861/525)*y^10-20437777/150*y^13+Complex(-846739/75)*y^4-38323871/
525*y^11+Complex(-16019/50)*y^2+618713246/525*y^9+Complex(-34776663/350)*y^6-\
38323871/525*y^7+Complex(16019/50)*y^16-20437777/150*y^5+Complex(1)*y^18-\
1208738/525*y^3+Complex(-1)-523/70*y)*ln(y)+898/1261*(Complex(-27342580082/
235725)*y^9-1496/1347*y^18+Complex(1274376008/101025)*y^7+1446544/78575*y^16+
Complex(1)*y-63127996/101025*y^14+Complex(1274376008/101025)*y^11+1760495332/
78575*y^12+Complex(30234272/78575)*y^3+56085167296/707175*y^10+Complex(1)*y^17-\
56085167296/707175*y^8+Complex(2271831812/707175)*y^5-1760495332/78575*y^6+
Complex(2271831812/707175)*y^13+63127996/101025*y^4+Complex(30234272/78575)*y^
15-1446544/78575*y^2+1496/1347)*(y^2+1)^2)*(ln(2)-37/30)/(y^2+1)^15/b^4*p_inf^3
+15/2002*((y^2+1)^15*(Complex(1)*y^3+1/4*y^4+Complex(-1)*y-3/2*y^2+1/4)*arctan(
1/2*(y^2-1)/y)^2-1279/240*(-108952/1279*y^2*(Complex(-3774500368/68095)*y^8+
Complex(374927378/68095)*y^12+684826/68095*y^17+Complex(71813778/68095)*y^14-\
4012708/13619*y^15+Complex(3774500368/68095)*y^10-704541456/68095*y^13+Complex(
-71813778/68095)*y^4-161664332/68095*y^11+Complex(-1674371/13619)*y^2+
6194372332/68095*y^9+Complex(-374927378/68095)*y^6-161664332/68095*y^7+Complex(
1674371/13619)*y^16-704541456/68095*y^5+Complex(1)*y^18-4012708/13619*y^3+
Complex(-1)+684826/68095*y)*ln(y)+(Complex(-107604845266/287775)*y^8+Complex(-\
107604845266/287775)*y^12+25980/1279*y^19+Complex(1)*y^20+183605188/223825*y^17
+Complex(-3238634936/2014425)*y^14+2435851384/2014425*y^15+Complex(
1031345072476/287775)*y^10-8539067512/11511*y^13+Complex(-4205625883/2014425)*y
^4-677104781696/287775*y^11+Complex(-84411394/402885)*y^2+677104781696/287775*y
^9+Complex(-3238634936/2014425)*y^6+8539067512/11511*y^7+Complex(-4205625883/
2014425)*y^16-2435851384/2014425*y^5+Complex(-84411394/402885)*y^18-183605188/
223825*y^3+Complex(1)-25980/1279*y)*(y^2+1))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+
56204096/155925*y^3*(-16224/215*y*(Complex(1)*y^13+655/5408*y^14+Complex(3112/
169)*y^11-7607/5408*y^12+Complex(54733/676)*y^9-251031/5408*y^10+Complex(-\
130499/338)*y^7+222147/416*y^8+Complex(54733/676)*y^5-222147/416*y^6+Complex(
3112/169)*y^3+251031/5408*y^4+Complex(1)*y+7607/5408*y^2-655/5408)*ln(y)+(
Complex(1)*y^14+Complex(9082/215)*y^12-1777/430*y^13+Complex(243366/215)*y^10-\
60174/215*y^11+Complex(2316019/215)*y^8-3460899/430*y^9+Complex(-2316019/215)*y
^6+6049712/215*y^7+Complex(-243366/215)*y^4-3460899/430*y^5+Complex(-9082/215)*
y^2-60174/215*y^3+Complex(-1)-1777/430*y)*(y^2+1))*(y^2+1)^6*ln(y^2+1)+(-\
22600901/3060*y^4+2813049419/15300*y^6+22600901/3060*y^30-122411895907/1275*y^
24+309197353457/900*y^22-13237559263/1275*y^26-2813049419/15300*y^28+
13237559263/1275*y^8-309197353457/900*y^12+122411895907/1275*y^10-7433611130327
/5100*y^14-674459733148/765*y^16+674459733148/765*y^18+7433611130327/5100*y^20+
Complex(-168469946932/85)*y^17+Complex(-817848079816/765)*y^15+Complex(
1793067207854/3825)*y^13+Complex(281763674/3825)*y^29+Complex(-15735234806/3825
)*y^25+Complex(1184008063556/3825)*y^23+Complex(1793067207854/3825)*y^21+
Complex(-817848079816/765)*y^19+Complex(1184008063556/3825)*y^11+Complex(-\
15735234806/3825)*y^9+Complex(3741743396/3825)*y^7+Complex(3741743396/3825)*y^
27+Complex(281763674/3825)*y^5)*ln(y)^3+1732447/612*y^3*(y^2+1)*(Complex(-1)-\
16239368566/3334960475*y+1537522815483/16674802375*y^3+191361797888494/
16674802375*y^5-30082221544899214/50024407125*y^15+256166957567/3334960475*y^23
+7521355705634717/50024407125*y^19+1448694414591161/10004881425*y^7-\
32240764497928846/50024407125*y^11-25431310946/10004881425*y^25+34924322882454/
3334960475*y^21+6409792119726706/50024407125*y^17+4815528555464818/50024407125*
y^9-45110954946956/43311175*y^13+Complex(1)*y^26+Complex(151958170992/
16674802375)*y^2+Complex(34334749403339729/50024407125)*y^10+Complex(
9659847344054294/50024407125)*y^8+Complex(-1164622175440127/50024407125)*y^6+
Complex(2980869490161/16674802375)*y^4+Complex(180884009063/666992095)*y^22+
Complex(89372144927761/3334960475)*y^20+Complex(-9455198014443542/50024407125)*
y^18+Complex(-35152548926860241/50024407125)*y^16+Complex(-904610010658518/
2382114625)*y^14+Complex(788565690746582/2382114625)*y^12+Complex(101092251632/
10004881425)*y^24)*ln(y)^2+61818523/45900*y^2*(70451882192243/1268730079155*y^2
-9199472306377351/32986982058030*y^4-3645166406171/4712426008290*y^6-\
67645385857139/1268730079155*y^24+14506163619116167/32986982058030*y^22-\
46673355/123637046*y^26+3441607718143030988/16493491029015*y^8+
15237111824071201/67320371547*y^12+3531884739659385565/6597396411606*y^10-\
20965555076131873/67320371547*y^14-18530569188250098257/32986982058030*y^16-\
3309665792227935692/16493491029015*y^18+4787978418438559/942485201658*y^20+
Complex(1)*y^25+Complex(-149155454230588381/1499408275365)*y^19+Complex(-\
101341230255974402/16493491029015)*y^21+Complex(1686448913/1098467601)*y+
Complex(-554271778061626087/16493491029015)*y^17+Complex(1367384813483792902/
2356213004145)*y^15+Complex(1949225497775666492/2356213004145)*y^13+Complex(
1448431473912716806/2356213004145)*y^11+Complex(-135620280489527773/
1499408275365)*y^7+Complex(-17878988699202970/3298698205803)*y^5+Complex(-\
5836656265633579/16493491029015)*y^3+Complex(-14030893480986875/3298698205803)*
y^9+Complex(-6253732892064043/16493491029015)*y^23+46673355/123637046-847282176
/4755271*y^2*(Complex(1)*y^13+655/5408*y^14+Complex(3112/169)*y^11-7607/5408*y^
12+Complex(54733/676)*y^9-251031/5408*y^10+Complex(-130499/338)*y^7+222147/416*
y^8+Complex(54733/676)*y^5-222147/416*y^6+Complex(3112/169)*y^3+251031/5408*y^4
+Complex(1)*y+7607/5408*y^2-655/5408)*(y^2+1)^4*ln(2)^2+10449813504/23776355*y^
2*(Complex(1)*y^13+655/5408*y^14+Complex(3112/169)*y^11-7607/5408*y^12+Complex(
54733/676)*y^9-251031/5408*y^10+Complex(-130499/338)*y^7+222147/416*y^8+
Complex(54733/676)*y^5-222147/416*y^6+Complex(3112/169)*y^3+251031/5408*y^4+
Complex(1)*y+7607/5408*y^2-655/5408)*(y^2+1)^4*ln(2)-36974452736/1830779335*y^2
*(Complex(1)*y^13+655/5408*y^14+Complex(3112/169)*y^11-7607/5408*y^12+Complex(
54733/676)*y^9-251031/5408*y^10+Complex(-130499/338)*y^7+222147/416*y^8+
Complex(54733/676)*y^5-222147/416*y^6+Complex(3112/169)*y^3+251031/5408*y^4+
Complex(1)*y+7607/5408*y^2-655/5408)*(y^2+1)^4*ln(b))*(y^2+1)^2*ln(y)+221161/
1360*(13220197027/4597937190*y^2-1444519624336277/47795557090050*y^4-\
856236672198979/136558734543*y^6+Complex(-1)*y+Complex(1)*y^27-1444519624336277
/47795557090050*y^24-856236672198979/136558734543*y^22+13220197027/4597937190*y
^26+199771/3980898*y^28-549096284567248651/5310617454450*y^8+
4329101641311729413/5310617454450*y^12+775604863133781797/15931852363350*y^10+
125939459580070586/106212349089*y^14+4329101641311729413/5310617454450*y^16+
775604863133781797/15931852363350*y^18-549096284567248651/5310617454450*y^20+
Complex(2174707598902510874/7965926181675)*y^19+Complex(56561643298425301/
2172525322275)*y^21+Complex(4486673337077447209/7965926181675)*y^17+Complex(
538731577494356018/2655308727225)*y^15+Complex(-538731577494356018/
2655308727225)*y^13+Complex(-4486673337077447209/7965926181675)*y^11+Complex(-\
56561643298425301/2172525322275)*y^7+Complex(-11699622100284247/7965926181675)*
y^5+Complex(-1211748961229812/23897778545025)*y^3+Complex(-2174707598902510874/
7965926181675)*y^9+Complex(1211748961229812/23897778545025)*y^25+Complex(
11699622100284247/7965926181675)*y^23+199771/3980898+15287514112/6896905785*y^3
*(Complex(1)*y^14+Complex(9082/215)*y^12-1777/430*y^13+Complex(243366/215)*y^10
-60174/215*y^11+Complex(2316019/215)*y^8-3460899/430*y^9+Complex(-2316019/215)*
y^6+6049712/215*y^7+Complex(-243366/215)*y^4-3460899/430*y^5+Complex(-9082/215)
*y^2-60174/215*y^3+Complex(-1)-1777/430*y)*(y^2+1)^4*ln(b)+38924288/1990449*y^3
*(Complex(1)*y^14+Complex(9082/215)*y^12-1777/430*y^13+Complex(243366/215)*y^10
-60174/215*y^11+Complex(2316019/215)*y^8-3460899/430*y^9+Complex(-2316019/215)*
y^6+6049712/215*y^7+Complex(-243366/215)*y^4-3460899/430*y^5+Complex(-9082/215)
*y^2-60174/215*y^3+Complex(-1)-1777/430*y)*(y^2+1)^4*ln(2)^2-1440198656/
29856735*y^3*(Complex(1)*y^14+Complex(9082/215)*y^12-1777/430*y^13+Complex(
243366/215)*y^10-60174/215*y^11+Complex(2316019/215)*y^8-3460899/430*y^9+
Complex(-2316019/215)*y^6+6049712/215*y^7+Complex(-243366/215)*y^4-3460899/430*
y^5+Complex(-9082/215)*y^2-60174/215*y^3+Complex(-1)-1777/430*y)*(y^2+1)^4*ln(2
))*(y^2+1)^3)*mu*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^2/(y^2+1)^19/b^4*
p_inf^4-16/13*y^2*mu*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^2*((ln(2)-37/30)
*(y^2+1)^6*(Complex(1)*y^14+Complex(-209277/385)*y^12-6053/77*y^13+Complex(-\
2380282/385)*y^10+63156/77*y^11+Complex(-12716628/385)*y^8+1860691/55*y^9+
Complex(12716628/385)*y^6-47457192/385*y^7+Complex(2380282/385)*y^4+1860691/55*
y^5+Complex(209277/385)*y^2+63156/77*y^3+Complex(-1)-6053/77*y)*arctan(1/2*(y^2
-1)/y)+2614144/24255*(y^2+1)^6*y^2*(Complex(1)*y^9+1/8*y^10+Complex(18)*y^7-11/
8*y^8+Complex(-71)*y^5+51*y^6+Complex(18)*y^3-51*y^4+Complex(1)*y+11/8*y^2-1/8)
*(ln(2)-37/30)*ln(y^2+1)+6656/21*(y^2+1)^6*y^2*(Complex(1)*y^9+1/8*y^10+
Complex(18)*y^7-11/8*y^8+Complex(-71)*y^5+51*y^6+Complex(18)*y^3-51*y^4+
Complex(1)*y+11/8*y^2-1/8)*ln(2)^3-123136/105*(y^2+1)^6*y^2*(Complex(1)*y^9+1/8
*y^10+Complex(18)*y^7-11/8*y^8+Complex(-71)*y^5+51*y^6+Complex(18)*y^3-51*y^4+
Complex(1)*y+11/8*y^2-1/8)*ln(2)^2+(-195952/77*y^2*(Complex(-107652608/61235)*y
^9+1334/12247*y^22+Complex(201048/12247)*y^19-23584/12247*y^20+Complex(
135950016/61235)*y^7-1537893/12247*y^18+Complex(1)*y-16205961/61235*y^16+
Complex(-440943328/61235)*y^11+258770968/61235*y^14+Complex(201048/12247)*y^3+
248569384/61235*y^12+Complex(937889/12247)*y^17-248569384/61235*y^10+Complex(
937889/12247)*y^5-258770968/61235*y^8+Complex(-107652608/61235)*y^13+16205961/
61235*y^6+Complex(1)*y^21+1537893/12247*y^4+Complex(135950016/61235)*y^15+23584
/12247*y^2-1334/12247)*ln(y)^2-9920/231*(Complex(865129497/3875)*y^8+Complex(-\
9996804469/46500)*y^12-3147/992*y^21+Complex(-335239/31000)*y^20+9909427/62000*
y^19+Complex(-867988717/3875)*y^14+70940369/4000*y^17+Complex(9895506389/46500)
*y^10+9940553843/93000*y^15+Complex(506965129/651000)*y^4-7054493551/46500*y^13
+Complex(10307699/651000)*y^2-2765649333/6200*y^11+Complex(-44747336/5425)*y^6-\
7111269491/46500*y^9+Complex(19515868/2325)*y^16+22986038727/217000*y^7+
Complex(-20562309/31000)*y^18+15196365433/868000*y^5+Complex(1)*y^22+70999829/
434000*y^3+Complex(-1)-1978943/520800*y)*y*(y^2+1)*ln(y)-636728/72765*(-980304/
79591*y^2*(Complex(1)*y^9+1/8*y^10+Complex(18)*y^7-11/8*y^8+Complex(-71)*y^5+51
*y^6+Complex(18)*y^3-51*y^4+Complex(1)*y+11/8*y^2-1/8)*(y^2+1)^4*ln(b)-6930/
79591*y^22-5109746281/77412720*y^20-11832774859643/735420840*y^16+127158391783/
210120240*y^18-9330404342311/52530060*y^12-22460394743861/105060120*y^14+
9330404342311/52530060*y^10+22460394743861/105060120*y^8+11832774859643/
735420840*y^6-127158391783/210120240*y^4+5109746281/77412720*y^2+Complex(
749598703579/4775460)*y^9+Complex(-98389344817/183855210)*y^19+Complex(-\
1992540984307/26265030)*y^7+Complex(1)*y+Complex(5438641423106/13132515)*y^11+
Complex(-98389344817/183855210)*y^3+Complex(-212866515481/33428220)*y^17+
Complex(-212866515481/33428220)*y^5+Complex(749598703579/4775460)*y^13+Complex(
1)*y^21+Complex(-1992540984307/26265030)*y^15+6930/79591)*(y^2+1)^2)*ln(2)+
3625112/1155*y^2*(Complex(-107652608/61235)*y^9+1334/12247*y^22+Complex(201048/
12247)*y^19-23584/12247*y^20+Complex(135950016/61235)*y^7-1537893/12247*y^18+
Complex(1)*y-16205961/61235*y^16+Complex(-440943328/61235)*y^11+258770968/61235
*y^14+Complex(201048/12247)*y^3+248569384/61235*y^12+Complex(937889/12247)*y^17
-248569384/61235*y^10+Complex(937889/12247)*y^5-258770968/61235*y^8+Complex(-\
107652608/61235)*y^13+16205961/61235*y^6+Complex(1)*y^21+1537893/12247*y^4+
Complex(135950016/61235)*y^15+23584/12247*y^2-1334/12247)*ln(y)^2+36704/693*(
Complex(865129497/3875)*y^8+Complex(-9996804469/46500)*y^12-3147/992*y^21+
Complex(-335239/31000)*y^20+9909427/62000*y^19+Complex(-867988717/3875)*y^14+
70940369/4000*y^17+Complex(9895506389/46500)*y^10+9940553843/93000*y^15+
Complex(506965129/651000)*y^4-7054493551/46500*y^13+Complex(10307699/651000)*y^
2-2765649333/6200*y^11+Complex(-44747336/5425)*y^6-7111269491/46500*y^9+
Complex(19515868/2325)*y^16+22986038727/217000*y^7+Complex(-20562309/31000)*y^
18+15196365433/868000*y^5+Complex(1)*y^22+70999829/434000*y^3+Complex(-1)-\
1978943/520800*y)*y*(y^2+1)*ln(y)+11779468/1091475*(-980304/79591*y^2*(Complex(
1)*y^9+1/8*y^10+Complex(18)*y^7-11/8*y^8+Complex(-71)*y^5+51*y^6+Complex(18)*y^
3-51*y^4+Complex(1)*y+11/8*y^2-1/8)*(y^2+1)^4*ln(b)+6930/79591-6930/79591*y^22+
Complex(1)*y+(-571666716515/10884228432-612690/2944867*Pi^2)*y^20+(Complex(-\
2906587705261/6802642770)+Complex(-4901520/2944867)*Pi^2)*y^19+(3971042443003/
7774448880+4288830/2944867*Pi^2)*y^18+(Complex(-988157772185/247368828)+
Complex(-107833440/2944867)*Pi^2)*y^17+(-8163684594803/735420840-6126900/79591*
Pi^2)*y^16+(Complex(-72990198366391/971806110)+Complex(-34310640/2944867)*Pi^2)
*y^15+(-770127707126513/3887224440-711945780/2944867*Pi^2)*y^14+(Complex(
24799879820551/176692020)+Complex(754834080/2944867)*Pi^2)*y^13+(-\
324678055182403/1943612220-480348960/2944867*Pi^2)*y^12+(Complex(
186553371595562/485903055)+Complex(1372425600/2944867)*Pi^2)*y^11+(
324678055182403/1943612220+480348960/2944867*Pi^2)*y^10+(Complex(24799879820551
/176692020)+Complex(754834080/2944867)*Pi^2)*y^9+(770127707126513/3887224440+
711945780/2944867*Pi^2)*y^8+(Complex(-72990198366391/971806110)+Complex(-\
34310640/2944867)*Pi^2)*y^7+(8163684594803/735420840+6126900/79591*Pi^2)*y^6+(
Complex(-988157772185/247368828)+Complex(-107833440/2944867)*Pi^2)*y^5+(-\
3971042443003/7774448880-4288830/2944867*Pi^2)*y^4+(Complex(-2906587705261/
6802642770)+Complex(-4901520/2944867)*Pi^2)*y^3+(571666716515/10884228432+
612690/2944867*Pi^2)*y^2+Complex(1)*y^21)*(y^2+1)^2)/(y^2+1)^17/b^4*p_inf^5-261
/572*mu*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^2*((y^2+1)^17*(Complex(1)*y^3
+1/4*y^4+Complex(-1)*y-3/2*y^2+1/4)*arctan(1/2*(y^2-1)/y)^2-12527/23664*(-\
180612/12527*y^2*(Complex(-843374352586/4741065)*y^8+Complex(88936273574/526785
)*y^12+110302/15051*y^21+Complex(37932257/316071)*y^20-91773616/225765*y^19+
Complex(843374352586/4741065)*y^14-3346057762/316071*y^17+Complex(-88936273574/
526785)*y^10-375373255744/4741065*y^15+Complex(-97897681/225765)*y^4+
65178293044/526785*y^13+Complex(-37932257/316071)*y^2+230927627168/677295*y^11+
Complex(50523659597/4741065)*y^6+65178293044/526785*y^9+Complex(-50523659597/
4741065)*y^16-375373255744/4741065*y^7+Complex(97897681/225765)*y^18-3346057762
/316071*y^5+Complex(1)*y^22-91773616/225765*y^3+Complex(-1)+110302/15051*y)*ln(
y)+(3056/12527*y+Complex(1)-16957947628/130218165*y^3+212250129956/506403975*y^
5+Complex(1)*y^24-1749303573960304/1519211925*y^15-3056/12527*y^23-212250129956
/506403975*y^19+460521711831008/4557635775*y^7+3067847925176/3444925*y^11+
16957947628/130218165*y^21-460521711831008/4557635775*y^17+1749303573960304/
1519211925*y^9-3067847925176/3444925*y^13+Complex(-28070271142/911527155)*y^2+
Complex(1318444341531692/1519211925)*y^10+Complex(-565828722435637/1519211925)*
y^8+Complex(-50121959778118/4557635775)*y^6+Complex(-4989336374/15345575)*y^4+
Complex(-28070271142/911527155)*y^22+Complex(-4989336374/15345575)*y^20+
Complex(-50121959778118/4557635775)*y^18+Complex(-565828722435637/1519211925)*y
^16+Complex(1318444341531692/1519211925)*y^14+Complex(52337983782396/24114475)*
y^12)*(y^2+1))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)-1558432/422037*y^3*(48456/155*y*
(Complex(-16928348/6057)*y^9+5567/48456*y^18+Complex(63677218/90855)*y^7-239819
/145368*y^16+Complex(1)*y-7643423/72684*y^14+Complex(63677218/90855)*y^11+
127815553/363420*y^12+Complex(319250/18171)*y^3+12617966/6057*y^10+Complex(1)*y
^17-12617966/6057*y^8+Complex(2192419/18171)*y^5-127815553/363420*y^6+Complex(
2192419/18171)*y^13+7643423/72684*y^4+Complex(319250/18171)*y^15+239819/145368*
y^2-5567/48456)*ln(y)+(Complex(11402172727/34875)*y^8+Complex(-213485893/11625)
*y^12-2051/775*y^17+Complex(-111881111/34875)*y^14+20278051/34875*y^15+Complex(
-11402172727/34875)*y^10+1558314934/34875*y^13+Complex(111881111/34875)*y^4+
2128524157/34875*y^11+Complex(285956/3875)*y^2-16569438622/34875*y^9+Complex(
213485893/11625)*y^6+2128524157/34875*y^7+Complex(-285956/3875)*y^16+1558314934
/34875*y^5+Complex(1)*y^18+20278051/34875*y^3+Complex(-1)-2051/775*y)*(y^2+1))*
(y^2+1)^6*ln(y^2+1)+57735444/46835*y^4*(12361905917/3357538128*y^2+
5389742313541/43647995664*y^4+48196000892737/14549331888*y^6+Complex(1)*y^29+
Complex(1)*y+180349445/2078475984*y^30-48196000892737/14549331888*y^24+
1202688743767/6235427952*y^22-5389742313541/43647995664*y^26-12361905917/
3357538128*y^28-1202688743767/6235427952*y^8-1253879743673393/14549331888*y^12-\
2143490964180455/43647995664*y^10-299063774408101/4849777296*y^14+
299063774408101/4849777296*y^16+1253879743673393/14549331888*y^18+
2143490964180455/43647995664*y^20-180349445/2078475984+Complex(-1012665852112/
909333243)*y^19+Complex(172005030989837/5455999458)*y^21+Complex(-\
65046579614402/909333243)*y^17+Complex(-45898041264230/303111081)*y^15+Complex(
-65046579614402/909333243)*y^13+Complex(-1012665852112/909333243)*y^11+Complex(
2062407695039/303111081)*y^7+Complex(-790464250145/1818666486)*y^5+Complex(
14208028804/2727999729)*y^3+Complex(172005030989837/5455999458)*y^9+Complex(
14208028804/2727999729)*y^27+Complex(-790464250145/1818666486)*y^25+Complex(
2062407695039/303111081)*y^23)*ln(y)^3+495683/11628*y^3*(Complex(-1)-\
542234776621/77480209730*y+39920981192404/193700524325*y^3+2551750329158039/
232440629190*y^5+257760661820276/1743304718925*y^27-4036848152323656/704365543*
y^15+6827880082152652/22640321025*y^23-134738016108548084/348660943785*y^19+
543633861609402716/1743304718925*y^7-338495321909943796/348660943785*y^11-\
6219517939/8015194110*y^29+3415499761043141/697321887570*y^25+90001837789266649
/99617412510*y^21-9763273557949883291/3486609437850*y^17+175079548525285541/
232440629190*y^9-2445666640916957471/697321887570*y^13+Complex(1)*y^30+Complex(
5652817366386/193700524325)*y^2+Complex(151519094454222890/69732188757)*y^10+
Complex(393821233539190211/1743304718925)*y^8+Complex(-24026485512507869/
348660943785)*y^6+Complex(-17519573881902/38740104865)*y^4+Complex(-\
23013940345453609/158482247175)*y^22+Complex(-718001376222316754/348660943785)*
y^20+Complex(-1717169679521147686/581101572975)*y^18+Complex(-\
940928032816380571/348660943785)*y^16+Complex(625684974540999323/348660943785)*
y^14+Complex(104051487688836218/38740104865)*y^12+Complex(583866624769438/
348660943785)*y^26+Complex(1876839588694867/23244062919)*y^24+Complex(
4838136638094/193700524325)*y^28)*(y^2+1)*ln(y)^2+843434581/24785082*y^2*(
553108880435867/11940503363217*y^2-2040479467663651838/6268764265688925*y^4-\
130573378529013112739/8358352354251900*y^6+Complex(1)*y^29-839864067/3373738324
*y^30+1084258927835014741039/41791761771259500*y^24-68619738613291727303/
459250129354500*y^22+14067603172820943862/31343821328444625*y^26-\
13999170192889763/298512584080425*y^28+433541776788265383/2041111686020*y^8+
3634341856720774948921/2089588088562975*y^12+7735788013380037067558/
6268764265688925*y^10+17999586075397741232989/17910755044825500*y^14-\
31864386412644016289629/17910755044825500*y^16-21016109397097301424797/
10447940442814875*y^18-36756018893242302603454/31343821328444625*y^20+839864067
/3373738324+Complex(25744962747877679123533/62687642656889250)*y^19+Complex(-\
333278958196495450826/803687726370375)*y^21+Complex(7264286247/9277780391)*y+
Complex(8038432884895949277139/4477688761206375)*y^17+Complex(
5636496559224245319302/1492562920402125)*y^15+Complex(9803264182080691944019/
4477688761206375)*y^13+Complex(9295340006469543476393/12537528531377850)*y^11+
Complex(-2220799062031591389/17859727252675)*y^7+Complex(-7833197833836713168/
1253752853137785)*y^5+Complex(-65963770506533047/199008389386950)*y^3+Complex(-\
50902990144874952514/160737545274075)*y^9+Complex(-344674964284298387/
995041946934750)*y^27+Complex(-220094131467871738832/31343821328444625)*y^25+
Complex(-106063753795793668057/803687726370375)*y^23-252423972864/843434581*y^2
*(Complex(-16928348/6057)*y^9+5567/48456*y^18+Complex(63677218/90855)*y^7-\
239819/145368*y^16+Complex(1)*y-7643423/72684*y^14+Complex(63677218/90855)*y^11
+127815553/363420*y^12+Complex(319250/18171)*y^3+12617966/6057*y^10+Complex(1)*
y^17-12617966/6057*y^8+Complex(2192419/18171)*y^5-127815553/363420*y^6+Complex(
2192419/18171)*y^13+7643423/72684*y^4+Complex(319250/18171)*y^15+239819/145368*
y^2-5567/48456)*(y^2+1)^4*ln(2)^2+3113228998656/4217172905*y^2*(Complex(-\
16928348/6057)*y^9+5567/48456*y^18+Complex(63677218/90855)*y^7-239819/145368*y^
16+Complex(1)*y-7643423/72684*y^14+Complex(63677218/90855)*y^11+127815553/
363420*y^12+Complex(319250/18171)*y^3+12617966/6057*y^10+Complex(1)*y^17-\
12617966/6057*y^8+Complex(2192419/18171)*y^5-127815553/363420*y^6+Complex(
2192419/18171)*y^13+7643423/72684*y^4+Complex(319250/18171)*y^15+239819/145368*
y^2-5567/48456)*(y^2+1)^4*ln(2)-1573643100672/46388901955*y^2*(Complex(-\
16928348/6057)*y^9+5567/48456*y^18+Complex(63677218/90855)*y^7-239819/145368*y^
16+Complex(1)*y-7643423/72684*y^14+Complex(63677218/90855)*y^11+127815553/
363420*y^12+Complex(319250/18171)*y^3+12617966/6057*y^10+Complex(1)*y^17-\
12617966/6057*y^8+Complex(2192419/18171)*y^5-127815553/363420*y^6+Complex(
2192419/18171)*y^13+7643423/72684*y^4+Complex(319250/18171)*y^15+239819/145368*
y^2-5567/48456)*(y^2+1)^4*ln(b))*(y^2+1)^2*ln(y)+3701471/449616*(2366205307849/
1616025223890*y^2+14668176549900448/2888645087703375*y^4-112625209622152265149/
37139722556186250*y^6+Complex(-1)*y+4080151/22208826*y^32+2366205307849/
1616025223890*y^30+Complex(1)*y^31-9570521313096866293334/82720291147869375*y^
24-775064706843662831835959/1819846405253126250*y^22-112625209622152265149/
37139722556186250*y^26+14668176549900448/2888645087703375*y^28-\
9570521313096866293334/82720291147869375*y^8+260723329244145644245168/
909923202626563125*y^12-775064706843662831835959/1819846405253126250*y^10+
5146299154163009477722447/1819846405253126250*y^14+4561074606134017073508709/
909923202626563125*y^16+5146299154163009477722447/1819846405253126250*y^18+
260723329244145644245168/909923202626563125*y^20+4080151/22208826+Complex(
1900541610417776798696764/909923202626563125)*y^19+Complex(
193539393980424256665976/181984640525312625)*y^21+Complex(
1403852205431772052810121/909923202626563125)*y^17+Complex(-\
1403852205431772052810121/909923202626563125)*y^15+Complex(-\
1900541610417776798696764/909923202626563125)*y^13+Complex(-\
193539393980424256665976/181984640525312625)*y^11+Complex(-\
12483578668467374208661/909923202626563125)*y^7+Complex(-63785244087092023208/
101102578069618125)*y^5+Complex(-5193238394915444/269606874852315)*y^3+Complex(
-11098619375052096732877/69994092509735625)*y^9+Complex(5193238394915444/
269606874852315)*y^29+Complex(63785244087092023208/101102578069618125)*y^27+
Complex(12483578668467374208661/909923202626563125)*y^25+Complex(
11098619375052096732877/69994092509735625)*y^23-102533120/25910297*y^3*(
Complex(11402172727/34875)*y^8+Complex(-213485893/11625)*y^12-2051/775*y^17+
Complex(-111881111/34875)*y^14+20278051/34875*y^15+Complex(-11402172727/34875)*
y^10+1558314934/34875*y^13+Complex(111881111/34875)*y^4+2128524157/34875*y^11+
Complex(285956/3875)*y^2-16569438622/34875*y^9+Complex(213485893/11625)*y^6+
2128524157/34875*y^7+Complex(-285956/3875)*y^16+1558314934/34875*y^5+Complex(1)
*y^18+20278051/34875*y^3+Complex(-1)-2051/775*y)*(y^2+1)^4*ln(2)^2+758745088/
77730891*y^3*(Complex(11402172727/34875)*y^8+Complex(-213485893/11625)*y^12-\
2051/775*y^17+Complex(-111881111/34875)*y^14+20278051/34875*y^15+Complex(-\
11402172727/34875)*y^10+1558314934/34875*y^13+Complex(111881111/34875)*y^4+
2128524157/34875*y^11+Complex(285956/3875)*y^2-16569438622/34875*y^9+Complex(
213485893/11625)*y^6+2128524157/34875*y^7+Complex(-285956/3875)*y^16+1558314934
/34875*y^5+Complex(1)*y^18+20278051/34875*y^3+Complex(-1)-2051/775*y)*(y^2+1)^4
*ln(2)-8053976576/17955835821*y^3*(Complex(11402172727/34875)*y^8+Complex(-\
213485893/11625)*y^12-2051/775*y^17+Complex(-111881111/34875)*y^14+20278051/
34875*y^15+Complex(-11402172727/34875)*y^10+1558314934/34875*y^13+Complex(
111881111/34875)*y^4+2128524157/34875*y^11+Complex(285956/3875)*y^2-16569438622
/34875*y^9+Complex(213485893/11625)*y^6+2128524157/34875*y^7+Complex(-285956/
3875)*y^16+1558314934/34875*y^5+Complex(1)*y^18+20278051/34875*y^3+Complex(-1)-\
2051/775*y)*(y^2+1)^4*ln(b))*(y^2+1)^3)/(y^2+1)^21/b^4*p_inf^6;


==> anc/W_even_inst_leq4_meqm4.mpl <==
W_even_inst_y_0_meqm4_fin := 1/42*mu*7^(1/2)*Pi^(1/2)*p_inf^4-1/44*mu*7^(1/2)*
Pi^(1/2)*p_inf^6+45/2288*mu*7^(1/2)*Pi^(1/2)*p_inf^8-7/416*mu*7^(1/2)*Pi^(1/2)*
p_inf^10+63/4352*mu*7^(1/2)*Pi^(1/2)*p_inf^12-2079/165376*mu*7^(1/2)*Pi^(1/2)*
p_inf^14;
W_even_inst_y_1_meqm4_fin := 2/21*Pi^(1/2)*(Complex(1)*y^6+Complex(-24)*y^4-15/
2*y^5+Complex(24)*y^2+40*y^3+Complex(-1)-15/2*y)*7^(1/2)*mu*(Complex(1)*y^2+
Complex(-1)+2*y)^4/(y^2+1)^7/b*p_inf^2+1/2310*7^(1/2)*(Complex(1)*y^2+Complex(-\
1)+2*y)^4*mu*Pi^(1/2)*(Complex(230)*y^10+Complex(-9544)*y^8-2165*y^9+Complex(
57706)*y^6+26998*y^7+Complex(-57706)*y^4-79294*y^5+Complex(9544)*y^2+26998*y^3+
Complex(-230)-2165*y)/(y^2+1)^9/b*p_inf^4-1/120120*7^(1/2)*(Complex(1)*y^2+
Complex(-1)+2*y)^4*mu*Pi^(1/2)*(Complex(12390)*y^14+Complex(-482496)*y^12-\
114765*y^13+Complex(2726668)*y^10+1283996*y^11+Complex(-1673646)*y^8-3519443*y^
9+Complex(1673646)*y^6-2703096*y^7+Complex(-2726668)*y^4-3519443*y^5+Complex(
482496)*y^2+1283996*y^3+Complex(-12390)-114765*y)/(y^2+1)^11/b*p_inf^6+1/240240
*7^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^4*mu*Pi^(1/2)*(Complex(-7770210)*y^8+
Complex(-3145466)*y^12-200025*y^17+Complex(4815438)*y^14+2107434*y^15+Complex(
7770210)*y^10-6440268*y^13+Complex(-4815438)*y^4-12403386*y^11+Complex(816984)*
y^2-40997782*y^9+Complex(-816984)*y^16-12403386*y^7+Complex(3145466)*y^6-\
6440268*y^5+Complex(21630)*y^18+2107434*y^3+Complex(-21630)-200025*y)/(y^2+1)^
13/b*p_inf^8-1/32672640*7^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^4*mu*Pi^(1/2)*
(Complex(-1019044420)*y^8+Complex(-3702247896)*y^12-23195865*y^21+Complex(-\
92388912)*y^20+234428712*y^19+Complex(1019044420)*y^14-894856197*y^17+Complex(
3702247896)*y^10-2787738784*y^15+Complex(-610136712)*y^4-14200358562*y^13+
Complex(92388912)*y^2-16715014672*y^11+Complex(-598526654)*y^16-14200358562*y^9
+Complex(598526654)*y^6-2787738784*y^7+Complex(610136712)*y^18-894856197*y^5+
Complex(2506350)*y^22+234428712*y^3+Complex(-2506350)-23195865*y)/(y^2+1)^15/b*
p_inf^10+1/1241560320*7^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^4*mu*Pi^(1/2)*(-\
753918165*y+7406676942*y^3-36884873418*y^5+Complex(81351270)*y^26+Complex(-\
2931672744)*y^24+Complex(22786218786)*y^22+Complex(-31993679482)*y^20+Complex(-\
2857177916)*y^18+Complex(-531621486414)*y^16+Complex(48366537028)*y^14+Complex(
-48366537028)*y^12+Complex(531621486414)*y^10+Complex(2857177916)*y^8+Complex(
31993679482)*y^6+Complex(-22786218786)*y^4+Complex(2931672744)*y^2-\
2215848692004*y^15+7406676942*y^23-160881910186*y^19-160881910186*y^7-\
2215848692004*y^11-753918165*y^25-36884873418*y^21-1035339143451*y^17-\
1035339143451*y^9-3133213707404*y^13+Complex(-81351270))/(y^2+1)^17/b*p_inf^12
;
W_even_inst_y_2_meqm4_fin := -4/3*7^(1/2)*Pi^(1/2)*mu*(6/7*y^2*(Complex(1)*y^5+
1/12*y^6+Complex(-64/3)*y^3-23/4*y^4+Complex(1)*y+23/4*y^2-1/12)*ln(y)+(y^2+1)*
(Complex(1)*y^7+1/7*y^8+Complex(-12/7)*y^5-31/12*y^6+Complex(12/7)*y^3-211/42*y
^4+Complex(-1)*y-31/12*y^2+1/7))*(Complex(1)*y^2+Complex(-1)+2*y)^4/(y^2+1)^9/b
^2+2/7*((y^2+1)^3*(Complex(1)*y^8+Complex(-28)*y^6-8*y^7+Complex(70)*y^4+56*y^5
+Complex(-28)*y^2-56*y^3+Complex(1)+8*y)*arctan(1/2*(y^2-1)/y)+1118/55*y^2*(
Complex(1)*y^9+545/6708*y^10+Complex(-35558/1677)*y^7-38867/6708*y^8+Complex(-\
12310/1677)*y^5+27212/1677*y^6+Complex(-35558/1677)*y^3-27212/1677*y^4+Complex(
1)*y+38867/6708*y^2-545/6708)*ln(y)-491/33*(Complex(1)*y^11+67/491*y^12+
Complex(-11322/2455)*y^9-22087/7365*y^10+Complex(-44857/2455)*y^7+30643/14730*y
^8+Complex(44857/2455)*y^5+99739/2455*y^6+Complex(11322/2455)*y^3+30643/14730*y
^4+Complex(-1)*y-22087/7365*y^2+67/491)*(y^2+1))*(Complex(1)*y^2+Complex(-1)+2*
y)^4*7^(1/2)*mu*Pi^(1/2)/(y^2+1)^11/b^2*p_inf^2+4/315*Pi^(1/2)*y^2*mu*(-37+30*
ln(2))*(Complex(1)*y^2+Complex(-1)+2*y)^4*(Complex(12)*y^5+y^6+Complex(-256)*y^
3-69*y^4+Complex(12)*y+69*y^2-1)*7^(1/2)/(y^2+1)^9/b^2*p_inf^3+13/154*(Complex(
1)*y^2+Complex(-1)+2*y)^4*7^(1/2)*((y^2+1)^5*(Complex(1)*y^8+Complex(-28)*y^6-8
*y^7+Complex(70)*y^4+56*y^5+Complex(-28)*y^2-56*y^3+Complex(1)+8*y)*arctan(1/2*
(y^2-1)/y)-107234/845*y^2*(Complex(1)*y^13+49445/643404*y^14+Complex(-3765620/
160851)*y^11-3925573/643404*y^12+Complex(-836843/160851)*y^9+5933081/214468*y^
10+Complex(-4606840/53617)*y^7+3667559/214468*y^8+Complex(-836843/160851)*y^5-\
3667559/214468*y^6+Complex(-3765620/160851)*y^3-5933081/214468*y^4+Complex(1)*y
+3925573/643404*y^2-49445/643404)*ln(y)-3947/169*(Complex(-233768431/2072175)*y
^9+1153/11841*y^16+Complex(233768431/2072175)*y^7-2912087/710460*y^14+Complex(-\
1)*y+1047871/197350*y^12+Complex(98865136/2072175)*y^11-891024457/8288700*y^10+
Complex(2184334/296025)*y^3-889216571/6216525*y^8+Complex(-98865136/2072175)*y^
5-891024457/8288700*y^6+Complex(-2184334/296025)*y^13+1047871/197350*y^4+
Complex(1)*y^15-2912087/710460*y^2+1153/11841)*(y^2+1))*mu*Pi^(1/2)/(y^2+1)^13/
b^2*p_inf^4-8/17325*Pi^(1/2)*y^2*mu*(-37+30*ln(2))*(Complex(1)*y^2+Complex(-1)+
2*y)^4*7^(1/2)*(Complex(1182)*y^9+95*y^10+Complex(-25988)*y^7-6953*y^8+Complex(
7820)*y^5+30017*y^6+Complex(-25988)*y^3-30017*y^4+Complex(1182)*y+6953*y^2-95)/
(y^2+1)^11/b^2*p_inf^5-15/143*(Complex(1)*y^2+Complex(-1)+2*y)^4*7^(1/2)*mu*((y
^2+1)^7*(Complex(1)*y^8+Complex(-28)*y^6-8*y^7+Complex(70)*y^4+56*y^5+Complex(-\
28)*y^2-56*y^3+Complex(1)+8*y)*arctan(1/2*(y^2-1)/y)+(8856493/525*y^10+7438151/
900*y^8-85691/120*y^4+853/120*y^2-8856493/525*y^12+8851919/2100*y^6-853/120*y^
20+85691/120*y^18-8851919/2100*y^16-7438151/900*y^14+Complex(14384221/525)*y^9+
Complex(-15529/150)*y^19+Complex(-124184/75)*y^7+Complex(8688907/225)*y^11+
Complex(-15529/150)*y^3+Complex(547361/175)*y^17+Complex(547361/175)*y^5+
Complex(14384221/525)*y^13+Complex(-124184/75)*y^15)*ln(y)-1283/60*(Complex(
295080299/6062175)*y^9+133/1283*y^20+Complex(1)*y^19-65234479/16974090*y^18+
Complex(2289768167/8487045)*y^7+544314683/84870450*y^16+Complex(-1)*y-\
7324285369/42435225*y^14+Complex(-295080299/6062175)*y^11-25249266409/84870450*
y^12+Complex(90993664/14145075)*y^3-5227730869/6062175*y^10+Complex(-90993664/
14145075)*y^17-25249266409/84870450*y^8+Complex(-3177658321/42435225)*y^5-\
7324285369/42435225*y^6+Complex(-2289768167/8487045)*y^13+544314683/84870450*y^
4+Complex(3177658321/42435225)*y^15-65234479/16974090*y^2+133/1283)*(y^2+1))*Pi
^(1/2)/(y^2+1)^15/b^2*p_inf^6+16/225225*Pi^(1/2)*y^2*mu*(-37+30*ln(2))*(
Complex(1)*y^2+Complex(-1)+2*y)^4*7^(1/2)*(Complex(10995)*y^13+820*y^14+
Complex(-282196)*y^11-69806*y^12+Complex(125363)*y^9+357798*y^10+Complex(-\
1662864)*y^7+91812*y^8+Complex(125363)*y^5-91812*y^6+Complex(-282196)*y^3-\
357798*y^4+Complex(10995)*y+69806*y^2-820)/(y^2+1)^13/b^2*p_inf^7+213/2288*(
Complex(1)*y^2+Complex(-1)+2*y)^4*7^(1/2)*mu*((y^2+1)^9*(Complex(1)*y^8+
Complex(-28)*y^6-8*y^7+Complex(70)*y^4+56*y^5+Complex(-28)*y^2-56*y^3+Complex(1
)+8*y)*arctan(1/2*(y^2-1)/y)-134473/1207*y^2*(Complex(-1486625182/1210257)*y^9+
99857/1613676*y^22+Complex(-177546088/4706555)*y^19-12413645/1613676*y^20+
Complex(-6624253504/14119665)*y^7+3066575243/56478660*y^18+Complex(1)*y+
4238314621/24205140*y^16+Complex(-106196405296/42358995)*y^11+73216370569/
84717990*y^14+Complex(-177546088/4706555)*y^3+8290993903/16943598*y^12+Complex(
714046061/14119665)*y^17-8290993903/16943598*y^10+Complex(714046061/14119665)*y
^5-73216370569/84717990*y^8+Complex(-1486625182/1210257)*y^13-4238314621/
24205140*y^6+Complex(1)*y^21-3066575243/56478660*y^4+Complex(-6624253504/
14119665)*y^15+12413645/1613676*y^2-99857/1613676)*ln(y)-154115/7242*(-\
6757878811/1794268476*y^2+1186178635907/112141779750*y^4-21855798198401/
74761186500*y^6+Complex(-1)*y+Complex(1)*y^23+Complex(-1459201021204/
11214177975)*y^5+Complex(6233518866671/11214177975)*y^7+Complex(795676285202/
2076699625)*y^9+Complex(23066531816/3738059325)*y^3+Complex(-795676285202/
2076699625)*y^15+Complex(-6233518866671/11214177975)*y^17+Complex(-\
7586396363596/6230098875)*y^13+Complex(7586396363596/6230098875)*y^11+Complex(-\
23066531816/3738059325)*y^21+Complex(1459201021204/11214177975)*y^19+1237/11855
*y^24-6757878811/1794268476*y^22-12079201506301/18690296625*y^8-4518117216211/
1246019775*y^12-1928815275227/679647150*y^10-1928815275227/679647150*y^14-\
12079201506301/18690296625*y^16-21855798198401/74761186500*y^18+1186178635907/
112141779750*y^20+1237/11855)*(y^2+1))*Pi^(1/2)/(y^2+1)^17/b^2*p_inf^8-16/
225225*Pi^(1/2)*y^2*mu*(-37+30*ln(2))*(Complex(1)*y^2+Complex(-1)+2*y)^4*7^(1/2
)*(Complex(-4416090)*y^9+920*y^18+Complex(-4116606)*y^7-89922*y^16+Complex(
13203)*y+503217*y^14+Complex(-4116606)*y^11+843279*y^12+Complex(-391214)*y^3+
2915163*y^10+Complex(13203)*y^17-2915163*y^8+Complex(241854)*y^5-843279*y^6+
Complex(241854)*y^13-503217*y^4+Complex(-391214)*y^15+89922*y^2-920)/(y^2+1)^15
/b^2*p_inf^9-1113/14144*(Complex(1)*y^2+Complex(-1)+2*y)^4*7^(1/2)*mu*((y^2+1)^
11*(Complex(1)*y^8+Complex(-28)*y^6-8*y^7+Complex(70)*y^4+56*y^5+Complex(-28)*y
^2-56*y^3+Complex(1)+8*y)*arctan(1/2*(y^2-1)/y)-626446/5035*y^2*(2449259119/
289418052*y^2-4901532485/72354513*y^4-469816049345/1519444773*y^6+Complex(1)*y-\
2449259119/289418052*y^24+4901532485/72354513*y^22+211585/3758676*y^26-\
134843192375/59007564*y^8-1268110356880/506481591*y^12-408619395155/96472684*y^
10+1268110356880/506481591*y^14+408619395155/96472684*y^16+134843192375/
59007564*y^18+469816049345/1519444773*y^20+Complex(1)*y^25+Complex(49922754802/
506481591)*y^5+Complex(-111187191110/168827197)*y^7+Complex(-3318729104485/
1519444773)*y^9+Complex(-7704732318/168827197)*y^3+Complex(-14060696532220/
1519444773)*y^15+Complex(-3318729104485/1519444773)*y^17+Complex(-5584533122660
/506481591)*y^13+Complex(-14060696532220/1519444773)*y^11+Complex(-7704732318/
168827197)*y^23+Complex(49922754802/506481591)*y^21+Complex(-111187191110/
168827197)*y^19-211585/3758676)*ln(y)-21587/1007*(-270124853230/72569946141*y^2
+21120183051337/1209499102350*y^4-273357534876599/604749551175*y^6+Complex(-1)*
y+Complex(1)*y^27+21120183051337/1209499102350*y^24-273357534876599/
604749551175*y^22-270124853230/72569946141*y^26+6749/64761*y^28-\
4691554542507149/3628497307050*y^8-16925167947344/1121984325*y^12-\
43606227963934/6108581325*y^10-1066118645651678/54977231925*y^14-16925167947344
/1121984325*y^16-43606227963934/6108581325*y^18-4691554542507149/3628497307050*
y^20+6749/64761+Complex(-54155687145811/259178379075)*y^5+Complex(
22416735591377/22398131525)*y^7+Complex(1209487740932/1221716265)*y^9+Complex(
3734471623766/604749551175)*y^3+Complex(8366768405774/18325743975)*y^15+
Complex(-1017007176649927/164931695775)*y^17+Complex(-8366768405774/18325743975
)*y^13+Complex(1017007176649927/164931695775)*y^11+Complex(-3734471623766/
604749551175)*y^25+Complex(54155687145811/259178379075)*y^23+Complex(-\
22416735591377/22398131525)*y^21+Complex(-1209487740932/1221716265)*y^19)*(y^2+
1))*Pi^(1/2)/(y^2+1)^19/b^2*p_inf^10;
W_even_inst_y_3_meqm4_fin := -2/7*7^(1/2)*(-28/3*y^3*(Complex(1)*y^7+1/14*y^8+
Complex(-29)*y^5-47/7*y^6+Complex(29)*y^3-305/7*y^4+Complex(-1)*y-47/7*y^2+1/14
)*ln(y)^2+4/3*(y^2+1)*y^2*(Complex(1)*y^8+Complex(-161/3)*y^6-34/3*y^7+Complex(
-1588/3)*y^4+281/3*y^5+Complex(-161/3)*y^2-281/3*y^3+Complex(1)+34/3*y)*ln(y)+(
y^2+1)^2*(Complex(1)*y^10+Complex(-125/9)*y^8-20/3*y^9+Complex(-344/9)*y^6-41/9
*y^7+Complex(344/9)*y^4-1012/9*y^5+Complex(125/9)*y^2-41/9*y^3+Complex(-1)-20/3
*y))*Pi^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^4/(y^2+1)^11/b^3/p_inf^2-67/
77*7^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^4*Pi^(1/2)*(660/67*(y^2+1)^6*(
Complex(1)*y^5+2/15*y^6+Complex(-16/3)*y^3-16/5*y^4+Complex(1)*y+16/5*y^2-2/15)
*arctan(1/2*(y^2-1)/y)+7308/335*y^3*(Complex(1)*y^11+85/1218*y^12+Complex(-847/
29)*y^9-1378/203*y^10+Complex(-428/87)*y^7-24821/1218*y^8+Complex(428/87)*y^5-\
76528/609*y^6+Complex(847/29)*y^3-24821/1218*y^4+Complex(-1)*y-1378/203*y^2+85/
1218)*ln(y)^2-260/201*(Complex(1)*y^12+Complex(-3733/65)*y^10-7931/650*y^11+
Complex(-369257/325)*y^8+1029/26*y^9+Complex(-423334/325)*y^6+287098/325*y^7+
Complex(-369257/325)*y^4-287098/325*y^5+Complex(-3733/65)*y^2-1029/26*y^3+
Complex(1)+7931/650*y)*y^2*(y^2+1)*ln(y)+(Complex(1)*y^14+Complex(-7423/3015)*y
^12-988/201*y^13+Complex(-86159/1005)*y^10-86933/3015*y^11+Complex(-290879/3015
)*y^8+604354/3015*y^9+Complex(290879/3015)*y^6+231666/335*y^7+Complex(86159/
1005)*y^4+604354/3015*y^5+Complex(7423/3015)*y^2-86933/3015*y^3+Complex(-1)-988
/201*y)*(y^2+1)^2)/(y^2+1)^13/b^3+32/21*((-y^9+Complex(14)*y^2+94*y^7+610*y^5+
Complex(-14)*y^8+Complex(406)*y^6+94*y^3+Complex(-406)*y^4-y)*ln(y)+(y^2+1)*(
Complex(1)*y^8+Complex(-161/3)*y^6-34/3*y^7+Complex(-1588/3)*y^4+281/3*y^5+
Complex(-161/3)*y^2-281/3*y^3+Complex(1)+34/3*y))*7^(1/2)*y^2*mu*(ln(2)-37/30)*
(Complex(1)*y^2+Complex(-1)+2*y)^4*Pi^(1/2)/(y^2+1)^11/b^3*p_inf+1117/12012*7^(
1/2)*mu*(-263796/1117*(Complex(1)*y^9+202/1691*y^10+Complex(-71046/8455)*y^7-\
31463/8455*y^8+Complex(193238/8455)*y^5+121737/8455*y^6+Complex(-71046/8455)*y^
3-121737/8455*y^4+Complex(1)*y+31463/8455*y^2-202/1691)*(y^2+1)^6*arctan(1/2*(y
^2-1)/y)+3174108/5585*(Complex(-7039469/37787)*y^9+35375/529018*y^16+Complex(
7039469/37787)*y^7-1865603/264509*y^14+Complex(-1)*y+736438/264509*y^12+
Complex(-5020621/264509)*y^11-4829707/37787*y^10+Complex(1185443/37787)*y^3-\
13410477/37787*y^8+Complex(5020621/264509)*y^5-4829707/37787*y^6+Complex(-\
1185443/37787)*y^13+736438/264509*y^4+Complex(1)*y^15-1865603/264509*y^2+35375/
529018)*y^3*ln(y)^2+5788/1117*y^2*(Complex(10466160594/253225)*y^8+Complex(
350017478/50645)*y^12-3225/1447*y^15+Complex(182603/36175)*y^14+19187014/36175*
y^13+Complex(1436224131/253225)*y^10-1921510996/253225*y^11+Complex(350017478/
50645)*y^4-3159828629/253225*y^9+Complex(182603/36175)*y^2+3159828629/253225*y^
7+Complex(1436224131/253225)*y^6+1921510996/253225*y^5+Complex(1)*y^16-19187014
/36175*y^3+Complex(1)+3225/1447*y)*(y^2+1)*ln(y)+(Complex(-11971496534/586425)*
y^8+Complex(-1288298/195475)*y^12-48700/1117*y^17+Complex(283364702/586425)*y^
14+493274483/586425*y^15+Complex(11971496534/586425)*y^10+1927327912/586425*y^
13+Complex(-283364702/586425)*y^4+2980946221/586425*y^11+Complex(5099719/16755)
*y^2+12027618184/586425*y^9+Complex(1288298/195475)*y^6+2980946221/586425*y^7+
Complex(-5099719/16755)*y^16+1927327912/586425*y^5+Complex(1)*y^18+493274483/
586425*y^3+Complex(-1)-48700/1117*y)*(y^2+1)^2)*(Complex(1)*y^2+Complex(-1)+2*y
)^4*Pi^(1/2)/(y^2+1)^15/b^3*p_inf^2-512/231*y^2*mu*(Complex(1)*y^2+Complex(-1)+
2*y)^4*Pi^(1/2)*(-2163/40*(Complex(1)*y^11+50/721*y^12+Complex(-3069/103)*y^9-\
4936/721*y^10+Complex(128/103)*y^7-7657/721*y^8+Complex(-128/103)*y^5-95432/721
*y^6+Complex(3069/103)*y^3-7657/721*y^4+Complex(-1)*y-4936/721*y^2+50/721)*y*ln
(y)+(y^2+1)*(Complex(1)*y^12+Complex(-507/8)*y^10-4191/320*y^11+Complex(-66093/
40)*y^8+459/64*y^9+Complex(-7217/5)*y^6+273513/160*y^7+Complex(-66093/40)*y^4-\
273513/160*y^5+Complex(-507/8)*y^2-459/64*y^3+Complex(1)+4191/320*y))*7^(1/2)*(
ln(2)-37/30)/(y^2+1)^13/b^3*p_inf^3+50272/10395*Pi^(1/2)*mu*(Complex(1)*y^2+
Complex(-1)+2*y)^4*7^(1/2)*(-87615/163384*(Complex(1)*y^13+64/649*y^14+Complex(
18749/6490)*y^11-86839/25960*y^12+Complex(-1915457/6490)*y^9-1769803/25960*y^10
+Complex(89468/295)*y^7+146042/295*y^8+Complex(-1915457/6490)*y^5-146042/295*y^
6+Complex(18749/6490)*y^3+1769803/25960*y^4+Complex(1)*y+86839/25960*y^2-64/649
)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+(y^2+1)^6*y^3*(Complex(1)*y^7+1/14*y^8+
Complex(-29)*y^5-47/7*y^6+Complex(29)*y^3-305/7*y^4+Complex(-1)*y-47/7*y^2+1/14
)*ln(y^2+1)-21004641/1307072*y^3*(Complex(1159986456/2333849)*y^9+287345/
4667698*y^20+Complex(1)*y^19-17984908/2333849*y^18+Complex(1605576618/2333849)*
y^7+119992909/4667698*y^16+Complex(-1)*y-43639380/2333849*y^14+Complex(-\
1159986456/2333849)*y^11-207039417/333407*y^12+Complex(87953023/2333849)*y^3-\
3877809888/2333849*y^10+Complex(-87953023/2333849)*y^17-207039417/333407*y^8+
Complex(-3169018/333407)*y^5-43639380/2333849*y^6+Complex(-1605576618/2333849)*
y^13+119992909/4667698*y^4+Complex(3169018/333407)*y^15-17984908/2333849*y^2+
287345/4667698)*ln(y)^2-973935/1307072*y^2*(Complex(35645871374/2272515)*y^8+
Complex(104448949034/6817545)*y^12-6295069/649290*y^19+Complex(1)*y^20+
634273831/3246450*y^17+Complex(-2257772876/1623225)*y^14-1355221317/757505*y^15
+Complex(5145767974/194787)*y^10-37546901539/4869675*y^13+Complex(18208907243/
11362575)*y^4-80370477512/6817545*y^11+Complex(-1858541/42345)*y^2+23520736408/
2272515*y^9+Complex(-5387822308/4869675)*y^6+33743322019/4869675*y^7+Complex(
17476946923/11362575)*y^16+469496731/296415*y^5+Complex(-13377433/324645)*y^18-\
14483044531/68175450*y^3+Complex(1)+134810593/13635090*y)*(y^2+1)*ln(y)-16065/
5228288*(Complex(-1)-2884/51*y-681629704501/389656575*y^3+588703052858/14431725
*y^5-146432/51*(y^2+1)^4*y^3*(Complex(1)*y^7+1/14*y^8+Complex(-29)*y^5-47/7*y^6
+Complex(29)*y^3-305/7*y^4+Complex(-1)*y-47/7*y^2+1/14)*ln(2)^2+13510681914956/
55665225*y^15-681629704501/389656575*y^19+13510681914956/55665225*y^7+
2564043515914/2061675*y^11+Complex(1)*y^22-2884/51*y^21+588703052858/14431725*y
^17+32014820997034/55665225*y^9+32014820997034/55665225*y^13+Complex(
763827547589/55665225)*y^4+Complex(361897908544/687225)*y^14+Complex(
330878086628/1012095)*y^12+Complex(-330878086628/1012095)*y^10+Complex(-\
361897908544/687225)*y^8+Complex(388846539827/11133045)*y^6+Complex(3302443/
22491)*y^2+Complex(-763827547589/55665225)*y^18+Complex(-3302443/22491)*y^20+
Complex(-388846539827/11133045)*y^16+5417984/765*(y^2+1)^4*y^3*(Complex(1)*y^7+
1/14*y^8+Complex(-29)*y^5-47/7*y^6+Complex(29)*y^3-305/7*y^4+Complex(-1)*y-47/7
*y^2+1/14)*ln(2)-5228288/16065*y^3*(Complex(1)*y^7+1/14*y^8+Complex(-29)*y^5-47
/7*y^6+Complex(29)*y^3-305/7*y^4+Complex(-1)*y-47/7*y^2+1/14)*(y^2+1)^4*ln(b))*
(y^2+1)^2)/(y^2+1)^17/b^3*p_inf^4-10624/3003*y^2*mu*(Complex(1)*y^2+Complex(-1)
+2*y)^4*Pi^(1/2)*7^(1/2)*(62643/830*(Complex(-837331/2983)*y^9+1370/20881*y^16+
Complex(837331/2983)*y^7-150964/20881*y^14+Complex(-1)*y+301514/20881*y^12+
Complex(26701/20881)*y^11-340712/2983*y^10+Complex(99055/2983)*y^3-1186416/2983
*y^8+Complex(-26701/20881)*y^5-340712/2983*y^6+Complex(-99055/2983)*y^13+301514
/20881*y^4+Complex(1)*y^15-150964/20881*y^2+1370/20881)*y*ln(y)+(Complex(
535830999/29050)*y^8+Complex(28491007/11620)*y^12-26661/3320*y^15+Complex(-\
512293/16600)*y^14+4111231/16600*y^13+Complex(-26205321/116200)*y^10-305562199/
116200*y^11+Complex(28491007/11620)*y^4-611134991/116200*y^9+Complex(-512293/
16600)*y^2+611134991/116200*y^7+Complex(-26205321/116200)*y^6+305562199/116200*
y^5+Complex(1)*y^16-4111231/16600*y^3+Complex(1)+26661/3320*y)*(y^2+1))*(ln(2)-\
37/30)/(y^2+1)^15/b^3*p_inf^5-3795536/190575*Pi^(1/2)*mu*(-86018625/394735744*(
Complex(-87261898/57925)*y^9+178/1655*y^18+Complex(63248218/173775)*y^7-27447/
8275*y^16+Complex(1)*y-8180371/173775*y^14+Complex(63248218/173775)*y^11+
72316037/173775*y^12+Complex(6314/24825)*y^3-1419209/34755*y^10+Complex(1)*y^17
+1419209/34755*y^8+Complex(-39672736/173775)*y^5-72316037/173775*y^6+Complex(-\
39672736/173775)*y^13+8180371/173775*y^4+Complex(6314/24825)*y^15+27447/8275*y^
2-178/1655)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+y^3*(Complex(1)*y^11+145/2114*y^12+
Complex(-4653/151)*y^9-7342/1057*y^10+Complex(1796/151)*y^7+13207/2114*y^8+
Complex(-1796/151)*y^5-152144/1057*y^6+Complex(4653/151)*y^3+13207/2114*y^4+
Complex(-1)*y-7342/1057*y^2+145/2114)*(y^2+1)^6*ln(y^2+1)-53375618835/
13421015296*y^3*(-136316151/15404219*y^2+5240580039/107829533*y^4+20438448339/
107829533*y^6+Complex(-1)*y+Complex(1)*y^23+1659365/30808438*y^24-136316151/
15404219*y^22-24757108499/215659066*y^8-979305659070/107829533*y^12-78068063070
/15404219*y^10-78068063070/15404219*y^14-24757108499/215659066*y^16+20438448339
/107829533*y^18+5240580039/107829533*y^20+1659365/30808438+Complex(-\
175031477753/107829533)*y^17+Complex(-409838389650/107829533)*y^13+Complex(
409838389650/107829533)*y^11+Complex(417869341430/107829533)*y^9+Complex(-\
417869341430/107829533)*y^15+Complex(-767250519/15404219)*y^21+Complex(
146927807/1299151)*y^19+Complex(175031477753/107829533)*y^7+Complex(-146927807/
1299151)*y^5+Complex(767250519/15404219)*y^3)*ln(y)^2-2289654675/13421015296*(
36966124208/3205516545*y+Complex(1)-35247537169/97136865*y^3+8754922499201/
3205516545*y^5+Complex(1)*y^24-1047768083835532/16027582725*y^15-49622768/
4625565*y^23-1484773351141/485684325*y^19+242831763471812/16027582725*y^7+
19888751617846/593614175*y^11+19805866691/69383475*y^21-5035096310108/291410595
*y^17+912466651234444/16027582725*y^9-265886773110502/5342527575*y^13+Complex(
1195660136536/457930935)*y^4+Complex(48141207433574/593614175)*y^14+Complex(
185785579713088/1068505515)*y^12+Complex(446602645778582/5342527575)*y^10+
Complex(444348270540563/16027582725)*y^8+Complex(-3708580694387/641103309)*y^6+
Complex(-146990630273/2289654675)*y^2+Complex(-10686377327761/1457052975)*y^18+
Complex(-1213622219/23127825)*y^22+Complex(160163188408/69383475)*y^20+Complex(
397267704405779/16027582725)*y^16)*y^2*(y^2+1)*ln(y)-12422025/53684061184*(
Complex(-1)-23172/239*y-416931265009027/60259243275*y^3+12553710545541868/
60259243275*y^5+6275007875290870/344338533*y^15-416931265009027/60259243275*y^
23+64274053990300633/60259243275*y^19+64274053990300633/60259243275*y^7+
6275007875290870/344338533*y^11-23172/239*y^25+12553710545541868/60259243275*y^
21+304611790268918084/60259243275*y^17+304611790268918084/60259243275*y^9+
20981868500988904/782587575*y^13+Complex(1)*y^26+Complex(44028160799848712/
8608463325)*y^14+Complex(-44028160799848712/8608463325)*y^12+Complex(-\
30116526129771661/8608463325)*y^10+Complex(-39104731033189103/8608463325)*y^8+
Complex(-479849215406956/8608463325)*y^6+Complex(4629526109/52172505)*y^2+
Complex(39104731033189103/8608463325)*y^18+Complex(-494720017820108/8608463325)
*y^22+Complex(479849215406956/8608463325)*y^20+Complex(30116526129771661/
8608463325)*y^16+Complex(-4629526109/52172505)*y^24+Complex(494720017820108/
8608463325)*y^4-136687616/3585*y^3*(Complex(1)*y^11+145/2114*y^12+Complex(-4653
/151)*y^9-7342/1057*y^10+Complex(1796/151)*y^7+13207/2114*y^8+Complex(-1796/151
)*y^5-152144/1057*y^6+Complex(4653/151)*y^3+13207/2114*y^4+Complex(-1)*y-7342/
1057*y^2+145/2114)*(y^2+1)^4*ln(2)^2+5057441792/53775*y^3*(Complex(1)*y^11+145/
2114*y^12+Complex(-4653/151)*y^9-7342/1057*y^10+Complex(1796/151)*y^7+13207/
2114*y^8+Complex(-1796/151)*y^5-152144/1057*y^6+Complex(4653/151)*y^3+13207/
2114*y^4+Complex(-1)*y-7342/1057*y^2+145/2114)*(y^2+1)^4*ln(2)-53684061184/
12422025*y^3*(Complex(1)*y^11+145/2114*y^12+Complex(-4653/151)*y^9-7342/1057*y^
10+Complex(1796/151)*y^7+13207/2114*y^8+Complex(-1796/151)*y^5-152144/1057*y^6+
Complex(4653/151)*y^3+13207/2114*y^4+Complex(-1)*y-7342/1057*y^2+145/2114)*(y^2
+1)^4*ln(b))*(y^2+1)^2)*(Complex(1)*y^2+Complex(-1)+2*y)^4*7^(1/2)/(y^2+1)^19/b
^3*p_inf^6+6144/1001*y^2*mu*(Complex(1)*y^2+Complex(-1)+2*y)^4*Pi^(1/2)*7^(1/2)
*((32/9*y^21-42167/90*y^19+1213469/720*y^17-178189/180*y^15-22009243/180*y^11-\
13589281/360*y^13-13589281/360*y^9-178189/180*y^7+1213469/720*y^5-42167/90*y^3+
32/9*y+Complex(1922053/36)*y^8+Complex(-1536673/45)*y^12+Complex(85099/1440)*y^
20+Complex(-1922053/36)*y^14+Complex(1536673/45)*y^10+Complex(683353/288)*y^4+
Complex(-85099/1440)*y^2+Complex(-458539/180)*y^6+Complex(458539/180)*y^16+
Complex(-683353/288)*y^18)*ln(y)+(Complex(12065966539/453600)*y^8+Complex(
12065966539/453600)*y^12-7149391/725760*y^19+Complex(1)*y^20+1070472223/3628800
*y^17+Complex(-291639071/90720)*y^14-1018132391/362880*y^15+Complex(209534545/
5184)*y^10-18939060389/1814400*y^13+Complex(74302573/30240)*y^4-7473781109/
362880*y^11+Complex(-12221117/259200)*y^2+7473781109/362880*y^9+Complex(-\
291639071/90720)*y^6+18939060389/1814400*y^7+Complex(74302573/30240)*y^16+
1018132391/362880*y^5+Complex(-12221117/259200)*y^18-1070472223/3628800*y^3+
Complex(1)+7149391/725760*y)*(y^2+1))*(ln(2)-37/30)/(y^2+1)^17/b^3*p_inf^7+
12775372/353925*(-764307225/6949802368*(Complex(-35771580022/10808385)*y^9+
11150/102937*y^22+Complex(766752/514685)*y^19-1645558/514685*y^20+Complex(
7062617456/10808385)*y^7-28922622/514685*y^18+Complex(1)*y+5861347894/10808385*
y^16+Complex(-27896887072/10808385)*y^11+971185624/2161677*y^14+Complex(766752/
514685)*y^3+33453243416/10808385*y^12+Complex(-1037706009/3602795)*y^17-\
33453243416/10808385*y^10+Complex(-1037706009/3602795)*y^5-971185624/2161677*y^
8+Complex(-35771580022/10808385)*y^13-5861347894/10808385*y^6+Complex(1)*y^21+
28922622/514685*y^4+Complex(7062617456/10808385)*y^15+1645558/514685*y^2-11150/
102937)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+y^3*(Complex(-6593777/14231)*y^9+12755/
199234*y^16+Complex(6593777/14231)*y^7-742871/99617*y^14+Complex(-1)*y+1985686/
99617*y^12+Complex(3015407/99617)*y^11-1569775/14231*y^10+Complex(506687/14231)
*y^3-6923529/14231*y^8+Complex(-3015407/99617)*y^5-1569775/14231*y^6+Complex(-\
506687/14231)*y^13+1985686/99617*y^4+Complex(1)*y^15-742871/99617*y^2+12755/
199234)*(y^2+1)^6*ln(y^2+1)-281400465555/132046244992*(-1888328990/189495263*y^
2+191882342535/2652933682*y^4+94737272992/189495263*y^6+Complex(-1)*y+Complex(1
)*y^27+191882342535/2652933682*y^24+94737272992/189495263*y^22-1888328990/
189495263*y^26+18079235/378990526*y^28+864381010219/378990526*y^8-\
87254649492681/2652933682*y^12-6945586318366/1326466841*y^10-65290370592480/
1326466841*y^14-87254649492681/2652933682*y^16-6945586318366/1326466841*y^18+
864381010219/378990526*y^20+18079235/378990526+Complex(-36753854267019/
1326466841)*y^17+Complex(15666181704120/1326466841)*y^13+Complex(36753854267019
/1326466841)*y^11+Complex(1959526909705/189495263)*y^9+Complex(-15666181704120/
1326466841)*y^15+Complex(-528654133144/189495263)*y^21+Complex(-1959526909705/
189495263)*y^19+Complex(-83541131547/1326466841)*y^25+Complex(52251139184/
189495263)*y^23+Complex(528654133144/189495263)*y^7+Complex(-52251139184/
189495263)*y^5+Complex(83541131547/1326466841)*y^3)*y^3*ln(y)^2-10718539425/
132046244992*y^2*(2765426364439/210083372730*y+Complex(1)-200262589187047/
350138954550*y^3+215975593144328/47746221075*y^5+Complex(1)*y^28-73758915127/
6366162810*y^27-13911056031447108/58356492425*y^15-15709127253368/3183081405*y^
23-21967518202962623/116712984850*y^19+5395964808435044/175069477275*y^7+
312851306853390079/1050416863650*y^11+168109173535/424410854*y^25-\
1920257425167308/58356492425*y^21-134338724707784533/350138954550*y^17+
174079169621844919/1050416863650*y^9+42282235814472292/525208431825*y^13+
Complex(606633221349053/15915407025)*y^20+Complex(7647908489352639/11671298485)
*y^16+Complex(-28671166087/454725915)*y^26+Complex(10867356014099/3183081405)*y
^24+Complex(2189151672692287/525208431825)*y^4+Complex(12002540704063828/
15915407025)*y^14+Complex(8286678204988863/11671298485)*y^12+Complex(
12613695225271027/75029775975)*y^10+Complex(28534199982289501/525208431825)*y^8
+Complex(-897682905457194/58356492425)*y^6+Complex(-6579389834243/75029775975)*
y^2+Complex(7076316820673469/58356492425)*y^18+Complex(-59768083781234/
3183081405)*y^22)*(y^2+1)*ln(y)-4764375/31069704704*(y^2+1)^2*(Complex(-1)-\
306388/4675*y-197678808508415893/35754237894375*y^3+8872480961701586938/
35754237894375*y^5-197678808508415893/35754237894375*y^27+620554406396659896284
/4583876653125*y^15+112733308366653274/104239760625*y^23+7122414073041757949881
/178771189471875*y^19+112733308366653274/104239760625*y^7+
7122414073041757949881/178771189471875*y^11-306388/4675*y^29+
8872480961701586938/35754237894375*y^25+211967873969942984042/35754237894375*y^
21+19145574910781354973664/178771189471875*y^17+211967873969942984042/
35754237894375*y^9+19145574910781354973664/178771189471875*y^13+Complex(1)*y^30
-79108096/1375*y^3*(Complex(-6593777/14231)*y^9+12755/199234*y^16+Complex(
6593777/14231)*y^7-742871/99617*y^14+Complex(-1)*y+1985686/99617*y^12+Complex(
3015407/99617)*y^11-1569775/14231*y^10+Complex(506687/14231)*y^3-6923529/14231*
y^8+Complex(-3015407/99617)*y^5-1569775/14231*y^6+Complex(-506687/14231)*y^13+
1985686/99617*y^4+Complex(1)*y^15-742871/99617*y^2+12755/199234)*(y^2+1)^4*ln(2
)^2+2926999552/20625*y^3*(Complex(-6593777/14231)*y^9+12755/199234*y^16+
Complex(6593777/14231)*y^7-742871/99617*y^14+Complex(-1)*y+1985686/99617*y^12+
Complex(3015407/99617)*y^11-1569775/14231*y^10+Complex(506687/14231)*y^3-\
6923529/14231*y^8+Complex(-3015407/99617)*y^5-1569775/14231*y^6+Complex(-506687
/14231)*y^13+1985686/99617*y^4+Complex(1)*y^15-742871/99617*y^2+12755/199234)*(
y^2+1)^4*ln(2)-31069704704/4764375*y^3*(Complex(-6593777/14231)*y^9+12755/
199234*y^16+Complex(6593777/14231)*y^7-742871/99617*y^14+Complex(-1)*y+1985686/
99617*y^12+Complex(3015407/99617)*y^11-1569775/14231*y^10+Complex(506687/14231)
*y^3-6923529/14231*y^8+Complex(-3015407/99617)*y^5-1569775/14231*y^6+Complex(-\
506687/14231)*y^13+1985686/99617*y^4+Complex(1)*y^15-742871/99617*y^2+12755/
199234)*(y^2+1)^4*ln(b)+Complex(-1447592256714284059/25538741353125)*y^26+
Complex(2497730238667777117/8512913784375)*y^24+Complex(1447592256714284059/
25538741353125)*y^4+Complex(-884715024903554105857/59590396490625)*y^14+
Complex(-2938801941696836990063/59590396490625)*y^12+Complex(-\
244469261807490981073/16251926315625)*y^10+Complex(-82551457217698650287/
11918079298125)*y^8+Complex(-2497730238667777117/8512913784375)*y^6+Complex(
276892655449/2381234625)*y^2+Complex(2938801941696836990063/59590396490625)*y^
18+Complex(82551457217698650287/11918079298125)*y^22+Complex(
244469261807490981073/16251926315625)*y^20+Complex(-276892655449/2381234625)*y^
28+Complex(884715024903554105857/59590396490625)*y^16))*Pi^(1/2)*mu*(Complex(1)
*y^2+Complex(-1)+2*y)^4*7^(1/2)/(y^2+1)^21/b^3*p_inf^8;
W_even_inst_y_4_meqm4_fin := 52/21*(Complex(1)*y^2+Complex(-1)+2*y)^4*7^(1/2)*
Pi^(1/2)*mu*(-32/13*y^4*(Complex(1)*y^9+1/16*y^10+Complex(-38)*y^7-123/16*y^8+
Complex(237)*y^5-139*y^6+Complex(-38)*y^3+139*y^4+Complex(1)*y+123/16*y^2-1/16)
*ln(y)^3+4/13*(y^2+1)*y^3*(Complex(1)*y^10+Complex(-60)*y^8-25/2*y^9+Complex(-\
1951)*y^6+47/2*y^7+Complex(1951)*y^4-3078*y^5+Complex(60)*y^2+47/2*y^3+Complex(
-1)-25/2*y)*ln(y)^2+128/39*(y^2+1)^2*y^2*(Complex(1)*y^9+3/32*y^10+Complex(149/
32)*y^7-447/128*y^8+Complex(1161/8)*y^5-8649/128*y^6+Complex(149/32)*y^3+8649/
128*y^4+Complex(1)*y+447/128*y^2-3/32)*ln(y)+(Complex(1)*y^11+2/13*y^12+
Complex(88/39)*y^9-269/156*y^10+Complex(679/39)*y^7-425/78*y^8+Complex(-679/39)
*y^5+3223/78*y^6+Complex(-88/39)*y^3-425/78*y^4+Complex(-1)*y-269/156*y^2+2/13)
*(y^2+1)^3)/(y^2+1)^13/b^4/p_inf^4-16/7*((y^2+1)^6*(1/2*y^2*(Complex(1)*y^6+
Complex(-69)*y^4-12*y^5+Complex(69)*y^2+256*y^3+Complex(-1)-12*y)*ln(y)+(y^2+1)
*(Complex(1)*y^8+Complex(-217/12)*y^6-7*y^7+Complex(-211/6)*y^4+12*y^5+Complex(
-217/12)*y^2-12*y^3+Complex(1)+7*y))*arctan(1/2*(y^2-1)/y)-4024/165*(Complex(1)
*y^13+985/16096*y^14+Complex(-19368/503)*y^11-125233/16096*y^12+Complex(143925/
1006)*y^9-1595745/16096*y^10+Complex(169807/503)*y^7-3973567/16096*y^8+Complex(
143925/1006)*y^5+3973567/16096*y^6+Complex(-19368/503)*y^3+1595745/16096*y^4+
Complex(1)*y+125233/16096*y^2-985/16096)*y^4*ln(y)^3+109/66*(Complex(1)*y^14+
Complex(-31022/545)*y^12-28063/2180*y^13+Complex(-1662714/545)*y^10-54264/545*y
^11+Complex(-1464827/545)*y^8-5296773/2180*y^9+Complex(1464827/545)*y^6-1261990
/109*y^7+Complex(1662714/545)*y^4-5296773/2180*y^5+Complex(31022/545)*y^2-54264
/545*y^3+Complex(-1)-28063/2180*y)*y^3*(y^2+1)*ln(y)^2+5539/990*y^2*(y^2+1)^2*(
Complex(1)*y^13+315/5539*y^14+Complex(145397/5539)*y^11-76351/22156*y^12+
Complex(2988035/5539)*y^9-4684107/22156*y^10+Complex(6028994/5539)*y^7-3157859/
5539*y^8+Complex(2988035/5539)*y^5+3157859/5539*y^6+Complex(145397/5539)*y^3+
4684107/22156*y^4+Complex(1)*y+76351/22156*y^2-315/5539)*ln(y)+229/264*(
Complex(75715/687)*y^9-46/229*y^16+Complex(-75715/687)*y^7-57627/4580*y^14+
Complex(-1)*y-6985/229*y^12+Complex(-127232/1145)*y^11+1478591/4580*y^10+
Complex(91556/3435)*y^3+951732/1145*y^8+Complex(127232/1145)*y^5+1478591/4580*y
^6+Complex(-91556/3435)*y^13-6985/229*y^4+Complex(1)*y^15-57627/4580*y^2-46/229
)*(y^2+1)^3)*7^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^4*Pi^(1/2)/(y^2+1)^15/
b^4/p_inf^2-128/21*(Complex(1)*y^2+Complex(-1)+2*y)^4*(-12*y^2*(Complex(1)*y^9+
1/16*y^10+Complex(-38)*y^7-123/16*y^8+Complex(237)*y^5-139*y^6+Complex(-38)*y^3
+139*y^4+Complex(1)*y+123/16*y^2-1/16)*ln(y)^2+(y^2+1)*y*(Complex(1)*y^10+
Complex(-60)*y^8-25/2*y^9+Complex(-1951)*y^6+47/2*y^7+Complex(1951)*y^4-3078*y^
5+Complex(60)*y^2+47/2*y^3+Complex(-1)-25/2*y)*ln(y)+16/3*(y^2+1)^2*(Complex(1)
*y^9+3/32*y^10+Complex(149/32)*y^7-447/128*y^8+Complex(1161/8)*y^5-8649/128*y^6
+Complex(149/32)*y^3+8649/128*y^4+Complex(1)*y+447/128*y^2-3/32))*7^(1/2)*y^2*(
ln(2)-37/30)*mu*Pi^(1/2)/(y^2+1)^13/b^4/p_inf-161/22*7^(1/2)*mu*(Complex(1)*y^2
+Complex(-1)+2*y)^4*(2112/1127*(y^2+1)^9*(Complex(1)*y^7+1/8*y^8+Complex(-7)*y^
5-7/2*y^6+Complex(7)*y^3+35/4*y^4+Complex(-1)*y-7/2*y^2+1/8)*arctan(1/2*(y^2-1)
/y)^2+(-652/1127*y^2*(Complex(1)*y^10+Complex(-67009/815)*y^8-10666/815*y^9+
Complex(459696/815)*y^6+272364/815*y^7+Complex(-459696/815)*y^4+59956/163*y^5+
Complex(67009/815)*y^2+272364/815*y^3+Complex(-1)-10666/815*y)*ln(y)+(y^2+1)*(
Complex(1)*y^12+Complex(-315992/16905)*y^10-7856/1127*y^11+Complex(16173/5635)*
y^8+374056/16905*y^9+Complex(1013296/2415)*y^6+1290736/16905*y^7+Complex(16173/
5635)*y^4-1290736/16905*y^5+Complex(-315992/16905)*y^2-374056/16905*y^3+
Complex(1)+7856/1127*y))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+2093984/73255*y^4*(
Complex(105550900/65437)*y^9+61895/1046992*y^18+Complex(26530714/196311)*y^7-\
25192643/3140976*y^16+Complex(1)*y-94463843/1570488*y^14+Complex(26530714/
196311)*y^11-649853519/1570488*y^12+Complex(-7994494/196311)*y^3-50909285/65437
*y^10+Complex(1)*y^17+50909285/65437*y^8+Complex(15772799/196311)*y^5+649853519
/1570488*y^6+Complex(15772799/196311)*y^13+94463843/1570488*y^4+Complex(-\
7994494/196311)*y^15+25192643/3140976*y^2-61895/1046992)*ln(y)^3-44/91*y^3*(
Complex(60296941/805)*y^8+Complex(-14284775063/929775)*y^12-131776/8855*y^17+
Complex(-2020097587/185955)*y^14-219698729/265650*y^15+Complex(-60296941/805)*y
^10-1981412329/929775*y^13+Complex(2020097587/185955)*y^4-4080457551/123970*y^
11+Complex(264416/6325)*y^2-242661670/1771*y^9+Complex(14284775063/929775)*y^6-\
4080457551/123970*y^7+Complex(-264416/6325)*y^16-1981412329/929775*y^5+Complex(
1)*y^18-219698729/265650*y^3+Complex(-1)-131776/8855*y)*(y^2+1)*ln(y)^2+7856/
1365*y^2*(Complex(-2544276694/553357)*y^9+41035/316204*y^18+Complex(-2439172405
/6640284)*y^7-151943237/44268560*y^16+Complex(1)*y+2451511063/26561136*y^14+
Complex(-2439172405/6640284)*y^11+27406615937/44268560*y^12+Complex(-215228869/
11067140)*y^3+52435451633/26561136*y^10+Complex(1)*y^17-52435451633/26561136*y^
8+Complex(-4509253688/8300355)*y^5-27406615937/44268560*y^6+Complex(-4509253688
/8300355)*y^13-2451511063/26561136*y^4+Complex(-215228869/11067140)*y^15+
151943237/44268560*y^2-41035/316204)*(y^2+1)^2*ln(y)+9707/1127*(Complex(
31152673511/198750825)*y^9+39086/378573*y^20+Complex(1)*y^19-77687783/22714380*
y^18+Complex(405186877/66250275)*y^7-3790501283/397501650*y^16+Complex(-1)*y-\
47370616/1892865*y^14+Complex(-31152673511/198750825)*y^11+19771056247/
397501650*y^12+Complex(606034958/198750825)*y^3-56145658507/397501650*y^10+
Complex(-606034958/198750825)*y^17+19771056247/397501650*y^8+Complex(1003680781
/66250275)*y^5-47370616/1892865*y^6+Complex(-405186877/66250275)*y^13-\
3790501283/397501650*y^4+Complex(-1003680781/66250275)*y^15-77687783/22714380*y
^2+39086/378573)*(y^2+1)^3)*Pi^(1/2)/(y^2+1)^17/b^4+32/7*y^2*mu*(Complex(1)*y^2
+Complex(-1)+2*y)^4*Pi^(1/2)*(ln(2)-37/30)*((y^2+1)^6*(Complex(1)*y^6+Complex(-\
69)*y^4-12*y^5+Complex(69)*y^2+256*y^3+Complex(-1)-12*y)*arctan(1/2*(y^2-1)/y)-\
6728/55*y^2*(Complex(1)*y^13+205/3364*y^14+Complex(-32796/841)*y^11-26317/3364*
y^12+Complex(117195/841)*y^9-148545/1682*y^10+Complex(273944/841)*y^7-448289/
1682*y^8+Complex(117195/841)*y^5+448289/1682*y^6+Complex(-32796/841)*y^3+148545
/1682*y^4+Complex(1)*y+26317/3364*y^2-205/3364)*ln(y)^2+152/33*(Complex(1)*y^14
+Complex(-5363/95)*y^12-19813/1520*y^13+Complex(-330291/95)*y^10-108033/760*y^
11+Complex(-283253/95)*y^8-3288063/1520*y^9+Complex(283253/95)*y^6-1060393/76*y
^7+Complex(330291/95)*y^4-3288063/1520*y^5+Complex(5363/95)*y^2-108033/760*y^3+
Complex(-1)-19813/1520*y)*y*(y^2+1)*ln(y)+259/495*(Complex(1)*y^13-180/259*y^14
+Complex(110252/259)*y^11-1639/259*y^12+Complex(2167325/259)*y^9-777873/259*y^
10+Complex(4447304/259)*y^7-2782649/259*y^8+Complex(2167325/259)*y^5+2782649/
259*y^6+Complex(110252/259)*y^3+777873/259*y^4+Complex(1)*y+1639/259*y^2+180/
259)*(y^2+1)^2)*7^(1/2)/(y^2+1)^15/b^4*p_inf+100544/72765*Pi^(1/2)*(-48195/3142
*(y^2+1)^11*(Complex(1)*y^7+1/8*y^8+Complex(-7)*y^5-7/2*y^6+Complex(7)*y^3+35/4
*y^4+Complex(-1)*y-7/2*y^2+1/8)*arctan(1/2*(y^2-1)/y)^2-22291605/5228288*(11216
/23589*y^2*(Complex(1)*y^14+Complex(-623682/3505)*y^12-139117/7010*y^13+
Complex(11638047/3505)*y^10+686590/701*y^11+Complex(563338/3505)*y^8-5830499/
7010*y^9+Complex(-563338/3505)*y^6+8459872/701*y^7+Complex(-11638047/3505)*y^4-\
5830499/7010*y^5+Complex(623682/3505)*y^2+686590/701*y^3+Complex(-1)-139117/
7010*y)*ln(y)+(Complex(-6900951818/12384225)*y^8+Complex(-36324644/1769175)*y^
12-186248/23589*y^15+Complex(-8729414/353835)*y^14+54099716/1769175*y^13+
Complex(-13216427342/12384225)*y^10-9693932/458675*y^11+Complex(-36324644/
1769175)*y^4+22418433544/12384225*y^9+Complex(-8729414/353835)*y^2-22418433544/
12384225*y^7+Complex(-13216427342/12384225)*y^6+9693932/458675*y^5+Complex(1)*y
^16-54099716/1769175*y^3+Complex(1)+186248/23589*y)*(y^2+1))*(y^2+1)^6*arctan(1
/2*(y^2-1)/y)+(y^2+1)^6*y^3*(-24*y*(Complex(1)*y^9+1/16*y^10+Complex(-38)*y^7-\
123/16*y^8+Complex(237)*y^5-139*y^6+Complex(-38)*y^3+139*y^4+Complex(1)*y+123/
16*y^2-1/16)*ln(y)+(y^2+1)*(Complex(1)*y^10+Complex(-60)*y^8-25/2*y^9+Complex(-\
1951)*y^6+47/2*y^7+Complex(1951)*y^4-3078*y^5+Complex(60)*y^2+47/2*y^3+Complex(
-1)-25/2*y))*ln(y^2+1)+6294897/20423*y^4*(Complex(1831637937/799352)*y^9+711845
/12789632*y^22+Complex(-4628573/99919)*y^19-109240521/12789632*y^20+Complex(-\
340092871/399676)*y^7-293770139/12789632*y^18+Complex(1)*y-4279961897/12789632*
y^16+Complex(1106881947/199838)*y^11-16259436751/6394816*y^14+Complex(-4628573/
99919)*y^3-18021947409/6394816*y^12+Complex(64879639/799352)*y^17+18021947409/
6394816*y^10+Complex(64879639/799352)*y^5+16259436751/6394816*y^8+Complex(
1831637937/799352)*y^13+4279961897/12789632*y^6+Complex(1)*y^21+293770139/
12789632*y^4+Complex(-340092871/399676)*y^15+109240521/12789632*y^2-711845/
12789632)*ln(y)^3+8640765/1307072*(Complex(-767040412524/4800425)*y^8+Complex(
682024079182/4800425)*y^12-122829787/11521020*y^21+Complex(-1136451446/14401275
)*y^20+12987669728/14401275*y^19+Complex(794122944364/4800425)*y^14-39987037693
/19201700*y^17+Complex(-619075491662/4800425)*y^10-218762435606/14401275*y^15+
Complex(-42114233356/4800425)*y^4+1305652782677/9600850*y^13+Complex(413672402/
4800425)*y^2+366668539956/960085*y^11+Complex(-1593836387/2880255)*y^6+
1358902895957/9600850*y^9+Complex(2785886051/2880255)*y^16-152650733846/
14401275*y^7+Complex(5852001428/685775)*y^18-2190808539/2743100*y^5+Complex(1)*
y^22+4586280736/4800425*y^3+Complex(-1)-8537205/768068*y)*y^3*(y^2+1)*ln(y)^2+
52477005/1307072*y^2*(1365374075503/242443763100*y^2-2753113631927/34634823300*
y^4-100399391314427/121221881550*y^6-47565/499781-10456576/17492335*y^2*(
Complex(1)*y^9+1/16*y^10+Complex(-38)*y^7-123/16*y^8+Complex(237)*y^5-139*y^6+
Complex(-38)*y^3+139*y^4+Complex(1)*y+123/16*y^2-1/16)*(y^2+1)^4*ln(b)+47565/
499781*y^22-16013120857201/2473915950*y^8+82174200235762/8658705825*y^12-\
69017442221362/8658705825*y^10+17893304717041/2473915950*y^14+119031715745147/
121221881550*y^16+2820401698487/34634823300*y^18-1214407259503/242443763100*y^
20-2635776/499781*(y^2+1)^4*y^2*(Complex(1)*y^9+1/16*y^10+Complex(-38)*y^7-123/
16*y^8+Complex(237)*y^5-139*y^6+Complex(-38)*y^3+139*y^4+Complex(1)*y+123/16*y^
2-1/16)*ln(2)^2+Complex(1)*y^21+Complex(55091149/52477005)*y+Complex(-\
45983921726003/60610940775)*y^17+Complex(15686411048984/8658705825)*y^15+
Complex(-12739310657588/1236957975)*y^13+Complex(-185770730005582/8658705825)*y
^11+Complex(1723685066792/1236957975)*y^7+Complex(-52750254419123/60610940775)*
y^5+Complex(-1720100428951/60610940775)*y^3+Complex(-1554036931351/60610940775)
*y^19+Complex(-13373371284788/1236957975)*y^9+32507904/2498905*(y^2+1)^4*y^2*(
Complex(1)*y^9+1/16*y^10+Complex(-38)*y^7-123/16*y^8+Complex(237)*y^5-139*y^6+
Complex(-38)*y^3+139*y^4+Complex(1)*y+123/16*y^2-1/16)*ln(2))*(y^2+1)^2*ln(y)-\
412596765/5228288*(-5538472489/1650387060*y^2-10383529507874/1429647790725*y^4+
455141934536591/5718591162900*y^6+Complex(-1)*y+Complex(1)*y^23-5228288/
412596765*(Complex(1)*y^10+Complex(-60)*y^8-25/2*y^9+Complex(-1951)*y^6+47/2*y^
7+Complex(1951)*y^4-3078*y^5+Complex(60)*y^2+47/2*y^3+Complex(-1)-25/2*y)*y^3*(
y^2+1)^4*ln(b)+145434/1309831*y^24-5538472489/1650387060*y^22+55899626638648/
204235398675*y^8+274917466231816/204235398675*y^12+310088179727719/408470797350
*y^10+310088179727719/408470797350*y^14+55899626638648/204235398675*y^16+
455141934536591/5718591162900*y^18-10383529507874/1429647790725*y^20+145434/
1309831+Complex(-5235139129634/1429647790725)*y^21+Complex(-1387930208524/
40847079735)*y^19+Complex(-143036744055628/204235398675)*y^9+Complex(
99074034750377/1429647790725)*y^17+Complex(143036744055628/204235398675)*y^15+
Complex(1398834592042/2652407775)*y^13+Complex(-1398834592042/2652407775)*y^11+
Complex(-99074034750377/1429647790725)*y^7+Complex(1387930208524/40847079735)*y
^5+Complex(5235139129634/1429647790725)*y^3-146432/1309831*(y^2+1)^4*y^3*(
Complex(1)*y^10+Complex(-60)*y^8-25/2*y^9+Complex(-1951)*y^6+47/2*y^7+Complex(
1951)*y^4-3078*y^5+Complex(60)*y^2+47/2*y^3+Complex(-1)-25/2*y)*ln(2)^2+5417984
/19647465*(y^2+1)^4*y^3*(Complex(1)*y^10+Complex(-60)*y^8-25/2*y^9+Complex(-\
1951)*y^6+47/2*y^7+Complex(1951)*y^4-3078*y^5+Complex(60)*y^2+47/2*y^3+Complex(
-1)-25/2*y)*ln(2))*(y^2+1)^3)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^4*7^(1/2)/(y^
2+1)^19/b^4*p_inf^2-776/77*y^2*mu*(Complex(1)*y^2+Complex(-1)+2*y)^4*Pi^(1/2)*(
ln(2)-37/30)*7^(1/2)*((Complex(1)*y^10+Complex(-44899/485)*y^8-6706/485*y^9+
Complex(482136/485)*y^6+195804/485*y^7+Complex(-482136/485)*y^4+27748/97*y^5+
Complex(44899/485)*y^2+195804/485*y^3+Complex(-1)-6706/485*y)*(y^2+1)^6*arctan(
1/2*(y^2-1)/y)-1097184/6305*y^2*(Complex(21903518/11429)*y^9+1335/22858*y^18+
Complex(-1536710/34287)*y^7-558607/68574*y^16+Complex(1)*y-1520572/34287*y^14+
Complex(-1536710/34287)*y^11-13656832/34287*y^12+Complex(-1446598/34287)*y^3-\
10949022/11429*y^10+Complex(1)*y^17+10949022/11429*y^8+Complex(3066938/34287)*y
^5+13656832/34287*y^6+Complex(3066938/34287)*y^13+1520572/34287*y^4+Complex(-\
1446598/34287)*y^15+558607/68574*y^2-1335/22858)*ln(y)^2+448/1261*(Complex(
543046)*y^8+Complex(-332372183/7350)*y^12-7451/280*y^17+Complex(-42935852/735)*
y^14-2680376/525*y^15+Complex(-543046)*y^10-7363759/7350*y^13+Complex(42935852/
735)*y^4-29667871/245*y^11+Complex(-2129/50)*y^2-116765697/140*y^9+Complex(
332372183/7350)*y^6-29667871/245*y^7+Complex(2129/50)*y^16-7363759/7350*y^5+
Complex(1)*y^18-2680376/525*y^3+Complex(-1)-7451/280*y)*y*(y^2+1)*ln(y)-84766/
6305*(Complex(-1367769770/296681)*y^9+1360/11559*y^18+Complex(763234228/2670129
)*y^7-5386028/1483405*y^16+Complex(1)*y+151496948/2670129*y^14+Complex(
763234228/2670129)*y^11+1719326344/4450215*y^12+Complex(-22537324/1483405)*y^3+
5687290600/2670129*y^10+Complex(1)*y^17-5687290600/2670129*y^8+Complex(-\
579134396/1213695)*y^5-1719326344/4450215*y^6+Complex(-579134396/1213695)*y^13-\
151496948/2670129*y^4+Complex(-22537324/1483405)*y^15+5386028/1483405*y^2-1360/
11559)*(y^2+1)^2)/(y^2+1)^17/b^4*p_inf^3-2161696/800415*Pi^(1/2)*mu*(Complex(1)
*y^2+Complex(-1)+2*y)^4*(155925/14051024*(y^2+1)^13*(Complex(1)*y^7+1/8*y^8+
Complex(-7)*y^5-7/2*y^6+Complex(7)*y^3+35/4*y^4+Complex(-1)*y-7/2*y^2+1/8)*
arctan(1/2*(y^2-1)/y)^2+9033255/899265536*(108952/869*y^2*(Complex(3024797284/
68095)*y^8+Complex(155043182/68095)*y^12-113698/68095*y^17+Complex(-324029698/
68095)*y^14-66672524/68095*y^15+Complex(-3024797284/68095)*y^10+412138664/68095
*y^13+Complex(324029698/68095)*y^4-1066988468/68095*y^11+Complex(-1306991/13619
)*y^2-3698413964/68095*y^9+Complex(-155043182/68095)*y^6-1066988468/68095*y^7+
Complex(1306991/13619)*y^16+412138664/68095*y^5+Complex(1)*y^18-66672524/68095*
y^3+Complex(-1)-113698/68095*y)*ln(y)+(Complex(-748042084586/1368675)*y^8+
Complex(-748042084586/1368675)*y^12-69144/869*y^19+Complex(1)*y^20-555557976/
152075*y^17+Complex(704590852568/1368675)*y^14+132284734832/1368675*y^15+
Complex(5880407822636/1368675)*y^10-41094291440/54747*y^13+Complex(-30268606073
/1368675)*y^4-19581894064/17325*y^11+Complex(-15887126/273735)*y^2+19581894064/
17325*y^9+Complex(704590852568/1368675)*y^6+41094291440/54747*y^7+Complex(-\
30268606073/1368675)*y^16-132284734832/1368675*y^5+Complex(-15887126/273735)*y^
18+555557976/152075*y^3+Complex(1)+69144/869*y)*(y^2+1))*(y^2+1)^6*arctan(1/2*(
y^2-1)/y)+y^3*(-16224/215*y*(Complex(1)*y^13+655/10816*y^14+Complex(-6714/169)*
y^11-85303/10816*y^12+Complex(90465/676)*y^9-60075/832*y^10+Complex(104137/338)
*y^7-3199057/10816*y^8+Complex(90465/676)*y^5+3199057/10816*y^6+Complex(-6714/
169)*y^3+60075/832*y^4+Complex(1)*y+85303/10816*y^2-655/10816)*ln(y)+(Complex(1
)*y^14+Complex(-11882/215)*y^12-11563/860*y^13+Complex(-979614/215)*y^10-53769/
215*y^11+Complex(-801197/215)*y^8-1279353/860*y^9+Complex(801197/215)*y^6-19972
*y^7+Complex(979614/215)*y^4-1279353/860*y^5+Complex(11882/215)*y^2-53769/215*y
^3+Complex(-1)-11563/860*y)*(y^2+1))*(y^2+1)^6*ln(y^2+1)+97631113041/477734816*
(21494052091/2254109392*y^2-6309151041/563527348*y^4-24195429017/563527348*y^6+
Complex(1)*y-21494052091/2254109392*y^24+6309151041/563527348*y^22+113004505/
2254109392*y^26+9491142204655/2254109392*y^8+1832740742240/140881837*y^12+
37722578876283/2254109392*y^10-1832740742240/140881837*y^14-37722578876283/
2254109392*y^16-9491142204655/2254109392*y^18+24195429017/563527348*y^20+
Complex(-8170828710/140881837)*y^23+Complex(29802913273/140881837)*y^21+
Complex(-427214998166/140881837)*y^19+Complex(-260619875961/140881837)*y^9+
Complex(-260619875961/140881837)*y^17+Complex(1836196509820/140881837)*y^15+
Complex(4587614985510/140881837)*y^13+Complex(1836196509820/140881837)*y^11+
Complex(-427214998166/140881837)*y^7+Complex(29802913273/140881837)*y^5+
Complex(-8170828710/140881837)*y^3+Complex(1)*y^25-113004505/2254109392)*y^4*ln
(y)^3+30014644275/3821878528*y^3*(Complex(-1)-17630780513/1333984190*y+
25535378367617/33349604750*y^3-4003906098246/3334960475*y^5+950344379244083/
2000976285*y^15+2480987633147/4001952570*y^23-4877251398827641/100048814250*y^
19-3463971914569337/100048814250*y^7+5168571876366079/10004881425*y^11-\
241174912943/20009762850*y^25-33359842943186/10004881425*y^21-2876011476639949/
100048814250*y^17+133999724301941/14292687750*y^9+295008656014076/303178225*y^
13+Complex(-771693306628/10004881425)*y^24+Complex(2238769005925/400195257)*y^
22+Complex(-10916824929567/666992095)*y^20+Complex(8878352779831966/50024407125
)*y^18+Complex(4569984703419067/10004881425)*y^16+Complex(1560918844826406/
3334960475)*y^14+Complex(21887604688487/1429268775)*y^6+Complex(-\
1250024847373094/3334960475)*y^12+Complex(-4066192141853371/10004881425)*y^10+
Complex(-8311222980729502/50024407125)*y^8+Complex(-14915772017741/2382114625)*
y^4+Complex(1606600768092/16674802375)*y^2+Complex(1)*y^26)*(y^2+1)*ln(y)^2-\
4300003785/238867408*y^2*(-1311876117419821/317856279787200*y^2+
7632792511116981/35317364420800*y^4+107058651310456561/45408039969600*y^6+
30041742848/7166672975*y^2*(Complex(1)*y^13+655/10816*y^14+Complex(-6714/169)*y
^11-85303/10816*y^12+Complex(90465/676)*y^9-60075/832*y^10+Complex(104137/338)*
y^7-3199057/10816*y^8+Complex(90465/676)*y^5+3199057/10816*y^6+Complex(-6714/
169)*y^3+60075/832*y^4+Complex(1)*y+85303/10816*y^2-655/10816)*(y^2+1)^4*ln(b)+
688416768/18614735*y^2*(Complex(1)*y^13+655/10816*y^14+Complex(-6714/169)*y^11-\
85303/10816*y^12+Complex(90465/676)*y^9-60075/832*y^10+Complex(104137/338)*y^7-\
3199057/10816*y^8+Complex(90465/676)*y^5+3199057/10816*y^6+Complex(-6714/169)*y
^3+60075/832*y^4+Complex(1)*y+85303/10816*y^2-655/10816)*(y^2+1)^4*ln(2)^2-\
8490473472/93073675*y^2*(Complex(1)*y^13+655/10816*y^14+Complex(-6714/169)*y^11
-85303/10816*y^12+Complex(90465/676)*y^9-60075/832*y^10+Complex(104137/338)*y^7
-3199057/10816*y^8+Complex(90465/676)*y^5+3199057/10816*y^6+Complex(-6714/169)*
y^3+60075/832*y^4+Complex(1)*y+85303/10816*y^2-655/10816)*(y^2+1)^4*ln(2)+
167412989922569/63571255957440*y^24-26633616208262687/105952093262400*y^22+
9334671/59567152*y^26+73991027253541451/3210669492800*y^8+8037551735533651/
216228761760*y^12+3189005932355106323/52976046631200*y^10-67039523683159967/
1081143808800*y^14-3888178742948899859/52976046631200*y^16-84708494563327051/
3210669492800*y^18-121550144384882929/45408039969600*y^20+Complex(
4758409157622121/79464069946800)*y^23+Complex(16219647248146747/19866017486700)
*y^21+Complex(-24863251630185211/2408002119600)*y^19+Complex(3350177787738032/
110366763815)*y^9+Complex(3822268969/4300003785)*y+Complex(13009974163108176/
551833819075)*y^17+Complex(166587169290051733/1892001665400)*y^15+Complex(
5613778605690523/31533361090)*y^13+Complex(25597354653460867/270285952200)*y^11
+Complex(-5875430649077161/802667373200)*y^7+Complex(1)*y^25-9334671/59567152+
Complex(26863929761523259/19866017486700)*y^5+Complex(1040435343424277/
15892813989360)*y^3)*(y^2+1)^2*ln(y)+3438877365/15287514112*(-28571529839/
4585169820*y^2-12003517182587941/23831420139450*y^4-361719900755786743/
23831420139450*y^6+Complex(-1)*y+Complex(1)*y^27+15287514112/3438877365*y^3*(
Complex(1)*y^14+Complex(-11882/215)*y^12-11563/860*y^13+Complex(-979614/215)*y^
10-53769/215*y^11+Complex(-801197/215)*y^8-1279353/860*y^9+Complex(801197/215)*
y^6-19972*y^7+Complex(979614/215)*y^4-1279353/860*y^5+Complex(11882/215)*y^2-\
53769/215*y^3+Complex(-1)-11563/860*y)*(y^2+1)^4*ln(b)+38924288/992461*y^3*(
Complex(1)*y^14+Complex(-11882/215)*y^12-11563/860*y^13+Complex(-979614/215)*y^
10-53769/215*y^11+Complex(-801197/215)*y^8-1279353/860*y^9+Complex(801197/215)*
y^6-19972*y^7+Complex(979614/215)*y^4-1279353/860*y^5+Complex(11882/215)*y^2-\
53769/215*y^3+Complex(-1)-11563/860*y)*(y^2+1)^4*ln(2)^2-1440198656/14886915*y^
3*(Complex(1)*y^14+Complex(-11882/215)*y^12-11563/860*y^13+Complex(-979614/215)
*y^10-53769/215*y^11+Complex(-801197/215)*y^8-1279353/860*y^9+Complex(801197/
215)*y^6-19972*y^7+Complex(979614/215)*y^4-1279353/860*y^5+Complex(11882/215)*y
^2-53769/215*y^3+Complex(-1)-11563/860*y)*(y^2+1)^4*ln(2)-12003517182587941/
23831420139450*y^24-361719900755786743/23831420139450*y^22-28571529839/
4585169820*y^26+126998/992461*y^28-410111864989449571/7943806713150*y^8-\
339864915917949325/158876134263*y^12-35476622258823707/50436868020*y^10-\
12446485002898306867/3971903356575*y^14-339864915917949325/158876134263*y^16-\
35476622258823707/50436868020*y^18-410111864989449571/7943806713150*y^20+126998
/992461+Complex(410651357725306/11915710069725)*y^25+Complex(-23107481839093/
72216424665)*y^23+Complex(-1146544983683413267/11915710069725)*y^21+Complex(-\
2356321257538888936/3971903356575)*y^19+Complex(2356321257538888936/
3971903356575)*y^9+Complex(-2638579410752573767/3971903356575)*y^17+Complex(-\
632222058470744026/1323967785525)*y^15+Complex(632222058470744026/1323967785525
)*y^13+Complex(2638579410752573767/3971903356575)*y^11+Complex(
1146544983683413267/11915710069725)*y^7+Complex(23107481839093/72216424665)*y^5
+Complex(-410651357725306/11915710069725)*y^3)*(y^2+1)^3)*7^(1/2)/(y^2+1)^21/b^
4*p_inf^4+3217408/24255*Pi^(1/2)*y^2*mu*(Complex(1)*y^2+Complex(-1)+2*y)^4*7^(1
/2)*(24255/2614144*(ln(2)-37/30)*(Complex(1)*y^14+Complex(-42849/55)*y^12-4696/
77*y^13+Complex(680424/35)*y^10+1989248/385*y^11+Complex(-3916904/385)*y^8-\
6508534/385*y^9+Complex(3916904/385)*y^6+38092352/385*y^7+Complex(-680424/35)*y
^4-6508534/385*y^5+Complex(42849/55)*y^2+1989248/385*y^3+Complex(-1)-4696/77*y)
*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+(y^2+1)^6*y^2*(ln(2)-37/30)*(Complex(1)*y^9+1/
16*y^10+Complex(-38)*y^7-123/16*y^8+Complex(237)*y^5-139*y^6+Complex(-38)*y^3+
139*y^4+Complex(1)*y+123/16*y^2-1/16)*ln(y^2+1)+4620/1571*(y^2+1)^6*y^2*(
Complex(1)*y^9+1/16*y^10+Complex(-38)*y^7-123/16*y^8+Complex(237)*y^5-139*y^6+
Complex(-38)*y^3+139*y^4+Complex(1)*y+123/16*y^2-1/16)*ln(2)^3-17094/1571*(y^2+
1)^6*y^2*(Complex(1)*y^9+1/16*y^10+Complex(-38)*y^7-123/16*y^8+Complex(237)*y^5
-139*y^6+Complex(-38)*y^3+139*y^4+Complex(1)*y+123/16*y^2-1/16)*ln(2)^2+(-\
3857805/163384*y^2*(Complex(157670208/61235)*y^9+667/12247*y^22+Complex(-601256
/12247)*y^19-107397/12247*y^20+Complex(-81342688/61235)*y^7-291299/24494*y^18+
Complex(1)*y-33060437/122470*y^16+Complex(399324672/61235)*y^11-178891528/61235
*y^14+Complex(-601256/12247)*y^3-222089592/61235*y^12+Complex(1535569/12247)*y^
17+222089592/61235*y^10+Complex(1535569/12247)*y^5+178891528/61235*y^8+Complex(
157670208/61235)*y^13+33060437/122470*y^6+Complex(1)*y^21+291299/24494*y^4+
Complex(-81342688/61235)*y^15+107397/12247*y^2-667/12247)*ln(y)^2-16275/40846*(
Complex(-4521681197/27125)*y^8+Complex(15175990279/108500)*y^12-560919/49600*y^
21+Complex(-2530579/31000)*y^20+102938363/124000*y^19+Complex(4627472337/27125)
*y^14-3828861579/1736000*y^17+Complex(-14192418599/108500)*y^10-27660691543/
1302000*y^15+Complex(-1705460409/217000)*y^4+24779756689/217000*y^13+Complex(
56409839/651000)*y^2+6623371401/17360*y^11+Complex(24255256/3255)*y^6+
25611789709/217000*y^9+Complex(-116619836/16275)*y^16-23528710183/1302000*y^7+
Complex(1669515929/217000)*y^18-326878637/248000*y^5+Complex(1)*y^22+2258102183
/2604000*y^3+Complex(-1)-12106067/1041600*y)*y*(y^2+1)*ln(y)-12899/150816*(-\
150816/12899*y^2*(Complex(1)*y^9+1/16*y^10+Complex(-38)*y^7-123/16*y^8+Complex(
237)*y^5-139*y^6+Complex(-38)*y^3+139*y^4+Complex(1)*y+123/16*y^2-1/16)*(y^2+1)
^4*ln(b)-27720/167687*y^22-119155832251/3098855760*y^20+Complex(-8755240411039/
55336710)*y^9+Complex(-78130409428/193678485)*y^19+Complex(833072004161/
27668355)*y^7+Complex(1)*y+Complex(-8520646334362/27668355)*y^11+Complex(-\
78130409428/193678485)*y^3+Complex(-280534873141/29796690)*y^17+Complex(-\
280534873141/29796690)*y^5+Complex(-8755240411039/55336710)*y^13+Complex(1)*y^
21+Complex(833072004161/27668355)*y^15+22573685823413/1549427880*y^16+
656380017719/442693680*y^18+14747462326621/110673420*y^12+4141332400679/
44269368*y^14-14747462326621/110673420*y^10-4141332400679/44269368*y^8-\
22573685823413/1549427880*y^6-656380017719/442693680*y^4+27720/167687+
119155832251/3098855760*y^2)*(y^2+1)^2)*ln(2)+9515919/326768*y^2*(Complex(
157670208/61235)*y^9+667/12247*y^22+Complex(-601256/12247)*y^19-107397/12247*y^
20+Complex(-81342688/61235)*y^7-291299/24494*y^18+Complex(1)*y-33060437/122470*
y^16+Complex(399324672/61235)*y^11-178891528/61235*y^14+Complex(-601256/12247)*
y^3-222089592/61235*y^12+Complex(1535569/12247)*y^17+222089592/61235*y^10+
Complex(1535569/12247)*y^5+178891528/61235*y^8+Complex(157670208/61235)*y^13+
33060437/122470*y^6+Complex(1)*y^21+291299/24494*y^4+Complex(-81342688/61235)*y
^15+107397/12247*y^2-667/12247)*ln(y)^2+40145/81692*(Complex(-4521681197/27125)
*y^8+Complex(15175990279/108500)*y^12-560919/49600*y^21+Complex(-2530579/31000)
*y^20+102938363/124000*y^19+Complex(4627472337/27125)*y^14-3828861579/1736000*y
^17+Complex(-14192418599/108500)*y^10-27660691543/1302000*y^15+Complex(-\
1705460409/217000)*y^4+24779756689/217000*y^13+Complex(56409839/651000)*y^2+
6623371401/17360*y^11+Complex(24255256/3255)*y^6+25611789709/217000*y^9+
Complex(-116619836/16275)*y^16-23528710183/1302000*y^7+Complex(1669515929/
217000)*y^18-326878637/248000*y^5+Complex(1)*y^22+2258102183/2604000*y^3+
Complex(-1)-12106067/1041600*y)*y*(y^2+1)*ln(y)+477263/4524480*(-150816/12899*y
^2*(Complex(1)*y^9+1/16*y^10+Complex(-38)*y^7-123/16*y^8+Complex(237)*y^5-139*y
^6+Complex(-38)*y^3+139*y^4+Complex(1)*y+123/16*y^2-1/16)*(y^2+1)^4*ln(b)+27720
/167687-27720/167687*y^22+Complex(1)*y+(-3674947740319/114657663120-47130/
477263*Pi^2)*y^20+(Complex(-2157007095868/7166103945)+Complex(-754080/477263)*
Pi^2)*y^19+(11811153755147/16379666160+5608470/477263*Pi^2)*y^18+(Complex(-\
2843644639733/220495506)+Complex(25638720/477263)*Pi^2)*y^17+(-159097086305359/
57328831560+127722300/477263*Pi^2)*y^16+(Complex(40363298842541/1023729135)+
Complex(-68621280/477263)*Pi^2)*y^15+(377956744105543/8189833080+349044780/
477263*Pi^2)*y^14+(Complex(-36023111365343/409491654)+Complex(-517298880/477263
)*Pi^2)*y^13+(419439400974481/4094916540+226978080/477263*Pi^2)*y^12+(Complex(-\
197853025896514/1023729135)+Complex(-844569600/477263)*Pi^2)*y^11+(-\
419439400974481/4094916540-226978080/477263*Pi^2)*y^10+(Complex(-36023111365343
/409491654)+Complex(-517298880/477263)*Pi^2)*y^9+(-377956744105543/8189833080-\
349044780/477263*Pi^2)*y^8+(Complex(40363298842541/1023729135)+Complex(-\
68621280/477263)*Pi^2)*y^7+(159097086305359/57328831560-127722300/477263*Pi^2)*
y^6+(Complex(-2843644639733/220495506)+Complex(25638720/477263)*Pi^2)*y^5+(-\
11811153755147/16379666160-5608470/477263*Pi^2)*y^4+(Complex(-2157007095868/
7166103945)+Complex(-754080/477263)*Pi^2)*y^3+(3674947740319/114657663120+47130
/477263*Pi^2)*y^2+Complex(1)*y^21)*(y^2+1)^2)/(y^2+1)^19/b^4*p_inf^5-389608/
231231*Pi^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^4*7^(1/2)*(-422037/389608*(
Complex(1)*y^7+1/8*y^8+Complex(-7)*y^5-7/2*y^6+Complex(7)*y^3+35/4*y^4+Complex(
-1)*y-7/2*y^2+1/8)*(y^2+1)^15*arctan(1/2*(y^2-1)/y)^2-129264597/423893504*(
180612/26647*y^2*(Complex(788875109318/4741065)*y^8+Complex(-93022367786/948213
)*y^12-69416/15051*y^21+Complex(3311947/45153)*y^20-1594764736/1580355*y^19+
Complex(-788875109318/4741065)*y^14+15436058104/1580355*y^17+Complex(
93022367786/948213)*y^10+4335525472/4741065*y^15+Complex(1366183699/225765)*y^4
-2535005744/32697*y^13+Complex(-3311947/45153)*y^2-1670948540224/4741065*y^11+
Complex(-71053010563/4741065)*y^6-2535005744/32697*y^9+Complex(71053010563/
4741065)*y^16+4335525472/4741065*y^7+Complex(-1366183699/225765)*y^18+
15436058104/1580355*y^5+Complex(1)*y^22-1594764736/1580355*y^3+Complex(-1)-\
69416/15051*y)*ln(y)+(307280/26647*y+Complex(1)+67299600112/387793791*y^3-\
13201128285248/1938968955*y^5+Complex(1)*y^24-1427507799616112/9694844775*y^15-\
307280/26647*y^23+13201128285248/1938968955*y^19+126659606139328/1938968955*y^7
+613291955331376/1384977825*y^11-67299600112/387793791*y^21-126659606139328/
1938968955*y^17+1427507799616112/9694844775*y^9-613291955331376/1384977825*y^13
+Complex(-10591013974/387793791)*y^22+Complex(-1498768147622/1077204975)*y^20+
Complex(43506921087074/1077204975)*y^18+Complex(-1201310413253191/9694844775)*y
^16+Complex(16434859162556/35253981)*y^14+Complex(43506921087074/1077204975)*y^
6+Complex(1275359517005692/1938968955)*y^12+Complex(16434859162556/35253981)*y^
10+Complex(-1201310413253191/9694844775)*y^8+Complex(-1498768147622/1077204975)
*y^4+Complex(-10591013974/387793791)*y^2)*(y^2+1))*(y^2+1)^6*arctan(1/2*(y^2-1)
/y)+(48456/155*y*(Complex(24827348/10095)*y^9+5567/96912*y^18+Complex(-29995574
/90855)*y^7-2417947/290736*y^16+Complex(1)*y-4058323/145368*y^14+Complex(-\
29995574/90855)*y^11-271841339/726840*y^12+Complex(-803174/18171)*y^3-37974181/
30285*y^10+Complex(1)*y^17+37974181/30285*y^8+Complex(1986775/18171)*y^5+
271841339/726840*y^6+Complex(1986775/18171)*y^13+4058323/145368*y^4+Complex(-\
803174/18171)*y^15+2417947/290736*y^2-5567/96912)*ln(y)+(Complex(-190221393/775
)*y^8+Complex(-852021157/244125)*y^12-6181/775*y^17+Complex(924643591/48825)*y^
14+126799949/69750*y^15+Complex(190221393/775)*y^10-367845491/244125*y^13+
Complex(-924643591/48825)*y^4+449611787/32550*y^11+Complex(375536/3875)*y^2+
733471252/2325*y^9+Complex(852021157/244125)*y^6+449611787/32550*y^7+Complex(-\
375536/3875)*y^16-367845491/244125*y^5+Complex(1)*y^18+126799949/69750*y^3+
Complex(-1)-6181/775*y)*(y^2+1))*y^3*(y^2+1)^6*ln(y^2+1)-210055979133/629216920
*y^4*(136752556927/12470855904*y^2-3757505635603/87295991328*y^4-22338948606151
/29098663776*y^6+Complex(1)*y^29-180349445/4156951968+Complex(1)*y+180349445/
4156951968*y^30+22338948606151/29098663776*y^24-46371112853617/12470855904*y^22
+3757505635603/87295991328*y^26-136752556927/12470855904*y^28+46371112853617/
12470855904*y^8+3179264989363103/29098663776*y^12+3742951739605265/87295991328*
y^10+1769794021240769/29098663776*y^14-1769794021240769/29098663776*y^16-\
3179264989363103/29098663776*y^18-3742951739605265/87295991328*y^20+Complex(
102512543293586/909333243)*y^13+Complex(-8014952163212/909333243)*y^11+Complex(
-97663949897/14433861)*y^7+Complex(324762606065/606222162)*y^5+Complex(-\
208084893112/2727999729)*y^3+Complex(324762606065/606222162)*y^25+Complex(-\
97663949897/14433861)*y^23+Complex(-208084893112/2727999729)*y^27+Complex(-\
12949044543809/779428494)*y^21+Complex(-8014952163212/909333243)*y^19+Complex(-\
12949044543809/779428494)*y^9+Complex(102512543293586/909333243)*y^17+Complex(
153726581349590/909333243)*y^15)*ln(y)^3-23244062919/2013494144*y^3*(Complex(-1
)-2489862297691/154960419460*y+21995704624588/17609138575*y^3-721088285721193/
211309662900*y^5+129040736100652/158482247175*y^27+55245644995193612/
10565483145*y^15-14387502615645482/116220314595*y^23+16096004322093412/
83014510425*y^19-159521664845635958/1743304718925*y^7+15933193745270300/
23244062919*y^11-6023248583441/464881258380*y^29-4529784279916859/633928988700*
y^25-308098492756811027/774802097300*y^21+2170942165623063673/633928988700*y^17
-291264930974097391/1394643775140*y^9+501369242371545829/126785797740*y^13+
Complex(1)*y^30+Complex(13941512506896826/1743304718925)*y^26+Complex(-\
95240574508414271/1743304718925)*y^24+Complex(196929481211531791/581101572975)*
y^22+Complex(241135376087579082/193700524325)*y^20+Complex(871119686787468782/
249043531275)*y^18+Complex(389817214198367/218596203)*y^16+Complex(-\
21754595573123023/31696449435)*y^14+Complex(85641351594315071/1743304718925)*y^
6+Complex(-35842872971477602/12022791165)*y^12+Complex(-135459676251231302/
116220314595)*y^10+Complex(-611132631542930989/1743304718925)*y^8+Complex(-\
1960311464253034/193700524325)*y^4+Complex(27970333336366/193700524325)*y^2+
Complex(-17479379331886/193700524325)*y^28)*(y^2+1)*ln(y)^2+10585517371/
324757120*y^2*(-4405800298587793/1689321546203148*y^2+233567025383810227/
817413651388620*y^4+9092541851847891058/2956312705855509*y^6+Complex(1)*y^29+
4199320335/29831912591*y^30-261339094843596627106/73907817646387725*y^24-\
12503386646518640494/262394618862915*y^22-50025574575356245601/
126699115965236100*y^26+26162482576895189/8446607731015740*y^28+
157441550681696586262/3411130045217895*y^8+3196534162142480352463/
8446607731015740*y^12+915227184821334793561/4548173393623860*y^10+
2716227805816700758951/31674778991309025*y^14-9236145836740061722279/
31674778991309025*y^16-4089681842310656269519/8446607731015740*y^18-\
341132326549324138099/1516057797874620*y^20+3147286201344/328151038501*y^2*(
Complex(24827348/10095)*y^9+5567/96912*y^18+Complex(-29995574/90855)*y^7-\
2417947/290736*y^16+Complex(1)*y-4058323/145368*y^14+Complex(-29995574/90855)*y
^11-271841339/726840*y^12+Complex(-803174/18171)*y^3-37974181/30285*y^10+
Complex(1)*y^17+37974181/30285*y^8+Complex(1986775/18171)*y^5+271841339/726840*
y^6+Complex(1986775/18171)*y^13+4058323/145368*y^4+Complex(-803174/18171)*y^15+
2417947/290736*y^2-5567/96912)*(y^2+1)^4*ln(b)+2524239728640/29831912591*y^2*(
Complex(24827348/10095)*y^9+5567/96912*y^18+Complex(-29995574/90855)*y^7-\
2417947/290736*y^16+Complex(1)*y-4058323/145368*y^14+Complex(-29995574/90855)*y
^11-271841339/726840*y^12+Complex(-803174/18171)*y^3-37974181/30285*y^10+
Complex(1)*y^17+37974181/30285*y^8+Complex(1986775/18171)*y^5+271841339/726840*
y^6+Complex(1986775/18171)*y^13+4058323/145368*y^4+Complex(-803174/18171)*y^15+
2417947/290736*y^2-5567/96912)*(y^2+1)^4*ln(2)^2-6226457997312/29831912591*y^2*
(Complex(24827348/10095)*y^9+5567/96912*y^18+Complex(-29995574/90855)*y^7-\
2417947/290736*y^16+Complex(1)*y-4058323/145368*y^14+Complex(-29995574/90855)*y
^11-271841339/726840*y^12+Complex(-803174/18171)*y^3-37974181/30285*y^10+
Complex(1)*y^17+37974181/30285*y^8+Complex(1986775/18171)*y^5+271841339/726840*
y^6+Complex(1986775/18171)*y^13+4058323/145368*y^4+Complex(-803174/18171)*y^15+
2417947/290736*y^2-5567/96912)*(y^2+1)^4*ln(2)-4199320335/29831912591+Complex(
7596331438324793431/44344690587832635)*y^25+Complex(-381081042847020097682/
17055650226089475)*y^23+Complex(271775205003890327/3519419887923225)*y^27+
Complex(18010850815288275359/1137043348405965)*y^21+Complex(
527867735924565921587/4927187843092515)*y^19+Complex(47062866750332131487/
1137043348405965)*y^9+Complex(11235031611/10585517371)*y+Complex(
20785798754710591722863/31674778991309025)*y^17+Complex(1746685913964165302132/
2111651932753935)*y^15+Complex(23293755821785076412527/31674778991309025)*y^13+
Complex(2613733335476061205657/14781563529277545)*y^11+Complex(-\
57328660988702716138/3411130045217895)*y^7+Complex(57833912937291900247/
44344690587832635)*y^5+Complex(50385390037225963/703883977584645)*y^3)*(y^2+1)^
2*ln(y)-46883060301/8053976576*(-5406501426805/1687790170836*y^2-\
149384509060421563/7542312325923375*y^4-20738508133208420263019/
9503313530663452500*y^6+Complex(-1)*y+3255414/28993853*y^32-5406501426805/
1687790170836*y^30+Complex(1)*y^31-12519068885200238233448/3326159735732208375*
y^24-602356342497107593505563/13304638942928833500*y^22-20738508133208420263019
/9503313530663452500*y^26-149384509060421563/7542312325923375*y^28-\
12519068885200238233448/3326159735732208375*y^8-1243836030561634161029797/
3326159735732208375*y^12-602356342497107593505563/13304638942928833500*y^10-\
110945820261406727158603/93039433167334500*y^14-26602543194279747316201204/
16630798678661041875*y^16-110945820261406727158603/93039433167334500*y^18-\
1243836030561634161029797/3326159735732208375*y^20-8053976576/46883060301*y^3*(
Complex(-190221393/775)*y^8+Complex(-852021157/244125)*y^12-6181/775*y^17+
Complex(924643591/48825)*y^14+126799949/69750*y^15+Complex(190221393/775)*y^10-\
367845491/244125*y^13+Complex(-924643591/48825)*y^4+449611787/32550*y^11+
Complex(375536/3875)*y^2+733471252/2325*y^9+Complex(852021157/244125)*y^6+
449611787/32550*y^7+Complex(-375536/3875)*y^16-367845491/244125*y^5+Complex(1)*
y^18+126799949/69750*y^3+Complex(-1)-6181/775*y)*(y^2+1)^4*ln(b)-307599360/
202956971*y^3*(Complex(-190221393/775)*y^8+Complex(-852021157/244125)*y^12-6181
/775*y^17+Complex(924643591/48825)*y^14+126799949/69750*y^15+Complex(190221393/
775)*y^10-367845491/244125*y^13+Complex(-924643591/48825)*y^4+449611787/32550*y
^11+Complex(375536/3875)*y^2+733471252/2325*y^9+Complex(852021157/244125)*y^6+
449611787/32550*y^7+Complex(-375536/3875)*y^16-367845491/244125*y^5+Complex(1)*
y^18+126799949/69750*y^3+Complex(-1)-6181/775*y)*(y^2+1)^4*ln(2)^2+758745088/
202956971*y^3*(Complex(-190221393/775)*y^8+Complex(-852021157/244125)*y^12-6181
/775*y^17+Complex(924643591/48825)*y^14+126799949/69750*y^15+Complex(190221393/
775)*y^10-367845491/244125*y^13+Complex(-924643591/48825)*y^4+449611787/32550*y
^11+Complex(375536/3875)*y^2+733471252/2325*y^9+Complex(852021157/244125)*y^6+
449611787/32550*y^7+Complex(-375536/3875)*y^16-367845491/244125*y^5+Complex(1)*
y^18+126799949/69750*y^3+Complex(-1)-6181/775*y)*(y^2+1)^4*ln(2)+Complex(-\
245759924338188617892889/16630798678661041875)*y^25+Complex(-\
56161051748460113948477/665231947146441675)*y^23+Complex(-2964003165955466/
3519745752097575)*y^29+Complex(32356218614597319058/263980931407318125)*y^27+
Complex(-170568539551015702807378/665231947146441675)*y^21+Complex(-\
80774228953635867825002/133046389429288335)*y^19+Complex(
56161051748460113948477/665231947146441675)*y^9+Complex(-\
4809015168661618624416457/16630798678661041875)*y^17+Complex(
4809015168661618624416457/16630798678661041875)*y^15+Complex(
80774228953635867825002/133046389429288335)*y^13+Complex(
170568539551015702807378/665231947146441675)*y^11+Complex(
245759924338188617892889/16630798678661041875)*y^7+Complex(-\
32356218614597319058/263980931407318125)*y^5+Complex(2964003165955466/
3519745752097575)*y^3+3255414/28993853)*(y^2+1)^3)/(y^2+1)^23/b^4*p_inf^6;


==> anc/W_even_inst_leq5_meqm1.mpl <==
W_even_inst_y_0_meqm1_fin := Complex(-1/462)*77^(1/2)*Pi^(1/2)*mu*p_inf^5+
Complex(8/3003)*mu*Pi^(1/2)*77^(1/2)*p_inf^7+Complex(-8/3003)*mu*Pi^(1/2)*77^(1
/2)*p_inf^9+Complex(128/51051)*77^(1/2)*Pi^(1/2)*mu*p_inf^11+Complex(-320/
138567)*77^(1/2)*Pi^(1/2)*mu*p_inf^13;
W_even_inst_y_1_meqm1_fin := Complex(-1/2310)*mu*Pi^(1/2)*(Complex(1)*y^2+
Complex(-1)+2*y)*(5*y^8+34*y^6+128*y^4+34*y^2+5)/(y^2+1)^5*77^(1/2)/b*p_inf^3-1
/45045*mu*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)*77^(1/2)*(Complex(75)*y^12+
Complex(-1244)*y^10-780*y^11+Complex(-10873)*y^8-3796*y^9+Complex(-63098)*y^6-\
6656*y^7+Complex(-10873)*y^4+6656*y^5+Complex(-1244)*y^2+3796*y^3+Complex(75)+
780*y)/(y^2+1)^7/b*p_inf^5+2/45045*mu*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)
*77^(1/2)*(Complex(60)*y^16+Complex(-120539)*y^8-480*y^15+Complex(-48546)*y^10-\
3140*y^13+Complex(-7624)*y^4-7156*y^11+Complex(-568)*y^2+14616*y^9+Complex(-\
7624)*y^12-14616*y^7+Complex(-568)*y^14+7156*y^5+Complex(-48546)*y^6+3140*y^3+
Complex(60)+480*y)/(y^2+1)^9/b*p_inf^7-4/765765*mu*Pi^(1/2)*(Complex(1)*y^2+
Complex(-1)+2*y)*77^(1/2)*(Complex(-3808)*y^18+Complex(-73380)*y^16-4080*y^19+
Complex(-2673430)*y^8-33218*y^17+Complex(-2669061)*y^10-91630*y^15+Complex(-\
73380)*y^4+276726*y^13+Complex(540)*y^20+54094*y^11+Complex(-3808)*y^2-54094*y^
9+Complex(-2673430)*y^12-276726*y^7+Complex(-439135)*y^14+91630*y^5+Complex(-\
439135)*y^6+33218*y^3+Complex(540)+4080*y)/(y^2+1)^11/b*p_inf^9+1/14549535*mu*
Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)*77^(1/2)*(291840*y-40705600*y^11+
79680832*y^15-291840*y^23-36940256*y^7+8970584*y^5+2822488*y^3-8970584*y^19-\
2822488*y^21+40705600*y^13+36940256*y^17-79680832*y^9+Complex(39360)+Complex(
39360)*y^24+Complex(-212096)*y^22+Complex(-5777824)*y^20+Complex(-26821718)*y^
18+Complex(-357224995)*y^16+Complex(-587548772)*y^14+Complex(-1017572648)*y^12+
Complex(-587548772)*y^10+Complex(-357224995)*y^8+Complex(-26821718)*y^6+
Complex(-5777824)*y^4+Complex(-212096)*y^2)/(y^2+1)^13/b*p_inf^11;
W_even_inst_y_2_meqm1_fin := -1/462*(-56/5*(Complex(1)*y^7+5/14*y^8+Complex(11)
*y^5+17/7*y^6+Complex(-11)*y^3+64/7*y^4+Complex(-1)*y+17/7*y^2+5/14)*y^2*ln(y)+
(y^2+1)*(Complex(1)*y^9-1/2*y^10+Complex(88/15)*y^7-199/30*y^8+Complex(1826/15)
*y^5-302/15*y^6+Complex(88/15)*y^3+302/15*y^4+Complex(1)*y+199/30*y^2+1/2))*(
Complex(1)*y^2+Complex(-1)+2*y)*mu*Pi^(1/2)*77^(1/2)/(y^2+1)^7/b^2*p_inf-1/154*
Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)*((y^2+1)^7*(Complex(1)*y^2+Complex(-1
)-2*y)*arctan(1/2*(y^2-1)/y)+2336/117*(Complex(1)*y^11+51/146*y^12+Complex(4707
/365)*y^9+1091/365*y^10+Complex(72849/730)*y^7+1827/146*y^8+Complex(-72849/730)
*y^5+14571/730*y^6+Complex(-4707/365)*y^3+1827/146*y^4+Complex(-1)*y+1091/365*y
^2+51/146)*y^2*ln(y)+10/39*(Complex(1)*y^13-9/5*y^14+Complex(8771/225)*y^11+74/
15*y^12+Complex(-15731/225)*y^9+12767/225*y^10+Complex(-1588514/225)*y^7+12182/
225*y^8+Complex(-15731/225)*y^5-12182/225*y^6+Complex(8771/225)*y^3-12767/225*y
^4+Complex(1)*y-74/15*y^2+9/5)*(y^2+1))*77^(1/2)*mu/(y^2+1)^9/b^2*p_inf^3-2/
121275*y^2*(-569+420*ln(2))*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)*mu*(
Complex(14)*y^7+5*y^8+Complex(154)*y^5+34*y^6+Complex(-154)*y^3+128*y^4+
Complex(-14)*y+34*y^2+5)/(y^2+1)^7*77^(1/2)/b^2*p_inf^4-1/8008*Pi^(1/2)*(
Complex(1)*y^2+Complex(-1)+2*y)*((y^2+1)^9*(Complex(1)*y^2+Complex(-1)-2*y)*
arctan(1/2*(y^2-1)/y)-31616/15*(Complex(-202459/741)*y^7+165/494*y^16+Complex(-\
128129/741)*y^5+826/247*y^14+Complex(128129/741)*y^11+10573/741*y^12+Complex(
202459/741)*y^9-976/741*y^10+Complex(-1)*y+16103/78*y^8+Complex(3615/247)*y^13-\
976/741*y^6+Complex(-3615/247)*y^3+10573/741*y^4+Complex(1)*y^15+826/247*y^2+
165/494)*y^2*ln(y)-298/3*(Complex(1)*y^17+4/149*y^18+Complex(-5569308/3725)*y^7
+16544/2235*y^16+Complex(7309748/33525)*y^5+1763984/33525*y^14+Complex(-5569308
/3725)*y^11+4556132/33525*y^12+Complex(-21548802/3725)*y^9+14742376/11175*y^10+
Complex(1)*y-14742376/11175*y^8+Complex(7309748/33525)*y^13-4556132/33525*y^6+
Complex(1025756/33525)*y^3-1763984/33525*y^4+Complex(1025756/33525)*y^15-16544/
2235*y^2-4/149)*(y^2+1))*77^(1/2)*mu/(y^2+1)^11/b^2*p_inf^5+1/4729725*y^2*(-569
+420*ln(2))*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)*mu*77^(1/2)*(Complex(4202
)*y^11+1455*y^12+Complex(54018)*y^9+12308*y^10+Complex(563136)*y^7+49563*y^8+
Complex(-563136)*y^5+78660*y^6+Complex(-54018)*y^3+49563*y^4+Complex(-4202)*y+
12308*y^2+1455)/(y^2+1)^9/b^2*p_inf^6+2/1001*Pi^(1/2)*(Complex(1)*y^2+Complex(-\
1)+2*y)*((y^2+1)^11*(Complex(1)*y^2+Complex(-1)-2*y)*arctan(1/2*(y^2-1)/y)-\
39424/255*y^2*(Complex(39471/2464)*y^17+95/308*y^20+Complex(-15506551/14784)*y^
7+16507/4928*y^18+Complex(-2501425/14784)*y^5+83491/7392*y^16+Complex(1084693/
4928)*y^11-1728025/14784*y^14+Complex(-1084693/4928)*y^9+2391331/4928*y^12+
Complex(-1)*y+3469335/4928*y^10+Complex(15506551/14784)*y^13+2391331/4928*y^8+
Complex(-39471/2464)*y^3-1728025/14784*y^6+Complex(2501425/14784)*y^15+83491/
7392*y^4+Complex(1)*y^19+16507/4928*y^2+95/308)*ln(y)-126/17*(Complex(4756841/
14850)*y^17+16/189*y^22+Complex(124748119/311850)*y^7+207791/24948*y^20+
Complex(1)*y^21+6661372/93555*y^18+Complex(4756841/14850)*y^5+62764237/207900*y
^16+Complex(-3922772083/311850)*y^11+2951269957/623700*y^14+Complex(-1765733609
/133650)*y^9+3364285073/1871100*y^12+Complex(1)*y-3364285073/1871100*y^10+
Complex(-1765733609/133650)*y^13-2951269957/623700*y^8+Complex(13053511/374220)
*y^3-62764237/207900*y^6+Complex(124748119/311850)*y^15-6661372/93555*y^4+
Complex(13053511/374220)*y^19-207791/24948*y^2-16/189)*(y^2+1))*77^(1/2)*mu/(y^
2+1)^13/b^2*p_inf^7-1/18918900*y^2*(-569+420*ln(2))*Pi^(1/2)*(Complex(1)*y^2+
Complex(-1)+2*y)*mu*77^(1/2)*(Complex(-9377302)*y^7+8865*y^16+Complex(-4339658)
*y^5+86238*y^14+Complex(4339658)*y^11+326062*y^12+Complex(9377302)*y^9-932758*y
^10+Complex(-27126)*y+8620498*y^8+Complex(393258)*y^13-932758*y^6+Complex(-\
393258)*y^3+326062*y^4+Complex(27126)*y^15+86238*y^2+8865)/(y^2+1)^11/b^2*p_inf
^8-6/2431*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)*77^(1/2)*((y^2+1)^13*(
Complex(1)*y^2+Complex(-1)-2*y)*arctan(1/2*(y^2-1)/y)-2344064/17955*y^2*(951667
/293008*y^2+199177/36626*y^4-182122815/586016*y^6+Complex(-1)*y+Complex(1)*y^23
+951667/293008*y^22+10455/36626*y^24+588619459/1172032*y^8+478070379/146504*y^
12+639505361/293008*y^10+588619459/1172032*y^16+639505361/293008*y^14+199177/
36626*y^20-182122815/586016*y^18+10455/36626+Complex(2501007/146504)*y^21+
Complex(-67840793/586016)*y^5+Complex(-2501007/146504)*y^3+Complex(67840793/
586016)*y^19+Complex(1315468703/586016)*y^17+Complex(563947311/293008)*y^15+
Complex(708027181/293008)*y^13+Complex(-708027181/293008)*y^11+Complex(-\
563947311/293008)*y^9+Complex(-1315468703/586016)*y^7)*ln(y)-1018/171*(-\
1131419969/122282160*y^2-24426100333/262033200*y^4-111455412773/203803600*y^6+
356/3563*y^26+24426100333/262033200*y^22+1131419969/122282160*y^24-117113574497
/11116560*y^8-707963711881/83374200*y^12-1305908133923/83374200*y^10+
1305908133923/83374200*y^16+707963711881/83374200*y^14+111455412773/203803600*y
^20+117113574497/11116560*y^18+Complex(1)*y^25+Complex(1)*y-356/3563+Complex(
199010902379/458558100)*y^21+Complex(7277868463/183423240)*y^23+Complex(
199010902379/458558100)*y^5+Complex(7277868463/183423240)*y^3+Complex(
418414558557/101901800)*y^19+Complex(-100054147199/4168710)*y^17+Complex(-\
359780207317/10421775)*y^15+Complex(-1489149707803/20843550)*y^13+Complex(-\
359780207317/10421775)*y^11+Complex(-100054147199/4168710)*y^9+Complex(
418414558557/101901800)*y^7)*(y^2+1))*mu/(y^2+1)^15/b^2*p_inf^9;
W_even_inst_y_3_meqm1_fin := 1/924*(-256/5*(Complex(1)*y^9+5/16*y^10+Complex(18
)*y^7+57/16*y^8+Complex(-603/8)*y^5+201/8*y^6+Complex(18)*y^3-201/8*y^4+
Complex(1)*y-57/16*y^2-5/16)*y^3*ln(y)^2+8*(Complex(1)*y^10+Complex(248/15)*y^8
-17/15*y^9+Complex(5483/15)*y^6+86/15*y^7+Complex(-5483/15)*y^4+4406/15*y^5+
Complex(-248/15)*y^2+86/15*y^3+Complex(-1)-17/15*y)*(y^2+1)*y^2*ln(y)+(y^2+1)^2
*(Complex(1)*y^12+Complex(142/15)*y^10+Complex(401/5)*y^8+476/15*y^9+Complex(-\
12128/15)*y^6+3836/15*y^7+Complex(401/5)*y^4-3836/15*y^5+Complex(142/15)*y^2-\
476/15*y^3+Complex(1)))*(Complex(1)*y^2+Complex(-1)+2*y)*mu*Pi^(1/2)*77^(1/2)/(
y^2+1)^9/b^3/p_inf-47/6006*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)*(-39/47*(y
^2+1)^6*(y^8+34/5*y^6+128/5*y^4+34/5*y^2+1)*arctan(1/2*(y^2-1)/y)-12288/235*(
Complex(1)*y^13+235/768*y^14+Complex(119/6)*y^11+3077/768*y^12+Complex(121391/
768)*y^9+22591/768*y^10+Complex(-39223/64)*y^7+62939/768*y^8+Complex(121391/768
)*y^5-62939/768*y^6+Complex(119/6)*y^3-22591/768*y^4+Complex(1)*y-3077/768*y^2-\
235/768)*y^3*ln(y)^2+168/47*y^2*(Complex(1)*y^14+Complex(993/70)*y^12-56/15*y^
13+Complex(303311/630)*y^10-369/35*y^11+Complex(2201092/315)*y^8+101398/315*y^9
+Complex(-2201092/315)*y^6+725366/315*y^7+Complex(-303311/630)*y^4+101398/315*y
^5+Complex(-993/70)*y^2-369/35*y^3+Complex(-1)-56/15*y)*(y^2+1)*ln(y)+(Complex(
-1059458/141)*y^8+Complex(1)*y^16-182/47*y^15+Complex(22822/141)*y^4-1268/423*y
^13+Complex(179908/235)*y^10+24268/141*y^11+Complex(6986/705)*y^2+382658/423*y^
9+Complex(22822/141)*y^12-382658/423*y^7+Complex(6986/705)*y^14-24268/141*y^5+
Complex(179908/235)*y^6+1268/423*y^3+Complex(1)+182/47*y)*(y^2+1)^2)*77^(1/2)*
mu/(y^2+1)^11/b^3*p_inf-8/231*Pi^(1/2)*(ln(2)-569/420)*(Complex(1)*y^2+Complex(
-1)+2*y)*(-64/5*(Complex(1)*y^9+5/16*y^10+Complex(18)*y^7+57/16*y^8+Complex(-\
603/8)*y^5+201/8*y^6+Complex(18)*y^3-201/8*y^4+Complex(1)*y-57/16*y^2-5/16)*y*
ln(y)+(Complex(1)*y^10+Complex(248/15)*y^8-17/15*y^9+Complex(5483/15)*y^6+86/15
*y^7+Complex(-5483/15)*y^4+4406/15*y^5+Complex(-248/15)*y^2+86/15*y^3+Complex(-\
1)-17/15*y)*(y^2+1))*mu*77^(1/2)*y^2/(y^2+1)^9/b^3*p_inf^2-115/3003*Pi^(1/2)*(-\
156/115*(Complex(1)*y^11+105/416*y^12+Complex(41/30)*y^9-2293/1560*y^10+
Complex(-899/30)*y^7-100829/6240*y^8+Complex(899/30)*y^5-160321/1560*y^6+
Complex(-41/30)*y^3-100829/6240*y^4+Complex(-1)*y-2293/1560*y^2+105/416)*(y^2+1
)^6*arctan(1/2*(y^2-1)/y)+18176/575*(Complex(1)*y^17+335/1136*y^18+Complex(-\
31047/284)*y^7+4859/1136*y^16+Complex(389771/1136)*y^5+4445/142*y^14+Complex(-\
31047/284)*y^11+62145/568*y^12+Complex(-2221555/1136)*y^9+721595/1136*y^10+
Complex(1)*y-721595/1136*y^8+Complex(389771/1136)*y^13-62145/568*y^6+Complex(
1526/71)*y^3-4445/142*y^4+Complex(1526/71)*y^15-4859/1136*y^2-335/1136)*y^3*ln(
y)^2+8/115*(Complex(1)*y^18+Complex(55693731/100)*y^8+8957/60*y^17+Complex(
86809/300)*y^16+173537/150*y^15+Complex(908189/300)*y^4-12289/50*y^13+Complex(-\
55693731/100)*y^10+1435349/150*y^11+Complex(-86809/300)*y^2-72154199/150*y^9+
Complex(-31221357/100)*y^12+1435349/150*y^7+Complex(-908189/300)*y^14-12289/50*
y^5+Complex(31221357/100)*y^6+173537/150*y^3+Complex(-1)+8957/60*y)*y^2*(y^2+1)
*ln(y)+(Complex(1109/230)*y^18+Complex(89580967/51750)*y^8-1099/460*y^19+
Complex(-79467/1150)*y^16-3324049/103500*y^17+Complex(-79467/1150)*y^4-12267949
/51750*y^15+Complex(111794623/8625)*y^10-3501673/3450*y^13+Complex(1109/230)*y^
2-226810573/51750*y^11+Complex(1)*y^20+226810573/51750*y^9+Complex(89580967/
51750)*y^12+3501673/3450*y^7+Complex(-33434776/25875)*y^14+12267949/51750*y^5+
Complex(-33434776/25875)*y^6+3324049/103500*y^3+Complex(1)+1099/460*y)*(y^2+1)^
2)*(Complex(1)*y^2+Complex(-1)+2*y)*77^(1/2)*mu/(y^2+1)^13/b^3*p_inf^3+1/
4729725*((-569+420*ln(2))*(Complex(1)*y^2+Complex(-1)+2*y)*mu*y^2*(Complex(-\
29376)*y^14+Complex(-581376)*y^12+Complex(-6114120)*y^10+Complex(21733200)*y^8+
Complex(-6114120)*y^6+Complex(-581376)*y^4+Complex(-29376)*y^2-8940*y^15-116340
*y^13-840540*y^11-2806260*y^9+2806260*y^7+840540*y^5+116340*y^3+8940*y)*ln(y)+(
-569+420*ln(2))*(Complex(1)*y^2+Complex(-1)+2*y)*mu*y^2*(Complex(675)*y^16+
Complex(8953715)*y^10-4041*y^15+Complex(-379888)*y^4-19353*y^13+Complex(-7707)*
y^2+212401*y^11+2778801*y^9+Complex(379888)*y^12+2778801*y^7+Complex(7707)*y^14
+212401*y^5+Complex(-8953715)*y^6-19353*y^3+Complex(-675)-4041*y))*77^(1/2)*Pi^
(1/2)/(y^2+1)^11/b^3*p_inf^4-197888/2477475*(Complex(1)*y^2+Complex(-1)+2*y)*(-\
2475/197888*(Complex(-477919/5)*y^7-7/4*y^16+Complex(-40591/5)*y^5+5837/30*y^14
+Complex(40591/5)*y^11+16747/10*y^12+Complex(477919/5)*y^9+31264/5*y^10+
Complex(-1)*y+442421/30*y^8+Complex(637)*y^13+31264/5*y^6+Complex(-637)*y^3+
16747/10*y^4+Complex(1)*y^15+5837/30*y^2-7/4)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+(
y^2+1)^6*(Complex(1)*y^9+5/16*y^10+Complex(18)*y^7+57/16*y^8+Complex(-603/8)*y^
5+201/8*y^6+Complex(18)*y^3-201/8*y^4+Complex(1)*y-57/16*y^2-5/16)*y^3*ln(y^2+1
)-323070/13141*y^3*(Complex(13157851/31328)*y^17+4325/15664*y^22+Complex(
12967751/7832)*y^7+66153/15664*y^20+Complex(1)*y^21+420021/15664*y^18+Complex(
13157851/31328)*y^5-423659/7832*y^16+Complex(-34861183/7832)*y^11+34159161/
15664*y^14+Complex(-14082369/3916)*y^9+16760163/15664*y^12+Complex(1)*y-\
16760163/15664*y^10+Complex(-14082369/3916)*y^13-34159161/15664*y^8+Complex(
22281/979)*y^3+423659/7832*y^6+Complex(12967751/7832)*y^15-420021/15664*y^4+
Complex(22281/979)*y^19-66153/15664*y^2-4325/15664)*ln(y)^2-212025/210256*(
Complex(2330143/6168)*y^18+Complex(89492415091/848100)*y^8+24633/2570*y^21+
Complex(-10847998129/848100)*y^16+8352841/77100*y^19+Complex(-187805039/565400)
*y^4+11893564/19275*y^17+Complex(23759789323/848100)*y^10+7390803449/424050*y^
15+Complex(1)*y^22-21066206723/424050*y^13+Complex(-71276063/1696200)*y^2-\
2906183339/38550*y^11+Complex(2261823/51400)*y^20-1413342653/28270*y^9+Complex(
-4912677551/169620)*y^12+2424563619/141350*y^7+Complex(-89776470947/848100)*y^
14+2026534/3855*y^5+Complex(3629806187/282700)*y^6+5550717/56540*y^3+Complex(-1
)+152065/16962*y)*y^2*(y^2+1)*ln(y)-127875/1682048*(1989/620*y+Complex(1)+
22647594376621/329150250*y^11-27272121197864/164575125*y^15-1989/620*y^23+
768421741147/46546500*y^7+14569690553/5440500*y^5+919341449981/4608103500*y^3-\
14569690553/5440500*y^19-113152/775*(y^2+1)^4*(Complex(1)*y^9+5/16*y^10+
Complex(18)*y^7+57/16*y^8+Complex(-603/8)*y^5+201/8*y^6+Complex(18)*y^3-201/8*y
^4+Complex(1)*y-57/16*y^2-5/16)*y^3*ln(2)^2+32191744/81375*(y^2+1)^4*(Complex(1
)*y^9+5/16*y^10+Complex(18)*y^7+57/16*y^8+Complex(-603/8)*y^5+201/8*y^6+
Complex(18)*y^3-201/8*y^4+Complex(1)*y-57/16*y^2-5/16)*y^3*ln(2)-919341449981/
4608103500*y^21-22647594376621/329150250*y^13-768421741147/46546500*y^17+
27272121197864/164575125*y^9-1682048/127875*(Complex(1)*y^9+5/16*y^10+Complex(
18)*y^7+57/16*y^8+Complex(-603/8)*y^5+201/8*y^6+Complex(18)*y^3-201/8*y^4+
Complex(1)*y-57/16*y^2-5/16)*y^3*(y^2+1)^4*ln(b)+Complex(1)*y^24+Complex(-\
1864689106333/4608103500)*y^4+Complex(606521/25575)*y^2+Complex(-916311336949/
18286125)*y^16+Complex(83692021908751/329150250)*y^14+Complex(2415002214761/
10617750)*y^12+Complex(606521/25575)*y^22+Complex(-1864689106333/4608103500)*y^
20+Complex(-87344847169/6756750)*y^18+Complex(83692021908751/329150250)*y^10+
Complex(-916311336949/18286125)*y^8+Complex(-87344847169/6756750)*y^6)*(y^2+1)^
2)*77^(1/2)*mu*Pi^(1/2)/(y^2+1)^15/b^3*p_inf^5+1/94594500*((-569+420*ln(2))*(
Complex(1)*y^2+Complex(-1)+2*y)*mu*y^2*(410100*y^19+5843220*y^17+40443600*y^15+
111533760*y^13+Complex(1412160)*y^18+Complex(10003680)*y^8+Complex(30145920)*y^
16+Complex(30145920)*y^4+Complex(-3362638800)*y^10+Complex(1412160)*y^2+
Complex(10003680)*y^12+Complex(529467720)*y^14+Complex(529467720)*y^6+
1282938000*y^11-1282938000*y^9-111533760*y^7-40443600*y^5-5843220*y^3-410100*y)
*ln(y)+(-569+420*ln(2))*(Complex(1)*y^2+Complex(-1)+2*y)*mu*y^2*(Complex(779627
)*y^18+Complex(1554729942)*y^8+246995*y^19+Complex(1287565)*y^16+2311237*y^17+
Complex(-1287565)*y^4+4546730*y^15+Complex(-779627)*y^2+104561702*y^13-\
901507560*y^11+Complex(13875)*y^20-901507560*y^9+Complex(-1554729942)*y^12+
104561702*y^7+Complex(-479310910)*y^14+4546730*y^5+Complex(479310910)*y^6+
2311237*y^3+Complex(-13875)+246995*y))*77^(1/2)*Pi^(1/2)/(y^2+1)^13/b^3*p_inf^6
+3759872/10735725*(Complex(1)*y^2+Complex(-1)+2*y)*77^(1/2)*(-10725/234992*(
Complex(2299/40)*y^17+13/136*y^20+Complex(-963481/120)*y^7+211/15*y^18+Complex(
-17587/24)*y^5+49429/408*y^16+Complex(2537459/120)*y^11+151303/816*y^14+
Complex(-2537459/120)*y^9-1753165/544*y^12+Complex(-1)*y+27337413/1360*y^10+
Complex(963481/120)*y^13-1753165/544*y^8+Complex(-2299/40)*y^3+151303/816*y^6+
Complex(17587/24)*y^15+49429/408*y^4+Complex(1)*y^19+211/15*y^2+13/136)*(y^2+1)
^6*arctan(1/2*(y^2-1)/y)+y^3*(Complex(1)*y^13+275/912*y^14+Complex(1124/57)*y^
11+3541/912*y^12+Complex(33341/114)*y^9+24863/912*y^10+Complex(-72479/76)*y^7+
5683/48*y^8+Complex(33341/114)*y^5-5683/48*y^6+Complex(1124/57)*y^3-24863/912*y
^4+Complex(1)*y-3541/912*y^2-275/912)*(y^2+1)^6*ln(y^2+1)-30544800/4743901*y^3*
(-129163/34176*y^2-419717/34176*y^4+367808189/683520*y^6+2141/8544*y^26+419717/
34176*y^22+129163/34176*y^24-1157744087/273408*y^8-594554979/113920*y^12-\
11194032827/1367040*y^10+11194032827/1367040*y^16+594554979/113920*y^14-\
367808189/683520*y^20+1157744087/273408*y^18+Complex(1)*y^25+Complex(1)*y+
Complex(99781/4272)*y^23+Complex(29383107/91136)*y^21+Complex(106259263/21360)*
y^19+Complex(-2164198291/683520)*y^17+Complex(-186423493/21360)*y^15+Complex(-\
2164198291/683520)*y^9+Complex(106259263/21360)*y^7+Complex(29383107/91136)*y^5
+Complex(99781/4272)*y^3+Complex(-7868779807/341760)*y^13+Complex(-186423493/
21360)*y^11-2141/8544)*ln(y)^2-2670525/9487802*y^2*(Complex(-1)+50358233/
6215040*y+Complex(1)*y^26-54518004216509/256370400*y^11-10591349489497/51274080
*y^15+10732231/74700*y^23+949751768791/19720800*y^7+103475341/95040*y^5+
675341027/6409260*y^3+991306344119/19720800*y^19+14694103/1434240*y^25+62287363
/43200*y^21-604108598051/1792800*y^13-32524670347753/1025481600*y^17-\
38255886005897/1025481600*y^9+Complex(-239830742951/512740800)*y^4+Complex(-\
7524997907/170913600)*y^2+Complex(-19988592957841/102548160)*y^16+Complex(-\
123034094500747/512740800)*y^14+Complex(104706681153931/512740800)*y^12+
Complex(6790549/132800)*y^24+Complex(2306929769/3585600)*y^22+Complex(
54113326937/19720800)*y^20+Complex(-53261208974213/256370400)*y^18+Complex(
31675985258119/170913600)*y^10+Complex(54565236450277/256370400)*y^8+Complex(
417283963/3944160)*y^6)*(y^2+1)*ln(y)+725725/75902416*(437/812*y+Complex(1)-\
40915158504312943/29058029000*y^11+7658744736466207/9340080750*y^15+
3744026944807/410553000*y^23-437/812*y^27-6088448108177/99099000*y^7-\
3744026944807/410553000*y^5-2959250712953/5187218400*y^3+6349227023505767/
6897290400*y^19+2959250712953/5187218400*y^25+6088448108177/99099000*y^21-\
7658744736466207/9340080750*y^13+40915158504312943/29058029000*y^17-\
6349227023505767/6897290400*y^9+Complex(1)*y^28+Complex(347000964392799/
232464232000)*y^24+Complex(10747759135031497/241405164000)*y^22+Complex(
12762511638821361/17881864000)*y^20+Complex(-3665589202225735949/6276534264000)
*y^18+Complex(-3665589202225735949/6276534264000)*y^10+Complex(
12762511638821361/17881864000)*y^8+Complex(10747759135031497/241405164000)*y^6+
Complex(347000964392799/232464232000)*y^4+Complex(-901288007/27867840)*y^2+
Complex(-95649618985255201/37360323000)*y^16+Complex(-424496606721879521/
74720646000)*y^14+Complex(-95649618985255201/37360323000)*y^12+Complex(-\
901288007/27867840)*y^26+75902416/725725*y^3*(Complex(1)*y^13+275/912*y^14+
Complex(1124/57)*y^11+3541/912*y^12+Complex(33341/114)*y^9+24863/912*y^10+
Complex(-72479/76)*y^7+5683/48*y^8+Complex(33341/114)*y^5-5683/48*y^6+Complex(
1124/57)*y^3-24863/912*y^4+Complex(1)*y-3541/912*y^2-275/912)*(y^2+1)^4*ln(b)+
1178304/1015*y^3*(Complex(1)*y^13+275/912*y^14+Complex(1124/57)*y^11+3541/912*y
^12+Complex(33341/114)*y^9+24863/912*y^10+Complex(-72479/76)*y^7+5683/48*y^8+
Complex(33341/114)*y^5-5683/48*y^6+Complex(1124/57)*y^3-24863/912*y^4+Complex(1
)*y-3541/912*y^2-275/912)*(y^2+1)^4*ln(2)^2-111742496/35525*y^3*(Complex(1)*y^
13+275/912*y^14+Complex(1124/57)*y^11+3541/912*y^12+Complex(33341/114)*y^9+
24863/912*y^10+Complex(-72479/76)*y^7+5683/48*y^8+Complex(33341/114)*y^5-5683/
48*y^6+Complex(1124/57)*y^3-24863/912*y^4+Complex(1)*y-3541/912*y^2-275/912)*(y
^2+1)^4*ln(2))*(y^2+1)^2)*mu*Pi^(1/2)/(y^2+1)^17/b^3*p_inf^7;
W_even_inst_y_4_meqm1_fin := 1/1848*(Complex(1)*y^2+Complex(-1)+2*y)*mu*(1152/5
*(Complex(1)*y^11+5/18*y^12+Complex(79/3)*y^9+14/3*y^10+Complex(-2222/9)*y^7+
307/6*y^8+Complex(2222/9)*y^5-536/3*y^6+Complex(-79/3)*y^3+307/6*y^4+Complex(-1
)*y+14/3*y^2+5/18)*y^4*ln(y)^3-32*(Complex(1)*y^12+Complex(173/5)*y^10+13/10*y^
11+Complex(5617/5)*y^8+599/10*y^9+Complex(-18502/5)*y^6+7643/5*y^7+Complex(5617
/5)*y^4-7643/5*y^5+Complex(173/5)*y^2-599/10*y^3+Complex(1)-13/10*y)*(y^2+1)*y^
3*ln(y)^2+64/15*(y^2+1)^2*(Complex(1)*y^11-15/8*y^12+Complex(-57/2)*y^9-231/2*y
^10+Complex(16741/2)*y^7-8307/8*y^8+Complex(-16741/2)*y^5+14151/2*y^6+Complex(
57/2)*y^3-8307/8*y^4+Complex(-1)*y-231/2*y^2-15/8)*y^2*ln(y)+(y^2+1)^3*(
Complex(1)*y^13-3/2*y^14+Complex(130/3)*y^11-773/30*y^12+Complex(2987/5)*y^9-\
1993/30*y^10+Complex(-50548/15)*y^7+9827/6*y^8+Complex(2987/5)*y^5-9827/6*y^6+
Complex(130/3)*y^3+1993/30*y^4+Complex(1)*y+773/30*y^2+3/2))*Pi^(1/2)*77^(1/2)/
(y^2+1)^11/b^4/p_inf^3+1/308*Pi^(1/2)*77^(1/2)*((y^2+1)^6*(8*(Complex(1)*y^8+
Complex(34/5)*y^6-14/5*y^7+Complex(128/5)*y^4-154/5*y^5+Complex(34/5)*y^2+154/5
*y^3+Complex(1)+14/5*y)*y^2*ln(y)+(y^2+1)*(Complex(1)*y^10+Complex(199/15)*y^8+
2*y^9+Complex(604/15)*y^6+176/15*y^7+Complex(-604/15)*y^4+3652/15*y^5+Complex(-\
199/15)*y^2+176/15*y^3+Complex(-1)+2*y))*arctan(1/2*(y^2-1)/y)-211456/585*y^4*(
Complex(805520/413)*y^7+225/826*y^16+Complex(-72132/413)*y^5+2074/413*y^14+
Complex(72132/413)*y^11+23139/413*y^12+Complex(-805520/413)*y^9+58155/413*y^10+
Complex(-1)*y-89465/118*y^8+Complex(11605/413)*y^13+58155/413*y^6+Complex(-\
11605/413)*y^3+23139/413*y^4+Complex(1)*y^15+2074/413*y^2+225/826)*ln(y)^3+1088
/39*(Complex(-4427562/85)*y^8+Complex(1)*y^16+143/340*y^15+Complex(125192/85)*y
^4+23757/340*y^13+Complex(1374113/85)*y^10+131383/68*y^11+Complex(3223/85)*y^2+
3729961/340*y^9+Complex(125192/85)*y^12-3729961/340*y^7+Complex(3223/85)*y^14-\
131383/68*y^5+Complex(1374113/85)*y^6-23757/340*y^3+Complex(1)-143/340*y)*y^3*(
y^2+1)*ln(y)^2+7232/195*y^2*(Complex(51296219/4068)*y^7+5/113*y^16+Complex(
109693/452)*y^5+15905/904*y^14+Complex(-109693/452)*y^11+916633/4068*y^12+
Complex(-51296219/4068)*y^9+3843497/8136*y^10+Complex(-1)*y-627979/113*y^8+
Complex(124735/2034)*y^13+3843497/8136*y^6+Complex(-124735/2034)*y^3+916633/
4068*y^4+Complex(1)*y^15+15905/904*y^2+5/113)*(y^2+1)^2*ln(y)+6/13*(Complex(1)*
y^17+5*y^18+Complex(-9121859/405)*y^7+1616/15*y^16+Complex(-1300592/405)*y^5+
348754/405*y^14+Complex(-9121859/405)*y^11-6662/9*y^12+Complex(52118182/405)*y^
9-12967537/405*y^10+Complex(1)*y+12967537/405*y^8+Complex(-1300592/405)*y^13+
6662/9*y^6+Complex(-13237/405)*y^3-348754/405*y^4+Complex(-13237/405)*y^15-1616
/15*y^2-5)*(y^2+1)^3)*(Complex(1)*y^2+Complex(-1)+2*y)*mu/(y^2+1)^13/b^4/p_inf+
32/231*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)*(-54/5*(Complex(1)*y^11+5/18*y
^12+Complex(79/3)*y^9+14/3*y^10+Complex(-2222/9)*y^7+307/6*y^8+Complex(2222/9)*
y^5-536/3*y^6+Complex(-79/3)*y^3+307/6*y^4+Complex(-1)*y+14/3*y^2+5/18)*y^2*ln(
y)^2+(Complex(1)*y^12+Complex(173/5)*y^10+13/10*y^11+Complex(5617/5)*y^8+599/10
*y^9+Complex(-18502/5)*y^6+7643/5*y^7+Complex(5617/5)*y^4-7643/5*y^5+Complex(
173/5)*y^2-599/10*y^3+Complex(1)-13/10*y)*(y^2+1)*y*ln(y)-1/15*(y^2+1)^2*(
Complex(1)*y^11-15/8*y^12+Complex(-57/2)*y^9-231/2*y^10+Complex(16741/2)*y^7-\
8307/8*y^8+Complex(-16741/2)*y^5+14151/2*y^6+Complex(57/2)*y^3-8307/8*y^4+
Complex(-1)*y-231/2*y^2-15/8))*mu*(ln(2)-569/420)*77^(1/2)*y^2/(y^2+1)^11/b^4-\
701/16016*Pi^(1/2)*(-312/701*(y^2+1)^13*(Complex(1)*y+1/2*y^2-1/2)*arctan(1/2*(
y^2-1)/y)^2+(1656/701*(Complex(1)*y^12+Complex(1372/3105)*y^10-3350/621*y^11+
Complex(-7607/69)*y^8-68018/1035*y^9+Complex(227924/345)*y^6-586648/1035*y^7+
Complex(-7607/69)*y^4+586648/1035*y^5+Complex(1372/3105)*y^2+68018/1035*y^3+
Complex(1)+3350/621*y)*y^2*ln(y)+(Complex(1)*y^14+Complex(14977/2103)*y^12-2030
/701*y^13+Complex(1148267/31545)*y^10-730796/31545*y^11+Complex(17350037/31545)
*y^8-1495114/31545*y^9+Complex(-17350037/31545)*y^6+36032024/31545*y^7+Complex(
-1148267/31545)*y^4-1495114/31545*y^5+Complex(-14977/2103)*y^2-730796/31545*y^3
+Complex(-1)-2030/701*y)*(y^2+1))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)-3315712/31545
*(Complex(48053/1619)*y^17+855/3238*y^20+Complex(3129445/1619)*y^7+8467/1619*y^
18+Complex(-867190/1619)*y^5+187217/3238*y^16+Complex(-15969925/3238)*y^11+
526750/1619*y^14+Complex(15969925/3238)*y^9+4672355/6476*y^12+Complex(-1)*y-\
6706375/1619*y^10+Complex(-3129445/1619)*y^13+4672355/6476*y^8+Complex(-48053/
1619)*y^3+526750/1619*y^6+Complex(867190/1619)*y^15+187217/3238*y^4+Complex(1)*
y^19+8467/1619*y^2+855/3238)*y^4*ln(y)^3+5120/2103*(Complex(267107/6000)*y^18+
Complex(3871043/3000)*y^8-3741/800*y^19+Complex(8822591/3000)*y^16+347629/4000*
y^17+Complex(8822591/3000)*y^4+7531449/2000*y^15+Complex(-1548713837/3000)*y^10
+15188507/400*y^13+Complex(267107/6000)*y^2+395001873/2000*y^11+Complex(1)*y^20
-395001873/2000*y^9+Complex(3871043/3000)*y^12-15188507/400*y^7+Complex(
302748619/3000)*y^14-7531449/2000*y^5+Complex(302748619/3000)*y^6-347629/4000*y
^3+Complex(1)+3741/800*y)*y^3*(y^2+1)*ln(y)^2+342224/31545*(Complex(25911049/
320835)*y^17-1320/21389*y^20+Complex(1612042222/106945)*y^7+1616577/106945*y^18
+Complex(-343353146/320835)*y^5+80249534/320835*y^16+Complex(-10071004318/
320835)*y^11+508036336/320835*y^14+Complex(10071004318/320835)*y^9+702610654/
320835*y^12+Complex(-1)*y-9401143598/320835*y^10+Complex(-1612042222/106945)*y^
13+702610654/320835*y^8+Complex(-25911049/320835)*y^3+508036336/320835*y^6+
Complex(343353146/320835)*y^15+80249534/320835*y^4+Complex(1)*y^19+1616577/
106945*y^2-1320/21389)*y^2*(y^2+1)^2*ln(y)+266/701*(Complex(4156337/53865)*y^17
-1396/399*y^22+Complex(-508286536/29925)*y^7-244528/5985*y^20+Complex(1)*y^21-\
13699664/89775*y^18+Complex(4156337/53865)*y^5-7124608/12825*y^16+Complex(
35577170696/269325)*y^11-128390636/9975*y^14+Complex(225971114/89775)*y^9-\
5330528032/89775*y^12+Complex(1)*y+5330528032/89775*y^10+Complex(225971114/
89775)*y^13+128390636/9975*y^8+Complex(3293996/89775)*y^3+7124608/12825*y^6+
Complex(-508286536/29925)*y^15+13699664/89775*y^4+Complex(3293996/89775)*y^19+
244528/5985*y^2+1396/399)*(y^2+1)^3)*77^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)*
mu/(y^2+1)^15/b^4*p_inf-8/77*77^(1/2)*(ln(2)-569/420)*Pi^(1/2)*y^2*((y^2+1)^6*(
Complex(1)*y^8+Complex(34/5)*y^6-14/5*y^7+Complex(128/5)*y^4-154/5*y^5+Complex(
34/5)*y^2+154/5*y^3+Complex(1)+14/5*y)*arctan(1/2*(y^2-1)/y)-4444/39*(Complex(
2531215/1111)*y^7+603/2222*y^16+Complex(-271515/1111)*y^5+5537/1111*y^14+
Complex(271515/1111)*y^11+61245/1111*y^12+Complex(-2531215/1111)*y^9+201189/
1111*y^10+Complex(-1)*y-948305/1111*y^8+Complex(31169/1111)*y^13+201189/1111*y^
6+Complex(-31169/1111)*y^3+61245/1111*y^4+Complex(1)*y^15+5537/1111*y^2+603/
2222)*y^2*ln(y)^2+194/39*y*(Complex(-34415466/485)*y^8+Complex(1)*y^16+13/194*y
^15+Complex(768784/485)*y^4+70653/970*y^13+Complex(11269609/485)*y^10+1984277/
970*y^11+Complex(18647/485)*y^2+14300329/970*y^9+Complex(768784/485)*y^12-\
14300329/970*y^7+Complex(18647/485)*y^14-1984277/970*y^5+Complex(11269609/485)*
y^6-70653/970*y^3+Complex(1)-13/194*y)*(y^2+1)*ln(y)+62/13*(Complex(10064041/
837)*y^7-7/744*y^16+Complex(3209/930)*y^5+25609/1860*y^14+Complex(-3209/930)*y^
11+3071587/16740*y^12+Complex(-10064041/837)*y^9+1994471/3348*y^10+Complex(-1)*
y-9419803/1860*y^8+Complex(492739/8370)*y^13+1994471/3348*y^6+Complex(-492739/
8370)*y^3+3071587/16740*y^4+Complex(1)*y^15+25609/1860*y^2-7/744)*(y^2+1)^2)*(
Complex(1)*y^2+Complex(-1)+2*y)*mu/(y^2+1)^13/b^4*p_inf^2-12368/495495*(-49005/
49472*(y^2+1)^15*(Complex(1)*y+1/2*y^2-1/2)*arctan(1/2*(y^2-1)/y)^2+349965/
98944*(-752/707*y^2*(Complex(27795248/705)*y^8+Complex(1)*y^16-12478/705*y^15+
Complex(-13798/15)*y^4-32950/141*y^13+Complex(-169049/15)*y^10-1512077/705*y^11
+Complex(-27236/705)*y^2-4626677/705*y^9+Complex(-13798/15)*y^12+4626677/705*y^
7+Complex(-27236/705)*y^14+1512077/705*y^5+Complex(-169049/15)*y^6+32950/141*y^
3+Complex(1)+12478/705*y)*ln(y)+(Complex(1)*y^18+Complex(2636577856/159075)*y^8
-1362/707*y^17+Complex(14279/3535)*y^16-53846/53025*y^15+Complex(9608/7575)*y^4
+3057032/53025*y^13+Complex(-2636577856/159075)*y^10-90499294/159075*y^11+
Complex(-14279/3535)*y^2-983100236/159075*y^9+Complex(-12939952/22725)*y^12-\
90499294/159075*y^7+Complex(-9608/7575)*y^14+3057032/53025*y^5+Complex(12939952
/22725)*y^6-53846/53025*y^3+Complex(-1)-1362/707*y)*(y^2+1))*(y^2+1)^6*arctan(1
/2*(y^2-1)/y)+(y^2+1)^6*(-108/5*(Complex(1)*y^11+5/18*y^12+Complex(79/3)*y^9+14
/3*y^10+Complex(-2222/9)*y^7+307/6*y^8+Complex(2222/9)*y^5-536/3*y^6+Complex(-\
79/3)*y^3+307/6*y^4+Complex(-1)*y+14/3*y^2+5/18)*y*ln(y)+(y^2+1)*(Complex(1)*y^
12+Complex(173/5)*y^10+13/10*y^11+Complex(5617/5)*y^8+599/10*y^9+Complex(-18502
/5)*y^6+7643/5*y^7+Complex(5617/5)*y^4-7643/5*y^5+Complex(173/5)*y^2-599/10*y^3
+Complex(1)-13/10*y))*y^3*ln(y^2+1)+5274016/13141*y^4*(310091/59932*y^2+788140/
14983*y^4+13009995/59932*y^6+7515/29966+Complex(-1)*y+Complex(1)*y^23+310091/
59932*y^22+7515/29966*y^24+590218555/119864*y^8-154145187/14983*y^12-81240605/
14983*y^10+590218555/119864*y^16-81240605/14983*y^14+788140/14983*y^20+13009995
/59932*y^18+Complex(925359/29966)*y^21+Complex(11527600/14983)*y^19+Complex(
11088955/14983)*y^17+Complex(-234708540/14983)*y^15+Complex(-85986509/14983)*y^
13+Complex(85986509/14983)*y^11+Complex(234708540/14983)*y^9+Complex(-11088955/
14983)*y^7+Complex(-11527600/14983)*y^5+Complex(-925359/29966)*y^3)*ln(y)^3+
90420/13141*(-300017/24112*y+Complex(1)+359191468007/904200*y^11-729124664689/
904200*y^15+1710341/120560*y^23-60692801141/1808400*y^7+2558087681/1808400*y^5-\
121064041/1808400*y^3-1680689393/1808400*y^19+189817753/1808400*y^21-\
364816657031/904200*y^13+62130321413/1808400*y^17+727521252433/904200*y^9+
Complex(1)*y^24+Complex(-16916115746/113025)*y^6+Complex(-708728891/452100)*y^4
+Complex(22670765809/20550)*y^14+Complex(30341762339/20550)*y^12+Complex(
22798811713/20550)*y^10+Complex(-146182120763/226050)*y^8+Complex(8806987/
226050)*y^22+Complex(-4524019/3300)*y^20+Complex(-1544616628/10275)*y^18+
Complex(-147195764939/226050)*y^16+Complex(7387759/226050)*y^2)*y^3*(y^2+1)*ln(
y)^2-145893/13141*(252601646041/4381166790*y^2+61154791717/56168805*y^4+
183810662831/20425020*y^6+Complex(1)*y^23+253627669039/4381166790*y^22-600/4421
*y^24+195284460847306/2190583395*y^8-29471641857193/104313495*y^12-\
225313918052629/1251761940*y^10+197938861267978/2190583395*y^16-223467392355613
/1251761940*y^14+4121777651/3744587*y^20+190584953459/20425020*y^18+95472/4421*
(Complex(1)*y^11+5/18*y^12+Complex(79/3)*y^9+14/3*y^10+Complex(-2222/9)*y^7+307
/6*y^8+Complex(2222/9)*y^5-536/3*y^6+Complex(-79/3)*y^3+307/6*y^4+Complex(-1)*y
+14/3*y^2+5/18)*(y^2+1)^4*y^2*ln(2)^2-9053928/154735*(Complex(1)*y^11+5/18*y^12
+Complex(79/3)*y^9+14/3*y^10+Complex(-2222/9)*y^7+307/6*y^8+Complex(2222/9)*y^5
-536/3*y^6+Complex(-79/3)*y^3+307/6*y^4+Complex(-1)*y+14/3*y^2+5/18)*(y^2+1)^4*
y^2*ln(2)-600/4421+473076/243155*y^2*(Complex(1)*y^11+5/18*y^12+Complex(79/3)*y
^9+14/3*y^10+Complex(-2222/9)*y^7+307/6*y^8+Complex(2222/9)*y^5-536/3*y^6+
Complex(-79/3)*y^3+307/6*y^4+Complex(-1)*y+14/3*y^2+5/18)*(y^2+1)^4*ln(b)+
Complex(1249206205927/4381166790)*y^21+Complex(66800835887/9628938)*y^19+
Complex(-203794457189717/8762333580)*y^17+Complex(-453676823916583/1251761940)*
y^15+Complex(-31861492892561/312940485)*y^13+Complex(6147425907289/62588097)*y^
11+Complex(452370369665767/1251761940)*y^9+Complex(207381749290109/8762333580)*
y^7+Complex(-322673693851/48144690)*y^5+Complex(-1217951966911/4381166790)*y^3+
Complex(-119611/145893)*y)*y^2*(y^2+1)^2*ln(y)-4576275/841024*(-25169902/
4576275*y^2-566333081816/15856792875*y^4+8324889428744/29448329625*y^6+15016/
27735*y^26+566333081816/15856792875*y^22+25169902/4576275*y^24+1111960243168546
/206138307375*y^8+705782054543392/29448329625*y^12+132012040467184/2265256125*y
^10-132012040467184/2265256125*y^16-705782054543392/29448329625*y^14-\
8324889428744/29448329625*y^20-1111960243168546/206138307375*y^18+Complex(1)*y^
25+Complex(1)*y-56576/27735*(y^2+1)^4*(Complex(1)*y^12+Complex(173/5)*y^10+13/
10*y^11+Complex(5617/5)*y^8+599/10*y^9+Complex(-18502/5)*y^6+7643/5*y^7+
Complex(5617/5)*y^4-7643/5*y^5+Complex(173/5)*y^2-599/10*y^3+Complex(1)-13/10*y
)*y^3*ln(2)^2+16095872/2912175*(y^2+1)^4*(Complex(1)*y^12+Complex(173/5)*y^10+
13/10*y^11+Complex(5617/5)*y^8+599/10*y^9+Complex(-18502/5)*y^6+7643/5*y^7+
Complex(5617/5)*y^4-7643/5*y^5+Complex(173/5)*y^2-599/10*y^3+Complex(1)-13/10*y
)*y^3*ln(2)-15016/27735-841024/4576275*y^3*(Complex(1)*y^12+Complex(173/5)*y^10
+13/10*y^11+Complex(5617/5)*y^8+599/10*y^9+Complex(-18502/5)*y^6+7643/5*y^7+
Complex(5617/5)*y^4-7643/5*y^5+Complex(173/5)*y^2-599/10*y^3+Complex(1)-13/10*y
)*(y^2+1)^4*ln(b)+Complex(4478446008128/206138307375)*y^23+Complex(592549757656
/2544917375)*y^21+Complex(-29327911196656/13742553825)*y^19+Complex(-\
87382157827901/4793914125)*y^17+Complex(1713159090849488/29448329625)*y^15+
Complex(403090940229872/9816109875)*y^13+Complex(1713159090849488/29448329625)*
y^11+Complex(-87382157827901/4793914125)*y^9+Complex(-29327911196656/
13742553825)*y^7+Complex(592549757656/2544917375)*y^5+Complex(4478446008128/
206138307375)*y^3)*(y^2+1)^3)*77^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)*mu*Pi^(
1/2)/(y^2+1)^17/b^4*p_inf^3+258/1001*77^(1/2)*(ln(2)-569/420)*Pi^(1/2)*y^2*(
Complex(1)*y^2+Complex(-1)+2*y)*((Complex(1)*y^12+Complex(-8924/1935)*y^10-\
13474/1935*y^11+Complex(-43261/215)*y^8-53822/645*y^9+Complex(43900/43)*y^6-\
573544/645*y^7+Complex(-43261/215)*y^4+573544/645*y^5+Complex(-8924/1935)*y^2+
53822/645*y^3+Complex(1)+13474/1935*y)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)-58756/
387*(Complex(433897/14689)*y^17+7677/29378*y^20+Complex(143402008/73445)*y^7+
75188/14689*y^18+Complex(-9004604/14689)*y^5+1615279/29378*y^16+Complex(-\
444553724/73445)*y^11+24009616/73445*y^14+Complex(444553724/73445)*y^9+88231802
/73445*y^12+Complex(-1)*y-77288984/14689*y^10+Complex(-143402008/73445)*y^13+
88231802/73445*y^8+Complex(-433897/14689)*y^3+24009616/73445*y^6+Complex(
9004604/14689)*y^15+1615279/29378*y^4+Complex(1)*y^19+75188/14689*y^2+7677/
29378)*y^2*ln(y)^2+350/387*y*(Complex(710041/13125)*y^18+Complex(1001952488/
13125)*y^8-28797/1750*y^19+Complex(79695731/13125)*y^16+1038377/8750*y^17+
Complex(79695731/13125)*y^4+33561672/4375*y^15+Complex(-20728523282/13125)*y^10
+69385432/875*y^13+Complex(710041/13125)*y^2+2925217629/4375*y^11+Complex(1)*y^
20-2925217629/4375*y^9+Complex(1001952488/13125)*y^12-69385432/875*y^7+Complex(
3698470864/13125)*y^14-33561672/4375*y^5+Complex(3698470864/13125)*y^6-1038377/
8750*y^3+Complex(1)+28797/1750*y)*(y^2+1)*ln(y)+25804/5805*(Complex(36623723/
387060)*y^17-8175/103216*y^20+Complex(2251215179/129020)*y^7+1113117/64510*y^18
+Complex(-628755907/387060)*y^5+451275997/1548240*y^16+Complex(-17180394221/
387060)*y^11+763085057/387060*y^14+Complex(17180394221/387060)*y^9+2259451313/
387060*y^12+Complex(-1)*y-8338576343/193530*y^10+Complex(-2251215179/129020)*y^
13+2259451313/387060*y^8+Complex(-36623723/387060)*y^3+763085057/387060*y^6+
Complex(628755907/387060)*y^15+451275997/1548240*y^4+Complex(1)*y^19+1113117/
64510*y^2-8175/103216)*(y^2+1)^2)*mu/(y^2+1)^15/b^4*p_inf^4+358672/6441435*77^(
1/2)*(-1138995/11477504*(y^2+1)^17*(Complex(1)*y+1/2*y^2-1/2)*arctan(1/2*(y^2-1
)/y)^2+282580155/780470272*(95488/43913*y^2*(Complex(428094/1865)*y^18+Complex(
25932017/1865)*y^8+109634/1865*y^19+Complex(26283109/5595)*y^16+1505846/1865*y^
17+Complex(26283109/5595)*y^4+5068520/1119*y^15+Complex(-217894706/373)*y^10+
112517908/5595*y^13+Complex(428094/1865)*y^2+431131624/1865*y^11+Complex(1)*y^
20-431131624/1865*y^9+Complex(25932017/1865)*y^12-112517908/5595*y^7+Complex(
100514024/1119)*y^14-5068520/1119*y^5+Complex(100514024/1119)*y^6-1505846/1865*
y^3+Complex(1)-109634/1865*y)*ln(y)+(Complex(8633191637/21736935)*y^18+Complex(
6001194878566/36228225)*y^8-103322/43913*y^21+Complex(23967890649/12076075)*y^
16+1391488612/21736935*y^19+Complex(-8633191637/21736935)*y^4+25880431486/
36228225*y^17+Complex(44249351860514/108684675)*y^10+59553816048/12076075*y^15+
Complex(1)*y^22+4907046829412/108684675*y^13+Complex(-8641627/483043)*y^2-\
13963601723288/36228225*y^11+Complex(8641627/483043)*y^20+4907046829412/
108684675*y^9+Complex(-44249351860514/108684675)*y^12+59553816048/12076075*y^7+
Complex(-6001194878566/36228225)*y^14+25880431486/36228225*y^5+Complex(-\
23967890649/12076075)*y^6+1391488612/21736935*y^3+Complex(-1)-103322/43913*y)*(
y^2+1))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+((-486/29*y^17-44372/145*y^15-484452/
145*y^13-14916*y^11+1789204/29*y^9-44372/145*y^3-14916*y^7-484452/145*y^5+
Complex(-4969532/29)*y^8+Complex(-9004/145)*y^16+Complex(50404/29)*y^4+Complex(
4969532/29)*y^10+Complex(9004/145)*y^2+Complex(-3122076/145)*y^12+Complex(-\
50404/29)*y^14+Complex(3122076/145)*y^6-486/29*y)*ln(y)+(Complex(-576042/5)*y^8
+Complex(1)*y^16-221/290*y^15+Complex(268016/145)*y^4+23139/290*y^13+Complex(
5773157/145)*y^10+670447/290*y^11+Complex(1151/29)*y^2+6840407/290*y^9+Complex(
268016/145)*y^12-6840407/290*y^7+Complex(1151/29)*y^14-670447/290*y^5+Complex(
5773157/145)*y^6-23139/290*y^3+Complex(1)+221/290*y)*(y^2+1))*y^3*(y^2+1)^6*ln(
y^2+1)+1857849136/7240691*(7647497/1623994*y^2+Complex(1230791751/1623994)*y^23
+Complex(23046764279/3247988)*y^21+Complex(25453672/811997)*y^25+Complex(-\
175590366007/6495976)*y^19+Complex(-233912366799/6495976)*y^17+Complex(-\
62958905577/1623994)*y^15+Complex(62958905577/1623994)*y^13+Complex(
233912366799/6495976)*y^11+Complex(175590366007/6495976)*y^9+Complex(-\
23046764279/3247988)*y^7+Complex(-1230791751/1623994)*y^5+Complex(-25453672/
811997)*y^3+55633659/1623994*y^4-746500035/1623994*y^6+Complex(-1)*y+Complex(1)
*y^27+7647497/1623994*y^26+374985/1623994*y^28-746500035/1623994*y^22+55633659/
1623994*y^24+160966168159/12991952*y^8-304252014237/12991952*y^12+19355109369/
3247988*y^10-304252014237/12991952*y^16-40332453516/811997*y^14+160966168159/
12991952*y^20+19355109369/3247988*y^18+374985/1623994)*y^4*ln(y)^3+3972540/
425923*(-483062117/72035392*y+Complex(1)+Complex(-64673379931559/1350663600)*y^
6+Complex(-1051647853/16883295)*y^4+Complex(1072793682397/314840)*y^14+Complex(
27873222473197/20464600)*y^12+Complex(300171244851103/900442400)*y^10+Complex(-\
564013319732179/675331800)*y^8+Complex(2121605721/5627765)*y^24+Complex(-\
55740432582247/1350663600)*y^22+Complex(-570631850612819/675331800)*y^20+
Complex(212810680029023/900442400)*y^18+Complex(25002049798573/20464600)*y^16+
Complex(46451777413/900442400)*y^26+Complex(103385576783/2701327200)*y^2+
181758966588571/138529600*y^11-413476490148507/450221200*y^15+6040416208927/
2701327200*y^23+3709646521/360176960*y^27-24639949240829/207794400*y^7-\
1040573544053/900442400*y^5-440545496933/5402654400*y^3-238932562586313/
360176960*y^19+297380300983/1800884800*y^25+26192752877629/207794400*y^21+
377478227343003/450221200*y^13-185010226603611/138529600*y^17+242750837618057/
360176960*y^9+Complex(1)*y^28)*y^3*(y^2+1)*ln(y)^2+1438754603/115851056*y^2*(-\
309288613423446/7200966788015*y^2+Complex(-26544702352753298/5143547705725)*y^
23+Complex(-3569178710876486/64743957135)*y^21+Complex(-53066515877800531/
324043505460675)*y^25+Complex(1327467612774864133/3086128623435)*y^19+Complex(
25948273454971047/42609270935)*y^17+Complex(3340287120617757616/5143547705725)*
y^15+Complex(-2889895795294481136/5143547705725)*y^13+Complex(-\
326676881632988763/553920522155)*y^11+Complex(-1378535332385538757/
3086128623435)*y^9+Complex(3053440705842662/64743957135)*y^7+Complex(
24840954257812978/5143547705725)*y^5+Complex(50734381388315731/324043505460675)
*y^3+Complex(-1670456715/1438754603)*y-273967660835221148/324043505460675*y^4-\
38068396403021386/4985284699395*y^6+Complex(1)*y^27-308404865614502/
7200966788015*y^26-454800/10061221*y^28-8047733139723650/997056939879*y^22-\
277932649364643068/324043505460675*y^24-256923287120753254/1661761566465*y^8+
89646647095863422/178536366645*y^12+267406240728488438/7200966788015*y^10+
942105823123357738/1963900033095*y^16+13276926703015173404/15430643117175*y^14-\
266540686032383302/1661761566465*y^20+130259845565799526/7200966788015*y^18-\
454800/10061221-558392064/10061221*y^2*(Complex(6211915/2251)*y^7+1215/4502*y^
16+Complex(-780519/2251)*y^5+11093/2251*y^14+Complex(780519/2251)*y^11+121113/
2251*y^12+Complex(-6211915/2251)*y^9+540705/2251*y^10+Complex(-1)*y-2236505/
2251*y^8+Complex(63005/2251)*y^13+540705/2251*y^6+Complex(-63005/2251)*y^3+
121113/2251*y^4+Complex(1)*y^15+11093/2251*y^2+1215/4502)*(y^2+1)^4*ln(2)^2+
52954180736/352142735*y^2*(Complex(6211915/2251)*y^7+1215/4502*y^16+Complex(-\
780519/2251)*y^5+11093/2251*y^14+Complex(780519/2251)*y^11+121113/2251*y^12+
Complex(-6211915/2251)*y^9+540705/2251*y^10+Complex(-1)*y-2236505/2251*y^8+
Complex(63005/2251)*y^13+540705/2251*y^6+Complex(-63005/2251)*y^3+121113/2251*y
^4+Complex(1)*y^15+11093/2251*y^2+1215/4502)*(y^2+1)^4*ln(2)-35969755456/
7193773015*y^2*(Complex(6211915/2251)*y^7+1215/4502*y^16+Complex(-780519/2251)*
y^5+11093/2251*y^14+Complex(780519/2251)*y^11+121113/2251*y^12+Complex(-6211915
/2251)*y^9+540705/2251*y^10+Complex(-1)*y-2236505/2251*y^8+Complex(63005/2251)*
y^13+540705/2251*y^6+Complex(-63005/2251)*y^3+121113/2251*y^4+Complex(1)*y^15+
11093/2251*y^2+1215/4502)*(y^2+1)^4*ln(b))*(y^2+1)^2*ln(y)-1247049375/
7414467584*(y^2+1)^3*(25729492562/1247049375*y^2+Complex(-43519225612451935748/
280866695484375)*y^23+Complex(-1039105090655326257169/280866695484375)*y^21+
Complex(-5153351798346907/2674920909375)*y^25+Complex(-5878758995419202/
56173339096875)*y^27+Complex(-242167663721655274454/280866695484375)*y^19+
Complex(270222845518478467207/25533335953125)*y^17+Complex(
152735876223349409896/6241482121875)*y^15+Complex(270222845518478467207/
25533335953125)*y^13+Complex(-242167663721655274454/280866695484375)*y^11+
Complex(-1039105090655326257169/280866695484375)*y^9+Complex(-\
43519225612451935748/280866695484375)*y^7+Complex(-5153351798346907/
2674920909375)*y^5+Complex(-5878758995419202/56173339096875)*y^3-\
2181862471537258/21605130421875*y^4+266755028185695908/56173339096875*y^6+
199232/116275*y^30+2181862471537258/21605130421875*y^26-25729492562/1247049375*
y^28-5309759112622542196/40123813640625*y^22-266755028185695908/56173339096875*
y^24+5309759112622542196/40123813640625*y^8+175131066841971719558/
25533335953125*y^12+6581320288089279718/1702222396875*y^10-6350840032769320664/
1486067171875*y^16+6350840032769320664/1486067171875*y^14-6581320288089279718/
1702222396875*y^20-175131066841971719558/25533335953125*y^18+Complex(1)*y+
Complex(1)*y^29-38367232/581375*(Complex(-576042/5)*y^8+Complex(1)*y^16-221/290
*y^15+Complex(268016/145)*y^4+23139/290*y^13+Complex(5773157/145)*y^10+670447/
290*y^11+Complex(1151/29)*y^2+6840407/290*y^9+Complex(268016/145)*y^12-6840407/
290*y^7+Complex(1151/29)*y^14-670447/290*y^5+Complex(5773157/145)*y^6-23139/290
*y^3+Complex(1)+221/290*y)*y^3*(y^2+1)^4*ln(2)^2+10915477504/61044375*(Complex(
-576042/5)*y^8+Complex(1)*y^16-221/290*y^15+Complex(268016/145)*y^4+23139/290*y
^13+Complex(5773157/145)*y^10+670447/290*y^11+Complex(1151/29)*y^2+6840407/290*
y^9+Complex(268016/145)*y^12-6840407/290*y^7+Complex(1151/29)*y^14-670447/290*y
^5+Complex(5773157/145)*y^6-23139/290*y^3+Complex(1)+221/290*y)*y^3*(y^2+1)^4*
ln(2)-7414467584/1247049375*(Complex(-576042/5)*y^8+Complex(1)*y^16-221/290*y^
15+Complex(268016/145)*y^4+23139/290*y^13+Complex(5773157/145)*y^10+670447/290*
y^11+Complex(1151/29)*y^2+6840407/290*y^9+Complex(268016/145)*y^12-6840407/290*
y^7+Complex(1151/29)*y^14-670447/290*y^5+Complex(5773157/145)*y^6-23139/290*y^3
+Complex(1)+221/290*y)*y^3*(y^2+1)^4*ln(b)-199232/116275))*(Complex(1)*y^2+
Complex(-1)+2*y)*mu*Pi^(1/2)/(y^2+1)^19/b^4*p_inf^5;


==> anc/W_even_inst_leq5_meqm3.mpl <==
W_even_inst_y_0_meqm3_fin := Complex(-1/396)*66^(1/2)*Pi^(1/2)*mu*p_inf^5+
Complex(4/1287)*66^(1/2)*Pi^(1/2)*mu*p_inf^7+Complex(-4/1287)*66^(1/2)*Pi^(1/2)
*mu*p_inf^9+Complex(64/21879)*66^(1/2)*Pi^(1/2)*mu*p_inf^11+Complex(-1120/
415701)*66^(1/2)*Pi^(1/2)*mu*p_inf^13;
W_even_inst_y_1_meqm3_fin := 1/1980*(Complex(15)*y^8+Complex(-138)*y^6-80*y^7+
Complex(-256)*y^4+Complex(-138)*y^2+Complex(15)+80*y)*(Complex(1)*y^2+Complex(-\
1)+2*y)^3*Pi^(1/2)*mu/(y^2+1)^7*66^(1/2)/b*p_inf^3+1/12870*(Complex(1)*y^2+
Complex(-1)+2*y)^3*Pi^(1/2)*mu*66^(1/2)*(Complex(75)*y^12+Complex(-2444)*y^10-\
660*y^11+Complex(1223)*y^8+4412*y^9+Complex(44374)*y^6+14872*y^7+Complex(1223)*
y^4-14872*y^5+Complex(-2444)*y^2-4412*y^3+Complex(75)+660*y)/(y^2+1)^9/b*p_inf^
5-1/45045*(Complex(1)*y^2+Complex(-1)+2*y)^3*Pi^(1/2)*mu*66^(1/2)*(Complex(420)
*y^16+Complex(480451)*y^8-3360*y^15+Complex(237122)*y^10+13960*y^13+Complex(-\
11304)*y^4+90152*y^11+Complex(-10696)*y^2-139744*y^9+Complex(-11304)*y^12+
139744*y^7+Complex(-10696)*y^14-90152*y^5+Complex(237122)*y^6-13960*y^3+
Complex(420)+3360*y)/(y^2+1)^11/b*p_inf^7+2/765765*(Complex(1)*y^2+Complex(-1)+
2*y)^3*Pi^(1/2)*mu*66^(1/2)*(Complex(-87136)*y^18+Complex(-197844)*y^16-29680*y
^19+Complex(10261358)*y^8+79972*y^17+Complex(18440709)*y^10+880268*y^15+
Complex(-197844)*y^4-2638900*y^13+Complex(3780)*y^20-1303832*y^11+Complex(-\
87136)*y^2+1303832*y^9+Complex(10261358)*y^12+2638900*y^7+Complex(2209199)*y^14
-880268*y^5+Complex(2209199)*y^6-79972*y^3+Complex(3780)+29680*y)/(y^2+1)^13/b*
p_inf^9-1/29099070*(Complex(1)*y^2+Complex(-1)+2*y)^3*Pi^(1/2)*mu*66^(1/2)*(
2150400*y+663051968*y^11-1050483872*y^15-2150400*y^23+387526000*y^7-63557872*y^
5-3191792*y^3+63557872*y^19+3191792*y^21-663051968*y^13-387526000*y^17+
1050483872*y^9+Complex(275520)+Complex(275520)*y^24+Complex(-5892992)*y^22+
Complex(-19350400)*y^20+Complex(157992694)*y^18+Complex(1299625163)*y^16+
Complex(4301580772)*y^14+Complex(5607605416)*y^12+Complex(4301580772)*y^10+
Complex(1299625163)*y^8+Complex(157992694)*y^6+Complex(-19350400)*y^4+Complex(-\
5892992)*y^2)/(y^2+1)^15/b*p_inf^11;
W_even_inst_y_2_meqm3_fin := -7/132*mu*(Complex(1)*y^2+Complex(-1)+2*y)^3*(8/5*
(Complex(1)*y^7+5/42*y^8+Complex(-7/3)*y^5-67/21*y^6+Complex(7/3)*y^3-128/7*y^4
+Complex(-1)*y-67/21*y^2+5/42)*y^2*ln(y)+(y^2+1)*(Complex(1)*y^9+3/14*y^10+
Complex(56/15)*y^7-449/630*y^8+Complex(54/5)*y^5-1762/315*y^6+Complex(56/15)*y^
3+1762/315*y^4+Complex(1)*y+449/630*y^2-3/14))*Pi^(1/2)*66^(1/2)/(y^2+1)^9/b^2*
p_inf+1/44*Pi^(1/2)*((y^2+1)^5*(Complex(1)*y^6+Complex(-15)*y^4-6*y^5+Complex(
15)*y^2+20*y^3+Complex(-1)-6*y)*arctan(1/2*(y^2-1)/y)+2336/117*(Complex(1)*y^11
+17/146*y^12+Complex(-403/365)*y^9-1132/365*y^10+Complex(-42171/730)*y^7-17199/
730*y^8+Complex(42171/730)*y^5-5247/146*y^6+Complex(403/365)*y^3-17199/730*y^4+
Complex(-1)*y-1132/365*y^2+17/146)*y^2*ln(y)-278/39*(Complex(1)*y^13+27/139*y^
14+Complex(-107/6255)*y^11-9914/6255*y^12+Complex(-81053/6255)*y^9-2701/695*y^
10+Complex(-124958/695)*y^7-6794/1251*y^8+Complex(-81053/6255)*y^5+6794/1251*y^
6+Complex(-107/6255)*y^3+2701/695*y^4+Complex(1)*y+9914/6255*y^2-27/139)*(y^2+1
))*(Complex(1)*y^2+Complex(-1)+2*y)^3*66^(1/2)*mu/(y^2+1)^11/b^2*p_inf^3+1/
51975*y^2*(-569+420*ln(2))*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3*mu*(
Complex(42)*y^7+5*y^8+Complex(-98)*y^5-134*y^6+Complex(98)*y^3-768*y^4+Complex(
-42)*y-134*y^2+5)/(y^2+1)^9*66^(1/2)/b^2*p_inf^4+1/2288*((y^2+1)^7*(Complex(1)*
y^6+Complex(-15)*y^4-6*y^5+Complex(15)*y^2+20*y^3+Complex(-1)-6*y)*arctan(1/2*(
y^2-1)/y)-31616/15*y^2*(Complex(291789/1729)*y^7+55/494*y^16+Complex(184609/
1729)*y^5-423/133*y^14+Complex(-184609/1729)*y^11-143891/5187*y^12+Complex(-\
291789/1729)*y^9-5807/247*y^10+Complex(-1)*y-1133077/3458*y^8+Complex(-3799/
5187)*y^13-5807/247*y^6+Complex(3799/5187)*y^3-143891/5187*y^4+Complex(1)*y^15-\
423/133*y^2+55/494)*ln(y)-142*(Complex(1)*y^17+4/71*y^18+Complex(311026028/
335475)*y^7-5488/1917*y^16+Complex(-6035156/335475)*y^5-15005936/335475*y^14+
Complex(311026028/335475)*y^11-34488268/335475*y^12+Complex(318670934/111825)*y
^9-143568904/111825*y^10+Complex(1)*y+143568904/111825*y^8+Complex(-6035156/
335475)*y^13+34488268/335475*y^6+Complex(2628212/335475)*y^3+15005936/335475*y^
4+Complex(2628212/335475)*y^15+5488/1917*y^2-4/71)*(y^2+1))*Pi^(1/2)*(Complex(1
)*y^2+Complex(-1)+2*y)^3*66^(1/2)*mu/(y^2+1)^13/b^2*p_inf^5-1/1351350*y^2*(-569
+420*ln(2))*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3*mu*66^(1/2)*(Complex(
4202)*y^11+485*y^12+Complex(-5902)*y^9-13276*y^10+Complex(-335184)*y^7-97383*y^
8+Complex(335184)*y^5-139524*y^6+Complex(5902)*y^3-97383*y^4+Complex(-4202)*y-\
13276*y^2+485)/(y^2+1)^11/b^2*p_inf^6-1/143*Pi^(1/2)*((y^2+1)^9*(Complex(1)*y^6
+Complex(-15)*y^4-6*y^5+Complex(15)*y^2+20*y^3+Complex(-1)-6*y)*arctan(1/2*(y^2
-1)/y)-39424/255*(Complex(-47491/25872)*y^17+95/924*y^20+Complex(70613465/
103488)*y^7-182557/51744*y^18+Complex(14503487/103488)*y^5-111085/3696*y^16+
Complex(-20945871/34496)*y^11+10197685/103488*y^14+Complex(20945871/34496)*y^9-\
80364373/103488*y^12+Complex(-1)*y-4610013/3136*y^10+Complex(-70613465/103488)*
y^13-80364373/103488*y^8+Complex(47491/25872)*y^3+10197685/103488*y^6+Complex(-\
14503487/103488)*y^15-111085/3696*y^4+Complex(1)*y^19-182557/51744*y^2+95/924)*
y^2*ln(y)-890/51*(Complex(-81567011/15419250)*y^17+48/445*y^22+Complex(
2757583649/5139750)*y^7-624967/293700*y^20+Complex(1)*y^21-18448687/513975*y^18
+Complex(-81567011/15419250)*y^5-4881164083/30838500*y^16+Complex(113664684377/
15419250)*y^11-11694718711/4405500*y^14+Complex(61036699819/15419250)*y^9-\
18424766813/10279500*y^12+Complex(1)*y+18424766813/10279500*y^10+Complex(
61036699819/15419250)*y^13+11694718711/4405500*y^8+Complex(44807881/6167700)*y^
3+4881164083/30838500*y^6+Complex(2757583649/5139750)*y^15+18448687/513975*y^4+
Complex(44807881/6167700)*y^19+624967/293700*y^2-48/445)*(y^2+1))*(Complex(1)*y
^2+Complex(-1)+2*y)^3*66^(1/2)*mu/(y^2+1)^15/b^2*p_inf^7+1/37837800*y^2*(-569+
420*ln(2))*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3*mu*66^(1/2)*(Complex(
41755206)*y^7+20685*y^16+Complex(21082314)*y^5-632322*y^14+Complex(-21082314)*y
^11-5067530*y^12+Complex(-41755206)*y^9+3525354*y^10+Complex(-189882)*y-\
93518934*y^8+Complex(-290890)*y^13+3525354*y^6+Complex(290890)*y^3-5067530*y^4+
Complex(189882)*y^15-632322*y^2+20685)/(y^2+1)^13/b^2*p_inf^8+21/2431*Pi^(1/2)*
((y^2+1)^11*(Complex(1)*y^6+Complex(-15)*y^4-6*y^5+Complex(15)*y^2+20*y^3+
Complex(-1)-6*y)*arctan(1/2*(y^2-1)/y)-2344064/17955*(-4016479/1025528*y^2-\
3913654/128191*y^4+1291444227/4102112*y^6+Complex(-1)*y+Complex(1)*y^23-4016479
/1025528*y^22+3485/36626*y^24-6201210425/8204224*y^8-7426201921/1025528*y^12-\
1396954753/293008*y^10-6201210425/8204224*y^16-1396954753/293008*y^14-3913654/
128191*y^20+1291444227/4102112*y^18+Complex(-681551797/4102112)*y^19+Complex(-\
5873266327/4102112)*y^17+Complex(-1764037/512764)*y^21+Complex(-7635841351/
2051056)*y^15+Complex(-3966626765/2051056)*y^13+Complex(3966626765/2051056)*y^
11+Complex(681551797/4102112)*y^5+Complex(5873266327/4102112)*y^7+Complex(
7635841351/2051056)*y^9+Complex(1764037/512764)*y^3+3485/36626)*y^2*ln(y)-18518
/1197*(1777268671/953306640*y^2+60699746629/1588844400*y^4+8988442498031/
33365732400*y^6+1068/9259*y^26-60699746629/1588844400*y^22-1777268671/953306640
*y^24+25738684448857/4766533200*y^8+33406627414123/5560955400*y^12+
2532243896737/222438216*y^10-2532243896737/222438216*y^16-33406627414123/
5560955400*y^14-8988442498031/33365732400*y^20-25738684448857/4766533200*y^18+
Complex(1)*y^25+Complex(1)*y-1068/9259+Complex(5792982149/667314648)*y^3+
Complex(64741152993/168513800)*y^19+Complex(25136405404069/4170716550)*y^17+
Complex(5792982149/667314648)*y^23+Complex(13650425447/1191633300)*y^21+
Complex(3186919520203/139023885)*y^15+Complex(41951011111703/1390238850)*y^13+
Complex(3186919520203/139023885)*y^11+Complex(13650425447/1191633300)*y^5+
Complex(64741152993/168513800)*y^7+Complex(25136405404069/4170716550)*y^9)*(y^2
+1))*(Complex(1)*y^2+Complex(-1)+2*y)^3*66^(1/2)*mu/(y^2+1)^17/b^2*p_inf^9;
W_even_inst_y_3_meqm3_fin := -1/72*mu*(Complex(1)*y^2+Complex(-1)+2*y)^3*(-768/
55*(Complex(1)*y^9+5/48*y^10+Complex(-2/3)*y^7-167/48*y^8+Complex(1495/24)*y^5-\
1031/24*y^6+Complex(-2/3)*y^3+1031/24*y^4+Complex(1)*y+167/48*y^2-5/48)*y^3*ln(
y)^2+24/11*(y^2+1)*(Complex(1)*y^10+Complex(-256/15)*y^8-353/45*y^9+Complex(-\
3421/15)*y^6-1706/45*y^7+Complex(3421/15)*y^4-8462/15*y^5+Complex(256/15)*y^2-\
1706/45*y^3+Complex(-1)-353/45*y)*y^2*ln(y)+(y^2+1)^2*(Complex(1)*y^12+Complex(
-2/55)*y^10-48/11*y^11+Complex(123/55)*y^8-1292/55*y^9+Complex(2144/11)*y^6-\
6652/55*y^7+Complex(123/55)*y^4+6652/55*y^5+Complex(-2/55)*y^2+1292/55*y^3+
Complex(1)+48/11*y))*Pi^(1/2)*66^(1/2)/(y^2+1)^11/b^3/p_inf-107/5148*(1872/107*
(y^2+1)^6*(Complex(1)*y^7+3/16*y^8-69/40*y^6-16/5*y^4+Complex(-1)*y-69/40*y^2+3
/16)*arctan(1/2*(y^2-1)/y)+36864/535*y^3*(Complex(1)*y^13+235/2304*y^14+
Complex(7/18)*y^11-7907/2304*y^12+Complex(-144475/2304)*y^9-37315/768*y^10+
Complex(82783/192)*y^7-106631/768*y^8+Complex(-144475/2304)*y^5+106631/768*y^6+
Complex(7/18)*y^3+37315/768*y^4+Complex(1)*y+7907/2304*y^2-235/2304)*ln(y)^2-\
504/107*y^2*(Complex(1)*y^14+Complex(-2771/126)*y^12-8488/945*y^13+Complex(-\
72403/210)*y^10-1907/35*y^11+Complex(-1380892/315)*y^8-2462/3*y^9+Complex(
1380892/315)*y^6-579734/135*y^7+Complex(72403/210)*y^4-2462/3*y^5+Complex(2771/
126)*y^2-1907/35*y^3+Complex(-1)-8488/945*y)*(y^2+1)*ln(y)+(Complex(1)*y^16+
Complex(-4059686/535)*y^8+150/107*y^15+Complex(5062/1605)*y^4-10972/321*y^13+
Complex(-395876/1605)*y^10+116484/535*y^11+Complex(13238/535)*y^2+3082802/1605*
y^9+Complex(5062/1605)*y^12-3082802/1605*y^7+Complex(13238/535)*y^14-116484/535
*y^5+Complex(-395876/1605)*y^6+10972/321*y^3+Complex(1)-150/107*y)*(y^2+1)^2)*(
Complex(1)*y^2+Complex(-1)+2*y)^3*Pi^(1/2)*66^(1/2)*mu/(y^2+1)^13/b^3*p_inf+4/
33*Pi^(1/2)*mu*(-64/5*(Complex(1)*y^9+5/48*y^10+Complex(-2/3)*y^7-167/48*y^8+
Complex(1495/24)*y^5-1031/24*y^6+Complex(-2/3)*y^3+1031/24*y^4+Complex(1)*y+167
/48*y^2-5/48)*y*ln(y)+(y^2+1)*(Complex(1)*y^10+Complex(-256/15)*y^8-353/45*y^9+
Complex(-3421/15)*y^6-1706/45*y^7+Complex(3421/15)*y^4-8462/15*y^5+Complex(256/
15)*y^2-1706/45*y^3+Complex(-1)-353/45*y))*(Complex(1)*y^2+Complex(-1)+2*y)^3*
66^(1/2)*(ln(2)-569/420)*y^2/(y^2+1)^11/b^3*p_inf^2+193/2574*(Complex(1)*y^2+
Complex(-1)+2*y)^3*Pi^(1/2)*(-2358/193*(Complex(1)*y^11+315/2096*y^12+Complex(-\
2011/655)*y^9-20579/7860*y^10+Complex(-18148/1965)*y^7-1783/31440*y^8+Complex(
18148/1965)*y^5+109223/2620*y^6+Complex(2011/655)*y^3-1783/31440*y^4+Complex(-1
)*y-20579/7860*y^2+315/2096)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+54528/965*(
Complex(1)*y^17+335/3408*y^18+Complex(46489/284)*y^7-27981/7952*y^16+Complex(-\
1408587/7952)*y^5-15109/284*y^14+Complex(46489/284)*y^11-915601/3976*y^12+
Complex(39722681/23856)*y^9-7795813/7952*y^10+Complex(1)*y+7795813/7952*y^8+
Complex(-1408587/7952)*y^13+915601/3976*y^6+Complex(986/1491)*y^3+15109/284*y^4
+Complex(986/1491)*y^15+27981/7952*y^2-335/3408)*y^3*ln(y)^2+24/193*y^2*(
Complex(1)*y^18+Complex(256141/700)*y^16+9661/180*y^17+Complex(-2735897243/6300
)*y^8+314351/3150*y^15+Complex(-4781777/900)*y^4+8800031/630*y^13+Complex(
2735897243/6300)*y^10+160704811/3150*y^11+Complex(-256141/700)*y^2+360414857/
450*y^9+Complex(1358440693/6300)*y^12+160704811/3150*y^7+Complex(4781777/900)*y
^14+8800031/630*y^5+Complex(-1358440693/6300)*y^6+314351/3150*y^3+Complex(-1)+
9661/180*y)*(y^2+1)*ln(y)+(Complex(-44621/1930)*y^18+Complex(-9284179/67550)*y^
16-6243/772*y^19+Complex(-2309940317/607950)*y^8+13063553/1215900*y^17+Complex(
-9284179/67550)*y^4+327880069/607950*y^15+Complex(-709976671/33775)*y^10+
28437201/9650*y^13+Complex(-44621/1930)*y^2+2370662951/202650*y^11+Complex(1)*y
^20-2370662951/202650*y^9+Complex(-2309940317/607950)*y^12-28437201/9650*y^7+
Complex(18644504/43425)*y^14-327880069/607950*y^5+Complex(18644504/43425)*y^6-\
13063553/1215900*y^3+Complex(1)+6243/772*y)*(y^2+1)^2)*66^(1/2)*mu/(y^2+1)^15/b
^3*p_inf^3-30/143*(Complex(1)*y^2+Complex(-1)+2*y)^3*66^(1/2)*Pi^(1/2)*y^2*(-\
1088/25*(Complex(1)*y^13+745/7344*y^14+Complex(4/27)*y^11-25505/7344*y^12+
Complex(-346943/3672)*y^9-118177/2448*y^10+Complex(311905/612)*y^7-397547/2448*
y^8+Complex(-346943/3672)*y^5+397547/2448*y^6+Complex(4/27)*y^3+118177/2448*y^4
+Complex(1)*y+25505/7344*y^2-745/7344)*y*ln(y)+(Complex(1)*y^14+Complex(-18896/
675)*y^12-4037/405*y^13+Complex(-93872/225)*y^10-4144/75*y^11+Complex(-1076033/
135)*y^8-218359/225*y^9+Complex(1076033/135)*y^6-14119376/2025*y^7+Complex(
93872/225)*y^4-218359/225*y^5+Complex(18896/675)*y^2-4144/75*y^3+Complex(-1)-\
4037/405*y)*(y^2+1))*mu*(ln(2)-569/420)/(y^2+1)^13/b^3*p_inf^4+98944/353925*(
Complex(1)*y^2+Complex(-1)+2*y)^3*(66825/197888*(Complex(-7197649/2835)*y^7+7/
36*y^16+Complex(-163883/2835)*y^5-359/90*y^14+Complex(163883/2835)*y^11+153689/
1890*y^12+Complex(7197649/2835)*y^9+1727512/2835*y^10+Complex(-1)*y+5040247/
5670*y^8+Complex(-13315/567)*y^13+1727512/2835*y^6+Complex(13315/567)*y^3+
153689/1890*y^4+Complex(1)*y^15-359/90*y^2+7/36)*(y^2+1)^6*arctan(1/2*(y^2-1)/y
)+(y^2+1)^6*(Complex(1)*y^9+5/48*y^10+Complex(-2/3)*y^7-167/48*y^8+Complex(1495
/24)*y^5-1031/24*y^6+Complex(-2/3)*y^3+1031/24*y^4+Complex(1)*y+167/48*y^2-5/48
)*y^3*ln(y^2+1)-323070/13141*(Complex(-179918177/657888)*y^17+4325/46992*y^22+
Complex(-162414817/164472)*y^7-1266971/328944*y^20+Complex(1)*y^21-18346327/
328944*y^18+Complex(-179918177/657888)*y^5-5913203/54824*y^16+Complex(379430459
/54824)*y^11-378941331/109648*y^14+Complex(73115159/27412)*y^9-310306257/109648
*y^12+Complex(1)*y+310306257/109648*y^10+Complex(73115159/27412)*y^13+378941331
/109648*y^8+Complex(-12137/20559)*y^3+5913203/54824*y^6+Complex(-162414817/
164472)*y^15+18346327/328944*y^4+Complex(-12137/20559)*y^19+1266971/328944*y^2-\
4325/46992)*y^3*ln(y)^2-212025/210256*(Complex(431314651/3238200)*y^18+Complex(
47237217983/3562020)*y^16-30887/7710*y^21+Complex(-480420942203/5936700)*y^8-\
36261899/539700*y^19+Complex(-177533137/1424808)*y^4+11472176/134925*y^17+
Complex(-35333941763/508860)*y^10-147657110569/8905050*y^15+Complex(1)*y^22+
709856718899/8905050*y^13+Complex(-133526081/11873400)*y^2+19625334499/118734*y
^11+Complex(4759841/359800)*y^20+238064696641/2968350*y^9+Complex(179792851439/
2544300)*y^12-9601746647/593670*y^7+Complex(484119555499/5936700)*y^14+
100261754/494725*y^5+Complex(-46750054831/3562020)*y^6-218429087/3562020*y^3+
Complex(-1)-214367/50886*y)*y^2*(y^2+1)*ln(y)-94875/1682048*(5007/460*y+
Complex(1)-34678957090381/155405250*y^11+790116253918636/2564186625*y^15-5007/
460*y^23-14199983685397/379879500*y^7-9876700897699/3418915500*y^5+
2113559780429/10256746500*y^3+9876700897699/3418915500*y^19-2113559780429/
10256746500*y^21+34678957090381/155405250*y^13+14199983685397/379879500*y^17-\
790116253918636/2564186625*y^9+Complex(1)*y^24-1682048/94875*(Complex(1)*y^9+5/
48*y^10+Complex(-2/3)*y^7-167/48*y^8+Complex(1495/24)*y^5-1031/24*y^6+Complex(-\
2/3)*y^3+1031/24*y^4+Complex(1)*y+167/48*y^2-5/48)*y^3*(y^2+1)^4*ln(b)-113152/
575*(y^2+1)^4*(Complex(1)*y^9+5/48*y^10+Complex(-2/3)*y^7-167/48*y^8+Complex(
1495/24)*y^5-1031/24*y^6+Complex(-2/3)*y^3+1031/24*y^4+Complex(1)*y+167/48*y^2-\
5/48)*y^3*ln(2)^2+32191744/60375*(y^2+1)^4*(Complex(1)*y^9+5/48*y^10+Complex(-2
/3)*y^7-167/48*y^8+Complex(1495/24)*y^5-1031/24*y^6+Complex(-2/3)*y^3+1031/24*y
^4+Complex(1)*y+167/48*y^2-5/48)*y^3*ln(2)+Complex(-247211/18975)*y^22+Complex(
-247211/18975)*y^2+Complex(-1723152229483/94969875)*y^8+Complex(-1753910350531/
1025674650)*y^6+Complex(-3997504318861/3418915500)*y^4+Complex(-3997504318861/
3418915500)*y^20+Complex(-1753910350531/1025674650)*y^18+Complex(-1723152229483
/94969875)*y^16+Complex(-3474328116031/10617750)*y^14+Complex(-459823269301867/
732624750)*y^12+Complex(-3474328116031/10617750)*y^10)*(y^2+1)^2)*66^(1/2)*mu*
Pi^(1/2)/(y^2+1)^17/b^3*p_inf^5+1/567567000*(-mu*(Complex(1)*y^2+Complex(-1)+2*
y)^3*(-569+420*ln(2))*y^2*(2870700*y^19-107876340*y^17+Complex(29655360)*y^18+
Complex(-1603200)*y^16+Complex(2146324320)*y^8+Complex(-1603200)*y^4+Complex(
61774427760)*y^10+Complex(29655360)*y^2+Complex(2146324320)*y^12+Complex(-\
6234067800)*y^14+Complex(-6234067800)*y^6-1549371600*y^15-6043394880*y^13-\
41232036240*y^11+41232036240*y^9+6043394880*y^7+1549371600*y^5+107876340*y^3-\
2870700*y)*ln(y)-mu*(Complex(1)*y^2+Complex(-1)+2*y)^3*(-569+420*ln(2))*y^2*(
Complex(10087407)*y^18+Complex(130274929)*y^16-88235*y^19+Complex(-25669055058)
*y^8-14264589*y^17+Complex(-130274929)*y^4+366468966*y^15+Complex(-10087407)*y^
2-391532854*y^13+33521264520*y^11+Complex(291375)*y^20+33521264520*y^9+Complex(
25669055058)*y^12-391532854*y^7+Complex(7375973466)*y^14+366468966*y^5+Complex(
-7375973466)*y^6-14264589*y^3+Complex(-291375)-88235*y))*66^(1/2)*Pi^(1/2)/(y^2
+1)^15/b^3*p_inf^6-1879936/1533675*(Complex(1)*y^2+Complex(-1)+2*y)^3*(-461175/
3994864*(Complex(347101/18060)*y^17+39/344*y^20+Complex(3526461/1204)*y^7-203/
215*y^18+Complex(271183/2580)*y^5-1086457/12040*y^16+Complex(-33513987/6020)*y^
11-11590371/24080*y^14+Complex(33513987/6020)*y^9+180322433/144480*y^12+
Complex(-1)*y-318661351/24080*y^10+Complex(-3526461/1204)*y^13+180322433/144480
*y^8+Complex(-347101/18060)*y^3-11590371/24080*y^6+Complex(-271183/2580)*y^15-\
1086457/12040*y^4+Complex(1)*y^19-203/215*y^2+39/344)*(y^2+1)^6*arctan(1/2*(y^2
-1)/y)+(Complex(1)*y^13+275/2736*y^14+Complex(-44/171)*y^11-9691/2736*y^12+
Complex(-50617/342)*y^9-43547/912*y^10+Complex(146339/228)*y^7-184285/912*y^8+
Complex(-50617/342)*y^5+184285/912*y^6+Complex(-44/171)*y^3+43547/912*y^4+
Complex(1)*y+9691/2736*y^2-275/2736)*y^3*(y^2+1)^6*ln(y^2+1)-30544800/4743901*y
^3*(1601987/358848*y^2+2169539/39872*y^4-5428748161/14353920*y^6+2141/25632*y^
26-2169539/39872*y^22-1601987/358848*y^24+38203672439/5741568*y^8+9392089513/
797440*y^12+186636435169/9569280*y^10-186636435169/9569280*y^16-9392089513/
797440*y^14+5428748161/14353920*y^20-38203672439/5741568*y^18+Complex(1)*y^25+
Complex(1)*y+Complex(8787255913/448560)*y^11+Complex(-17229169/5340)*y^19+
Complex(-23812635367/14353920)*y^17+Complex(8787255913/448560)*y^15+Complex(
25903615813/797440)*y^13+Complex(-23812635367/14353920)*y^9+Complex(-17229169/
5340)*y^7+Complex(-1968210187/5741568)*y^5+Complex(-344041/89712)*y^3+Complex(-\
344041/89712)*y^23+Complex(-1968210187/5741568)*y^21-2141/25632)*ln(y)^2-\
2670525/9487802*y^2*(Complex(-1)-296181877/55935360*y+Complex(1)*y^26+
876678152200759/1794592800*y^11+858090337638967/1794592800*y^15-31547903/392175
*y^23-275758644376219/5383778400*y^7-1123814843573/3589185600*y^5-12000572/
203931*y^3-22610642432423/414136800*y^19-6570083/1434240*y^25-19353828763/
25099200*y^21+51978769886873/69919200*y^13+285496946370187/7178371200*y^17+
352859821237867/7178371200*y^9+Complex(46001743/3585600)*y^24+Complex(412643639
/2151360)*y^22+Complex(-2934933281/512740800)*y^2+Complex(-283882183709053/
1794592800)*y^8+Complex(-23978417115091/1794592800)*y^6+Complex(-243202846621/
1538222400)*y^4+Complex(1707865587871/138045600)*y^20+Complex(282724975474717/
1794592800)*y^18+Complex(492971018235287/1196395200)*y^16+Complex(
817270434807067/3589185600)*y^14+Complex(-142042664173727/717837120)*y^12+
Complex(-1438526593590917/3589185600)*y^10)*(y^2+1)*ln(y)+125125/75902416*(-\
2721/140*y+Complex(1)+918752947441966333/57972915000*y^11-64177672934688569/
7804046250*y^15-212606250948491/5270265000*y^23+2721/140*y^27+
275296098781014599/405810405000*y^7+212606250948491/5270265000*y^5-\
1519030259107/602316000*y^3-99457236340821739/12985932960*y^19+1519030259107/
602316000*y^25-275296098781014599/405810405000*y^21+64177672934688569/
7804046250*y^13-918752947441966333/57972915000*y^17+99457236340821739/
12985932960*y^9+Complex(1)*y^28+Complex(602999709469159/40080040000)*y^24+
Complex(54791399009242439/1623241620000)*y^22+Complex(-63274177/686400)*y^2+
Complex(-335961046670398001/295134840000)*y^8+Complex(54791399009242439/
1623241620000)*y^6+Complex(602999709469159/40080040000)*y^4+Complex(-\
335961046670398001/295134840000)*y^20+Complex(1151177903017326539/295134840000)
*y^18+Complex(-63274177/686400)*y^26+Complex(793942518897179677/31216185000)*y^
16+Complex(30187438891622110297/811620810000)*y^14+Complex(793942518897179677/
31216185000)*y^12+Complex(1151177903017326539/295134840000)*y^10+75902416/
125125*(Complex(1)*y^13+275/2736*y^14+Complex(-44/171)*y^11-9691/2736*y^12+
Complex(-50617/342)*y^9-43547/912*y^10+Complex(146339/228)*y^7-184285/912*y^8+
Complex(-50617/342)*y^5+184285/912*y^6+Complex(-44/171)*y^3+43547/912*y^4+
Complex(1)*y+9691/2736*y^2-275/2736)*y^3*(y^2+1)^4*ln(b)+1178304/175*(Complex(1
)*y^13+275/2736*y^14+Complex(-44/171)*y^11-9691/2736*y^12+Complex(-50617/342)*y
^9-43547/912*y^10+Complex(146339/228)*y^7-184285/912*y^8+Complex(-50617/342)*y^
5+184285/912*y^6+Complex(-44/171)*y^3+43547/912*y^4+Complex(1)*y+9691/2736*y^2-\
275/2736)*y^3*(y^2+1)^4*ln(2)^2-111742496/6125*(Complex(1)*y^13+275/2736*y^14+
Complex(-44/171)*y^11-9691/2736*y^12+Complex(-50617/342)*y^9-43547/912*y^10+
Complex(146339/228)*y^7-184285/912*y^8+Complex(-50617/342)*y^5+184285/912*y^6+
Complex(-44/171)*y^3+43547/912*y^4+Complex(1)*y+9691/2736*y^2-275/2736)*y^3*(y^
2+1)^4*ln(2))*(y^2+1)^2)*66^(1/2)*mu*Pi^(1/2)/(y^2+1)^19/b^3*p_inf^7;
W_even_inst_y_4_meqm3_fin := 109/1584*(Complex(1)*y^2+Complex(-1)+2*y)^3*(-3456
/545*(Complex(1)*y^11+5/54*y^12+Complex(13/9)*y^9-34/9*y^10+Complex(226)*y^7-\
1421/18*y^8+Complex(-226)*y^5+9176/27*y^6+Complex(-13/9)*y^3-1421/18*y^4+
Complex(-1)*y-34/9*y^2+5/54)*y^4*ln(y)^3+96/109*(y^2+1)*(Complex(1)*y^12+
Complex(-51/5)*y^10-81/10*y^11+Complex(-2447/5)*y^8-1251/10*y^9+Complex(19578/5
)*y^6-2763*y^7+Complex(-2447/5)*y^4+2763*y^5+Complex(-51/5)*y^2+1251/10*y^3+
Complex(1)+81/10*y)*y^3*ln(y)^2+2624/545*(y^2+1)^2*(Complex(1)*y^11+45/328*y^12
+Complex(1289/82)*y^9-115/246*y^10+Complex(16327/82)*y^7-24517/984*y^8+Complex(
-16327/82)*y^5+28143/82*y^6+Complex(-1289/82)*y^3-24517/984*y^4+Complex(-1)*y-\
115/246*y^2+45/328)*y^2*ln(y)+(y^2+1)^3*(Complex(1)*y^13+51/218*y^14+Complex(
3462/545)*y^11+503/1090*y^12+Complex(13199/545)*y^9+1127/218*y^10+Complex(-\
73516/545)*y^7+96107/1090*y^8+Complex(13199/545)*y^5-96107/1090*y^6+Complex(
3462/545)*y^3-1127/218*y^4+Complex(1)*y-503/1090*y^2-51/218))*mu*Pi^(1/2)*66^(1
/2)/(y^2+1)^13/b^4/p_inf^3-9/88*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3*((y
^2+1)^6*(8/9*(Complex(1)*y^8+Complex(-134/5)*y^6-42/5*y^7+Complex(-768/5)*y^4+
98/5*y^5+Complex(-134/5)*y^2-98/5*y^3+Complex(1)+42/5*y)*y^2*ln(y)+(Complex(1)*
y^10+Complex(-449/135)*y^8-14/3*y^9+Complex(-3524/135)*y^6-784/45*y^7+Complex(
3524/135)*y^4-252/5*y^5+Complex(449/135)*y^2-784/45*y^3+Complex(-1)-14/3*y)*(y^
2+1))*arctan(1/2*(y^2-1)/y)-211456/5265*(Complex(-586084/413)*y^7+75/826*y^16+
Complex(522/413)*y^5-1553/413*y^14+Complex(-522/413)*y^11-35067/413*y^12+
Complex(586084/413)*y^9-79806/413*y^10+Complex(-1)*y+167821/118*y^8+Complex(967
/413)*y^13-79806/413*y^6+Complex(-967/413)*y^3-35067/413*y^4+Complex(1)*y^15-\
1553/413*y^2+75/826)*y^4*ln(y)^3+1088/351*y^3*(Complex(3531678/85)*y^8+Complex(
1)*y^16-2939/340*y^15+Complex(-53876/85)*y^4-11445/68*y^13+Complex(-635779/85)*
y^10-257611/68*y^11+Complex(-813/85)*y^2-6674029/340*y^9+Complex(-53876/85)*y^
12+6674029/340*y^7+Complex(-813/85)*y^14+257611/68*y^5+Complex(-635779/85)*y^6+
11445/68*y^3+Complex(1)+2939/340*y)*(y^2+1)*ln(y)^2+45248/5265*y^2*(Complex(-\
37694149/8484)*y^7+45/707*y^16+Complex(-1116677/2828)*y^5-5291/5656*y^14+
Complex(1116677/2828)*y^11-810197/8484*y^12+Complex(37694149/8484)*y^9-1508617/
16968*y^10+Complex(-1)*y+3655917/707*y^8+Complex(131353/4242)*y^13-1508617/
16968*y^6+Complex(-131353/4242)*y^3-810197/8484*y^4+Complex(1)*y^15-5291/5656*y
^2+45/707)*(y^2+1)^2*ln(y)+406/117*(Complex(1)*y^17+47/609*y^18+Complex(2088269
/27405)*y^7-4520/1827*y^16+Complex(785216/27405)*y^5-59182/3915*y^14+Complex(
2088269/27405)*y^11+366362/9135*y^12+Complex(-5390426/3045)*y^9+4742537/5481*y^
10+Complex(1)*y-4742537/5481*y^8+Complex(785216/27405)*y^13-366362/9135*y^6+
Complex(8405/1827)*y^3+59182/3915*y^4+Complex(8405/1827)*y^15+4520/1827*y^2-47/
609)*(y^2+1)^3)*66^(1/2)*mu/(y^2+1)^15/b^4/p_inf-16/33*(ln(2)-569/420)*Pi^(1/2)
*(Complex(1)*y^2+Complex(-1)+2*y)^3*mu*(-54/5*(Complex(1)*y^11+5/54*y^12+
Complex(13/9)*y^9-34/9*y^10+Complex(226)*y^7-1421/18*y^8+Complex(-226)*y^5+9176
/27*y^6+Complex(-13/9)*y^3-1421/18*y^4+Complex(-1)*y-34/9*y^2+5/54)*y^2*ln(y)^2
+(y^2+1)*(Complex(1)*y^12+Complex(-51/5)*y^10-81/10*y^11+Complex(-2447/5)*y^8-\
1251/10*y^9+Complex(19578/5)*y^6-2763*y^7+Complex(-2447/5)*y^4+2763*y^5+
Complex(-51/5)*y^2+1251/10*y^3+Complex(1)+81/10*y)*y*ln(y)+41/15*(y^2+1)^2*(
Complex(1)*y^11+45/328*y^12+Complex(1289/82)*y^9-115/246*y^10+Complex(16327/82)
*y^7-24517/984*y^8+Complex(-16327/82)*y^5+28143/82*y^6+Complex(-1289/82)*y^3-\
24517/984*y^4+Complex(-1)*y-115/246*y^2+45/328))*66^(1/2)*y^2/(y^2+1)^13/b^4-\
971/4576*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3*(2808/971*(Complex(1)*y^5+
1/6*y^6+Complex(-10/3)*y^3-5/2*y^4+Complex(1)*y+5/2*y^2-1/6)*(y^2+1)^11*arctan(
1/2*(y^2-1)/y)^2+(-1656/971*(Complex(1)*y^12+Complex(-36484/1035)*y^10-5890/621
*y^11+Complex(-26429/135)*y^8+122798/3105*y^9+Complex(-492460/621)*y^6+3085528/
3105*y^7+Complex(-26429/135)*y^4-3085528/3105*y^5+Complex(-36484/1035)*y^2-\
122798/3105*y^3+Complex(1)+5890/621*y)*y^2*ln(y)+(Complex(1)*y^14+Complex(-\
11903/4855)*y^12-3942/971*y^13+Complex(130991/14565)*y^10-168284/43695*y^11+
Complex(624925/2913)*y^8+1741774/43695*y^9+Complex(-624925/2913)*y^6+24621352/
14565*y^7+Complex(-130991/14565)*y^4+1741774/43695*y^5+Complex(11903/4855)*y^2-\
168284/43695*y^3+Complex(-1)-3942/971*y)*(y^2+1))*(y^2+1)^6*arctan(1/2*(y^2-1)/
y)+3315712/43695*(Complex(28513/11333)*y^17+285/3238*y^20+Complex(-18990995/
11333)*y^7-43658/11333*y^18+Complex(353260/1619)*y^5-2037151/22666*y^16+
Complex(108993025/22666)*y^11-6558200/11333*y^14+Complex(-108993025/22666)*y^9-\
4625095/6476*y^12+Complex(-1)*y+83026115/11333*y^10+Complex(18990995/11333)*y^
13-4625095/6476*y^8+Complex(-28513/11333)*y^3-6558200/11333*y^6+Complex(-353260
/1619)*y^15-2037151/22666*y^4+Complex(1)*y^19-43658/11333*y^2+285/3238)*y^4*ln(
y)^3-5120/2913*(Complex(-594331/42000)*y^18+Complex(303875597/21000)*y^8-27293/
2400*y^19+Complex(-5753651/4200)*y^16-28136053/84000*y^17+Complex(-5753651/4200
)*y^4-15594001/1680*y^15+Complex(2190948113/4200)*y^10-3547179431/42000*y^13+
Complex(-594331/42000)*y^2-2747273261/8400*y^11+Complex(1)*y^20+2747273261/8400
*y^9+Complex(303875597/21000)*y^12+3547179431/42000*y^7+Complex(-49603307/840)*
y^14+15594001/1680*y^5+Complex(-49603307/840)*y^6+28136053/84000*y^3+Complex(1)
+27293/2400*y)*y^3*(y^2+1)*ln(y)^2+2544/971*(Complex(-87750487/751275)*y^17+88/
159*y^20+Complex(3095725202/83475)*y^7+94123/250425*y^18+Complex(964502/1431)*y
^5+476801434/751275*y^16+Complex(-2774059606/30051)*y^11+3940667264/751275*y^14
+Complex(2774059606/30051)*y^9-1051753606/751275*y^12+Complex(-1)*y-4700107882/
30051*y^10+Complex(-3095725202/83475)*y^13-1051753606/751275*y^8+Complex(
87750487/751275)*y^3+3940667264/751275*y^6+Complex(-964502/1431)*y^15+476801434
/751275*y^4+Complex(1)*y^19+94123/250425*y^2+88/159)*y^2*(y^2+1)^2*ln(y)+43282/
2913*(Complex(10107733/6014925)*y^17+3388/21641*y^22+Complex(-4691061976/
34084575)*y^7-412672/324615*y^20+Complex(1)*y^21-1309997744/102253725*y^18+
Complex(10107733/6014925)*y^5-4843462768/102253725*y^16+Complex(303783279496/
102253725)*y^11-3140344484/6816915*y^14+Complex(1030172386/6816915)*y^9-\
187114620496/102253725*y^12+Complex(1)*y+187114620496/102253725*y^10+Complex(
1030172386/6816915)*y^13+3140344484/6816915*y^8+Complex(154452332/34084575)*y^3
+4843462768/102253725*y^6+Complex(-4691061976/34084575)*y^15+1309997744/
102253725*y^4+Complex(154452332/34084575)*y^19+412672/324615*y^2-3388/21641)*(y
^2+1)^3)*66^(1/2)*mu/(y^2+1)^17/b^4*p_inf+4/11*66^(1/2)*(Complex(1)*y^2+
Complex(-1)+2*y)^3*(ln(2)-569/420)*Pi^(1/2)*y^2*((y^2+1)^6*(Complex(1)*y^8+
Complex(-134/5)*y^6-42/5*y^7+Complex(-768/5)*y^4+98/5*y^5+Complex(-134/5)*y^2-\
98/5*y^3+Complex(1)+42/5*y)*arctan(1/2*(y^2-1)/y)-4444/39*y^2*(Complex(-1827569
/1111)*y^7+201/2222*y^16+Complex(50085/1111)*y^5-383/101*y^14+Complex(-50085/
1111)*y^11-8547/101*y^12+Complex(1827569/1111)*y^9-292905/1111*y^10+Complex(-1)
*y+1769701/1111*y^8+Complex(2369/1111)*y^13-292905/1111*y^6+Complex(-2369/1111)
*y^3-8547/101*y^4+Complex(1)*y^15-383/101*y^2+201/2222)*ln(y)^2+194/39*(
Complex(26917206/485)*y^8+Complex(1)*y^16-8597/970*y^15+Complex(-331792/485)*y^
4-173793/970*y^13+Complex(-5656919/485)*y^10-3973913/970*y^11+Complex(-981/97)*
y^2-25569757/970*y^9+Complex(-331792/485)*y^12+25569757/970*y^7+Complex(-981/97
)*y^14+3973913/970*y^5+Complex(-5656919/485)*y^6+173793/970*y^3+Complex(1)+8597
/970*y)*y*(y^2+1)*ln(y)+2458/585*(Complex(-36663613/3687)*y^7-315/9832*y^16+
Complex(-1492861/2458)*y^5-9347/4916*y^14+Complex(1492861/2458)*y^11-2747399/
14748*y^12+Complex(36663613/3687)*y^9-8637563/14748*y^10+Complex(-1)*y+54423085
/4916*y^8+Complex(355411/7374)*y^13-8637563/14748*y^6+Complex(-355411/7374)*y^3
-2747399/14748*y^4+Complex(1)*y^15-9347/4916*y^2-315/9832)*(y^2+1)^2)*mu/(y^2+1
)^15/b^4*p_inf^2+6184/70785*(-441045/49472*(Complex(1)*y^5+1/6*y^6+Complex(-10/
3)*y^3-5/2*y^4+Complex(1)*y+5/2*y^2-1/6)*(y^2+1)^13*arctan(1/2*(y^2-1)/y)^2-\
38115/98944*(752/77*y^2*(Complex(-53325984/1645)*y^8+Complex(1)*y^16-10234/705*
y^15+Complex(-1189934/4935)*y^4+981086/4935*y^13+Complex(4188091/705)*y^10+
6697321/1645*y^11+Complex(-137086/1645)*y^2+19074821/1645*y^9+Complex(-1189934/
4935)*y^12-19074821/1645*y^7+Complex(-137086/1645)*y^14-6697321/1645*y^5+
Complex(4188091/705)*y^6-981086/4935*y^3+Complex(1)+10234/705*y)*ln(y)+(
Complex(1)*y^18+Complex(4586572624/40425)*y^8-618/77*y^17+Complex(-109/11)*y^16
-19423622/121275*y^15+Complex(30847672/40425)*y^4+9390712/40425*y^13+Complex(-\
4586572624/40425)*y^10-602647006/40425*y^11+Complex(109/11)*y^2-12873580612/
121275*y^9+Complex(-213805136/40425)*y^12-602647006/40425*y^7+Complex(-30847672
/40425)*y^14+9390712/40425*y^5+Complex(213805136/40425)*y^6-19423622/121275*y^3
+Complex(-1)-618/77*y)*(y^2+1))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+(y^2+1)^6*(-108
/5*(Complex(1)*y^11+5/54*y^12+Complex(13/9)*y^9-34/9*y^10+Complex(226)*y^7-1421
/18*y^8+Complex(-226)*y^5+9176/27*y^6+Complex(-13/9)*y^3-1421/18*y^4+Complex(-1
)*y-34/9*y^2+5/54)*y*ln(y)+(y^2+1)*(Complex(1)*y^12+Complex(-51/5)*y^10-81/10*y
^11+Complex(-2447/5)*y^8-1251/10*y^9+Complex(19578/5)*y^6-2763*y^7+Complex(-\
2447/5)*y^4+2763*y^5+Complex(-51/5)*y^2+1251/10*y^3+Complex(1)+81/10*y))*y^3*ln
(y^2+1)+5274016/13141*(-868157/209762*y^2-9738098/104881*y^4-67862939/104881*y^
6+Complex(-1)*y+Complex(1)*y^23-868157/209762*y^22+2505/29966*y^24-870763511/
119864*y^8+2717352293/104881*y^12+867667747/104881*y^10-870763511/119864*y^16+
867667747/104881*y^14-9738098/104881*y^20-67862939/104881*y^18+Complex(140348/
104881)*y^21+Complex(87491329/209762)*y^5+Complex(-140348/104881)*y^3+Complex(-\
87491329/209762)*y^19+Complex(9970195/104881)*y^17+Complex(1543881512/104881)*y
^15+Complex(1473029833/104881)*y^13+Complex(-1473029833/104881)*y^11+Complex(-\
1543881512/104881)*y^9+Complex(-9970195/104881)*y^7+2505/29966)*y^4*ln(y)^3+
90420/13141*(1068107/361680*y+Complex(1)-7062114431573/6329400*y^11+
8409063944443/6329400*y^15-857851/361680*y^23-63169425751/1808400*y^7-\
37223159089/4219600*y^5-2310802421/12658800*y^3+103967589731/12658800*y^19+
682450551/4219600*y^21+7149212138549/6329400*y^13+62128027783/1808400*y^17-\
8377529329051/6329400*y^9+Complex(16239259/1582350)*y^22+Complex(1278153137/
1054900)*y^20+Complex(86769969287/791175)*y^18+Complex(752301409751/1582350)*y^
16+Complex(6304663/1582350)*y^2+Complex(-1439726870063/1582350)*y^14+Complex(-\
363652756307/143850)*y^12+Complex(-1451131786271/1582350)*y^10+Complex(
743077689287/1582350)*y^8+Complex(85561812029/791175)*y^6+Complex(1235471169/
1054900)*y^4+Complex(1)*y^24)*y^3*(y^2+1)*ln(y)^2+328603/13141*(-103658942402/
14801922135*y^2+5714848983967/14801922135*y^4+3064787243857/598057460*y^6+
Complex(1)*y^23-94069573613/14801922135*y^22+5400/29873*y^24+71409763717546/
1644658015*y^8-98188892127075/328931603*y^12-2596994469355711/19735896180*y^10+
73038772538986/1644658015*y^16-2573346375598423/19735896180*y^14+5910898301431/
14801922135*y^20+3230744670037/598057460*y^18+Complex(-395231504579/4933974045)
*y^21+Complex(547766712644/4933974045)*y^5+Complex(79456710115/986794809)*y^3+
Complex(-354885/328603)*y+Complex(-338458021052/4933974045)*y^19+Complex(-\
375363768478007/19735896180)*y^17+Complex(-3000384089648123/19735896180)*y^15+
Complex(-215986878514059/1644658015)*y^13+Complex(211809807347791/1644658015)*y
^11+Complex(2978131071468731/19735896180)*y^9+Complex(74638161923587/3947179236
)*y^7+5400/29873-286416/29873*(y^2+1)^4*(Complex(1)*y^11+5/54*y^12+Complex(13/9
)*y^9-34/9*y^10+Complex(226)*y^7-1421/18*y^8+Complex(-226)*y^5+9176/27*y^6+
Complex(-13/9)*y^3-1421/18*y^4+Complex(-1)*y-34/9*y^2+5/54)*y^2*ln(2)^2+
27161784/1045555*(y^2+1)^4*(Complex(1)*y^11+5/54*y^12+Complex(13/9)*y^9-34/9*y^
10+Complex(226)*y^7-1421/18*y^8+Complex(-226)*y^5+9176/27*y^6+Complex(-13/9)*y^
3-1421/18*y^4+Complex(-1)*y-34/9*y^2+5/54)*y^2*ln(2)-1419228/1643015*(Complex(1
)*y^11+5/54*y^12+Complex(13/9)*y^9-34/9*y^10+Complex(226)*y^7-1421/18*y^8+
Complex(-226)*y^5+9176/27*y^6+Complex(-13/9)*y^3-1421/18*y^4+Complex(-1)*y-34/9
*y^2+5/54)*y^2*(y^2+1)^4*ln(b))*y^2*(y^2+1)^2*ln(y)-43557635/841024*(74717206/
43557635*y^2+34357728800368/1962053668575*y^4-74474644493488/1962053668575*y^6+
2040/13423*y^26-34357728800368/1962053668575*y^22-74717206/43557635*y^24-\
527223939367474/392410733715*y^8-13507464322188944/1962053668575*y^12-\
18187641840858128/1962053668575*y^10+18187641840858128/1962053668575*y^16+
13507464322188944/1962053668575*y^14+74474644493488/1962053668575*y^20+
527223939367474/392410733715*y^18+Complex(1)*y^25+Complex(1)*y+Complex(-\
9694908289672/392410733715)*y^21+Complex(6566014171952/1962053668575)*y^23+
Complex(-9694908289672/392410733715)*y^5+Complex(6566014171952/1962053668575)*y
^3+Complex(-1537734846304/31143709025)*y^19+Complex(36573743628691/178368515325
)*y^17+Complex(-1416695157477136/178368515325)*y^15+Complex(-28445723819216/
1801702175)*y^13+Complex(-1416695157477136/178368515325)*y^11+Complex(
36573743628691/178368515325)*y^9+Complex(-1537734846304/31143709025)*y^7-2040/
13423-169728/791957*(y^2+1)^4*(Complex(1)*y^12+Complex(-51/5)*y^10-81/10*y^11+
Complex(-2447/5)*y^8-1251/10*y^9+Complex(19578/5)*y^6-2763*y^7+Complex(-2447/5)
*y^4+2763*y^5+Complex(-51/5)*y^2+1251/10*y^3+Complex(1)+81/10*y)*y^3*ln(2)^2+
16095872/27718495*(y^2+1)^4*(Complex(1)*y^12+Complex(-51/5)*y^10-81/10*y^11+
Complex(-2447/5)*y^8-1251/10*y^9+Complex(19578/5)*y^6-2763*y^7+Complex(-2447/5)
*y^4+2763*y^5+Complex(-51/5)*y^2+1251/10*y^3+Complex(1)+81/10*y)*y^3*ln(2)-\
841024/43557635*(Complex(1)*y^12+Complex(-51/5)*y^10-81/10*y^11+Complex(-2447/5
)*y^8-1251/10*y^9+Complex(19578/5)*y^6-2763*y^7+Complex(-2447/5)*y^4+2763*y^5+
Complex(-51/5)*y^2+1251/10*y^3+Complex(1)+81/10*y)*y^3*(y^2+1)^4*ln(b))*(y^2+1)
^3)*(Complex(1)*y^2+Complex(-1)+2*y)^3*66^(1/2)*mu*Pi^(1/2)/(y^2+1)^19/b^4*
p_inf^3-129/143*66^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3*(ln(2)-569/420)*Pi^
(1/2)*y^2*((Complex(1)*y^12+Complex(-26812/645)*y^10-19622/1935*y^11+Complex(-\
366613/1935)*y^8+119522/1935*y^9+Complex(-2040164/1935)*y^6+3072424/1935*y^7+
Complex(-366613/1935)*y^4-3072424/1935*y^5+Complex(-26812/645)*y^2-119522/1935*
y^3+Complex(1)+19622/1935*y)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)-58756/387*(
Complex(196223/102823)*y^17+2559/29378*y^20+Complex(-867445112/514115)*y^7-\
405388/102823*y^18+Complex(4106084/14689)*y^5-18305789/205646*y^16+Complex(
3124618172/514115)*y^11-317803568/514115*y^14+Complex(-3124618172/514115)*y^9-\
2816122/1985*y^12+Complex(-1)*y+944875048/102823*y^10+Complex(867445112/514115)
*y^13-2816122/1985*y^8+Complex(-196223/102823)*y^3-317803568/514115*y^6+
Complex(-4106084/14689)*y^15-18305789/205646*y^4+Complex(1)*y^19-405388/102823*
y^2+2559/29378)*y^2*ln(y)^2+350/387*(Complex(-2656433/91875)*y^18+Complex(-\
4009894888/91875)*y^8-13147/750*y^19+Complex(-55517471/18375)*y^16-124115489/
183750*y^17+Complex(-55517471/18375)*y^4-391651912/18375*y^15+Complex(
29937847514/18375)*y^10-18321899608/91875*y^13+Complex(-2656433/91875)*y^2-\
20189531857/18375*y^11+Complex(1)*y^20+20189531857/18375*y^9+Complex(-\
4009894888/91875)*y^12+18321899608/91875*y^7+Complex(-3147911824/18375)*y^14+
391651912/18375*y^5+Complex(-3147911824/18375)*y^6+124115489/183750*y^3+
Complex(1)+13147/750*y)*y*(y^2+1)*ln(y)-6488/1935*(Complex(-117632429/2043720)*
y^17+8175/25952*y^20+Complex(4341052029/227080)*y^7-213391/170310*y^18+Complex(
1822537/19464)*y^5+2741365967/8174880*y^16+Complex(-24562685653/408744)*y^11+
6151425403/2043720*y^14+Complex(24562685653/408744)*y^9+11731892863/2043720*y^
12+Complex(-1)*y-20440542323/204372*y^10+Complex(-4341052029/227080)*y^13+
11731892863/2043720*y^8+Complex(117632429/2043720)*y^3+6151425403/2043720*y^6+
Complex(-1822537/19464)*y^15+2741365967/8174880*y^4+Complex(1)*y^19-213391/
170310*y^2+8175/25952)*(y^2+1)^2)*mu/(y^2+1)^17/b^4*p_inf^4-179336/920205*(
Complex(1)*y^2+Complex(-1)+2*y)^3*(-10250955/11477504*(Complex(1)*y^5+1/6*y^6+
Complex(-10/3)*y^3-5/2*y^4+Complex(1)*y+5/2*y^2-1/6)*(y^2+1)^15*arctan(1/2*(y^2
-1)/y)^2+881595/780470272*(95488/137*y^2*(Complex(3054532/13055)*y^18+Complex(
300099699/13055)*y^8+29702/1865*y^19+Complex(-595379/1119)*y^16-12896622/13055*
y^17+Complex(-595379/1119)*y^4-162496716/13055*y^15+Complex(7274352702/13055)*y
^10-446921696/7833*y^13+Complex(3054532/13055)*y^2-4971003004/13055*y^11+
Complex(1)*y^20+4971003004/13055*y^9+Complex(300099699/13055)*y^12+446921696/
7833*y^7+Complex(-164834076/2611)*y^14+162496716/13055*y^5+Complex(-164834076/
2611)*y^6+12896622/13055*y^3+Complex(1)-29702/1865*y)*ln(y)+(Complex(1493084683
/52745)*y^18+Complex(-109150819539298/2373525)*y^8-47310/137*y^21+Complex(
907913548967/2373525)*y^16-7363851052/474705*y^19+Complex(-1493084683/52745)*y^
4-65345934994/339075*y^17+Complex(-268155358492466/2373525)*y^10+2883838419376/
2373525*y^15+Complex(1)*y^22-6432605700676/791175*y^13+Complex(-50402053/22605)
*y^2+56584495623064/263725*y^11+Complex(50402053/22605)*y^20-6432605700676/
791175*y^9+Complex(268155358492466/2373525)*y^12+2883838419376/2373525*y^7+
Complex(109150819539298/2373525)*y^14-65345934994/339075*y^5+Complex(-\
907913548967/2373525)*y^6-7363851052/474705*y^3+Complex(-1)-47310/137*y)*(y^2+1
))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+(-9004/145*(Complex(-4449173/2251)*y^7+405/
4502*y^16+Complex(246249/2251)*y^5-8641/2251*y^14+Complex(-246249/2251)*y^11-\
189549/2251*y^12+Complex(4449173/2251)*y^9-826077/2251*y^10+Complex(-1)*y+
4149517/2251*y^8+Complex(4109/2251)*y^13-826077/2251*y^6+Complex(-4109/2251)*y^
3-189549/2251*y^4+Complex(1)*y^15-8641/2251*y^2+405/4502)*y*ln(y)+(Complex(
12790494/145)*y^8+Complex(1)*y^16-2719/290*y^15+Complex(-116288/145)*y^4-59343/
290*y^13+Complex(-3113803/145)*y^10-1397803/290*y^11+Complex(-57/5)*y^2-\
12221699/290*y^9+Complex(-116288/145)*y^12+12221699/290*y^7+Complex(-57/5)*y^14
+1397803/290*y^5+Complex(-3113803/145)*y^6+59343/290*y^3+Complex(1)+2719/290*y)
*(y^2+1))*y^3*(y^2+1)^6*ln(y^2+1)+1857849136/7240691*(-26842139/5683979*y^2-\
148482705/1623994*y^4-152430921/1623994*y^6+Complex(-1)*y+Complex(1)*y^27-\
26842139/5683979*y^26+124995/1623994*y^28-152430921/1623994*y^22-148482705/
1623994*y^24-245739079355/12991952*y^8+5654665819239/90943664*y^12-70429458195/
3247988*y^10+5654665819239/90943664*y^16+99791740260/811997*y^14-245739079355/
12991952*y^20-70429458195/3247988*y^18+124995/1623994+Complex(-1703165/811997)*
y^25+Complex(-13420808437/3247988)*y^21+Complex(-6615560025/11367958)*y^23+
Complex(6615560025/11367958)*y^5+Complex(1703165/811997)*y^3+Complex(
945061900295/45471832)*y^19+Complex(538307888529/6495976)*y^17+Complex(
82808871495/1623994)*y^15+Complex(-82808871495/1623994)*y^13+Complex(-\
538307888529/6495976)*y^11+Complex(-945061900295/45471832)*y^9+Complex(
13420808437/3247988)*y^7)*y^4*ln(y)^3+3972540/425923*(2287930797/360176960*y+
Complex(1)-525257663023809/163716800*y^11+6349191703484081/3151548400*y^15+
27076594425763/18909290400*y^23-371297097/72035392*y^27+127850172922231/
1454560800*y^7-17628353916577/6303096800*y^5-120631317763/3438052800*y^3+
13352363163671863/12606193600*y^19-11504406847/1146017600*y^25-143838785150519/
1454560800*y^21-5827977642745521/3151548400*y^13+534673189944321/163716800*y^17
-13498652830248567/12606193600*y^9+Complex(1)*y^28+Complex(-4826798930142663/
1575774200)*y^12+Complex(2498495232017401/6303096800)*y^10+Complex(
2931517477875923/4727322600)*y^8+Complex(560788548571663/9454645200)*y^6+
Complex(42773492596/84416475)*y^4+Complex(16815209636/28138825)*y^24+Complex(
549424295033039/9454645200)*y^22+Complex(3023282284381267/4727322600)*y^20+
Complex(3072188750500409/6303096800)*y^18+Complex(-4639883318343943/1575774200)
*y^16+Complex(43046939651/6303096800)*y^26+Complex(-122647469239/18909290400)*y
^2+Complex(-56483148884969/11019400)*y^14)*y^3*(y^2+1)*ln(y)^2+9597159/3994864*
(-49830916426078/464326547685*y^2+208590684673784236/62684083937475*y^4+
295931633031697066/4821852610575*y^6+Complex(1)*y^27-138619852027018/
1392979643055*y^26-151600/216253*y^28+319763865982919146/4821852610575*y^22+
221715779225793676/62684083937475*y^24+56884798879779378/59529044575*y^8-\
18815951863395119362/2984956377975*y^12-506322666783704006/2984956377975*y^10-\
18181948591713087682/2984956377975*y^16-22919231848653052084/2321632738425*y^14
+542464230591416162/535761401175*y^20+1295398730549906/102929530275*y^18+
Complex(-57936653600656651/62684083937475)*y^25+Complex(-147641877853061486/
4821852610575)*y^21+Complex(-1911408068050198/773877579475)*y^23+Complex(
22125387839801702/6964898215275)*y^5+Complex(58270638292977931/62684083937475)*
y^3+Complex(-17586887/9597159)*y+Complex(-801149408383758703/379903539015)*y^19
+Complex(-419157150174747447/70352507225)*y^17+Complex(-73000984656599761136/
20894694645825)*y^15+Complex(63343918769167918256/20894694645825)*y^13+Complex(
1222899937856317381/211057521675)*y^11+Complex(809780849269089967/379903539015)
*y^9+Complex(250359971815890446/4821852610575)*y^7-151600/216253-186130688/
648759*(Complex(-4449173/2251)*y^7+405/4502*y^16+Complex(246249/2251)*y^5-8641/
2251*y^14+Complex(-246249/2251)*y^11-189549/2251*y^12+Complex(4449173/2251)*y^9
-826077/2251*y^10+Complex(-1)*y+4149517/2251*y^8+Complex(4109/2251)*y^13-826077
/2251*y^6+Complex(-4109/2251)*y^3-189549/2251*y^4+Complex(1)*y^15-8641/2251*y^2
+405/4502)*y^2*(y^2+1)^4*ln(2)^2+52954180736/68119695*(Complex(-4449173/2251)*y
^7+405/4502*y^16+Complex(246249/2251)*y^5-8641/2251*y^14+Complex(-246249/2251)*
y^11-189549/2251*y^12+Complex(4449173/2251)*y^9-826077/2251*y^10+Complex(-1)*y+
4149517/2251*y^8+Complex(4109/2251)*y^13-826077/2251*y^6+Complex(-4109/2251)*y^
3-189549/2251*y^4+Complex(1)*y^15-8641/2251*y^2+405/4502)*y^2*(y^2+1)^4*ln(2)-\
35969755456/1391588055*(Complex(-4449173/2251)*y^7+405/4502*y^16+Complex(246249
/2251)*y^5-8641/2251*y^14+Complex(-246249/2251)*y^11-189549/2251*y^12+Complex(
4449173/2251)*y^9-826077/2251*y^10+Complex(-1)*y+4149517/2251*y^8+Complex(4109/
2251)*y^13-826077/2251*y^6+Complex(-4109/2251)*y^3-189549/2251*y^4+Complex(1)*y
^15-8641/2251*y^2+405/4502)*y^2*(y^2+1)^4*ln(b))*y^2*(y^2+1)^2*ln(y)-\
37152358815/7414467584*(52145384182/37152358815*y^2-10343578931973446/
8367640014108375*y^4-764040124151583332/929737779345375*y^6+2713536/17320447*y^
30+10343578931973446/8367640014108375*y^26-52145384182/37152358815*y^28+
16511848106595275132/929737779345375*y^22+764040124151583332/929737779345375*y^
24-16511848106595275132/929737779345375*y^8-146269949216320360206/
309912593115125*y^12-51101388335487100322/239075428974525*y^10+
2158270134660204249688/8367640014108375*y^16-2158270134660204249688/
8367640014108375*y^14+51101388335487100322/239075428974525*y^20+
146269949216320360206/309912593115125*y^18+Complex(1)*y+Complex(662291185293302
/334705600564335)*y^27+Complex(-333599322069973523/8367640014108375)*y^25+
Complex(34650397885982460833/557842667607225)*y^21+Complex(1278258016251000868/
557842667607225)*y^23+Complex(-333599322069973523/8367640014108375)*y^5+
Complex(662291185293302/334705600564335)*y^3+Complex(-70608016095159293294/
1673528002821675)*y^19+Complex(-1054043827016253040087/1673528002821675)*y^17+
Complex(-639440149130780897752/643664616469875)*y^15+Complex(-\
1054043827016253040087/1673528002821675)*y^13+Complex(-70608016095159293294/
1673528002821675)*y^11+Complex(34650397885982460833/557842667607225)*y^9+
Complex(1278258016251000868/557842667607225)*y^7+Complex(1)*y^29-2713536/
17320447-7414467584/37152358815*y^3*(Complex(12790494/145)*y^8+Complex(1)*y^16-\
2719/290*y^15+Complex(-116288/145)*y^4-59343/290*y^13+Complex(-3113803/145)*y^
10-1397803/290*y^11+Complex(-57/5)*y^2-12221699/290*y^9+Complex(-116288/145)*y^
12+12221699/290*y^7+Complex(-57/5)*y^14+1397803/290*y^5+Complex(-3113803/145)*y
^6+59343/290*y^3+Complex(1)+2719/290*y)*(y^2+1)^4*ln(b)-38367232/17320447*y^3*(
Complex(12790494/145)*y^8+Complex(1)*y^16-2719/290*y^15+Complex(-116288/145)*y^
4-59343/290*y^13+Complex(-3113803/145)*y^10-1397803/290*y^11+Complex(-57/5)*y^2
-12221699/290*y^9+Complex(-116288/145)*y^12+12221699/290*y^7+Complex(-57/5)*y^
14+1397803/290*y^5+Complex(-3113803/145)*y^6+59343/290*y^3+Complex(1)+2719/290*
y)*(y^2+1)^4*ln(2)^2+10915477504/1818646935*y^3*(Complex(12790494/145)*y^8+
Complex(1)*y^16-2719/290*y^15+Complex(-116288/145)*y^4-59343/290*y^13+Complex(-\
3113803/145)*y^10-1397803/290*y^11+Complex(-57/5)*y^2-12221699/290*y^9+Complex(
-116288/145)*y^12+12221699/290*y^7+Complex(-57/5)*y^14+1397803/290*y^5+Complex(
-3113803/145)*y^6+59343/290*y^3+Complex(1)+2719/290*y)*(y^2+1)^4*ln(2))*(y^2+1)
^3)*66^(1/2)*mu*Pi^(1/2)/(y^2+1)^21/b^4*p_inf^5;


==> anc/W_even_inst_leq5_meqm5.mpl <==
W_even_inst_y_0_meqm5_fin := Complex(-1/660)*330^(1/2)*Pi^(1/2)*mu*p_inf^5+
Complex(4/2145)*330^(1/2)*Pi^(1/2)*mu*p_inf^7+Complex(-4/2145)*330^(1/2)*Pi^(1/
2)*mu*p_inf^9+Complex(64/36465)*330^(1/2)*Pi^(1/2)*mu*p_inf^11+Complex(-224/
138567)*330^(1/2)*Pi^(1/2)*mu*p_inf^13;
W_even_inst_y_1_meqm5_fin := -1/660*(Complex(5)*y^8+Complex(-206)*y^6-48*y^7+
Complex(768)*y^4+512*y^5+Complex(-206)*y^2-512*y^3+Complex(5)+48*y)*(Complex(1)
*y^2+Complex(-1)+2*y)^5*Pi^(1/2)*mu/(y^2+1)^9*330^(1/2)/b*p_inf^3-1/12870*(
Complex(1)*y^2+Complex(-1)+2*y)^5*Pi^(1/2)*mu*330^(1/2)*(Complex(75)*y^12+
Complex(-4844)*y^10-876*y^11+Complex(44615)*y^8+17140*y^9+Complex(-129034)*y^6-\
93704*y^7+Complex(44615)*y^4+93704*y^5+Complex(-4844)*y^2-17140*y^3+Complex(75)
+876*y)/(y^2+1)^11/b*p_inf^5+1/45045*(Complex(1)*y^2+Complex(-1)+2*y)^5*Pi^(1/2
)*mu*330^(1/2)*(Complex(420)*y^16+Complex(-413885)*y^8-4704*y^15+Complex(-\
460126)*y^10+76928*y^13+Complex(180344)*y^4-364608*y^11+Complex(-24136)*y^2+
144784*y^9+Complex(180344)*y^12-144784*y^7+Complex(-24136)*y^14+364608*y^5+
Complex(-460126)*y^6-76928*y^3+Complex(420)+4704*y)/(y^2+1)^13/b*p_inf^7-2/
765765*(Complex(1)*y^2+Complex(-1)+2*y)^5*Pi^(1/2)*mu*330^(1/2)*(Complex(-\
208096)*y^18+Complex(1401468)*y^16-42000*y^19+Complex(-8949890)*y^8+624032*y^17
+Complex(-26306475)*y^10-3079568*y^15+Complex(1401468)*y^4+537240*y^13+Complex(
3780)*y^20-5166572*y^11+Complex(-208096)*y^2+5166572*y^9+Complex(-8949890)*y^12
-537240*y^7+Complex(-4045633)*y^14+3079568*y^5+Complex(-4045633)*y^6-624032*y^3
+Complex(3780)+42000*y)/(y^2+1)^15/b*p_inf^9+1/29099070*(Complex(1)*y^2+
Complex(-1)+2*y)^5*Pi^(1/2)*mu*330^(1/2)*(3053568*y-1026811072*y^11-639662240*y
^15-3053568*y^23-50795152*y^7+243565504*y^5-41861440*y^3-243565504*y^19+
41861440*y^21+1026811072*y^13+50795152*y^17+639662240*y^9+Complex(275520)+
Complex(-14709632)*y^22+Complex(93371456)*y^20+Complex(-358055786)*y^18+
Complex(-1228517045)*y^16+Complex(-5747754460)*y^14+Complex(-6715026136)*y^12+
Complex(-5747754460)*y^10+Complex(-1228517045)*y^8+Complex(-358055786)*y^6+
Complex(93371456)*y^4+Complex(-14709632)*y^2+Complex(275520)*y^24)/(y^2+1)^17/b
*p_inf^11;
W_even_inst_y_2_meqm5_fin := 23/132*(Complex(1)*y^2+Complex(-1)+2*y)^5*(56/115*
(Complex(1)*y^7+1/14*y^8+Complex(-29)*y^5-47/7*y^6+Complex(29)*y^3+640/7*y^4+
Complex(-1)*y-47/7*y^2+1/14)*y^2*ln(y)+(Complex(1)*y^9+5/46*y^10+Complex(-2488/
345)*y^7-2653/690*y^8+Complex(-4466/345)*y^5+1126/345*y^6+Complex(-2488/345)*y^
3-1126/345*y^4+Complex(1)*y+2653/690*y^2-5/46)*(y^2+1))*mu*330^(1/2)*Pi^(1/2)/(
y^2+1)^11/b^2*p_inf-1/44*330^(1/2)*((y^2+1)^3*(Complex(1)*y^10+Complex(-45)*y^8
-10*y^9+Complex(210)*y^6+120*y^7+Complex(-210)*y^4-252*y^5+Complex(45)*y^2+120*
y^3+Complex(-1)-10*y)*arctan(1/2*(y^2-1)/y)+2336/117*(Complex(1)*y^11+51/730*y^
12+Complex(-10623/365)*y^9-2474/365*y^10+Complex(40877/730)*y^7+65471/730*y^8+
Complex(-40877/730)*y^5+8175/146*y^6+Complex(10623/365)*y^3+65471/730*y^4+
Complex(-1)*y-2474/365*y^2+51/730)*y^2*ln(y)-854/39*(Complex(1)*y^13+45/427*y^
14+Complex(-190139/19215)*y^11-132682/32025*y^12+Complex(201539/19215)*y^9+
1456417/96075*y^10+Complex(332894/2745)*y^7+4866538/96075*y^8+Complex(201539/
19215)*y^5-4866538/96075*y^6+Complex(-190139/19215)*y^3-1456417/96075*y^4+
Complex(1)*y+132682/32025*y^2-45/427)*(y^2+1))*Pi^(1/2)*(Complex(1)*y^2+
Complex(-1)+2*y)^5*mu/(y^2+1)^13/b^2*p_inf^3-1/17325*(Complex(1)*y^2+Complex(-1
)+2*y)^5*mu*Pi^(1/2)*y^2*(-569+420*ln(2))*(Complex(14)*y^7+y^8+Complex(-406)*y^
5-94*y^6+Complex(406)*y^3+1280*y^4+Complex(-14)*y-94*y^2+1)/(y^2+1)^11*330^(1/2
)/b^2*p_inf^4-1/2288*330^(1/2)*((y^2+1)^5*(Complex(1)*y^10+Complex(-45)*y^8-10*
y^9+Complex(210)*y^6+120*y^7+Complex(-210)*y^4-252*y^5+Complex(45)*y^2+120*y^3+
Complex(-1)-10*y)*arctan(1/2*(y^2-1)/y)-31616/15*y^2*(Complex(-93979/1729)*y^7+
33/494*y^16+Complex(-156099/1729)*y^5-12211/1729*y^14+Complex(156099/1729)*y^11
+173361/1729*y^12+Complex(93979/1729)*y^9+150915/1729*y^10+Complex(-1)*y+212299
/494*y^8+Complex(-54409/1729)*y^13+150915/1729*y^6+Complex(54409/1729)*y^3+
173361/1729*y^4+Complex(1)*y^15-12211/1729*y^2+33/494)*ln(y)-682/3*(Complex(1)*
y^17+20/341*y^18+Complex(-597591028/537075)*y^7-161488/25575*y^16+Complex(-\
73796/107415)*y^5+8264176/537075*y^14+Complex(-597591028/537075)*y^11-80680988/
179025*y^12+Complex(-874338302/537075)*y^9+331335992/537075*y^10+Complex(1)*y-\
331335992/537075*y^8+Complex(-73796/107415)*y^13+80680988/179025*y^6+Complex(-\
9701548/537075)*y^3-8264176/537075*y^4+Complex(-9701548/537075)*y^15+161488/
25575*y^2-20/341)*(y^2+1))*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^5*mu/(y^2+
1)^15/b^2*p_inf^5+1/1351350*(Complex(1)*y^2+Complex(-1)+2*y)^5*mu*Pi^(1/2)*y^2*
(-569+420*ln(2))*330^(1/2)*(Complex(4202)*y^11+291*y^12+Complex(-125742)*y^9-\
28820*y^10+Complex(372880)*y^7+395887*y^8+Complex(-372880)*y^5+49476*y^6+
Complex(125742)*y^3+395887*y^4+Complex(-4202)*y-28820*y^2+291)/(y^2+1)^13/b^2*
p_inf^6+1/143*330^(1/2)*((y^2+1)^7*(Complex(1)*y^10+Complex(-45)*y^8-10*y^9+
Complex(210)*y^6+120*y^7+Complex(-210)*y^4-252*y^5+Complex(45)*y^2+120*y^3+
Complex(-1)-10*y)*arctan(1/2*(y^2-1)/y)-39424/255*(Complex(-80947/2156)*y^17+19
/308*y^20+Complex(-1465767/4928)*y^7-33161/4312*y^18+Complex(-4652743/34496)*y^
5+71081/539*y^16+Complex(21403373/34496)*y^11+36713/448*y^14+Complex(-21403373/
34496)*y^9+43433611/34496*y^12+Complex(-1)*y+60724955/34496*y^10+Complex(
1465767/4928)*y^13+43433611/34496*y^8+Complex(80947/2156)*y^3+36713/448*y^6+
Complex(4652743/34496)*y^15+71081/539*y^4+Complex(1)*y^19-33161/4312*y^2+19/308
)*y^2*ln(y)-638/17*(Complex(212197/35090)*y^17+80/957*y^22+Complex(-26745379229
/33160050)*y^7-15812693/3158100*y^20+Complex(1)*y^21+156388291/16580025*y^18+
Complex(212197/35090)*y^5-4279315673/13264020*y^16+Complex(-8942365561/2210670)
*y^11+461946347/669900*y^14+Complex(-60543191629/33160050)*y^9+1690306747/
13264020*y^12+Complex(1)*y-1690306747/13264020*y^10+Complex(-60543191629/
33160050)*y^13-461946347/669900*y^8+Complex(-161866631/13264020)*y^3+4279315673
/13264020*y^6+Complex(-26745379229/33160050)*y^15-156388291/16580025*y^4+
Complex(-161866631/13264020)*y^19+15812693/3158100*y^2-80/957)*(y^2+1))*Pi^(1/2
)*(Complex(1)*y^2+Complex(-1)+2*y)^5*mu/(y^2+1)^17/b^2*p_inf^7-1/12612600*(
Complex(1)*y^2+Complex(-1)+2*y)^5*mu*Pi^(1/2)*y^2*(-569+420*ln(2))*330^(1/2)*(
Complex(-1924094)*y^7+4137*y^16+Complex(-7303218)*y^5-459882*y^14+Complex(
7303218)*y^11+7100862*y^12+Complex(1924094)*y^9+1942194*y^10+Complex(-63294)*y+
40760482*y^8+Complex(-2126094)*y^13+1942194*y^6+Complex(2126094)*y^3+7100862*y^
4+Complex(63294)*y^15-459882*y^2+4137)/(y^2+1)^15/b^2*p_inf^8-21/2431*330^(1/2)
*((y^2+1)^9*(Complex(1)*y^10+Complex(-45)*y^8-10*y^9+Complex(210)*y^6+120*y^7+
Complex(-210)*y^4-252*y^5+Complex(45)*y^2+120*y^3+Complex(-1)-10*y)*arctan(1/2*
(y^2-1)/y)-2344064/17955*y^2*(-2140499/256382*y^2+21933463/128191*y^4+177375081
/4102112*y^6+Complex(-1)*y+Complex(1)*y^23-2140499/256382*y^22+2091/36626*y^24+
2826737447/1172032*y^8+11420723673/1025528*y^12+12664927159/2051056*y^10+
2826737447/1172032*y^16+12664927159/2051056*y^14+21933463/128191*y^20+177375081
/4102112*y^18+Complex(6978859353/2051056)*y^15+Complex(3659809891/2051056)*y^13
+Complex(-5699790/128191)*y^21+Complex(-3659809891/2051056)*y^11+Complex(-\
765559043/4102112)*y^5+Complex(-2835705353/4102112)*y^7+Complex(-6978859353/
2051056)*y^9+Complex(5699790/128191)*y^3+Complex(765559043/4102112)*y^19+
Complex(2835705353/4102112)*y^17+2091/36626)*ln(y)-41302/1197*(16978008511/
3543711600*y^2-39124704533/5724457200*y^4+35531813132729/74417943600*y^6+1780/
20651*y^26+39124704533/5724457200*y^22-16978008511/3543711600*y^24-\
8099324507461/6765267600*y^8-41057260719203/12402990600*y^12-16418304002593/
12402990600*y^10+16418304002593/12402990600*y^16+41057260719203/12402990600*y^
14-35531813132729/74417943600*y^20+8099324507461/6765267600*y^18+Complex(1)*y^
25+Complex(1)*y+Complex(-42766401639613/37208971800)*y^7+Complex(-270120897383/
79506350)*y^9+Complex(-80678964167/7441794360)*y^3+Complex(-42766401639613/
37208971800)*y^19+Complex(-270120897383/79506350)*y^17+Complex(-6274885051063/
516791275)*y^15+Complex(-6850759218151/442963950)*y^13+Complex(-80678964167/
7441794360)*y^23+Complex(368032905881/18604485900)*y^21+Complex(-6274885051063/
516791275)*y^11+Complex(368032905881/18604485900)*y^5-1780/20651)*(y^2+1))*Pi^(
1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^5*mu/(y^2+1)^19/b^2*p_inf^9;
W_even_inst_y_3_meqm5_fin := 3/88*(Complex(1)*y^2+Complex(-1)+2*y)^5*(-256/45*(
Complex(1)*y^9+1/16*y^10+Complex(-38)*y^7-123/16*y^8+Complex(-1779/8)*y^5+1093/
8*y^6+Complex(-38)*y^3-1093/8*y^4+Complex(1)*y+123/16*y^2-1/16)*y^3*ln(y)^2+8/9
*(y^2+1)*(Complex(1)*y^10+Complex(-1264/15)*y^8-41/3*y^9+Complex(5651/15)*y^6+
4318/15*y^7+Complex(-5651/15)*y^4+36766/15*y^5+Complex(1264/15)*y^2+4318/15*y^3
+Complex(-1)-41/3*y)*y^2*ln(y)+(Complex(1)*y^12+Complex(-826/27)*y^10-80/9*y^11
+Complex(-653/15)*y^8+5164/135*y^9+Complex(-51104/135)*y^6+16444/135*y^7+
Complex(-653/15)*y^4-16444/135*y^5+Complex(-826/27)*y^2-5164/135*y^3+Complex(1)
+80/9*y)*(y^2+1)^2)*mu*330^(1/2)*Pi^(1/2)/(y^2+1)^13/b^3/p_inf+67/572*330^(1/2)
*(624/67*(y^2+1)^6*(Complex(1)*y^7+5/48*y^8+Complex(-32/3)*y^5-103/24*y^6+
Complex(32/3)*y^3+16*y^4+Complex(-1)*y-103/24*y^2+5/48)*arctan(1/2*(y^2-1)/y)+
4096/335*y^3*(Complex(1)*y^13+47/768*y^14+Complex(-77/2)*y^11-5975/768*y^12+
Complex(-35603/256)*y^9+35049/256*y^10+Complex(-40819/64)*y^7+53839/768*y^8+
Complex(-35603/256)*y^5-53839/768*y^6+Complex(-77/2)*y^3-35049/256*y^4+Complex(
1)*y+5975/768*y^2-47/768)*ln(y)^2-56/67*(Complex(1)*y^14+Complex(-19813/210)*y^
12-2568/175*y^13+Complex(2969/42)*y^10+32257/105*y^11+Complex(354316/105)*y^8+
2777906/525*y^9+Complex(-354316/105)*y^6+1357078/175*y^7+Complex(-2969/42)*y^4+
2777906/525*y^5+Complex(19813/210)*y^2+32257/105*y^3+Complex(-1)-2568/175*y)*y^
2*(y^2+1)*ln(y)+(Complex(6861434/3015)*y^8+Complex(1)*y^16-1570/201*y^15+
Complex(-34598/603)*y^4+655948/45225*y^13+Complex(2310452/3015)*y^10+3596188/
15075*y^11+Complex(-65354/3015)*y^2+8090966/45225*y^9+Complex(-34598/603)*y^12-\
8090966/45225*y^7+Complex(-65354/3015)*y^14-3596188/15075*y^5+Complex(2310452/
3015)*y^6-655948/45225*y^3+Complex(1)+1570/201*y)*(y^2+1)^2)*(Complex(1)*y^2+
Complex(-1)+2*y)^5*Pi^(1/2)*mu/(y^2+1)^15/b^3*p_inf-4/33*(Complex(1)*y^2+
Complex(-1)+2*y)^5*330^(1/2)*mu*(-64/5*(Complex(1)*y^9+1/16*y^10+Complex(-38)*y
^7-123/16*y^8+Complex(-1779/8)*y^5+1093/8*y^6+Complex(-38)*y^3-1093/8*y^4+
Complex(1)*y+123/16*y^2-1/16)*y*ln(y)+(y^2+1)*(Complex(1)*y^10+Complex(-1264/15
)*y^8-41/3*y^9+Complex(5651/15)*y^6+4318/15*y^7+Complex(-5651/15)*y^4+36766/15*
y^5+Complex(1264/15)*y^2+4318/15*y^3+Complex(-1)-41/3*y))*Pi^(1/2)*(ln(2)-569/
420)*y^2/(y^2+1)^13/b^3*p_inf^2+37/858*330^(1/2)*(Complex(1)*y^2+Complex(-1)+2*
y)^5*(2046/37*(Complex(1)*y^11+525/5456*y^12+Complex(-13913/1023)*y^9-19321/
4092*y^10+Complex(49114/1023)*y^7+41513/1488*y^8+Complex(-49114/1023)*y^5-\
303113/4092*y^6+Complex(13913/1023)*y^3+41513/1488*y^4+Complex(-1)*y-19321/4092
*y^2+525/5456)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)-18176/185*(Complex(1)*y^17+67/
1136*y^18+Complex(-1536785/1988)*y^7-901/112*y^16+Complex(-444667/7952)*y^5+
297365/1988*y^14+Complex(-1536785/1988)*y^11+809189/3976*y^12+Complex(-15468541
/7952)*y^9+7307813/7952*y^10+Complex(1)*y-7307813/7952*y^8+Complex(-444667/7952
)*y^13-809189/3976*y^6+Complex(-20378/497)*y^3-297365/1988*y^4+Complex(-20378/
497)*y^15+901/112*y^2-67/1136)*y^3*ln(y)^2-8/37*y^2*(Complex(1)*y^18+Complex(
108950459/420)*y^8+11069/300*y^17+Complex(1089943/2100)*y^16-1866701/1050*y^15+
Complex(-982613/84)*y^4-168096641/1050*y^13+Complex(-108950459/420)*y^10-\
286202401/1050*y^11+Complex(-1089943/2100)*y^2-30663503/30*y^9+Complex(-\
105846371/700)*y^12-286202401/1050*y^7+Complex(982613/84)*y^14-168096641/1050*y
^5+Complex(105846371/700)*y^6-1866701/1050*y^3+Complex(-1)+11069/300*y)*(y^2+1)
*ln(y)+(Complex(7071/370)*y^18+Complex(-109692271/7770)*y^8-585/148*y^19+
Complex(-5168111/12950)*y^16-38591101/233100*y^17+Complex(-5168111/12950)*y^4-\
6250829/23310*y^15+Complex(-44782463/1295)*y^10-19744523/12950*y^13+Complex(
7071/370)*y^2+349850659/23310*y^11+Complex(1)*y^20-349850659/23310*y^9+Complex(
-109692271/7770)*y^12+19744523/12950*y^7+Complex(-76715944/19425)*y^14+6250829/
23310*y^5+Complex(-76715944/19425)*y^6+38591101/233100*y^3+Complex(1)+585/148*y
)*(y^2+1)^2)*Pi^(1/2)*mu/(y^2+1)^17/b^3*p_inf^3+30/143*Pi^(1/2)*330^(1/2)*y^2*(
Complex(1)*y^2+Complex(-1)+2*y)^5*(ln(2)-569/420)*(-1088/25*(Complex(1)*y^13+
149/2448*y^14+Complex(-1996/51)*y^11-19181/2448*y^12+Complex(-40279/408)*y^9+
38321/272*y^10+Complex(-45399/68)*y^7+134899/2448*y^8+Complex(-40279/408)*y^5-\
134899/2448*y^6+Complex(-1996/51)*y^3-38321/272*y^4+Complex(1)*y+19181/2448*y^2
-149/2448)*y*ln(y)+(Complex(1)*y^14+Complex(-23584/225)*y^12-17491/1125*y^13+
Complex(-11104/225)*y^10+78224/225*y^11+Complex(151137/25)*y^8+8173819/1125*y^9
+Complex(-151137/25)*y^6+10944016/1125*y^7+Complex(11104/225)*y^4+8173819/1125*
y^5+Complex(23584/225)*y^2+78224/225*y^3+Complex(-1)-17491/1125*y)*(y^2+1))*mu/
(y^2+1)^15/b^3*p_inf^4-98944/353925*Pi^(1/2)*(205425/197888*(Complex(772697/581
)*y^7+35/332*y^16+Complex(-196697/581)*y^5-2309/498*y^14+Complex(196697/581)*y^
11+95155/1162*y^12+Complex(-772697/581)*y^9-588664/581*y^10+Complex(-1)*y+
1600349/3486*y^8+Complex(-10669/581)*y^13-588664/581*y^6+Complex(10669/581)*y^3
+95155/1162*y^4+Complex(1)*y^15-2309/498*y^2+35/332)*(y^2+1)^6*arctan(1/2*(y^2-\
1)/y)+(y^2+1)^6*(Complex(1)*y^9+1/16*y^10+Complex(-38)*y^7-123/16*y^8+Complex(-\
1779/8)*y^5+1093/8*y^6+Complex(-38)*y^3-1093/8*y^4+Complex(1)*y+123/16*y^2-1/16
)*y^3*ln(y^2+1)-323070/13141*(Complex(5585445/219296)*y^17+865/15664*y^22+
Complex(-25188483/54824)*y^7-945411/109648*y^20+Complex(1)*y^21+20439761/109648
*y^18+Complex(5585445/219296)*y^5+11183811/54824*y^16+Complex(-498175005/54824)
*y^11+380719755/109648*y^14+Complex(-106609725/27412)*y^9+25876395/9968*y^12+
Complex(1)*y-25876395/9968*y^10+Complex(-106609725/27412)*y^13-380719755/109648
*y^8+Complex(-29461/623)*y^3-11183811/54824*y^6+Complex(-25188483/54824)*y^15-\
20439761/109648*y^4+Complex(-29461/623)*y^19+945411/109648*y^2-865/15664)*y^3*
ln(y)^2-212025/210256*y^2*(Complex(390702547/359800)*y^18+Complex(4899462371/
107940)*y^8-141927/12850*y^21+Complex(-387204107/35980)*y^16+10992341/77100*y^
19+Complex(-414251219/359800)*y^4-192634568/19275*y^17+Complex(14616464389/
237468)*y^10-24709037957/2968350*y^15+Complex(1)*y^22-340244687449/2968350*y^13
+Complex(597286639/11873400)*y^2-81036001493/424050*y^11+Complex(-17385999/
359800)*y^20-343860880393/2968350*y^9+Complex(-398235514909/5936700)*y^12-\
27477478709/2968350*y^7+Complex(-287365949333/5936700)*y^14-432106418/42405*y^5
+Complex(19716993069/1978900)*y^6+8888057/56540*y^3+Complex(-1)-947231/84810*y)
*(y^2+1)*ln(y)-28875/1682048*(147/4*y+Complex(1)+8321876773/14850*y^11-\
15172709117068/20010375*y^15-147/4*y^23-44426365589659/1040539500*y^7-\
5929835844817/208107900*y^5-118215397/1189188*y^3+5929835844817/208107900*y^19+
118215397/1189188*y^21-8321876773/14850*y^13+44426365589659/1040539500*y^17+
15172709117068/20010375*y^9+Complex(1)*y^24+Complex(-4914598787437/1040539500)*
y^20+Complex(43777244855387/520269750)*y^18+Complex(-7549/33)*y^22+Complex(
20887250036747/37162125)*y^16+Complex(163868624584669/104053950)*y^14+Complex(
26765089735927/9459450)*y^12+Complex(163868624584669/104053950)*y^10+Complex(
20887250036747/37162125)*y^8+Complex(43777244855387/520269750)*y^6+Complex(-\
4914598787437/1040539500)*y^4+Complex(-7549/33)*y^2-113152/175*(y^2+1)^4*(
Complex(1)*y^9+1/16*y^10+Complex(-38)*y^7-123/16*y^8+Complex(-1779/8)*y^5+1093/
8*y^6+Complex(-38)*y^3-1093/8*y^4+Complex(1)*y+123/16*y^2-1/16)*y^3*ln(2)^2+
32191744/18375*(y^2+1)^4*(Complex(1)*y^9+1/16*y^10+Complex(-38)*y^7-123/16*y^8+
Complex(-1779/8)*y^5+1093/8*y^6+Complex(-38)*y^3-1093/8*y^4+Complex(1)*y+123/16
*y^2-1/16)*y^3*ln(2)-1682048/28875*(Complex(1)*y^9+1/16*y^10+Complex(-38)*y^7-\
123/16*y^8+Complex(-1779/8)*y^5+1093/8*y^6+Complex(-38)*y^3-1093/8*y^4+Complex(
1)*y+123/16*y^2-1/16)*y^3*(y^2+1)^4*ln(b))*(y^2+1)^2)*(Complex(1)*y^2+Complex(-\
1)+2*y)^5*mu*330^(1/2)/(y^2+1)^19/b^3*p_inf^5+1/189189000*((Complex(1)*y^2+
Complex(-1)+2*y)^5*mu*(-569+420*ln(2))*y^2*(Complex(9885120)*y^18+Complex(-\
7129793760)*y^8+Complex(-423646080)*y^16+Complex(-423646080)*y^4+Complex(-\
21530852400)*y^10+Complex(9885120)*y^2+Complex(-7129793760)*y^12+1594477680*y^
15+1363627200*y^13+13018691760*y^11-13018691760*y^9-1363627200*y^7-1594477680*y
^5+81086820*y^3-574140*y+574140*y^19-81086820*y^17+Complex(-57669960)*y^14+
Complex(-57669960)*y^6)*ln(y)+(Complex(1)*y^2+Complex(-1)+2*y)^5*mu*(-569+420*
ln(2))*y^2*(Complex(-827371)*y^18+Complex(5289708794)*y^8-744527*y^19+Complex(
156223419)*y^16-62665*y^17+Complex(-156223419)*y^4-1778853586*y^15+Complex(
827371)*y^2-3593388990*y^13-15210840152*y^11+Complex(97125)*y^20-15210840152*y^
9+Complex(-5289708794)*y^12-3593388990*y^7+Complex(-1593678914)*y^14-1778853586
*y^5+Complex(1593678914)*y^6-62665*y^3+Complex(-97125)-744527*y))*330^(1/2)*Pi^
(1/2)/(y^2+1)^17/b^3*p_inf^6+1879936/1533675*Pi^(1/2)*(Complex(1)*y^2+Complex(-\
1)+2*y)^5*(-53625/210256*(Complex(-2148/665)*y^17+13/152*y^20+Complex(-1399942/
665)*y^7-251/57*y^18+Complex(271279/665)*y^5-7573/120*y^16+Complex(-17748/95)*y
^11+45599213/31920*y^14+Complex(17748/95)*y^9-55231573/63840*y^12+Complex(-1)*y
+260263673/31920*y^10+Complex(1399942/665)*y^13-55231573/63840*y^8+Complex(2148
/665)*y^3+45599213/31920*y^6+Complex(-271279/665)*y^15-7573/120*y^4+Complex(1)*
y^19-251/57*y^2+13/152)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+(Complex(1)*y^13+55/912
*y^14+Complex(-764/19)*y^11-7231/912*y^12+Complex(-1169/38)*y^9+44865/304*y^10+
Complex(-54559/76)*y^7+27221/912*y^8+Complex(-1169/38)*y^5-27221/912*y^6+
Complex(-764/19)*y^3-44865/304*y^4+Complex(1)*y+7231/912*y^2-55/912)*y^3*(y^2+1
)^6*ln(y^2+1)-30544800/4743901*(2855051/299040*y^2-38241317/149520*y^4+80960251
/4784640*y^6+2141/42720*y^26+38241317/149520*y^22-2855051/299040*y^24-\
15634966213/1913856*y^8-30954549/1792*y^12-37537880677/1913856*y^10+37537880677
/1913856*y^16+30954549/1792*y^14-80960251/4784640*y^20+15634966213/1913856*y^18
+Complex(1)*y^25+Complex(1)*y-2141/42720+Complex(-580325/9968)*y^23+Complex(
349407089/3189760)*y^21+Complex(-133182037/45568)*y^17+Complex(-1432397147/
49840)*y^15+Complex(-22799343277/478464)*y^13+Complex(-1432397147/49840)*y^11+
Complex(4446593/14952)*y^19+Complex(-133182037/45568)*y^9+Complex(4446593/14952
)*y^7+Complex(349407089/3189760)*y^5+Complex(-580325/9968)*y^3)*y^3*ln(y)^2-\
2670525/9487802*(Complex(-1)-396898343/31075200*y+Complex(1)*y^26-\
48300420257923/85456800*y^11-15809100927361/28485600*y^15+59693801/261450*y^23+
401277842761/199399200*y^7-49719057665939/3589185600*y^5+31687325563/112162050*
y^3+953715986101/138045600*y^19-88518953/7171200*y^25-109442649311/8366400*y^21
-66731169484461/66466400*y^13-1251383529404947/7178371200*y^17-1328720844625651
/7178371200*y^9+Complex(-434744876813/27609120)*y^20+Complex(-657162871283/
6573600)*y^18+Complex(-76228139/1195200)*y^24+Complex(5478319937/3585600)*y^22+
Complex(-251684261715791/717837120)*y^16+Complex(-867970659072661/3589185600)*y
^14+Complex(666991927534741/3589185600)*y^12+Complex(104374751511617/326289600)
*y^10+Complex(2591903980669/28485600)*y^8+Complex(2311809951431/163144800)*y^6+
Complex(-911682823759/512740800)*y^4+Complex(12115062533/170913600)*y^2)*y^2*(y
^2+1)*ln(y)-1076075/75902416*(17975/1204*y+Complex(1)+139319215712238857/
129258129000*y^11-183327432391823/191210250*y^15+1850983967593483/129258129000*
y^23-17975/1204*y^27+20884648104791869/1163323161000*y^7-1850983967593483/
129258129000*y^5+46166914855603/423026604000*y^3-371931953691462469/
517032516000*y^19-46166914855603/423026604000*y^25-20884648104791869/
1163323161000*y^21+183327432391823/191210250*y^13-139319215712238857/
129258129000*y^17+371931953691462469/517032516000*y^9+Complex(1)*y^28-1178304/
1505*(Complex(1)*y^13+55/912*y^14+Complex(-764/19)*y^11-7231/912*y^12+Complex(-\
1169/38)*y^9+44865/304*y^10+Complex(-54559/76)*y^7+27221/912*y^8+Complex(-1169/
38)*y^5-27221/912*y^6+Complex(-764/19)*y^3-44865/304*y^4+Complex(1)*y+7231/912*
y^2-55/912)*y^3*(y^2+1)^4*ln(2)^2+111742496/52675*(Complex(1)*y^13+55/912*y^14+
Complex(-764/19)*y^11-7231/912*y^12+Complex(-1169/38)*y^9+44865/304*y^10+
Complex(-54559/76)*y^7+27221/912*y^8+Complex(-1169/38)*y^5-27221/912*y^6+
Complex(-764/19)*y^3-44865/304*y^4+Complex(1)*y+7231/912*y^2-55/912)*y^3*(y^2+1
)^4*ln(2)-75902416/1076075*(Complex(1)*y^13+55/912*y^14+Complex(-764/19)*y^11-\
7231/912*y^12+Complex(-1169/38)*y^9+44865/304*y^10+Complex(-54559/76)*y^7+27221
/912*y^8+Complex(-1169/38)*y^5-27221/912*y^6+Complex(-764/19)*y^3-44865/304*y^4
+Complex(1)*y+7231/912*y^2-55/912)*y^3*(y^2+1)^4*ln(b)+Complex(
298457245023912049/1034065032000)*y^20+Complex(4086631072249826831/
3102195096000)*y^18+Complex(-858916826501879/344688344000)*y^24+Complex(
549229306371169/12024012000)*y^22+Complex(1624666930574781631/387774387000)*y^
16+Complex(39461460983527139/6628622000)*y^14+Complex(1624666930574781631/
387774387000)*y^12+Complex(4086631072249826831/3102195096000)*y^10+Complex(
298457245023912049/1034065032000)*y^8+Complex(549229306371169/12024012000)*y^6+
Complex(-858916826501879/344688344000)*y^4+Complex(-2687870137/41321280)*y^2+
Complex(-2687870137/41321280)*y^26)*(y^2+1)^2)*mu*330^(1/2)/(y^2+1)^21/b^3*
p_inf^7;
W_even_inst_y_4_meqm5_fin := -239/528*(-1152/1195*(Complex(1)*y^11+1/18*y^12+
Complex(-145/3)*y^9-26/3*y^10+Complex(-2458/3)*y^7+1175/6*y^8+Complex(2458/3)*y
^5-12488/9*y^6+Complex(145/3)*y^3+1175/6*y^4+Complex(-1)*y-26/3*y^2+1/18)*y^4*
ln(y)^3+32/239*(Complex(1)*y^12+Complex(-499/5)*y^10-151/10*y^11+Complex(-131)*
y^8+3243/10*y^9+Complex(-83462/5)*y^6+50207/5*y^7+Complex(-131)*y^4-50207/5*y^5
+Complex(-499/5)*y^2-3243/10*y^3+Complex(1)+151/10*y)*(y^2+1)*y^3*ln(y)^2+1600/
717*(y^2+1)^2*(Complex(1)*y^11+3/40*y^12+Complex(-2967/250)*y^9-1371/250*y^10+
Complex(-58657/250)*y^7-5757/200*y^8+Complex(58657/250)*y^5-129423/250*y^6+
Complex(2967/250)*y^3-5757/200*y^4+Complex(-1)*y-1371/250*y^2+3/40)*y^2*ln(y)+(
Complex(1)*y^13+55/478*y^14+Complex(-7514/3585)*y^11-22367/7170*y^12+Complex(-\
8347/1195)*y^9-67531/7170*y^10+Complex(415636/3585)*y^7-376979/7170*y^8+
Complex(-8347/1195)*y^5+376979/7170*y^6+Complex(-7514/3585)*y^3+67531/7170*y^4+
Complex(1)*y+22367/7170*y^2-55/478)*(y^2+1)^3)*mu*330^(1/2)*Pi^(1/2)*(Complex(1
)*y^2+Complex(-1)+2*y)^5/(y^2+1)^15/b^4/p_inf^3+25/88*330^(1/2)*Pi^(1/2)*((8/25
*(Complex(1)*y^8+Complex(-94)*y^6-14*y^7+Complex(1280)*y^4+406*y^5+Complex(-94)
*y^2-406*y^3+Complex(1)+14*y)*y^2*ln(y)+(y^2+1)*(Complex(1)*y^10+Complex(-2653/
75)*y^8-46/5*y^9+Complex(2252/75)*y^6+4976/75*y^7+Complex(-2252/75)*y^4+8932/75
*y^5+Complex(2653/75)*y^2+4976/75*y^3+Complex(-1)-46/5*y))*(y^2+1)^6*arctan(1/2
*(y^2-1)/y)-211456/14625*y^4*(Complex(595508/413)*y^7+45/826*y^16+Complex(
266790/413)*y^5-3625/413*y^14+Complex(-266790/413)*y^11+81915/413*y^12+Complex(
-595508/413)*y^9-331956/413*y^10+Complex(-1)*y-276997/118*y^8+Complex(-20309/
413)*y^13-331956/413*y^6+Complex(20309/413)*y^3+81915/413*y^4+Complex(1)*y^15-\
3625/413*y^2+45/826)*ln(y)^3+1088/975*(Complex(-5390546/85)*y^8+Complex(1)*y^16
-26737/1700*y^15+Complex(-75116/85)*y^4+19933/68*y^13+Complex(-1363659/85)*y^10
+26761387/1700*y^11+Complex(-1777/17)*y^2+1264577/68*y^9+Complex(-75116/85)*y^
12-1264577/68*y^7+Complex(-1777/17)*y^14-26761387/1700*y^5+Complex(-1363659/85)
*y^6-19933/68*y^3+Complex(1)+26737/1700*y)*y^3*(y^2+1)*ln(y)^2+2368/375*y^2*(
Complex(66011/36)*y^7+25/481*y^16+Complex(4268995/5772)*y^5-125187/19240*y^14+
Complex(-4268995/5772)*y^11-904043/6660*y^12+Complex(-66011/36)*y^9-68207303/
34632*y^10+Complex(-1)*y-6461813/1443*y^8+Complex(-67091/8658)*y^13-68207303/
34632*y^6+Complex(67091/8658)*y^3-904043/6660*y^4+Complex(1)*y^15-125187/19240*
y^2+25/481)*(y^2+1)^2*ln(y)-2014/975*(y^2+1)^3*(Complex(1)*y^17+215/1007*y^18+
Complex(-29534701/45315)*y^7+23176/15105*y^16+Complex(607328/45315)*y^5-6954634
/226575*y^14+Complex(-29534701/45315)*y^11-3288094/75525*y^12+Complex(-15473726
/9063)*y^9+70935817/226575*y^10+Complex(1)*y-70935817/226575*y^8+Complex(607328
/45315)*y^13+3288094/75525*y^6+Complex(158753/9063)*y^3+6954634/226575*y^4+
Complex(158753/9063)*y^15-23176/15105*y^2-215/1007))*(Complex(1)*y^2+Complex(-1
)+2*y)^5*mu/(y^2+1)^17/b^4/p_inf+16/33*330^(1/2)*mu*Pi^(1/2)*(Complex(1)*y^2+
Complex(-1)+2*y)^5*(ln(2)-569/420)*y^2*(-54/5*(Complex(1)*y^11+1/18*y^12+
Complex(-145/3)*y^9-26/3*y^10+Complex(-2458/3)*y^7+1175/6*y^8+Complex(2458/3)*y
^5-12488/9*y^6+Complex(145/3)*y^3+1175/6*y^4+Complex(-1)*y-26/3*y^2+1/18)*y^2*
ln(y)^2+(Complex(1)*y^12+Complex(-499/5)*y^10-151/10*y^11+Complex(-131)*y^8+
3243/10*y^9+Complex(-83462/5)*y^6+50207/5*y^7+Complex(-131)*y^4-50207/5*y^5+
Complex(-499/5)*y^2-3243/10*y^3+Complex(1)+151/10*y)*(y^2+1)*y*ln(y)+25/3*(y^2+
1)^2*(Complex(1)*y^11+3/40*y^12+Complex(-2967/250)*y^9-1371/250*y^10+Complex(-\
58657/250)*y^7-5757/200*y^8+Complex(58657/250)*y^5-129423/250*y^6+Complex(2967/
250)*y^3-5757/200*y^4+Complex(-1)*y-1371/250*y^2+3/40))/(y^2+1)^15/b^4+4315/
4576*330^(1/2)*(1560/863*(y^2+1)^9*(Complex(1)*y^9+1/10*y^10+Complex(-12)*y^7-9
/2*y^8+Complex(126/5)*y^5+21*y^6+Complex(-12)*y^3-21*y^4+Complex(1)*y+9/2*y^2-1
/10)*arctan(1/2*(y^2-1)/y)^2+(-1656/4315*(Complex(1)*y^12+Complex(-66220/621)*y
^10-9262/621*y^11+Complex(1024097/621)*y^8+101534/207*y^9+Complex(433852/207)*y
^6-1412504/621*y^7+Complex(1024097/621)*y^4+1412504/621*y^5+Complex(-66220/621)
*y^2-101534/207*y^3+Complex(1)+9262/621*y)*y^2*ln(y)+(Complex(1)*y^14+Complex(-\
2365037/64725)*y^12-8002/863*y^13+Complex(19386877/194175)*y^10+3052364/38835*y
^11+Complex(53085763/194175)*y^8-2191046/38835*y^9+Complex(-53085763/194175)*y^
6-52639832/38835*y^7+Complex(-19386877/194175)*y^4-2191046/38835*y^5+Complex(
2365037/64725)*y^2+3052364/38835*y^3+Complex(-1)-8002/863*y)*(y^2+1))*(y^2+1)^6
*arctan(1/2*(y^2-1)/y)+3315712/194175*y^4*(Complex(-587203/11333)*y^17+171/3238
*y^20+Complex(30355681/11333)*y^7-102292/11333*y^18+Complex(5457008/11333)*y^5+
4835039/22666*y^16+Complex(-106084663/22666)*y^11-4124140/11333*y^14+Complex(
106084663/22666)*y^9-71536775/45332*y^12+Complex(-1)*y-114288295/11333*y^10+
Complex(-30355681/11333)*y^13-71536775/45332*y^8+Complex(587203/11333)*y^3-\
4124140/11333*y^6+Complex(-5457008/11333)*y^15+4835039/22666*y^4+Complex(1)*y^
19-102292/11333*y^2+171/3238)*ln(y)^3-1024/2589*(Complex(-5522491/42000)*y^18+
Complex(-4061040643/21000)*y^8-74397/4000*y^19+Complex(-92660719/21000)*y^16+
5615087/28000*y^17+Complex(-92660719/21000)*y^4+134833023/2800*y^15+Complex(-\
2770426831/4200)*y^10+1519700949/14000*y^13+Complex(-5522491/42000)*y^2+
4520964067/14000*y^11+Complex(1)*y^20-4520964067/14000*y^9+Complex(-4061040643/
21000)*y^12-1519700949/14000*y^7+Complex(-530266739/21000)*y^14-134833023/2800*
y^5+Complex(-530266739/21000)*y^6-5615087/28000*y^3+Complex(1)+74397/4000*y)*y^
3*(y^2+1)*ln(y)^2+1027888/194175*(Complex(-23744027/1349103)*y^17+6600/64243*y^
20+Complex(-1433221522/449701)*y^7-9077091/2248505*y^18+Complex(-101541254/
192729)*y^5+10685726/79359*y^16+Complex(11007812258/1349103)*y^11+159993888/
64243*y^14+Complex(-11007812258/1349103)*y^9+10889029554/2248505*y^12+Complex(-\
1)*y+29163209762/1349103*y^10+Complex(1433221522/449701)*y^13+10889029554/
2248505*y^8+Complex(23744027/1349103)*y^3+159993888/64243*y^6+Complex(101541254
/192729)*y^15+10685726/79359*y^4+Complex(1)*y^19-9077091/2248505*y^2+6600/64243
)*y^2*(y^2+1)^2*ln(y)+80242/12945*(Complex(-7363161259/189571725)*y^17+2980/
40121*y^22+Complex(-11738219608/63190575)*y^7-1043104/200605*y^20+Complex(1)*y^
21+302085712/63190575*y^18+Complex(-7363161259/189571725)*y^5+2111152/47691*y^
16+Complex(-56002981528/37914345)*y^11+375381652/7021175*y^14+Complex(-17200322
/79485)*y^9+1410272944/1805445*y^12+Complex(1)*y-1410272944/1805445*y^10+
Complex(-17200322/79485)*y^13-375381652/7021175*y^8+Complex(-153080644/12638115
)*y^3-2111152/47691*y^6+Complex(-11738219608/63190575)*y^15-302085712/63190575*
y^4+Complex(-153080644/12638115)*y^19+1043104/200605*y^2-2980/40121)*(y^2+1)^3)
*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^5*mu/(y^2+1)^19/b^4*p_inf-4/11*Pi^(1
/2)*((Complex(1)*y^8+Complex(-94)*y^6-14*y^7+Complex(1280)*y^4+406*y^5+Complex(
-94)*y^2-406*y^3+Complex(1)+14*y)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)-4444/39*y^2*(
Complex(1722895/1111)*y^7+603/11110*y^16+Complex(661029/1111)*y^5-48991/5555*y^
14+Complex(-661029/1111)*y^11+1122621/5555*y^12+Complex(-1722895/1111)*y^9-\
4253499/5555*y^10+Complex(-1)*y-2600413/1111*y^8+Complex(-5021/101)*y^13-\
4253499/5555*y^6+Complex(5021/101)*y^3+1122621/5555*y^4+Complex(1)*y^15-48991/
5555*y^2+603/11110)*ln(y)^2+194/39*(Complex(-36563242/485)*y^8+Complex(1)*y^16-\
799/50*y^15+Complex(-536656/485)*y^4+283961/970*y^13+Complex(-7583703/485)*y^10
+86229493/4850*y^11+Complex(-52009/485)*y^2+219061/10*y^9+Complex(-536656/485)*
y^12-219061/10*y^7+Complex(-52009/485)*y^14-86229493/4850*y^5+Complex(-7583703/
485)*y^6-283961/970*y^3+Complex(1)+799/50*y)*y*(y^2+1)*ln(y)+46/15*(Complex(
2165099/207)*y^7-175/2392*y^16+Complex(262117/78)*y^5-77019/5980*y^14+Complex(-\
262117/78)*y^11-2723417/4140*y^12+Complex(-2165099/207)*y^9-4453955/468*y^10+
Complex(-1)*y-82076405/3588*y^8+Complex(20275/5382)*y^13-4453955/468*y^6+
Complex(-20275/5382)*y^3-2723417/4140*y^4+Complex(1)*y^15-77019/5980*y^2-175/
2392)*(y^2+1)^2)*(ln(2)-569/420)*330^(1/2)*y^2*(Complex(1)*y^2+Complex(-1)+2*y)
^5*mu/(y^2+1)^17/b^4*p_inf^2-6184/70785*(-1225125/49472*(y^2+1)^11*(Complex(1)*
y^9+1/10*y^10+Complex(-12)*y^7-9/2*y^8+Complex(126/5)*y^5+21*y^6+Complex(-12)*y
^3-21*y^4+Complex(1)*y+9/2*y^2-1/10)*arctan(1/2*(y^2-1)/y)^2-814275/98944*(16/
35*(Complex(6062272/141)*y^8+Complex(1)*y^16-2686/141*y^15+Complex(1356158/329)
*y^4+983074/987*y^13+Complex(519255/329)*y^10-3496709/329*y^11+Complex(-170494/
987)*y^2-3838091/987*y^9+Complex(1356158/329)*y^12+3838091/987*y^7+Complex(-\
170494/987)*y^14+3496709/329*y^5+Complex(519255/329)*y^6-983074/987*y^3+
Complex(1)+2686/141*y)*y^2*ln(y)+(Complex(1)*y^18+Complex(-907565648/172725)*y^
8-3342/329*y^17+Complex(-359207/8225)*y^16+16308938/172725*y^15+Complex(-\
10450984/172725)*y^4+6079688/34545*y^13+Complex(907565648/172725)*y^10+
723611158/172725*y^11+Complex(359207/8225)*y^2+810239452/172725*y^9+Complex(-\
10090992/57575)*y^12+723611158/172725*y^7+Complex(10450984/172725)*y^14+6079688
/34545*y^5+Complex(10090992/57575)*y^6+16308938/172725*y^3+Complex(-1)-3342/329
*y)*(y^2+1))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+(y^2+1)^6*(-108/5*(Complex(1)*y^11
+1/18*y^12+Complex(-145/3)*y^9-26/3*y^10+Complex(-2458/3)*y^7+1175/6*y^8+
Complex(2458/3)*y^5-12488/9*y^6+Complex(145/3)*y^3+1175/6*y^4+Complex(-1)*y-26/
3*y^2+1/18)*y*ln(y)+(Complex(1)*y^12+Complex(-499/5)*y^10-151/10*y^11+Complex(-\
131)*y^8+3243/10*y^9+Complex(-83462/5)*y^6+50207/5*y^7+Complex(-131)*y^4-50207/
5*y^5+Complex(-499/5)*y^2-3243/10*y^3+Complex(1)+151/10*y)*(y^2+1))*y^3*ln(y^2+
1)+5274016/13141*(-998405/104881*y^2+3772666/14983*y^4-5800977/29966*y^6+
Complex(-1)*y+Complex(1)*y^23-998405/104881*y^22+1503/29966*y^24+2931332889/
839048*y^8-3800549925/104881*y^12-1656252435/104881*y^10+2931332889/839048*y^16
-1656252435/104881*y^14+3772666/14983*y^20-5800977/29966*y^18+Complex(-6056469/
104881)*y^21+Complex(6056469/104881)*y^3+Complex(-70151267/209762)*y^19+
Complex(-291674865/104881)*y^17+Complex(-1689232464/104881)*y^15+Complex(-\
251899305/14983)*y^13+Complex(251899305/14983)*y^11+Complex(1689232464/104881)*
y^9+Complex(291674865/104881)*y^7+Complex(70151267/209762)*y^5+1503/29966)*y^4*
ln(y)^3+90420/13141*(6204491/602800*y+Complex(1)+1367707928201/1265880*y^11-\
336007361579/253176*y^15-1198847/120560*y^23+1542858087833/12658800*y^7+
173010935519/2531760*y^5-7063280531/12658800*y^3-170578063343/2531760*y^19+
1279311751/2531760*y^21-1455052896233/1265880*y^13-1582159349609/12658800*y^17+
1641331621879/1265880*y^9+Complex(1)*y^24+Complex(430765794853/316470)*y^14+
Complex(5161268045503/1582350)*y^12+Complex(87951983153/63294)*y^10+Complex(
66462540943/1582350)*y^8+Complex(12498114931/791175)*y^6+Complex(989184379/
126588)*y^4+Complex(-84514637/1582350)*y^2+Complex(-74580041/1582350)*y^22+
Complex(4773722231/632940)*y^20+Complex(7277484733/791175)*y^18+Complex(
2654652989/143850)*y^16)*y^3*(y^2+1)*ln(y)^2+1277595/13141*y^2*(-121206612673/
19183088925*y^2+1126934580781/6394362975*y^4+244966699660691/76732355700*y^6+
Complex(1)*y^23-4609911472/767323557*y^22+200/2581*y^24+9558215469938/
3836617785*y^8+169297537387703/1743917175*y^12+22736988512297/438470604*y^10+
30720580258042/19183088925*y^16+556461916049513/10961765100*y^14+1094207077973/
6394362975*y^20+226795200967343/76732355700*y^18+Complex(-116460013738/
3836617785)*y^21+Complex(619710445694/19183088925)*y^3+Complex(-1303877/1277595
)*y+Complex(10204312441429/19183088925)*y^19+Complex(90182364373117/15346471140
)*y^17+Complex(2406287698194349/76732355700)*y^15+Complex(19243682505109/
548088255)*y^13+Complex(-86663612819093/2740441275)*y^11+Complex(-\
2270701126754029/76732355700)*y^9+Complex(-421969449438617/76732355700)*y^7+
Complex(-9959645418829/19183088925)*y^5+200/2581-31824/12905*(y^2+1)^4*(
Complex(1)*y^11+1/18*y^12+Complex(-145/3)*y^9-26/3*y^10+Complex(-2458/3)*y^7+
1175/6*y^8+Complex(2458/3)*y^5-12488/9*y^6+Complex(145/3)*y^3+1175/6*y^4+
Complex(-1)*y-26/3*y^2+1/18)*y^2*ln(2)^2+3017976/451675*(y^2+1)^4*(Complex(1)*y
^11+1/18*y^12+Complex(-145/3)*y^9-26/3*y^10+Complex(-2458/3)*y^7+1175/6*y^8+
Complex(2458/3)*y^5-12488/9*y^6+Complex(145/3)*y^3+1175/6*y^4+Complex(-1)*y-26/
3*y^2+1/18)*y^2*ln(2)-157692/709775*y^2*(Complex(1)*y^11+1/18*y^12+Complex(-145
/3)*y^9-26/3*y^10+Complex(-2458/3)*y^7+1175/6*y^8+Complex(2458/3)*y^5-12488/9*y
^6+Complex(145/3)*y^3+1175/6*y^4+Complex(-1)*y-26/3*y^2+1/18)*(y^2+1)^4*ln(b))*
(y^2+1)^2*ln(y)-95500515/841024*(151815486/31833505*y^2-40080827342368/
4301820698175*y^4-2005152475808/15757584975*y^6+50440/578791*y^26+
40080827342368/4301820698175*y^22-151815486/31833505*y^24+1099167691101934/
1433940232725*y^8+1891224630387184/477980077575*y^12+21302476608446864/
4301820698175*y^10-21302476608446864/4301820698175*y^16-1891224630387184/
477980077575*y^14+2005152475808/15757584975*y^20-1099167691101934/1433940232725
*y^18+Complex(1)*y^25+Complex(1)*y+Complex(-9756106247984/860364139635)*y^23+
Complex(-33565558906424/1433940232725)*y^21+Complex(-9756106247984/860364139635
)*y^3+Complex(2022522674936128/4301820698175)*y^19+Complex(925550313460979/
391074608925)*y^17+Complex(35070318529368464/4301820698175)*y^15+Complex(
2361913886508464/172072827927)*y^13+Complex(35070318529368464/4301820698175)*y^
11+Complex(925550313460979/391074608925)*y^9+Complex(2022522674936128/
4301820698175)*y^7+Complex(-33565558906424/1433940232725)*y^5-56576/578791*(
Complex(1)*y^12+Complex(-499/5)*y^10-151/10*y^11+Complex(-131)*y^8+3243/10*y^9+
Complex(-83462/5)*y^6+50207/5*y^7+Complex(-131)*y^4-50207/5*y^5+Complex(-499/5)
*y^2-3243/10*y^3+Complex(1)+151/10*y)*(y^2+1)^4*y^3*ln(2)^2+16095872/60773055*(
Complex(1)*y^12+Complex(-499/5)*y^10-151/10*y^11+Complex(-131)*y^8+3243/10*y^9+
Complex(-83462/5)*y^6+50207/5*y^7+Complex(-131)*y^4-50207/5*y^5+Complex(-499/5)
*y^2-3243/10*y^3+Complex(1)+151/10*y)*(y^2+1)^4*y^3*ln(2)-50440/578791-841024/
95500515*(Complex(1)*y^12+Complex(-499/5)*y^10-151/10*y^11+Complex(-131)*y^8+
3243/10*y^9+Complex(-83462/5)*y^6+50207/5*y^7+Complex(-131)*y^4-50207/5*y^5+
Complex(-499/5)*y^2-3243/10*y^3+Complex(1)+151/10*y)*y^3*(y^2+1)^4*ln(b))*(y^2+
1)^3)*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^5*mu*330^(1/2)/(y^2+1)^21/b^4*
p_inf^3+129/143*Pi^(1/2)*(ln(2)-569/420)*330^(1/2)*y^2*(Complex(1)*y^2+Complex(
-1)+2*y)^5*((Complex(1)*y^12+Complex(-44692/387)*y^10-5986/387*y^11+Complex(
768335/387)*y^8+72050/129*y^9+Complex(248836/129)*y^6-1504232/387*y^7+Complex(
768335/387)*y^4+1504232/387*y^5+Complex(-44692/387)*y^2-72050/129*y^3+Complex(1
)+5986/387*y)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)-58756/387*(Complex(-5485889/
102823)*y^17+7677/146890*y^20+Complex(1352403016/514115)*y^7-4701124/514115*y^
18+Complex(209729132/514115)*y^5+230489993/1028230*y^16+Complex(-2933505284/
514115)*y^11-192046672/514115*y^14+Complex(2933505284/514115)*y^9-381542018/
514115*y^12+Complex(-1)*y-6014821192/514115*y^10+Complex(-1352403016/514115)*y^
13-381542018/514115*y^8+Complex(5485889/102823)*y^3-192046672/514115*y^6+
Complex(-209729132/514115)*y^15+230489993/1028230*y^4+Complex(1)*y^19-4701124/
514115*y^2+7677/146890)*y^2*ln(y)^2+350/387*(Complex(-17909873/91875)*y^18+
Complex(-36230357608/91875)*y^8-218493/8750*y^19+Complex(-1111451419/91875)*y^
16+2605843/61250*y^17+Complex(-1111451419/91875)*y^4+750960024/6125*y^15+
Complex(-34447522726/18375)*y^10+6930413256/30625*y^13+Complex(-17909873/91875)
*y^2+32556563183/30625*y^11+Complex(1)*y^20-32556563183/30625*y^9+Complex(-\
36230357608/91875)*y^12-6930413256/30625*y^7+Complex(-4091635664/91875)*y^14-\
750960024/6125*y^5+Complex(-4091635664/91875)*y^6-2605843/61250*y^3+Complex(1)+
218493/8750*y)*y*(y^2+1)*ln(y)-22000/1161*(Complex(-3759227/210000)*y^17+327/
3520*y^20+Complex(-157281991/70000)*y^7-1109649/240625*y^18+Complex(-119069437/
330000)*y^5+4793118073/46200000*y^16+Complex(19201217347/2310000)*y^11+
1113552057/550000*y^14+Complex(-19201217347/2310000)*y^9+8089947531/3850000*y^
12+Complex(-1)*y+22869206207/1155000*y^10+Complex(157281991/70000)*y^13+
8089947531/3850000*y^8+Complex(3759227/210000)*y^3+1113552057/550000*y^6+
Complex(119069437/330000)*y^15+4793118073/46200000*y^4+Complex(1)*y^19-1109649/
240625*y^2+327/3520)*(y^2+1)^2)*mu/(y^2+1)^19/b^4*p_inf^4+179336/920205*(-\
28474875/11477504*(y^2+1)^13*(Complex(1)*y^9+1/10*y^10+Complex(-12)*y^7-9/2*y^8
+Complex(126/5)*y^5+21*y^6+Complex(-12)*y^3-21*y^4+Complex(1)*y+9/2*y^2-1/10)*
arctan(1/2*(y^2-1)/y)^2-562515525/780470272*(-95488/87415*(Complex(634056/2611)
*y^18+Complex(-506565649/2611)*y^8+1922/373*y^19+Complex(-35442815/2611)*y^16-\
6273634/2611*y^17+Complex(-35442815/2611)*y^4+122927716/2611*y^15+Complex(-\
1473581138/2611)*y^10+68693208/2611*y^13+Complex(634056/2611)*y^2+1020775124/
2611*y^11+Complex(1)*y^20-1020775124/2611*y^9+Complex(-506565649/2611)*y^12-\
68693208/2611*y^7+Complex(83736860/2611)*y^14-122927716/2611*y^5+Complex(
83736860/2611)*y^6+6273634/2611*y^3+Complex(1)-1922/373*y)*y^2*ln(y)+(Complex(
133274747773/302892975)*y^18+Complex(-604669901126/9178575)*y^8-159334/17483*y^
21+Complex(-68516549129/8654085)*y^16+42908643124/302892975*y^19+Complex(-\
133274747773/302892975)*y^4-134765345906/100964325*y^17+Complex(-5898774943678/
60578595)*y^10+2092975053328/43270425*y^15+Complex(1)*y^22+754407124124/
43270425*y^13+Complex(195123063/4807825)*y^2+7825469270984/20192865*y^11+
Complex(-195123063/4807825)*y^20+754407124124/43270425*y^9+Complex(
5898774943678/60578595)*y^12+2092975053328/43270425*y^7+Complex(604669901126/
9178575)*y^14-134765345906/100964325*y^5+Complex(68516549129/8654085)*y^6+
42908643124/302892975*y^3+Complex(-1)-159334/17483*y)*(y^2+1))*(y^2+1)^6*arctan
(1/2*(y^2-1)/y)+(-9004/145*(Complex(3850411/2251)*y^7+243/4502*y^16+Complex(
1170825/2251)*y^5-19991/2251*y^14+Complex(-1170825/2251)*y^11+467301/2251*y^12+
Complex(-3850411/2251)*y^9-1597851/2251*y^10+Complex(-1)*y-5246149/2251*y^8+
Complex(-113683/2251)*y^13-1597851/2251*y^6+Complex(113683/2251)*y^3+467301/
2251*y^4+Complex(1)*y^15-19991/2251*y^2+243/4502)*y*ln(y)+(Complex(-15001058/
145)*y^8+Complex(1)*y^16-24029/1450*y^15+Complex(-236192/145)*y^4+84631/290*y^
13+Complex(-2129067/145)*y^10+32706719/1450*y^11+Complex(-16469/145)*y^2+
8603147/290*y^9+Complex(-236192/145)*y^12-8603147/290*y^7+Complex(-16469/145)*y
^14-32706719/1450*y^5+Complex(-2129067/145)*y^6-84631/290*y^3+Complex(1)+24029/
1450*y)*(y^2+1))*y^3*(y^2+1)^6*ln(y^2+1)+1857849136/7240691*(-59022346/5683979*
y^2+3756557275/11367958*y^4-6099074473/11367958*y^6+Complex(-1)*y+Complex(1)*y^
27-59022346/5683979*y^26+74997/1623994*y^28-6099074473/11367958*y^22+3756557275
/11367958*y^24+1343870169973/90943664*y^8-8292896356751/90943664*y^12+
102369122033/22735916*y^10-8292896356751/90943664*y^16-1121489740940/5683979*y^
14+1343870169973/90943664*y^20+102369122033/22735916*y^18+Complex(-2407915021/
11367958)*y^23+Complex(-34625039579/22735916)*y^21+Complex(56016839/811997)*y^3
+Complex(-1323559483625/45471832)*y^19+Complex(-4620017902537/45471832)*y^17+
Complex(-841609021039/11367958)*y^15+Complex(841609021039/11367958)*y^13+
Complex(4620017902537/45471832)*y^11+Complex(1323559483625/45471832)*y^9+
Complex(34625039579/22735916)*y^7+Complex(2407915021/11367958)*y^5+Complex(-\
56016839/811997)*y^25+74997/1623994)*y^4*ln(y)^3+3972540/425923*(25421998343/
1800884800*y+Complex(1)+112990274885917903/37818580800*y^11-2443533369427153/
859513200*y^15-244353729258393/6303096800*y^23-24127662407/1800884800*y^27+
149600076880909/18909290400*y^7+774287017754891/18909290400*y^5-22396635254407/
37818580800*y^3-3603637124519441/2909121600*y^19+6020102086381/12606193600*y^25
-29734106434927/6303096800*y^21+159160963814101/66116400*y^13-\
121767390788050831/37818580800*y^17+44887182606853277/37818580800*y^9+Complex(1
)*y^28+Complex(887028112686/196971775)*y^24+Complex(-4512286721791/630309680)*y
^22+Complex(-60069057095981/278077800)*y^20+Complex(266080976443991/1454560800)
*y^18+Complex(236657561196599/61393800)*y^16+Complex(3014797131139777/429756600
)*y^14+Complex(49536360774091/12278760)*y^12+Complex(6617364735445931/
18909290400)*y^10+Complex(-14090881610639/92692600)*y^8+Complex(5665827883843/
1890929040)*y^6+Complex(3019122026626/590915325)*y^4+Complex(-521184064829/
6303096800)*y^26+Complex(-1815340482679/18909290400)*y^2)*y^3*(y^2+1)*ln(y)^2-\
107502967/6097424*y^2*(431497408688574/51114973234325*y^2-90608327793673444/
92006951821785*y^4-5049563696785377806/460034759108925*y^6+Complex(1)*y^27+
335408829045518/51114973234325*y^26+2274000/14283611*y^28-3804959519766871502/
460034759108925*y^22-88427278189788292/92006951821785*y^24+1196853411341140842/
51114973234325*y^8-183275321761014530302/153344919702975*y^12-\
52258385114187678154/153344919702975*y^10-177138702235962450238/153344919702975
*y^16-1555332809533465916/786384203605*y^14+2038775515894430602/51114973234325*
y^20-46221209495284529434/153344919702975*y^18+1893145024/537514835*(Complex(
3850411/2251)*y^7+243/4502*y^16+Complex(1170825/2251)*y^5-19991/2251*y^14+
Complex(-1170825/2251)*y^11+467301/2251*y^12+Complex(-3850411/2251)*y^9-1597851
/2251*y^10+Complex(-1)*y-5246149/2251*y^8+Complex(-113683/2251)*y^13-1597851/
2251*y^6+Complex(113683/2251)*y^3+467301/2251*y^4+Complex(1)*y^15-19991/2251*y^
2+243/4502)*y^2*(y^2+1)^4*ln(b)+29389056/751769*(Complex(3850411/2251)*y^7+243/
4502*y^16+Complex(1170825/2251)*y^5-19991/2251*y^14+Complex(-1170825/2251)*y^11
+467301/2251*y^12+Complex(-3850411/2251)*y^9-1597851/2251*y^10+Complex(-1)*y-\
5246149/2251*y^8+Complex(-113683/2251)*y^13-1597851/2251*y^6+Complex(113683/
2251)*y^3+467301/2251*y^4+Complex(1)*y^15-19991/2251*y^2+243/4502)*y^2*(y^2+1)^
4*ln(2)^2-2787062144/26311915*(Complex(3850411/2251)*y^7+243/4502*y^16+Complex(
1170825/2251)*y^5-19991/2251*y^14+Complex(-1170825/2251)*y^11+467301/2251*y^12+
Complex(-3850411/2251)*y^9-1597851/2251*y^10+Complex(-1)*y-5246149/2251*y^8+
Complex(-113683/2251)*y^13-1597851/2251*y^6+Complex(113683/2251)*y^3+467301/
2251*y^4+Complex(1)*y^15-19991/2251*y^2+243/4502)*y^2*(y^2+1)^4*ln(2)+2274000/
14283611+Complex(-166306654507571626/51114973234325)*y^23+Complex(-\
18241663518711513178/460034759108925)*y^21+Complex(-9308471001277933/
65719251301275)*y^3+Complex(-95308119/107502967)*y+Complex(-9370294350805930859
/30668983940595)*y^19+Complex(-40997268610280567483/51114973234325)*y^17+
Complex(-17945540444311911952/30668983940595)*y^15+Complex(13545671070840436048
/30668983940595)*y^13+Complex(36963653784429877403/51114973234325)*y^11+
Complex(8694352569209697707/30668983940595)*y^9+Complex(16991644111012531258/
460034759108925)*y^7+Complex(153626792901479946/51114973234325)*y^5+Complex(
8499010564716013/65719251301275)*y^25)*(y^2+1)^2*ln(y)-90090821535/7414467584*(
80478953042/18018164307*y^2-1256071722561750706/101453526401101875*y^4-\
28767171063692941324/101453526401101875*y^6+3606080/42000383*y^30+
1256071722561750706/101453526401101875*y^26-80478953042/18018164307*y^28-\
378359684594340252028/20290705280220375*y^22+28767171063692941324/
101453526401101875*y^24+378359684594340252028/20290705280220375*y^8+
321278152088497841074/1560823483093875*y^12+495596870477957430878/
4058141056044075*y^10-13331342929122637797368/101453526401101875*y^16+
13331342929122637797368/101453526401101875*y^14-495596870477957430878/
4058141056044075*y^20-321278152088497841074/1560823483093875*y^18+Complex(1)*y+
Complex(1)*y^29-38367232/42000383*y^3*(Complex(-15001058/145)*y^8+Complex(1)*y^
16-24029/1450*y^15+Complex(-236192/145)*y^4+84631/290*y^13+Complex(-2129067/145
)*y^10+32706719/1450*y^11+Complex(-16469/145)*y^2+8603147/290*y^9+Complex(-\
236192/145)*y^12-8603147/290*y^7+Complex(-16469/145)*y^14-32706719/1450*y^5+
Complex(-2129067/145)*y^6-84631/290*y^3+Complex(1)+24029/1450*y)*(y^2+1)^4*ln(2
)^2+10915477504/4410040215*y^3*(Complex(-15001058/145)*y^8+Complex(1)*y^16-\
24029/1450*y^15+Complex(-236192/145)*y^4+84631/290*y^13+Complex(-2129067/145)*y
^10+32706719/1450*y^11+Complex(-16469/145)*y^2+8603147/290*y^9+Complex(-236192/
145)*y^12-8603147/290*y^7+Complex(-16469/145)*y^14-32706719/1450*y^5+Complex(-\
2129067/145)*y^6-84631/290*y^3+Complex(1)+24029/1450*y)*(y^2+1)^4*ln(2)-\
7414467584/90090821535*y^3*(Complex(-15001058/145)*y^8+Complex(1)*y^16-24029/
1450*y^15+Complex(-236192/145)*y^4+84631/290*y^13+Complex(-2129067/145)*y^10+
32706719/1450*y^11+Complex(-16469/145)*y^2+8603147/290*y^9+Complex(-236192/145)
*y^12-8603147/290*y^7+Complex(-16469/145)*y^14-32706719/1450*y^5+Complex(-\
2129067/145)*y^6-84631/290*y^3+Complex(1)+24029/1450*y)*(y^2+1)^4*ln(b)+
Complex(-37350104729643026/4058141056044075)*y^3+Complex(269308635185152110242/
1560823483093875)*y^19+Complex(10612998411062363613901/20290705280220375)*y^17+
Complex(15241654395932010360712/20290705280220375)*y^15+Complex(
10612998411062363613901/20290705280220375)*y^13+Complex(269308635185152110242/
1560823483093875)*y^11+Complex(452147770357566953071/20290705280220375)*y^9+
Complex(78597756429279581276/20290705280220375)*y^7+Complex(30446810537090681/
966224060962875)*y^5+Complex(30446810537090681/966224060962875)*y^25+Complex(
78597756429279581276/20290705280220375)*y^23+Complex(452147770357566953071/
20290705280220375)*y^21+Complex(-37350104729643026/4058141056044075)*y^27-\
3606080/42000383)*(y^2+1)^3)*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^5*mu*330
^(1/2)/(y^2+1)^23/b^4*p_inf^5;


==> anc/W_even_inst_leq6_meq0.mpl <==
W_even_inst_y_0_meq0_fin := -2/9009*Pi^(1/2)*mu*1365^(1/2)*p_inf^6+1/3003*Pi^(1
/2)*mu*1365^(1/2)*p_inf^8-1/2652*Pi^(1/2)*mu*1365^(1/2)*p_inf^10+1/2584*Pi^(1/2
)*mu*1365^(1/2)*p_inf^12;
W_even_inst_y_1_meq0_fin := -4/45045*y*(5*y^8+34*y^6+128*y^4+34*y^2+5)*Pi^(1/2)
*mu/(y^2+1)^5*1365^(1/2)/b*p_inf^4+2/45045*y*Pi^(1/2)*mu*1365^(1/2)*(35*y^12+
308*y^10+1407*y^8+6668*y^6+1407*y^4+308*y^2+35)/(y^2+1)^7/b*p_inf^6-1/1531530*y
*Pi^(1/2)*mu*1365^(1/2)*(3195*y^16+34458*y^14+186650*y^12+932206*y^10+1866374*y
^8+932206*y^6+186650*y^4+34458*y^2+3195)/(y^2+1)^9/b*p_inf^8+1/58198140*y*Pi^(1
/2)*mu*1365^(1/2)*(132825*y^20+1690992*y^18+10555219*y^16+49505124*y^14+
219974932*y^12+197987800*y^10+219974932*y^8+49505124*y^6+10555219*y^4+1690992*y
^2+132825)/(y^2+1)^11/b*p_inf^10;
W_even_inst_y_2_meq0_fin := 2/135135*Pi^(1/2)*y^2*(60*y^10*ln(y)+17*y^10+684*y^
8*ln(y)-69*y^8+4824*y^6*ln(y)-4492*y^6-4824*y^4*ln(y)-4492*y^4-684*y^2*ln(y)-69
*y^2-60*ln(y)+17)*mu/(y^2+1)^7*1365^(1/2)/b^2*p_inf^2-4/819*((y^14+67/5*y^12+
521/5*y^10+3259/5*y^8-3259/5*y^6-521/5*y^4-67/5*y^2-1)*ln(y)+19/20*(y^2+1)*(y^
12+156/19*y^10-41/57*y^8-1816/3*y^6-41/57*y^4+156/19*y^2+1))*Pi^(1/2)*1365^(1/2
)*y^2*mu/(y^2+1)^9/b^2*p_inf^4-2/945945*mu*(-487+336*ln(2))*y^2*(5*y^8+62*y^6+
464*y^4+62*y^2+5)*Pi^(1/2)/(y^2+1)^7*(y^2-1)*1365^(1/2)/b^2*p_inf^5+1/321621300
*(y^2*mu*(3341100*y^18+51392460*y^16+438774000*y^14+4107821760*y^12+4899241200*
y^10-4899241200*y^8-4107821760*y^6-438774000*y^4-51392460*y^2-3341100)*ln(y)+mu
*y^2*(4810445*y^18+61577603*y^16+334621150*y^14-1573917422*y^12-7189250880*y^10
-7189250880*y^8-1573917422*y^6+334621150*y^4+61577603*y^2+4810445))*1365^(1/2)*
Pi^(1/2)/(y^2+1)^11/b^2*p_inf^6+8/945945*mu*(-487+336*ln(2))*y^2*Pi^(1/2)*(y^2-\
1)*1365^(1/2)*(5*y^12+72*y^10+593*y^8+4902*y^6+593*y^4+72*y^2+5)/(y^2+1)^9/b^2*
p_inf^7+1/1747690144200*(-22561238700*(y-1)*(y+1)*(y^20+458228/25043*y^18+
4457689/25043*y^16+612504116/375645*y^14+3001668908/375645*y^12+1042886528/
125215*y^10+3001668908/375645*y^8+612504116/375645*y^6+4457689/25043*y^4+458228
/25043*y^2+1)*y^2*mu*ln(y)-mu*y^2*(36938752165*y^22+557759847549*y^20+
3895829956993*y^18+2432137706713*y^16-93672033019422*y^14-164188958739806*y^12-\
164188958739806*y^10-93672033019422*y^8+2432137706713*y^6+3895829956993*y^4+
557759847549*y^2+36938752165))*1365^(1/2)*Pi^(1/2)/(y^2+1)^13/b^2*p_inf^8;
W_even_inst_y_3_meq0_fin := -16/9009*((y^12+84/5*y^10+921/5*y^8-3216/5*y^6+921/
5*y^4+84/5*y^2+1)*ln(y)^2+(-13/30*y^12-102/5*y^10-1059/2*y^8+1059/2*y^4+102/5*y
^2+13/30)*ln(y)-31/15*(y^8+285/31*y^6-2117/31*y^4+285/31*y^2+1)*(y^2+1)^2)*Pi^(
1/2)*1365^(1/2)*mu*y^3/(y^2+1)^9/b^3+40/3003*Pi^(1/2)*1365^(1/2)*y^3*mu*((1+
4154/3*y^10-15074/3*y^8+4154/3*y^6+1094/5*y^4+94/5*y^2+y^16+94/5*y^14+1094/5*y^
12)*ln(y)^2+(-49/90+49/90*y^16-77/45*y^14-13363/45*y^12-21413/5*y^10+21413/5*y^
6+13363/45*y^4+77/45*y^2)*ln(y)-1706/675*(y^2+1)^2*(y^12+27225/1706*y^10+107721
/1706*y^8-402898/853*y^6+107721/1706*y^4+27225/1706*y^2+1))/(y^2+1)^11/b^3*
p_inf^2+128/9009*((y^12+84/5*y^10+921/5*y^8-3216/5*y^6+921/5*y^4+84/5*y^2+1)*ln
(y)-13/60*y^12-51/5*y^10-1059/4*y^8+1059/4*y^4+51/5*y^2+13/60)*Pi^(1/2)*mu*1365
^(1/2)*(ln(2)-487/336)*y^3/(y^2+1)^9/b^3*p_inf^3-20/3003*Pi^(1/2)*1365^(1/2)*((
y+1)*(y^2+1)^6*(y^8+62/5*y^6+464/5*y^4+62/5*y^2+1)*(y-1)*arctan(1/2*(y^2-1)/y)+
1029/170*((1-13855792/1029*y^10-27606692/15435*y^8+49003744/15435*y^6+37697/147
*y^4+7128/343*y^2+y^20+7128/343*y^18+37697/147*y^16+49003744/15435*y^14-\
27606692/15435*y^12)*ln(y)^2+910723/648270*(y-1)*(y^2+1)*(y^16+58993736/4553615
*y^14-82562152/4553615*y^12-20355388472/4553615*y^10-4267141258/413965*y^8-\
20355388472/4553615*y^6-82562152/4553615*y^4+58993736/4553615*y^2+1)*(y+1)*ln(y
)-20115566/10696455*(y^2+1)^2*(y^16+2160970163/100577830*y^14+23788153621/
100577830*y^12-33832429303/100577830*y^10-77503702951/50288915*y^8-33832429303/
100577830*y^6+23788153621/100577830*y^4+2160970163/100577830*y^2+1))*y)*y^2*mu/
(y^2+1)^13/b^3*p_inf^4-256/3003*(ln(2)-487/336)*((y^16+94/5*y^14+1094/5*y^12+
5386/3*y^10-18154/3*y^8+5386/3*y^6+1094/5*y^4+94/5*y^2+1)*ln(y)+71/180*y^16+143
/90*y^14-10283/90*y^12-25417/10*y^10+25417/10*y^6+10283/90*y^4-143/90*y^2-71/
180)*Pi^(1/2)*y^3*1365^(1/2)*mu/(y^2+1)^11/b^3*p_inf^5-57664/27054027*(-315315/
28832*(y-1)*(y^2+1)^6*(y+1)*(y^12+72/5*y^10+593/5*y^8+5452/5*y^6+593/5*y^4+72/5
*y^2+1)*arctan(1/2*(y^2-1)/y)+((y^2+1)^6*(y^12+84/5*y^10+921/5*y^8-3216/5*y^6+
921/5*y^4+84/5*y^2+1)*ln(y^2+1)+12012/901*(y^2+1)^6*(y^12+84/5*y^10+921/5*y^8-\
3216/5*y^6+921/5*y^4+84/5*y^2+1)*ln(2)^2-69641/1802*(y^2+1)^6*(y^12+84/5*y^10+
921/5*y^8-3216/5*y^6+921/5*y^4+84/5*y^2+1)*ln(2)+(-588723135/18625472-\
33408894519/46563680*y^2-6369787741317/46563680*y^18-33318831446901/93127360*y^
16-588723135/18625472*y^24-33408894519/46563680*y^22-43349335029/4656368*y^20+
2116575351891/2328184*y^14+9232634271861/11640920*y^12+2116575351891/2328184*y^
10-33318831446901/93127360*y^8-6369787741317/46563680*y^6-43349335029/4656368*y
^4)*ln(y)^2-2428551411/37250944*(y^22+2360940159/141523975*y^20+14256324281/
141523975*y^18-34021013665783/12142757055*y^16-970888149726094/60713785275*y^14
-8204703733382/4670291175*y^12+7693620781702/4670291175*y^10+968994311733134/
60713785275*y^8+6838160693707/2428551411*y^6-430600191193/4670291175*y^4-\
972239799251/60713785275*y^2-2354049523/2428551411)*(y^2+1)*ln(y)+(y^2+1)^2*((y
^2+1)^4*(y^12+84/5*y^10+921/5*y^8-3216/5*y^6+921/5*y^4+84/5*y^2+1)*ln(b)+
730243184299/15829894080*y^20+402558623472589/322686302400*y^18+5816022058883/
325945760*y^16+3112626578591195/83898438624*y^14-6164884532705201/31540766400*y
^12-123894953222221/1051358880*y^10-6164884532705201/31540766400*y^8+
3112626578591195/83898438624*y^6+5816022058883/325945760*y^4+402558623472589/
322686302400*y^2+730243184299/15829894080))*y)*1365^(1/2)*y^2*Pi^(1/2)*mu/(y^2+
1)^15/b^3*p_inf^6;
W_even_inst_y_4_meq0_fin := -4/9009*Pi^(1/2)*1365^(1/2)*mu*((-8*y^16-184*y^14-\
2856*y^12+20840*y^10-20840*y^8+2856*y^6+184*y^4+8*y^2)*ln(y)^3+66/5*(y^2+1)*y^2
*(y^12+426/11*y^10+12385/11*y^8-34860/11*y^6+12385/11*y^4+426/11*y^2+1)*ln(y)^2
+692/15*(y+1)*(y^2+1)^2*(y-1)*(y^8+1742/173*y^6-48312/173*y^4+1742/173*y^2+1)*y
^2*ln(y)+(y^2+1)^3*(y^12-152/15*y^10-4453/15*y^8+20828/15*y^6-4453/15*y^4-152/
15*y^2+1))*y^2/(y^2+1)^11/b^4/p_inf^2+10/3003*Pi^(1/2)*1365^(1/2)*(-152/15*(y-1
)*(y+1)*(y^16+26*y^14+430*y^12+46598/19*y^10-328754/19*y^8+46598/19*y^6+430*y^4
+26*y^2+1)*y^2*ln(y)^3+374/75*(y^16+14096/187*y^14+528976/187*y^12+300496/11*y^
10-15206870/187*y^8+300496/11*y^6+528976/187*y^4+14096/187*y^2+1)*(y^2+1)*y^2*
ln(y)^2+17396/225*(y-1)*(y^2+1)^2*(y+1)*(y^12+84684/4349*y^10+31845/4349*y^8-\
7581380/4349*y^6+31845/4349*y^4+84684/4349*y^2+1)*y^2*ln(y)+(y^2+1)^3*(y^16+
1142/675*y^14-138506/225*y^12-35762/9*y^10+2419934/135*y^8-35762/9*y^6-138506/
225*y^4+1142/675*y^2+1))*y^2*mu/(y^2+1)^13/b^4-128/3003*Pi^(1/2)*mu*1365^(1/2)*
y^4*(ln(2)-487/336)*((y^14+23*y^12+357*y^10-2605*y^8+2605*y^6-357*y^4-23*y^2-1)
*ln(y)^2-11/10*(y^12+426/11*y^10+12385/11*y^8-34860/11*y^6+12385/11*y^4+426/11*
y^2+1)*(y^2+1)*ln(y)-173/90*(y^8+1742/173*y^6-48312/173*y^4+1742/173*y^2+1)*(y^
2+1)^2*(y-1)*(y+1))/(y^2+1)^11/b^4*p_inf-5807/306306*Pi^(1/2)*1365^(1/2)*y^2*mu
*(-8160/5807*((y^12+84/5*y^10+921/5*y^8-3216/5*y^6+921/5*y^4+84/5*y^2+1)*ln(y)-\
13/60*y^12-51/5*y^10-1059/4*y^8+1059/4*y^4+51/5*y^2+13/60)*(y^2+1)^6*y*arctan(1
/2*(y^2-1)/y)-41016/5807*(y-1)*(y^20+47820/1709*y^18+2469749/5127*y^16+58000024
/8545*y^14-129164116/8545*y^12-1367998168/25635*y^10-129164116/8545*y^8+
58000024/8545*y^6+2469749/5127*y^4+47820/1709*y^2+1)*(y+1)*y^2*ln(y)^3-852366/
203245*(y^2+1)*(y^20-5615794/426183*y^18-614741321/426183*y^16-95308904288/
2130915*y^14+26077131338/2130915*y^12+349382622772/2130915*y^10+26077131338/
2130915*y^8-95308904288/2130915*y^6-614741321/426183*y^4-5615794/426183*y^2+1)*
y^2*ln(y)^2+121201852/2235695*(y-1)*(y^2+1)^2*(y+1)*(y^16+3784082582/151502315*
y^14+112695823762/454506945*y^12-918108948026/454506945*y^10-811057279698/
151502315*y^8-918108948026/454506945*y^6+112695823762/454506945*y^4+3784082582/
151502315*y^2+1)*y^2*ln(y)+(y^2+1)^3*(y^20+38365856/1341417*y^18+4161779441/
100606275*y^16-18081258572/3048675*y^14+92215115044/33535425*y^12+2750697990808
/100606275*y^10+92215115044/33535425*y^8-18081258572/3048675*y^6+4161779441/
100606275*y^4+38365856/1341417*y^2+1))/(y^2+1)^15/b^4*p_inf^2+1024/3003*((y^18+
25*y^16+404*y^14+2752*y^12-23038*y^10+23038*y^8-2752*y^6-404*y^4-25*y^2-1)*ln(y
)^2-11/60*(y^2+1)*(y^16+1258/11*y^14+51218/11*y^12+649426/11*y^10-1850290/11*y^
8+649426/11*y^6+51218/11*y^4+1258/11*y^2+1)*ln(y)-383/144*(y-1)*(y^2+1)^2*(y^12
+7842/383*y^10+16581/383*y^8-730196/383*y^6+16581/383*y^4+7842/383*y^2+1)*(y+1)
)*(ln(2)-487/336)*Pi^(1/2)*y^4*1365^(1/2)*mu/(y^2+1)^13/b^4*p_inf^3+115328/
9018009*(-165165/14416*(y^2+1)^6*y*((y^16+94/5*y^14+1094/5*y^12+1982*y^10-6518*
y^8+1982*y^6+1094/5*y^4+94/5*y^2+1)*ln(y)+9/20*(y-1)*(y^2+1)*(y+1)*(y^12+6*y^10
-655/3*y^8-18140/3*y^6-655/3*y^4+6*y^2+1))*arctan(1/2*(y^2-1)/y)+((y^14+23*y^12
+357*y^10-2605*y^8+2605*y^6-357*y^4-23*y^2-1)*ln(y)-11/20*(y^2+1)*(y^12+426/11*
y^10+12385/11*y^8-34860/11*y^6+12385/11*y^4+426/11*y^2+1))*(y^2+1)^6*y^2*ln(y^2
+1)-431087657/18625472*(y-1)*(y+1)*(y^24+12879486/430657*y^22+229669276/430657*
y^20+22023606786/2153285*y^18+23279184923/2153285*y^16-275443262456/2153285*y^
14-325417220056/2153285*y^12-275443262456/2153285*y^10+23279184923/2153285*y^8+
22023606786/2153285*y^6+229669276/430657*y^4+12879486/430657*y^2+1)*y^2*ln(y)^3
-13604996199/372509440*(y^2+1)*(y^24+193276855724/13604996199*y^22-\
2371120815542/13604996199*y^20-1391982151663172/68024980995*y^18-\
1364521163445249/22674993665*y^16+523784588056984/4534998733*y^14+
488971442561316/4534998733*y^12+526192489077144/4534998733*y^10-\
1356307330293249/22674993665*y^8-1389821596911172/68024980995*y^6-910073305234/
4534998733*y^4+57472109028/4534998733*y^2+12859977319/13604996199)*y^2*ln(y)^2+
12012/901*((y-1)*(y+1)*(y^12+24*y^10+381*y^8-2224*y^6+381*y^4+24*y^2+1)*(y^2+1)
^4*ln(2)^2-487/168*(y-1)*(y+1)*(y^12+24*y^10+381*y^8-2224*y^6+381*y^4+24*y^2+1)
*(y^2+1)^4*ln(2)+901/12012*(y-1)*(y+1)*(y^12+24*y^10+381*y^8-2224*y^6+381*y^4+
24*y^2+1)*(y^2+1)^4*ln(b)+1994984045608247/147952604800*y^10+80905151463178831/
517834116800*y^8-4414717444399373/12428018803200*y^2+124986488596029611/
7456811281920*y^6-6529084012298131/1229144716800*y^4-81036242773528831/
517834116800*y^14-6518499596229701/443857814400*y^12+281986531762543/
22370433845760*y^22+4459556498819533/12428018803200*y^20+6663920788658131/
1229144716800*y^18-123228256983932651/7456811281920*y^16-56028153222563/
4474086769152)*(y^2+1)^2*y^2*ln(y)+227280053/149003776*(y^2+1)^3*(-5457408/
1135265*(y^2+1)^4*y^2*(y^12+426/11*y^10+12385/11*y^8-34860/11*y^6+12385/11*y^4+
426/11*y^2+1)*ln(2)^2+110739904/7946855*(y^2+1)^4*y^2*(y^12+426/11*y^10+12385/
11*y^8-34860/11*y^6+12385/11*y^4+426/11*y^2+1)*ln(2)-37250944/103309115*(y^2+1)
^4*(y^12+426/11*y^10+12385/11*y^8-34860/11*y^6+12385/11*y^4+426/11*y^2+1)*y^2*
ln(b)+1+7424760087761636/69645101955*y^10-639910915083801943/17063049978975*y^8
+315161175971398/4653559085175*y^2-518534155607599774/51189149936925*y^6+
1317558723656156/2047565997477*y^4+y^24+7424760087761636/69645101955*y^14+
172090697308166248/7312735705275*y^12+315161175971398/4653559085175*y^22+
1317558723656156/2047565997477*y^20-518534155607599774/51189149936925*y^18-\
639910915083801943/17063049978975*y^16))*1365^(1/2)*y^2*Pi^(1/2)*mu/(y^2+1)^17/
b^4*p_inf^4;


==> anc/W_even_inst_leq6_meqm2.mpl <==
W_even_inst_y_0_meqm2_fin := -1/429*mu*13^(1/2)*Pi^(1/2)*p_inf^6+1/286*mu*13^(1
/2)*Pi^(1/2)*p_inf^8-7/1768*mu*13^(1/2)*Pi^(1/2)*p_inf^10+21/5168*mu*13^(1/2)*
Pi^(1/2)*p_inf^12;
W_even_inst_y_1_meqm2_fin := 2/429*(Complex(1)*y^10+Complex(5/3)*y^8-3*y^9-62/5
*y^7-512/15*y^5+Complex(-5/3)*y^2-62/5*y^3+Complex(-1)-3*y)*Pi^(1/2)*mu*13^(1/2
)*(Complex(1)*y^2+Complex(-1)+2*y)^2/(y^2+1)^7/b*p_inf^4+1/45045*Pi^(1/2)*mu*(
Complex(1)*y^2+Complex(-1)+2*y)^2*13^(1/2)*(Complex(105)*y^14+Complex(-3595)*y^
12-1155*y^13+Complex(-18933)*y^10+404*y^11+Complex(-33993)*y^8+30897*y^9+
Complex(33993)*y^6+192516*y^7+Complex(18933)*y^4+30897*y^5+Complex(3595)*y^2+
404*y^3+Complex(-105)-1155*y)/(y^2+1)^9/b*p_inf^6-1/3063060*Pi^(1/2)*mu*(
Complex(1)*y^2+Complex(-1)+2*y)^2*13^(1/2)*(Complex(2523702)*y^4+Complex(
6353594)*y^6-141435*y^17+Complex(-10135502)*y^8-324306*y^15+Complex(311925)*y^2
+2840966*y^13+Complex(10135502)*y^10+26340874*y^11+Complex(-2523702)*y^14+
52031162*y^9+Complex(-311925)*y^16+26340874*y^7+Complex(-6353594)*y^12+2840966*
y^5+Complex(18585)*y^18-324306*y^3+Complex(-18585)-141435*y)/(y^2+1)^11/b*p_inf
^8+1/116396280*Pi^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*13^(1/2)*(
Complex(-11567325)*y^20+Complex(130443849)*y^4-6379065*y^21+Complex(416633617)*
y^6-26152344*y^19+Complex(-956338348)*y^8+101586973*y^17+Complex(11567325)*y^2+
1310795932*y^15+Complex(133621908)*y^10+5951284188*y^13+Complex(956338348)*y^14
+7033581688*y^11+Complex(-416633617)*y^16+5951284188*y^9+Complex(-133621908)*y^
12+1310795932*y^7+Complex(-130443849)*y^18+101586973*y^5+Complex(897435)*y^22-\
26152344*y^3+Complex(-897435)-6379065*y)/(y^2+1)^13/b*p_inf^10;
W_even_inst_y_2_meqm2_fin := -4/429*13^(1/2)*(16/3*(Complex(1)*y^9+3/16*y^10+
Complex(34/5)*y^7-53/80*y^8+Complex(128/5)*y^5-629/40*y^6+Complex(34/5)*y^3+629
/40*y^4+Complex(1)*y+53/80*y^2-3/16)*y^2*ln(y)+(y^2+1)*(Complex(1)*y^11+1/2*y^
12+Complex(443/45)*y^9+79/20*y^10+Complex(1238/45)*y^7+101/9*y^8+Complex(-1238/
45)*y^5+8539/90*y^6+Complex(-443/45)*y^3+101/9*y^4+Complex(-1)*y+79/20*y^2+1/2)
)*Pi^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^2/(y^2+1)^9/b^2*p_inf^2+2/143*(
Complex(1)*y^2+Complex(-1)+2*y)^2*13^(1/2)*Pi^(1/2)*((y^2+1)^7*(Complex(1)*y^4+
Complex(-6)*y^2-4*y^3+Complex(1)+4*y)*arctan(1/2*(y^2-1)/y)+1256/63*y^2*(
Complex(1)*y^13+231/1256*y^14+Complex(1348/157)*y^11-2491/6280*y^12+Complex(
28533/785)*y^9-112081/6280*y^10+Complex(46416/785)*y^7-194055/1256*y^8+Complex(
28533/785)*y^5+194055/1256*y^6+Complex(1348/157)*y^3+112081/6280*y^4+Complex(1)
*y+2491/6280*y^2-231/1256)*ln(y)-7/3*(y^2+1)*(Complex(667/35)*y^5+5/14*y^16+
Complex(6773/315)*y^7-143/980*y^14+Complex(1)*y^15-6593/2205*y^12+Complex(-6773
/315)*y^9-8537/180*y^10+Complex(-1)*y-309301/245*y^8+Complex(-667/35)*y^11-8537
/180*y^6+Complex(-1/63)*y^3-6593/2205*y^4+Complex(1/63)*y^13-143/980*y^2+5/14))
*mu/(y^2+1)^11/b^2*p_inf^4+1/135135*Pi^(1/2)*(-487+336*ln(2))*(Complex(1)*y^2+
Complex(-1)+2*y)^2*mu*y^2*(Complex(80)*y^9+15*y^10+Complex(544)*y^7-53*y^8+
Complex(2048)*y^5-1258*y^6+Complex(544)*y^3+1258*y^4+Complex(80)*y+53*y^2-15)*
13^(1/2)/(y^2+1)^9/b^2*p_inf^5-1/286*(Complex(1)*y^2+Complex(-1)+2*y)^2*13^(1/2
)*Pi^(1/2)*((y^2+1)^9*(Complex(1)*y^4+Complex(-6)*y^2-4*y^3+Complex(1)+4*y)*
arctan(1/2*(y^2-1)/y)+188416/1071*y^2*(Complex(167207/3680)*y^5+33411/188416*y^
18+Complex(164401/7360)*y^7-235049/942080*y^16+Complex(1)*y^17-974153/47104*y^
14+Complex(149343/14720)*y^15-16841721/58880*y^12+Complex(3983979/7360)*y^9-\
89035997/235520*y^10+Complex(1)*y+89035997/235520*y^8+Complex(164401/7360)*y^11
+16841721/58880*y^6+Complex(149343/14720)*y^3+974153/47104*y^4+Complex(167207/
3680)*y^13+235049/942080*y^2-33411/188416)*ln(y)+111/17*(Complex(-779913604/
3671325)*y^5-41/666*y^20+Complex(-1906029292/3671325)*y^7+65663/46620*y^18+
Complex(4911563/146853)*y^17-136082591/3671325*y^16+Complex(1)*y^19-1228316018/
3671325*y^14+Complex(779913604/3671325)*y^15+29066374279/7342650*y^12+Complex(-\
414096134/99225)*y^9+84689150051/7342650*y^10+Complex(-1)*y+29066374279/7342650
*y^8+Complex(414096134/99225)*y^11-1228316018/3671325*y^6+Complex(-4911563/
146853)*y^3-136082591/3671325*y^4+Complex(1906029292/3671325)*y^13+65663/46620*
y^2-41/666)*(y^2+1))*mu/(y^2+1)^13/b^2*p_inf^6-4/945945*Pi^(1/2)*(-487+336*ln(2
))*(Complex(1)*y^2+Complex(-1)+2*y)^2*mu*y^2*13^(1/2)*(Complex(575)*y^13+105*y^
14+Complex(4892)*y^11-251*y^12+Complex(20091)*y^9-10469*y^10+Complex(32808)*y^7
-117843*y^8+Complex(20091)*y^5+117843*y^6+Complex(4892)*y^3+10469*y^4+Complex(
575)*y+251*y^2-105)/(y^2+1)^11/b^2*p_inf^7-6/2431*(Complex(1)*y^2+Complex(-1)+2
*y)^2*13^(1/2)*Pi^(1/2)*((y^2+1)^11*(Complex(1)*y^4+Complex(-6)*y^2-4*y^3+
Complex(1)+4*y)*arctan(1/2*(y^2-1)/y)+(-25043/456*y^24+866843/9576*y^22+
365225435/3192*y^18+9200816917/17955*y^16+6348182807/35910*y^14-6348182807/
35910*y^12-9200816917/17955*y^10-365225435/3192*y^8-6947131/840*y^6-866843/9576
*y^4+25043/456*y^2+6947131/840*y^20+Complex(-22284016/5985)*y^5+Complex(-\
2076209/133)*y^7+Complex(1322779424/17955)*y^17+Complex(-2076209/133)*y^19+
Complex(-393355/1197)*y^23+Complex(-414017948/945)*y^15+Complex(1322779424/
17955)*y^9+Complex(-414017948/945)*y^11+Complex(-393355/1197)*y^3+Complex(-\
1986894976/3591)*y^13+Complex(-22284016/5985)*y^21)*ln(y)-9691/456*(y^2+1)*(
2422813313/1746124380*y^2-110944608353/4166887725*y^4-60557512383971/
183343059900*y^6+Complex(-1)*y-60557512383971/183343059900*y^18-110944608353/
4166887725*y^20+2422813313/1746124380*y^22+1635/19382*y^24+85054506765073/
91671529950*y^8+493597366898431/30557176650*y^14+85054506765073/91671529950*y^
16+291112993881466/15278588325*y^12+493597366898431/30557176650*y^10+Complex(1)
*y^23+1635/19382+Complex(-13390565947162/5092862775)*y^11+Complex(236511953297/
9167152995)*y^21+Complex(8527792695823/45835764975)*y^19+Complex(31090745038469
/45835764975)*y^17+Complex(410954412317894/45835764975)*y^15+Complex(
13390565947162/5092862775)*y^13+Complex(-410954412317894/45835764975)*y^9+
Complex(-31090745038469/45835764975)*y^7+Complex(-8527792695823/45835764975)*y^
5+Complex(-236511953297/9167152995)*y^3))*mu/(y^2+1)^15/b^2*p_inf^8;
W_even_inst_y_3_meqm2_fin := -2/429*13^(1/2)*Pi^(1/2)*mu*(-24*y^3*(Complex(1)*y
^11+1/6*y^12+Complex(57/5)*y^9-2/5*y^10+Complex(402/5)*y^7-269/10*y^8+Complex(-\
402/5)*y^5+472/3*y^6+Complex(-57/5)*y^3-269/10*y^4+Complex(-1)*y-2/5*y^2+1/6)*
ln(y)^2+4*(y^2+1)*(Complex(1)*y^12+Complex(13/5)*y^10-49/10*y^11+Complex(161/5)
*y^8-483/10*y^9+Complex(4506/5)*y^6-3367/5*y^7+Complex(161/5)*y^4+3367/5*y^5+
Complex(13/5)*y^2+483/10*y^3+Complex(1)+49/10*y)*y^2*ln(y)+(y^2+1)^2*(Complex(1
)*y^14+Complex(142/15)*y^12-2*y^13+Complex(1138/15)*y^10-644/45*y^11+Complex(
6191/15)*y^8-2918/45*y^9+Complex(-6191/15)*y^6+4188/5*y^7+Complex(-1138/15)*y^4
-2918/45*y^5+Complex(-142/15)*y^2-644/45*y^3+Complex(-1)-2*y))*(Complex(1)*y^2+
Complex(-1)+2*y)^2/(y^2+1)^11/b^3+1/143*(-12*(y^2+1)^6*(Complex(1)*y^9+1/3*y^10
+Complex(62/15)*y^7+5/9*y^8+Complex(512/45)*y^5+Complex(62/15)*y^3+Complex(1)*y
-5/9*y^2-1/3)*arctan(1/2*(y^2-1)/y)+(Complex(856/7)*y^4+Complex(11240/7)*y^6+
Complex(83128/7)*y^8+Complex(32856)*y^10+Complex(-83128/7)*y^14+Complex(-11240/
7)*y^16+Complex(-32856)*y^12+Complex(-856/7)*y^18+488/21*y^17-20*y^19+3560*y^15
+221528/7*y^13+221528/7*y^9+3560*y^7+488/21*y^5-20*y^3-2960744/21*y^11)*ln(y)^2
+28/3*(y^2+1)*(Complex(-188/35)*y^4+Complex(259159/245)*y^6-653/98*y^15+
Complex(1698254/245)*y^8-4451/70*y^13+Complex(-783/245)*y^2-466021/490*y^11+
Complex(259159/245)*y^10-5615889/490*y^9+Complex(-783/245)*y^14+5615889/490*y^7
+Complex(1)*y^16+466021/490*y^5+Complex(-188/35)*y^12+4451/70*y^3+Complex(1)+
653/98*y)*y^2*ln(y)+(y^2+1)^2*(Complex(-25469/315)*y^4+Complex(-180251/105)*y^6
-38/3*y^17+Complex(-252193/35)*y^8-23636/315*y^15+Complex(4192/315)*y^2-119536/
189*y^13+Complex(252193/35)*y^10-323552/135*y^11+Complex(25469/315)*y^14+
10935172/315*y^9+Complex(-4192/315)*y^16-323552/135*y^7+Complex(180251/105)*y^
12-119536/189*y^5+Complex(1)*y^18-23636/315*y^3+Complex(-1)-38/3*y))*13^(1/2)*
Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^2*mu/(y^2+1)^13/b^3*p_inf^2+32/429*(
ln(2)-487/336)*13^(1/2)*mu*Pi^(1/2)*(-12*y*(Complex(1)*y^11+1/6*y^12+Complex(57
/5)*y^9-2/5*y^10+Complex(402/5)*y^7-269/10*y^8+Complex(-402/5)*y^5+472/3*y^6+
Complex(-57/5)*y^3-269/10*y^4+Complex(-1)*y-2/5*y^2+1/6)*ln(y)+(y^2+1)*(
Complex(1)*y^12+Complex(13/5)*y^10-49/10*y^11+Complex(161/5)*y^8-483/10*y^9+
Complex(4506/5)*y^6-3367/5*y^7+Complex(161/5)*y^4+3367/5*y^5+Complex(13/5)*y^2+
483/10*y^3+Complex(1)+49/10*y))*y^2*(Complex(1)*y^2+Complex(-1)+2*y)^2/(y^2+1)^
11/b^3*p_inf^3+1945/29172*(-7548/1945*(y^2+1)^6*(Complex(1)*y^13+7/37*y^14+
Complex(1084/1295)*y^11-421/259*y^12+Complex(-22453/1295)*y^9-10627/1295*y^10+
Complex(-159844/1295)*y^7+6983/1295*y^8+Complex(-22453/1295)*y^5-6983/1295*y^6+
Complex(1084/1295)*y^3+10627/1295*y^4+Complex(1)*y+421/259*y^2-7/37)*arctan(1/2
*(y^2-1)/y)+545592/13615*(Complex(-46031792/113665)*y^7+7203/45466*y^20+
Complex(-2502132/22733)*y^5-5612/68199*y^18+Complex(332821/22733)*y^17-4413613/
136398*y^16+Complex(1)*y^19-42276272/68199*y^14+Complex(2502132/22733)*y^15+
131825986/340995*y^12+Complex(-42134756/22733)*y^9+246206984/68199*y^10+
Complex(-1)*y+131825986/340995*y^8+Complex(42134756/22733)*y^11-42276272/68199*
y^6+Complex(-332821/22733)*y^3-4413613/136398*y^4+Complex(46031792/113665)*y^13
-5612/68199*y^2+7203/45466)*y^3*ln(y)^2-76/389*(y^2+1)*(Complex(1)*y^20+
Complex(-84700859/49875)*y^4-362241/6650*y^19+Complex(827265968/349125)*y^6-\
3624967/12250*y^17+Complex(6273403384/349125)*y^8-675087496/116375*y^15+
Complex(-15259799/69825)*y^2-32939792824/116375*y^13+Complex(231118541126/
349125)*y^10-52121147777/116375*y^11+Complex(827265968/349125)*y^14+52121147777
/116375*y^9+Complex(-84700859/49875)*y^16+32939792824/116375*y^7+Complex(
6273403384/349125)*y^12+675087496/116375*y^5+Complex(-15259799/69825)*y^18+
3624967/12250*y^3+Complex(1)+362241/6650*y)*y^2*ln(y)+(y^2+1)^2*(Complex(-\
126634/40845)*y^20+Complex(27359818396/235879875)*y^4-9194/1945*y^21+Complex(
78762432431/78626625)*y^6-1306039976/47175975*y^19+Complex(360023551576/
78626625)*y^8+26420057458/235879875*y^17+Complex(126634/40845)*y^2+686446952732
/235879875*y^15+Complex(3901587654046/235879875)*y^10-1556805201044/235879875*y
^13+Complex(-360023551576/78626625)*y^14-7860246779656/235879875*y^11+Complex(-\
78762432431/78626625)*y^16-1556805201044/235879875*y^9+Complex(-3901587654046/
235879875)*y^12+686446952732/235879875*y^7+Complex(-27359818396/235879875)*y^18
+26420057458/235879875*y^5+Complex(1)*y^22-1306039976/47175975*y^3+Complex(-1)-\
9194/1945*y))*13^(1/2)*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^2*mu/(y^2+1)^
15/b^3*p_inf^4-64/429*13^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^2*(ln(2)-487/
336)*y^2*Pi^(1/2)*(-258/7*(Complex(-67053/215)*y^7+7/43*y^16+Complex(-20507/215
)*y^5-142/645*y^14+Complex(1)*y^15-6342/215*y^12+Complex(67053/215)*y^9-74642/
215*y^10+Complex(-1)*y+884146/645*y^8+Complex(20507/215)*y^11-74642/215*y^6+
Complex(-2809/215)*y^3-6342/215*y^4+Complex(2809/215)*y^13-142/645*y^2+7/43)*y*
ln(y)+(y^2+1)*(Complex(-191/5)*y^4+Complex(78749/70)*y^6-559/70*y^15+Complex(
75112/7)*y^8-677/10*y^13+Complex(-633/70)*y^2-75823/70*y^11+Complex(78749/70)*y
^10-1366083/70*y^9+Complex(-633/70)*y^14+1366083/70*y^7+Complex(1)*y^16+75823/
70*y^5+Complex(-191/5)*y^12+677/10*y^3+Complex(1)+559/70*y))*mu/(y^2+1)^13/b^3*
p_inf^5+57664/429429*Pi^(1/2)*(309309/490144*(y^2+1)^6*(Complex(-7046726/10815)
*y^7+23/103*y^18+Complex(-1514894/10815)*y^5-14915/4326*y^16+Complex(1)*y^17+
303/7210*y^14+Complex(-131126/10815)*y^15+302203/1030*y^12+Complex(-13125218/
10815)*y^9+86670301/21630*y^10+Complex(1)*y-86670301/21630*y^8+Complex(-7046726
/10815)*y^11-302203/1030*y^6+Complex(-131126/10815)*y^3-303/7210*y^4+Complex(-\
1514894/10815)*y^13+14915/4326*y^2-23/103)*arctan(1/2*(y^2-1)/y)+(y^2+1)^6*y^3*
(Complex(1)*y^11+1/6*y^12+Complex(57/5)*y^9-2/5*y^10+Complex(402/5)*y^7-269/10*
y^8+Complex(-402/5)*y^5+472/3*y^6+Complex(-57/5)*y^3-269/10*y^4+Complex(-1)*y-2
/5*y^2+1/6)*ln(y^2+1)-653183817/18625472*(-3393893/22838595*y^2-66744382/
1756815*y^4-6589947141/7612865*y^6+Complex(-1)*y-6589947141/7612865*y^18-\
66744382/1756815*y^20-3393893/22838595*y^22+1372315/9135438*y^24-120006981847/
45677190*y^8+153924681908/22838595*y^14-120006981847/45677190*y^16+223587043228
/22838595*y^12+153924681908/22838595*y^10+Complex(1)*y^23+1372315/9135438+
Complex(-20891779348/7612865)*y^11+Complex(-3828485312/585605)*y^9+Complex(-\
290175129/7612865)*y^7+Complex(-844813927/7612865)*y^5+Complex(-119765691/
7612865)*y^3+Complex(119765691/7612865)*y^21+Complex(844813927/7612865)*y^19+
Complex(290175129/7612865)*y^17+Complex(3828485312/585605)*y^15+Complex(
20891779348/7612865)*y^13)*y^3*ln(y)^2-45832787/37250944*(y^2+1)*y^2*(-\
319542689/91665574*y+Complex(1)+36859047789/1233959650*y^3+3240607716447/
16041475450*y^5+7224685/1923054*y^23+Complex(1)*y^24-9815416117/336534450*y^21-\
82882549907/336534450*y^19+376846599650959/9624885270*y^17+5654822269402703/
24062213175*y^15+2222542547614783/24062213175*y^13-2176873635289663/24062213175
*y^11-5635750531093583/24062213175*y^9-376525869023119/9624885270*y^7+Complex(
1679385089/33653445)*y^22+Complex(26708157482/56089075)*y^20+Complex(6946201489
/3434025)*y^18+Complex(1273906596102793/24062213175)*y^16+Complex(-\
4541591593930522/24062213175)*y^14+Complex(-114160366442204/437494785)*y^12+
Complex(-4561523829046042/24062213175)*y^10+Complex(1256477624424073/
24062213175)*y^8+Complex(557229938059/312496275)*y^6+Complex(3605446101366/
8020737725)*y^4+Complex(232329369487/4812442635)*y^2)*ln(y)-32367335/149003776*
(y^2+1)^2*(Complex(-1)-1206/223*y-461889183627944/4373959815225*y^3-\
93800921347652/624851402175*y^5-461889183627944/4373959815225*y^23-1206/223*y^
25-93800921347652/624851402175*y^21+1572096608503196/132544236825*y^19+
179733998351736446/7289933025375*y^17-2102572755597136876/7289933025375*y^15-\
194580094027264808/560764078875*y^13-2102572755597136876/7289933025375*y^11+
179733998351736446/7289933025375*y^9+1572096608503196/132544236825*y^7+Complex(
1)*y^26-149003776/32367335*(y^2+1)^4*(Complex(1)*y^11+1/6*y^12+Complex(57/5)*y^
9-2/5*y^10+Complex(402/5)*y^7-269/10*y^8+Complex(-402/5)*y^5+472/3*y^6+Complex(
-57/5)*y^3-269/10*y^4+Complex(-1)*y-2/5*y^2+1/6)*y^3*ln(b)+Complex(2647786364/
485510025)*y^24+Complex(-463136043613673/1457986605075)*y^22+Complex(-\
362311822070817/73635687125)*y^20+Complex(-105382247150714/3264636375)*y^18+
Complex(-1922635212642234943/7289933025375)*y^16+Complex(-740195954003186374/
7289933025375)*y^14+Complex(740195954003186374/7289933025375)*y^12+Complex(
1922635212642234943/7289933025375)*y^10+Complex(105382247150714/3264636375)*y^8
+Complex(362311822070817/73635687125)*y^6+Complex(463136043613673/1457986605075
)*y^4+Complex(-2647786364/485510025)*y^2-1984512/32335*(y^2+1)^4*y^3*(Complex(1
)*y^11+1/6*y^12+Complex(57/5)*y^9-2/5*y^10+Complex(402/5)*y^7-269/10*y^8+
Complex(-402/5)*y^5+472/3*y^6+Complex(-57/5)*y^3-269/10*y^4+Complex(-1)*y-2/5*y
^2+1/6)*ln(2)^2+40269056/226345*(y^2+1)^4*y^3*(Complex(1)*y^11+1/6*y^12+
Complex(57/5)*y^9-2/5*y^10+Complex(402/5)*y^7-269/10*y^8+Complex(-402/5)*y^5+
472/3*y^6+Complex(-57/5)*y^3-269/10*y^4+Complex(-1)*y-2/5*y^2+1/6)*ln(2)))*(
Complex(1)*y^2+Complex(-1)+2*y)^2*13^(1/2)*mu/(y^2+1)^17/b^3*p_inf^6;
W_even_inst_y_4_meqm2_fin := 4/429*13^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^2*
Pi^(1/2)*mu*((4*y^16+1100*y^14-16268*y^12+16268*y^10-1100*y^8-4*y^6+4*y^4-4*y^
18+Complex(-80/3)*y^5+Complex(-80/3)*y^17+Complex(-448)*y^15+Complex(-4912)*y^
13+Complex(53696/3)*y^11+Complex(-4912)*y^9+Complex(-448)*y^7)*ln(y)^3+4*(
Complex(1)*y^14+Complex(14)*y^12-87/20*y^13+Complex(246)*y^10-861/10*y^11+
Complex(5273)*y^8-8753/4*y^9+Complex(-5273)*y^6+8807*y^7+Complex(-246)*y^4-8753
/4*y^5+Complex(-14)*y^2-861/10*y^3+Complex(-1)-87/20*y)*(y^2+1)*y^3*ln(y)^2+134
/15*(Complex(1)*y^13+15/67*y^14+Complex(5326/201)*y^11+304/67*y^12+Complex(
41587/201)*y^9+2474/67*y^10+Complex(-101692/67)*y^7+80935/67*y^8+Complex(41587/
201)*y^5-80935/67*y^6+Complex(5326/201)*y^3-2474/67*y^4+Complex(1)*y-304/67*y^2
-15/67)*(y^2+1)^2*y^2*ln(y)+(Complex(38977/45)*y^7+1/2*y^16+Complex(307/15)*y^5
+86/15*y^14+Complex(1)*y^15+464/9*y^12+Complex(-38977/45)*y^9+12841/45*y^10+
Complex(-1)*y-20129/15*y^8+Complex(-307/15)*y^11+12841/45*y^6+Complex(-301/45)*
y^3+464/9*y^4+Complex(301/45)*y^13+86/15*y^2+1/2)*(y^2+1)^3)/(y^2+1)^13/b^4/
p_inf^2-4/143*13^(1/2)*Pi^(1/2)*((2*(Complex(1)*y^10+Complex(-53/15)*y^8-16/3*y
^9+Complex(-1258/15)*y^6-544/15*y^7+Complex(1258/15)*y^4-2048/15*y^5+Complex(53
/15)*y^2-544/15*y^3+Complex(-1)-16/3*y)*y^2*ln(y)+(y^2+1)*(Complex(1)*y^12+
Complex(79/10)*y^10-2*y^11+Complex(202/9)*y^8-886/45*y^9+Complex(8539/45)*y^6-\
2476/45*y^7+Complex(202/9)*y^4+2476/45*y^5+Complex(79/10)*y^2+886/45*y^3+
Complex(1)+2*y))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)-5416/63*y^4*(Complex(339130/
677)*y^7+399/2708*y^18+Complex(140294/677)*y^5+47/2708*y^16+Complex(1)*y^17-\
29555/677*y^14+Complex(12510/677)*y^15-167559/677*y^12+Complex(-1911510/677)*y^
9+2827612/677*y^10+Complex(1)*y-2827612/677*y^8+Complex(339130/677)*y^11+167559
/677*y^6+Complex(12510/677)*y^3+29555/677*y^4+Complex(140294/677)*y^13-47/2708*
y^2-399/2708)*ln(y)^3+22/3*(Complex(-114123/385)*y^4+Complex(-2632659/385)*y^6-\
8171/1540*y^17+Complex(-2837467/77)*y^8-40518/385*y^15+Complex(-4944/385)*y^2-\
160836/55*y^13+Complex(2837467/77)*y^10-10825378/385*y^11+Complex(114123/385)*y
^14+15935231/154*y^9+Complex(4944/385)*y^16-10825378/385*y^7+Complex(2632659/
385)*y^12-160836/55*y^5+Complex(1)*y^18-40518/385*y^3+Complex(-1)-8171/1540*y)*
(y^2+1)*y^3*ln(y)^2+571/35*(y^2+1)^2*y^2*(Complex(12193588/15417)*y^7+35/571*y^
18+Complex(7403848/15417)*y^5+16364/5139*y^16+Complex(1)*y^17-221135/15417*y^14
+Complex(661948/15417)*y^15+3563077/5139*y^12+Complex(-177855298/15417)*y^9+
231272033/15417*y^10+Complex(1)*y-231272033/15417*y^8+Complex(12193588/15417)*y
^11-3563077/5139*y^6+Complex(661948/15417)*y^3+221135/15417*y^4+Complex(7403848
/15417)*y^13-16364/5139*y^2-35/571)*ln(y)+9/2*(y^2+1)^3*(Complex(697288/2835)*y
^7+11/54*y^20+Complex(-480148/8505)*y^5+4631/2835*y^18+Complex(93181/8505)*y^17
+60997/3402*y^16+Complex(1)*y^19+2248723/8505*y^14+Complex(480148/8505)*y^15+
10634167/8505*y^12+Complex(8955272/2835)*y^9-9670144/1215*y^10+Complex(-1)*y+
10634167/8505*y^8+Complex(-8955272/2835)*y^11+2248723/8505*y^6+Complex(-93181/
8505)*y^3+60997/3402*y^4+Complex(-697288/2835)*y^13+4631/2835*y^2+11/54))*(
Complex(1)*y^2+Complex(-1)+2*y)^2*mu/(y^2+1)^15/b^4-128/429*((-3/2*y^16+3/2*y^
14+825/2*y^12-12201/2*y^10+12201/2*y^8-825/2*y^6-3/2*y^4+3/2*y^2+Complex(-168)*
y^13+Complex(-1842)*y^11+Complex(6712)*y^9+Complex(-1842)*y^7+Complex(-168)*y^5
+Complex(-10)*y^15+Complex(-10)*y^3)*ln(y)^2+(Complex(1)*y^14+Complex(14)*y^12-\
87/20*y^13+Complex(246)*y^10-861/10*y^11+Complex(5273)*y^8-8753/4*y^9+Complex(-\
5273)*y^6+8807*y^7+Complex(-246)*y^4-8753/4*y^5+Complex(-14)*y^2-861/10*y^3+
Complex(-1)-87/20*y)*(y^2+1)*y*ln(y)+67/60*(Complex(1)*y^13+15/67*y^14+Complex(
5326/201)*y^11+304/67*y^12+Complex(41587/201)*y^9+2474/67*y^10+Complex(-101692/
67)*y^7+80935/67*y^8+Complex(41587/201)*y^5-80935/67*y^6+Complex(5326/201)*y^3-\
2474/67*y^4+Complex(1)*y-304/67*y^2-15/67)*(y^2+1)^2)*(Complex(1)*y^2+Complex(-\
1)+2*y)^2*13^(1/2)*mu*Pi^(1/2)*(ln(2)-487/336)*y^2/(y^2+1)^13/b^4*p_inf+5/286*
13^(1/2)*(-48/5*(Complex(1)*y^3+1/4*y^4+Complex(-1)*y-3/2*y^2+1/4)*(y^2+1)^13*
arctan(1/2*(y^2-1)/y)^2+(y^2+1)^6*(68/5*(Complex(1)*y^14+Complex(-16777/1785)*y
^12-2372/357*y^13+Complex(-320587/1785)*y^10-15632/357*y^11+Complex(-193847/119
)*y^8-1676/595*y^9+Complex(193847/119)*y^6-847872/595*y^7+Complex(320587/1785)*
y^4-1676/595*y^5+Complex(16777/1785)*y^2-15632/357*y^3+Complex(-1)-2372/357*y)*
y^2*ln(y)+(y^2+1)*(Complex(-258616/1575)*y^4+Complex(-32467/225)*y^6-64/5*y^15+
Complex(3477298/175)*y^8-5924/45*y^13+Complex(-1779/175)*y^2-16476/25*y^11+
Complex(-32467/225)*y^10-1264184/225*y^9+Complex(-1779/175)*y^14+1264184/225*y^
7+Complex(1)*y^16+16476/25*y^5+Complex(-258616/1575)*y^12+5924/45*y^3+Complex(1
)+64/5*y))*arctan(1/2*(y^2-1)/y)-333904/595*(Complex(79276316/62607)*y^7+11963/
83476*y^22+Complex(42128447/187821)*y^5+24371/250428*y^20+Complex(42128447/
187821)*y^17-35564003/751284*y^18+Complex(1248632/62607)*y^19-774236785/751284*
y^16+Complex(79276316/62607)*y^15+288143221/62607*y^14+Complex(40152276/20869)*
y^9+1996310513/187821*y^12+Complex(1)*y-1996310513/187821*y^10+Complex(-\
2641780280/187821)*y^11-288143221/62607*y^8+Complex(1248632/62607)*y^3+
774236785/751284*y^6+Complex(40152276/20869)*y^13+35564003/751284*y^4+Complex(1
)*y^21-24371/250428*y^2-11963/83476)*y^4*ln(y)^3+1396/85*(y^2+1)*(Complex(-\
236758/769545)*y^20+Complex(-279980492/769545)*y^4-67043/6980*y^21+Complex(-\
9763371697/769545)*y^6-258841967/1539090*y^19+Complex(-99222223592/769545)*y^8-\
17406396683/3078180*y^17+Complex(236758/769545)*y^2-131313547528/769545*y^15+
Complex(-80234053754/153909)*y^10+50362839083/1539090*y^13+Complex(99222223592/
769545)*y^14+702356481503/769545*y^11+Complex(9763371697/769545)*y^16+
50362839083/1539090*y^9+Complex(80234053754/153909)*y^12-131313547528/769545*y^
7+Complex(279980492/769545)*y^18-17406396683/3078180*y^5+Complex(1)*y^22-\
258841967/1539090*y^3+Complex(-1)-67043/6980*y)*y^3*ln(y)^2+1160366/26775*(y^2+
1)^2*(Complex(5520295873024/670111365)*y^7-89985/580183*y^22+Complex(4007488739
/2900915)*y^5+177949238/44674091*y^20+Complex(4007488739/2900915)*y^17-\
25712648642/223370455*y^18+Complex(20747027094/223370455)*y^19-40202494097/
19146039*y^16+Complex(5520295873024/670111365)*y^15+10983607378292/223370455*y^
14+Complex(241970574002/60919215)*y^9+12634521051692/134022273*y^12+Complex(1)*
y-12634521051692/134022273*y^10+Complex(-6143858904636/44674091)*y^11-\
10983607378292/223370455*y^8+Complex(20747027094/223370455)*y^3+40202494097/
19146039*y^6+Complex(241970574002/60919215)*y^13+25712648642/223370455*y^4+
Complex(1)*y^21-177949238/44674091*y^2+89985/580183)*y^2*ln(y)-3697/85*(y^2+1)^
3*(2322244/1164555*y^2+747689429/448353675*y^4-248199213173/4035183075*y^6+
Complex(-1)*y-248199213173/4035183075*y^18+747689429/448353675*y^20+2322244/
1164555*y^22+6569/22182*y^24-5522901905519/2690122050*y^8+1446407903723/
1345061025*y^14-5522901905519/2690122050*y^16+66836164553882/4035183075*y^12+
1446407903723/1345061025*y^10+Complex(1)*y^23+6569/22182+Complex(161390633/
17934147)*y^21+Complex(20753623169/807036615)*y^19+Complex(500493079091/
4035183075)*y^17+Complex(1214450883592/448353675)*y^15+Complex(39982456817012/
4035183075)*y^13+Complex(-1214450883592/448353675)*y^9+Complex(-500493079091/
4035183075)*y^7+Complex(-20753623169/807036615)*y^5+Complex(-161390633/17934147
)*y^3+Complex(-39982456817012/4035183075)*y^11))*Pi^(1/2)*(Complex(1)*y^2+
Complex(-1)+2*y)^2*mu/(y^2+1)^17/b^4*p_inf^2+32/143*((Complex(1)*y^10+Complex(-\
53/15)*y^8-16/3*y^9+Complex(-1258/15)*y^6-544/15*y^7+Complex(1258/15)*y^4-2048/
15*y^5+Complex(53/15)*y^2-544/15*y^3+Complex(-1)-16/3*y)*(y^2+1)^6*arctan(1/2*(
y^2-1)/y)+16/3*((-3*y^19+1/7*y^17+7962*y^13-691972/7*y^11+691972/7*y^9-7962*y^7
-6302/7*y^5+6302/7*y^15-1/7*y^3+3*y+Complex(-2634/7)*y^4+Complex(-4190)*y^6+
Complex(-92290/7)*y^8+Complex(-143/7)*y^2+Complex(452310/7)*y^10+Complex(-4190)
*y^14+Complex(-2634/7)*y^16+Complex(-92290/7)*y^12+Complex(-143/7)*y^18)*ln(y)^
2+(y^2+1)*(Complex(-10656/35)*y^4+Complex(-253233/35)*y^6-793/140*y^17+Complex(
-340196/7)*y^8-7641/70*y^15+Complex(-408/35)*y^2-31341/10*y^13+Complex(340196/7
)*y^10-564077/14*y^11+Complex(10656/35)*y^14+1922407/14*y^9+Complex(408/35)*y^
16-564077/14*y^7+Complex(253233/35)*y^12-31341/10*y^5+Complex(1)*y^18-7641/70*y
^3+Complex(-1)-793/140*y)*ln(y)+311/280*(y^2+1)^2*(Complex(1575652/2799)*y^4+
Complex(4185421/2799)*y^6+4675/1866*y^15+Complex(-41697190/2799)*y^8-208123/
5598*y^13+Complex(135415/2799)*y^2+876575/1866*y^11+Complex(4185421/2799)*y^10+
113008633/5598*y^9+Complex(135415/2799)*y^14-113008633/5598*y^7+Complex(1)*y^16
-876575/1866*y^5+Complex(1575652/2799)*y^12+208123/5598*y^3+Complex(1)-4675/
1866*y))*y)*13^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^2*y^2*Pi^(1/2)*mu*(ln(2)-\
487/336)/(y^2+1)^15/b^4*p_inf^3+57664/1288287*Pi^(1/2)*(Complex(1)*y^2+Complex(
-1)+2*y)^2*13^(1/2)*(-27027/7208*(Complex(1)*y^3+1/4*y^4+Complex(-1)*y-3/2*y^2+
1/4)*(y^2+1)^15*arctan(1/2*(y^2-1)/y)^2+9162153/3921152*(y^2+1)^6*(-2624/1017*(
Complex(1028569/1722)*y^4+Complex(16517279/2870)*y^6-40049/3444*y^17+Complex(
133151111/8610)*y^8-139253/2870*y^15+Complex(329633/8610)*y^2+7253261/8610*y^13
+Complex(-133151111/8610)*y^10+123702109/8610*y^11+Complex(-1028569/1722)*y^14-\
164977363/2870*y^9+Complex(-329633/8610)*y^16+123702109/8610*y^7+Complex(-\
16517279/2870)*y^12+7253261/8610*y^5+Complex(1)*y^18-139253/2870*y^3+Complex(-1
)-40049/3444*y)*y^2*ln(y)+(y^2+1)*(Complex(1)*y^20+Complex(184274663/3737475)*y
^4-3428/1017*y^19+Complex(5705232872/11212425)*y^6+870056/49833*y^17+Complex(-\
53600419358/11212425)*y^8+296324324/1245825*y^15+Complex(-8494/5085)*y^2+
30529272868/11212425*y^13+Complex(-414482796452/11212425)*y^10+638939300332/
11212425*y^11+Complex(5705232872/11212425)*y^14-638939300332/11212425*y^9+
Complex(184274663/3737475)*y^16-30529272868/11212425*y^7+Complex(-53600419358/
11212425)*y^12-296324324/1245825*y^5+Complex(-8494/5085)*y^18-870056/49833*y^3+
Complex(1)+3428/1017*y))*arctan(1/2*(y^2-1)/y)+(y^2+1)^6*((Complex(-20)*y^14-3*
y^15+Complex(-336)*y^12+3*y^13+Complex(-3684)*y^10+825*y^11+Complex(13424)*y^8-\
12201*y^9+Complex(-3684)*y^6+12201*y^7+Complex(-336)*y^4-825*y^5+Complex(-20)*y
^2-3*y^3+3*y)*ln(y)+(Complex(1)*y^14+Complex(14)*y^12-87/20*y^13+Complex(246)*y
^10-861/10*y^11+Complex(5273)*y^8-8753/4*y^9+Complex(-5273)*y^6+8807*y^7+
Complex(-246)*y^4-8753/4*y^5+Complex(-14)*y^2-861/10*y^3+Complex(-1)-87/20*y)*(
y^2+1))*y^3*ln(y^2+1)+2357653441/4656368*(-1982505/65948348*y^2+Complex(1)*y^25
+1769981417/32974174*y^4+54738593609/32974174*y^6+Complex(1)*y+9043797/65948348
*y^26-21955608623/65948348*y^18-54738593609/32974174*y^20-1769981417/32974174*y
^22+1982505/65948348*y^24+21955608623/65948348*y^8+267119500816/16487087*y^14+
2291915500541/65948348*y^16-267119500816/16487087*y^12-2291915500541/65948348*y
^10-9043797/65948348+Complex(3722558740/16487087)*y^21+Complex(18878139502/
16487087)*y^19+Complex(263706177913/16487087)*y^17+Complex(-329033927044/
16487087)*y^15+Complex(-560150227448/16487087)*y^13+Complex(263706177913/
16487087)*y^9+Complex(18878139502/16487087)*y^7+Complex(3722558740/16487087)*y^
5+Complex(346491606/16487087)*y^3+Complex(346491606/16487087)*y^23+Complex(-\
329033927044/16487087)*y^11)*y^4*ln(y)^3+115816701/18625472*(y^2+1)*y^3*(
Complex(-1)+1334265817/110301620*y+91113334877/810716907*y^3+59839926700417/
8107169070*y^5+94242414173/810716907*y^23+10084879599/772111340*y^25+
57727798175617/8107169070*y^21+413096147237773/810716907*y^19+4313892798508339/
2316334020*y^17-2813733474616682/810716907*y^15-154417128933871/28346745*y^13-\
2827701684594026/810716907*y^11+4283690478132019/2316334020*y^9+410990276871565
/810716907*y^7+Complex(1)*y^26+Complex(70225421540/810716907)*y^24+Complex(
129354191937/270238969)*y^22+Complex(-3305618615791/311814195)*y^20+Complex(
160885664363282/4053584535)*y^18+Complex(-149730496673042/4053584535)*y^8+
Complex(-7247680158610546/4053584535)*y^14+Complex(7147361876380786/4053584535)
*y^12+Complex(15903506116603211/4053584535)*y^10+Complex(-21670096460/270238969
)*y^2+Complex(-274372694723/810716907)*y^4+Complex(-15933670441016651/
4053584535)*y^16+Complex(3863637756911/311814195)*y^6)*ln(y)^2-865007/3514240*(
y^2+1)^2*(-184419076945282/137673649113*y^2+Complex(1)*y^25+2913088819793401/
229456081855*y^4+36716589432517507/52951403505*y^6+347289600/320597*(y^2+1)^4*(
Complex(1)*y^13+3/20*y^14+Complex(84/5)*y^11-3/20*y^12+Complex(921/5)*y^9-165/4
*y^10+Complex(-3356/5)*y^7+12201/20*y^8+Complex(921/5)*y^5-12201/20*y^6+
Complex(84/5)*y^3+165/4*y^4+Complex(1)*y+3/20*y^2-3/20)*y^2*ln(2)^2-1006726400/
320597*(y^2+1)^4*(Complex(1)*y^13+3/20*y^14+Complex(84/5)*y^11-3/20*y^12+
Complex(921/5)*y^9-165/4*y^10+Complex(-3356/5)*y^7+12201/20*y^8+Complex(921/5)*
y^5-12201/20*y^6+Complex(84/5)*y^3+165/4*y^4+Complex(1)*y+3/20*y^2-3/20)*y^2*ln
(2)-5565735/320597*y^26+1226204103094685294/229456081855*y^18-37862018243936707
/52951403505*y^20-3114165411028921/229456081855*y^22+179552967505090/
137673649113*y^24-1231869578213989294/229456081855*y^8+14189949525511737532/
688368245565*y^14+1640810441477200437/32779440265*y^16-603646016404191524/
29929054155*y^12-1635728193678458037/32779440265*y^10+70284800/865007*(y^2+1)^4
*(Complex(1)*y^13+3/20*y^14+Complex(84/5)*y^11-3/20*y^12+Complex(921/5)*y^9-165
/4*y^10+Complex(-3356/5)*y^7+12201/20*y^8+Complex(921/5)*y^5-12201/20*y^6+
Complex(84/5)*y^3+165/4*y^4+Complex(1)*y+3/20*y^2-3/20)*y^2*ln(b)+Complex(-\
6163473/865007)*y+Complex(8461179310440986/31770842103)*y^21+Complex(
10878510833823896/4813763955)*y^19+Complex(11557870546734992899/688368245565)*y
^17+Complex(-3791950216696036688/98338320795)*y^15+Complex(-\
39749716936918820668/688368245565)*y^13+Complex(11425327793396797699/
688368245565)*y^9+Complex(10618288776870296/4813763955)*y^7+Complex(
8377022722775066/31770842103)*y^5+Complex(29002195475686744/2065104736695)*y^3+
Complex(29321009542457944/2065104736695)*y^23+Complex(-3814842504949156688/
98338320795)*y^11+5565735/320597)*y^2*ln(y)-1823550729/74501888*(y^2+1)^3*(
2086883473/9117753645*y^2+Complex(1)*y^27-408239134734029/30422904662150*y^4-\
9420485664926177/82141842587805*y^6+Complex(-1)*y+271513/1214486*y^28-330752/
607243*(Complex(1)*y^14+Complex(14)*y^12-87/20*y^13+Complex(246)*y^10-861/10*y^
11+Complex(5273)*y^8-8753/4*y^9+Complex(-5273)*y^6+8807*y^7+Complex(-246)*y^4-\
8753/4*y^5+Complex(-14)*y^2-861/10*y^3+Complex(-1)-87/20*y)*(y^2+1)^4*y^3*ln(2)
^2+20134528/12752103*(Complex(1)*y^14+Complex(14)*y^12-87/20*y^13+Complex(246)*
y^10-861/10*y^11+Complex(5273)*y^8-8753/4*y^9+Complex(-5273)*y^6+8807*y^7+
Complex(-246)*y^4-8753/4*y^5+Complex(-14)*y^2-861/10*y^3+Complex(-1)-87/20*y)*(
y^2+1)^4*y^3*ln(2)+2086883473/9117753645*y^26+662151722663507513/58672744705575
*y^18+2092160838690067891/821418425878050*y^20-9420485664926177/82141842587805*
y^22-408239134734029/30422904662150*y^24+2092160838690067891/821418425878050*y^
8-5087224967967140806/82141842587805*y^14-42173542525527920431/821418425878050*
y^16-42173542525527920431/821418425878050*y^12+662151722663507513/
58672744705575*y^10-74501888/1823550729*(Complex(1)*y^14+Complex(14)*y^12-87/20
*y^13+Complex(246)*y^10-861/10*y^11+Complex(5273)*y^8-8753/4*y^9+Complex(-5273)
*y^6+8807*y^7+Complex(-246)*y^4-8753/4*y^5+Complex(-14)*y^2-861/10*y^3+Complex(
-1)-87/20*y)*(y^2+1)^4*y^3*ln(b)+Complex(-556133052363716/2489146745085)*y^21+
Complex(-2944673377418489921/410709212939025)*y^19+Complex(-964995601103005029/
15211452331075)*y^17+Complex(-10878727235818380584/410709212939025)*y^15+
Complex(10878727235818380584/410709212939025)*y^13+Complex(2944673377418489921/
410709212939025)*y^9+Complex(556133052363716/2489146745085)*y^7+Complex(-\
880122709747756/15211452331075)*y^5+Complex(-819464739484891/82141842587805)*y^
3+Complex(819464739484891/82141842587805)*y^25+Complex(880122709747756/
15211452331075)*y^23+Complex(964995601103005029/15211452331075)*y^11+271513/
1214486))*mu/(y^2+1)^19/b^4*p_inf^4;


==> anc/W_even_inst_leq6_meqm4.mpl <==
W_even_inst_y_0_meqm4_fin := -1/2145*390^(1/2)*Pi^(1/2)*mu*p_inf^6+1/1430*390^(
1/2)*Pi^(1/2)*mu*p_inf^8-7/8840*390^(1/2)*Pi^(1/2)*mu*p_inf^10+21/25840*390^(1/
2)*Pi^(1/2)*mu*p_inf^12;
W_even_inst_y_1_meqm4_fin := -4/2145*(Complex(1)*y^2+Complex(-1)+2*y)^4*390^(1/
2)*mu*(Complex(1)*y^10+Complex(-67/3)*y^8-15/2*y^9+29*y^7+128/3*y^5+Complex(67/
3)*y^2+29*y^3+Complex(-1)-15/2*y)*Pi^(1/2)/(y^2+1)^9/b*p_inf^4-1/45045*(
Complex(1)*y^2+Complex(-1)+2*y)^4*Pi^(1/2)*mu*390^(1/2)*(Complex(42)*y^14+
Complex(-2446)*y^12-483*y^13+Complex(10302)*y^10+6892*y^11+Complex(39334)*y^8-\
383*y^9+Complex(-39334)*y^6-103884*y^7+Complex(-10302)*y^4-383*y^5+Complex(2446
)*y^2+6892*y^3+Complex(-42)-483*y)/(y^2+1)^11/b*p_inf^6+1/1021020*(Complex(1)*y
^2+Complex(-1)+2*y)^4*Pi^(1/2)*mu*390^(1/2)*(Complex(-171884)*y^4+Complex(-\
1878612)*y^6-24297*y^17+Complex(2239308)*y^8+216834*y^15+Complex(101062)*y^2+
408098*y^13+Complex(-2239308)*y^10-4409690*y^11+Complex(171884)*y^14-7742722*y^
9+Complex(-101062)*y^16-4409690*y^7+Complex(1878612)*y^12+408098*y^5+Complex(
2478)*y^18+216834*y^3+Complex(-2478)-24297*y)/(y^2+1)^13/b*p_inf^8-1/116396280*
(Complex(1)*y^2+Complex(-1)+2*y)^4*Pi^(1/2)*mu*390^(1/2)*(Complex(-13242306)*y^
20+Complex(-2477622)*y^4-3429657*y^21+Complex(-272657814)*y^6+23358960*y^19+
Complex(633440760)*y^8+87039917*y^17+Complex(13242306)*y^2-648970596*y^15+
Complex(124894296)*y^10-2579079636*y^13+Complex(-633440760)*y^14-4883275928*y^
11+Complex(272657814)*y^16-2579079636*y^9+Complex(-124894296)*y^12-648970596*y^
7+Complex(2477622)*y^18+87039917*y^5+Complex(358974)*y^22+23358960*y^3+Complex(
-358974)-3429657*y)/(y^2+1)^15/b*p_inf^10;
W_even_inst_y_2_meqm4_fin := 56/2145*(Complex(1)*y^2+Complex(-1)+2*y)^4*Pi^(1/2
)*390^(1/2)*(16/21*(Complex(1)*y^9+3/32*y^10+Complex(-10)*y^7-145/32*y^8+
Complex(-64)*y^5+31/16*y^6+Complex(-10)*y^3-31/16*y^4+Complex(1)*y+145/32*y^2-3
/32)*y^2*ln(y)+(y^2+1)*(Complex(1)*y^11+1/7*y^12+Complex(-23/63)*y^9-661/280*y^
10+Complex(-590/63)*y^7-9973/1260*y^8+Complex(590/63)*y^5-19937/1260*y^6+
Complex(23/63)*y^3-9973/1260*y^4+Complex(-1)*y-661/280*y^2+1/7))*mu/(y^2+1)^11/
b^2*p_inf^2-4/715*((y^2+1)^5*(Complex(1)*y^8+Complex(-28)*y^6-8*y^7+Complex(70)
*y^4+56*y^5+Complex(-28)*y^2-56*y^3+Complex(1)+8*y)*arctan(1/2*(y^2-1)/y)+1256/
63*(Complex(1)*y^13+231/2512*y^14+Complex(-1412/157)*y^11-11279/2512*y^12+
Complex(-13151/157)*y^9-10989/2512*y^10+Complex(-20896/157)*y^7+406745/2512*y^8
+Complex(-13151/157)*y^5-406745/2512*y^6+Complex(-1412/157)*y^3+10989/2512*y^4+
Complex(1)*y+11279/2512*y^2-231/2512)*y^2*ln(y)-37/3*(y^2+1)*(Complex(41233/
3885)*y^5+5/37*y^16+Complex(137297/11655)*y^7-29783/10360*y^14+Complex(1)*y^15+
1265/4662*y^12+Complex(-137297/11655)*y^9+90581/2664*y^10+Complex(-1)*y+1254259
/3885*y^8+Complex(-41233/3885)*y^11+90581/2664*y^6+Complex(42787/11655)*y^3+
1265/4662*y^4+Complex(-42787/11655)*y^13-29783/10360*y^2+5/37))*Pi^(1/2)*390^(1
/2)*(Complex(1)*y^2+Complex(-1)+2*y)^4*mu/(y^2+1)^13/b^2*p_inf^4-1/135135*(
Complex(1)*y^2+Complex(-1)+2*y)^4*mu*(-487+336*ln(2))*Pi^(1/2)*y^2*(Complex(32)
*y^9+3*y^10+Complex(-320)*y^7-145*y^8+Complex(-2048)*y^5+62*y^6+Complex(-320)*y
^3-62*y^4+Complex(32)*y+145*y^2-3)/(y^2+1)^11*390^(1/2)/b^2*p_inf^5+1/715*((y^2
+1)^7*(Complex(1)*y^8+Complex(-28)*y^6-8*y^7+Complex(70)*y^4+56*y^5+Complex(-28
)*y^2-56*y^3+Complex(1)+8*y)*arctan(1/2*(y^2-1)/y)+188416/1071*(Complex(-38359/
368)*y^5+33411/376832*y^18+Complex(-398413/2944)*y^7-1729813/376832*y^16+
Complex(1)*y^17-33871/4096*y^14+Complex(-13155/1472)*y^15+7299123/23552*y^12+
Complex(-1609605/1472)*y^9+43068199/94208*y^10+Complex(1)*y-43068199/94208*y^8+
Complex(-398413/2944)*y^11-7299123/23552*y^6+Complex(-13155/1472)*y^3+33871/
4096*y^4+Complex(-38359/368)*y^13+1729813/376832*y^2-33411/376832)*y^2*ln(y)+29
/17*(y^2+1)*(Complex(151217308/191835)*y^5-41/87*y^20+Complex(125452748/63945)*
y^7-423917/24360*y^18+Complex(226505/38367)*y^17-258252473/767340*y^16+Complex(
1)*y^19-4763849/7105*y^14+Complex(-151217308/191835)*y^15-2083879691/85260*y^12
+Complex(5226601846/191835)*y^9-48339487669/767340*y^10+Complex(-1)*y-\
2083879691/85260*y^8+Complex(-5226601846/191835)*y^11-4763849/7105*y^6+Complex(
-226505/38367)*y^3-258252473/767340*y^4+Complex(-125452748/63945)*y^13-423917/
24360*y^2-41/87))*Pi^(1/2)*390^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^4*mu/(y^2
+1)^15/b^2*p_inf^6+4/945945*(Complex(1)*y^2+Complex(-1)+2*y)^4*mu*(-487+336*ln(
2))*Pi^(1/2)*y^2*390^(1/2)*(Complex(230)*y^13+21*y^14+Complex(-2152)*y^11-1045*
y^12+Complex(-19330)*y^9-783*y^10+Complex(-29360)*y^7+51061*y^8+Complex(-19330)
*y^5-51061*y^6+Complex(-2152)*y^3+783*y^4+Complex(230)*y+1045*y^2-21)/(y^2+1)^
13/b^2*p_inf^7+12/12155*Pi^(1/2)*390^(1/2)*((y^2+1)^9*(Complex(1)*y^8+Complex(-\
28)*y^6-8*y^7+Complex(70)*y^4+56*y^5+Complex(-28)*y^2-56*y^3+Complex(1)+8*y)*
arctan(1/2*(y^2-1)/y)+(8730273637/14364*y^12+514754551/798*y^10+1218512203/8208
*y^8-163661413/57456*y^6-30758027/19152*y^4+25043/912*y^2-514754551/798*y^16-\
8730273637/14364*y^14-25043/912*y^24+30758027/19152*y^22+Complex(4040408/1197)*
y^5+Complex(21605939/513)*y^7+Complex(-904640/19)*y^17+Complex(21605939/513)*y^
19+Complex(-393355/1197)*y^23+Complex(119214212/133)*y^15+Complex(-904640/19)*y
^9+Complex(119214212/133)*y^11+Complex(-393355/1197)*y^3+Complex(5523087376/
3591)*y^13+Complex(4040408/1197)*y^21-1218512203/8208*y^18+163661413/57456*y^20
)*ln(y)-19501/456*(y^2+1)*(-26612524447/7027380360*y^2-11571249407/283798053*y^
4-2647108229083/29514997512*y^6+Complex(-1)*y-2647108229083/29514997512*y^18-\
11571249407/283798053*y^20-26612524447/7027380360*y^22+1635/19501*y^24-\
395545760749/175684509*y^8-84160052853/7098364*y^14-395545760749/175684509*y^16
-6425227736786/292807515*y^12-84160052853/7098364*y^10+Complex(1)*y^23+1635/
19501+Complex(-3947209971986/878422545)*y^13+Complex(3947209971986/878422545)*y
^11+Complex(2137962078754/292807515)*y^9+Complex(239086689529/2635267635)*y^5+
Complex(-5981967611/18446873445)*y^3+Complex(-38184293507/94599351)*y^17+
Complex(-2137962078754/292807515)*y^15+Complex(38184293507/94599351)*y^7+
Complex(5981967611/18446873445)*y^21+Complex(-239086689529/2635267635)*y^19))*(
Complex(1)*y^2+Complex(-1)+2*y)^4*mu/(y^2+1)^17/b^2*p_inf^8;
W_even_inst_y_3_meqm4_fin := 4/715*(Complex(1)*y^2+Complex(-1)+2*y)^4*Pi^(1/2)*
390^(1/2)*mu*(-8*(Complex(1)*y^11+1/12*y^12+Complex(-11)*y^9-5*y^10+Complex(-\
166)*y^7-41/4*y^8+Complex(166)*y^5-724/3*y^6+Complex(11)*y^3-41/4*y^4+Complex(-\
1)*y-5*y^2+1/12)*y^3*ln(y)^2+4/3*(y^2+1)*y^2*(Complex(1)*y^12+Complex(-211/5)*y
^10-209/20*y^11+Complex(-959/5)*y^8+1053/20*y^9+Complex(-10726/5)*y^6+7561/10*y
^7+Complex(-959/5)*y^4-7561/10*y^5+Complex(-211/5)*y^2-1053/20*y^3+Complex(1)+
209/20*y)*ln(y)+(y^2+1)^2*(Complex(1)*y^14+Complex(-548/45)*y^12-20/3*y^13+
Complex(-3244/45)*y^10-2134/135*y^11+Complex(-13151/45)*y^8-4006/135*y^9+
Complex(13151/45)*y^6-2282/5*y^7+Complex(3244/45)*y^4-4006/135*y^5+Complex(548/
45)*y^2-2134/135*y^3+Complex(-1)-20/3*y))/(y^2+1)^13/b^3+2/143*(Complex(1)*y^2+
Complex(-1)+2*y)^4*(12*(Complex(1)*y^9+2/15*y^10+Complex(-58/15)*y^7-134/45*y^8
+Complex(-256/45)*y^5+Complex(-58/15)*y^3+Complex(1)*y+134/45*y^2-2/15)*(y^2+1)
^6*arctan(1/2*(y^2-1)/y)+856/35*(Complex(20393/107)*y^5+35/428*y^16+Complex(
59795/107)*y^7-3205/642*y^14+Complex(1)*y^15-3595/214*y^12+Complex(-59795/107)*
y^9+32349/214*y^10+Complex(-1)*y-985331/642*y^8+Complex(-20393/107)*y^11+32349/
214*y^6+Complex(1091/107)*y^3-3595/214*y^4+Complex(-1091/107)*y^13-3205/642*y^2
+35/428)*y^3*ln(y)^2-28/15*(y^2+1)*y^2*(Complex(-74644/245)*y^4+Complex(-164933
/49)*y^6-2269/196*y^15+Complex(-792298/49)*y^8+12463/196*y^13+Complex(-12479/
245)*y^2+228159/196*y^11+Complex(-164933/49)*y^10+2602387/196*y^9+Complex(-\
12479/245)*y^14-2602387/196*y^7+Complex(1)*y^16-228159/196*y^5+Complex(-74644/
245)*y^12-12463/196*y^3+Complex(1)+2269/196*y)*ln(y)+(Complex(1027/21)*y^4+
Complex(-70587/175)*y^6-68/15*y^17+Complex(-891311/315)*y^8-49996/1575*y^15+
Complex(-1102/1575)*y^2+468826/4725*y^13+Complex(891311/315)*y^10+3893626/4725*
y^11+Complex(-1027/21)*y^14+5350816/525*y^9+Complex(1102/1575)*y^16+3893626/
4725*y^7+Complex(70587/175)*y^12+468826/4725*y^5+Complex(1)*y^18-49996/1575*y^3
+Complex(-1)-68/15*y)*(y^2+1)^2)*Pi^(1/2)*390^(1/2)*mu/(y^2+1)^15/b^3*p_inf^2-\
64/2145*(ln(2)-487/336)*((Complex(-12)*y^12+Complex(132)*y^10+Complex(1992)*y^8
+Complex(-1992)*y^6+Complex(-132)*y^4+Complex(12)*y^2+60*y^3-y-y^13+60*y^11+123
*y^9+2896*y^7+123*y^5)*ln(y)+(y^2+1)*(Complex(1)*y^12+Complex(-211/5)*y^10-209/
20*y^11+Complex(-959/5)*y^8+1053/20*y^9+Complex(-10726/5)*y^6+7561/10*y^7+
Complex(-959/5)*y^4-7561/10*y^5+Complex(-211/5)*y^2-1053/20*y^3+Complex(1)+209/
20*y))*Pi^(1/2)*mu*390^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^4*y^2/(y^2+1)^13/
b^3*p_inf^3-667/72930*(Complex(1)*y^2+Complex(-1)+2*y)^4*Pi^(1/2)*390^(1/2)*mu*
(-24684/667*(y^2+1)^6*(Complex(1)*y^13+14/121*y^14+Complex(-5948/847)*y^11-3089
/847*y^12+Complex(-2533/847)*y^9+5503/847*y^10+Complex(7556/77)*y^7+2176/77*y^8
+Complex(-2533/847)*y^5-2176/77*y^6+Complex(-5948/847)*y^3-5503/847*y^4+
Complex(1)*y+3089/847*y^2-14/121)*arctan(1/2*(y^2-1)/y)+545592/4669*(Complex(
4956284/22733)*y^5+7203/90932*y^20+Complex(68587456/68199)*y^7-348022/68199*y^
18+Complex(-233723/22733)*y^17-5720237/272796*y^16+Complex(1)*y^19+12130552/
22733*y^14+Complex(-4956284/22733)*y^15-18602033/22733*y^12+Complex(247219652/
68199)*y^9-137613140/22733*y^10+Complex(-1)*y-18602033/22733*y^8+Complex(-\
247219652/68199)*y^11+12130552/22733*y^6+Complex(233723/22733)*y^3-5720237/
272796*y^4+Complex(-68587456/68199)*y^13-348022/68199*y^2+7203/90932)*y^3*ln(y)
^2-380/667*(y^2+1)*y^2*(Complex(1)*y^20+Complex(-8057271/4655)*y^4-538241/13300
*y^19+Complex(-492404624/13965)*y^6+3056855/3724*y^17+Complex(-11524283368/
69825)*y^8+161515604/13965*y^15+Complex(-22841303/69825)*y^2+4984863116/13965*y
^13+Complex(-19853544394/13965)*y^10+31958264371/46550*y^11+Complex(-492404624/
13965)*y^14-31958264371/46550*y^9+Complex(-8057271/4655)*y^16-4984863116/13965*
y^7+Complex(-11524283368/69825)*y^12-161515604/13965*y^5+Complex(-22841303/
69825)*y^18-3056855/3724*y^3+Complex(1)+538241/13300*y)*ln(y)+(Complex(-840376/
14007)*y^20+Complex(36525614/16178085)*y^4-8164/667*y^21+Complex(-65631627997/
16178085)*y^6+2245720604/16178085*y^19+Complex(-9261140080/359513)*y^8+
20068673866/16178085*y^17+Complex(840376/14007)*y^2-161250742/557865*y^15+
Complex(-511178974/5635)*y^10+227410613006/5392695*y^13+Complex(9261140080/
359513)*y^14+2852210871956/16178085*y^11+Complex(65631627997/16178085)*y^16+
227410613006/5392695*y^9+Complex(511178974/5635)*y^12-161250742/557865*y^7+
Complex(-36525614/16178085)*y^18+20068673866/16178085*y^5+Complex(1)*y^22+
2245720604/16178085*y^3+Complex(-1)-8164/667*y)*(y^2+1)^2)/(y^2+1)^17/b^3*p_inf
^4+128/2145*(Complex(1)*y^2+Complex(-1)+2*y)^4*(-258/7*(Complex(8233/43)*y^5+7/
86*y^16+Complex(28039/43)*y^7-649/129*y^14+Complex(1)*y^15-687/43*y^12+Complex(
-28039/43)*y^9+10889/43*y^10+Complex(-1)*y-230483/129*y^8+Complex(-8233/43)*y^
11+10889/43*y^6+Complex(451/43)*y^3-687/43*y^4+Complex(-451/43)*y^13-649/129*y^
2+7/86)*y*ln(y)+(Complex(-11437/35)*y^4+Complex(-55471/14)*y^6-1739/140*y^15+
Complex(-173536/7)*y^8+2449/28*y^13+Complex(-4129/70)*y^2+195849/140*y^11+
Complex(-55471/14)*y^10+633613/28*y^9+Complex(-4129/70)*y^14-633613/28*y^7+
Complex(1)*y^16-195849/140*y^5+Complex(-11437/35)*y^12-2449/28*y^3+Complex(1)+
1739/140*y)*(y^2+1))*Pi^(1/2)*y^2*390^(1/2)*mu*(ln(2)-487/336)/(y^2+1)^15/b^3*
p_inf^5-115328/2147145*(Complex(1)*y^2+Complex(-1)+2*y)^4*390^(1/2)*Pi^(1/2)*(
1138137/490144*(y^2+1)^6*(Complex(296194/7959)*y^5+46/379*y^18+Complex(4120930/
7959)*y^7-114911/31836*y^16+Complex(1)*y^17+32387/1516*y^14+Complex(-71038/7959
)*y^15+382527/10612*y^12+Complex(5662414/7959)*y^9-45707849/31836*y^10+Complex(
1)*y+45707849/31836*y^8+Complex(4120930/7959)*y^11-382527/10612*y^6+Complex(-\
71038/7959)*y^3-32387/1516*y^4+Complex(296194/7959)*y^13+114911/31836*y^2-46/
379)*arctan(1/2*(y^2-1)/y)+(y^2+1)^6*(Complex(1)*y^11+1/12*y^12+Complex(-11)*y^
9-5*y^10+Complex(-166)*y^7-41/4*y^8+Complex(166)*y^5-724/3*y^6+Complex(11)*y^3-\
41/4*y^4+Complex(-1)*y-5*y^2+1/12)*y^3*ln(y^2+1)-653183817/18625472*(-49440841/
9135438*y^2-95648599/4567719*y^4+8376024325/9135438*y^6+Complex(-1)*y+
8376024325/9135438*y^18-95648599/4567719*y^20-49440841/9135438*y^22+1372315/
18270876*y^24+4043087017/1405452*y^8-47852950078/4567719*y^14+4043087017/
1405452*y^16-689532434/26403*y^12-47852950078/4567719*y^10+Complex(1)*y^23+
1372315/18270876+Complex(-54445795/4567719)*y^21+Complex(-1153617071/4567719)*y
^19+Complex(-3700911313/4567719)*y^17+Complex(-60217395808/4567719)*y^15+
Complex(-46483749172/4567719)*y^13+Complex(46483749172/4567719)*y^11+Complex(
60217395808/4567719)*y^9+Complex(3700911313/4567719)*y^7+Complex(1153617071/
4567719)*y^5+Complex(54445795/4567719)*y^3)*y^3*ln(y)^2-45832787/37250944*(y^2+
1)*(1075878767/183331148*y+Complex(1)+74480333279/583326380*y^3+1119221992789/
916655740*y^5-22049891/3846108*y^23+Complex(1)*y^24-18190679249/134613780*y^21-\
24556030609/19230540*y^19-732542582297/11290188*y^17-69852523362317/196426230*y
^15-428022527662267/1374983610*y^13+422218085568187/1374983610*y^11+
485907870996059/1374983610*y^9+19050638066497/296150316*y^7+Complex(341702897/
33653445)*y^22+Complex(-3795316138/33653445)*y^20+Complex(28607417247/11217815)
*y^18+Complex(91342681750326/229163935)*y^14+Complex(175911154902972/229163935)
*y^12+Complex(91686880472886/229163935)*y^10+Complex(-80921720159129/1604147545
)*y^8+Complex(4641057109201/1604147545)*y^6+Complex(-495794018294/4812442635)*y
^4+Complex(-82913900644249/1604147545)*y^16+Complex(41040816031/4812442635)*y^2
)*y^2*ln(y)-16309293/149003776*(Complex(-1)-221404/16293*y-19399817502826/
314850901365*y^3+9098351268517382/2203956309555*y^5-19399817502826/314850901365
*y^23-661504/5431*(y^2+1)^4*(Complex(1)*y^11+1/12*y^12+Complex(-11)*y^9-5*y^10+
Complex(-166)*y^7-41/4*y^8+Complex(166)*y^5-724/3*y^6+Complex(11)*y^3-41/4*y^4+
Complex(-1)*y-5*y^2+1/12)*y^3*ln(2)^2+40269056/114051*(y^2+1)^4*(Complex(1)*y^
11+1/12*y^12+Complex(-11)*y^9-5*y^10+Complex(-166)*y^7-41/4*y^8+Complex(166)*y^
5-724/3*y^6+Complex(11)*y^3-41/4*y^4+Complex(-1)*y-5*y^2+1/12)*y^3*ln(2)-221404
/16293*y^25+9098351268517382/2203956309555*y^21+11042643387926716/734652103185*
y^19+6976893729614008/56511700245*y^17+825074866435438246/734652103185*y^15+
27853620186881660/13357310967*y^13+825074866435438246/734652103185*y^11+
6976893729614008/56511700245*y^9+11042643387926716/734652103185*y^7+Complex(1)*
y^26-149003776/16309293*(y^2+1)^4*y^3*(Complex(1)*y^11+1/12*y^12+Complex(-11)*y
^9-5*y^10+Complex(-166)*y^7-41/4*y^8+Complex(166)*y^5-724/3*y^6+Complex(11)*y^3
-41/4*y^4+Complex(-1)*y-5*y^2+1/12)*ln(b)+Complex(154665789838789/146930420637)
*y^4+Complex(13944257284783531/14992900065)*y^16+Complex(1724017018/34948485)*y
^2+Complex(-154665789838789/146930420637)*y^22+Complex(786596549948639/
104950300455)*y^20+Complex(-1724017018/34948485)*y^24+Complex(90894762026265544
/734652103185)*y^18+Complex(1058428849766126/1614620007)*y^14+Complex(-\
1058428849766126/1614620007)*y^12+Complex(-13944257284783531/14992900065)*y^10+
Complex(-90894762026265544/734652103185)*y^8+Complex(-786596549948639/
104950300455)*y^6)*(y^2+1)^2)*mu/(y^2+1)^19/b^3*p_inf^6;
W_even_inst_y_4_meqm4_fin := -8/165*Pi^(1/2)*390^(1/2)*mu*(Complex(1)*y^2+
Complex(-1)+2*y)^4*(-80/39*(Complex(1)*y^13+3/40*y^14+Complex(-12)*y^11-219/40*
y^12+Complex(-1671/5)*y^9-1137/40*y^10+Complex(7876/5)*y^7-40647/40*y^8+
Complex(-1671/5)*y^5+40647/40*y^6+Complex(-12)*y^3+1137/40*y^4+Complex(1)*y+219
/40*y^2-3/40)*y^4*ln(y)^3+4/13*(Complex(1)*y^14+Complex(-218/5)*y^12-447/40*y^
13+Complex(-2994/5)*y^10+3/4*y^11+Complex(-58211/5)*y^8+61123/40*y^9+Complex(
58211/5)*y^6-168337/10*y^7+Complex(2994/5)*y^4+61123/40*y^5+Complex(218/5)*y^2+
3/4*y^3+Complex(-1)-447/40*y)*(y^2+1)*y^3*ln(y)^2+614/195*(Complex(1)*y^13+30/
307*y^14+Complex(2734/921)*y^11-1991/614*y^12+Complex(-36413/921)*y^9-27963/614
*y^10+Complex(251716/307)*y^7-141161/307*y^8+Complex(-36413/921)*y^5+141161/307
*y^6+Complex(2734/921)*y^3+27963/614*y^4+Complex(1)*y+1991/614*y^2-30/307)*(y^2
+1)^2*y^2*ln(y)+(Complex(-93371/585)*y^7+2/13*y^16+Complex(-4033/195)*y^5-1117/
780*y^14+Complex(1)*y^15-6094/585*y^12+Complex(93371/585)*y^9-17231/468*y^10+
Complex(-1)*y+9367/39*y^8+Complex(4033/195)*y^11-17231/468*y^6+Complex(-2473/
585)*y^3-6094/585*y^4+Complex(2473/585)*y^13-1117/780*y^2+2/13)*(y^2+1)^3)/(y^2
+1)^15/b^4/p_inf^2+32/715*Pi^(1/2)*390^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^4
*((y^2+1)^6*(1/2*(Complex(1)*y^10+Complex(-145/3)*y^8-32/3*y^9+Complex(62/3)*y^
6+320/3*y^7+Complex(-62/3)*y^4+2048/3*y^5+Complex(145/3)*y^2+320/3*y^3+Complex(
-1)-32/3*y)*y^2*ln(y)+(y^2+1)*(Complex(1)*y^12+Complex(-661/40)*y^10-7*y^11+
Complex(-9973/180)*y^8+23/9*y^9+Complex(-19937/180)*y^6+590/9*y^7+Complex(-9973
/180)*y^4-590/9*y^5+Complex(-661/40)*y^2-23/9*y^3+Complex(1)+7*y))*arctan(1/2*(
y^2-1)/y)-1354/63*(Complex(-246970/677)*y^5+399/5416*y^18+Complex(-537494/677)*
y^7-29737/5416*y^16+Complex(1)*y^17-47693/1354*y^14+Complex(-7698/677)*y^15-\
273813/1354*y^12+Complex(4470762/677)*y^9-3888847/677*y^10+Complex(1)*y+3888847
/677*y^8+Complex(-537494/677)*y^11+273813/1354*y^6+Complex(-7698/677)*y^3+47693
/1354*y^4+Complex(-246970/677)*y^13+29737/5416*y^2-399/5416)*y^4*ln(y)^3+11/6*(
Complex(63009/77)*y^4+Complex(6332413/385)*y^6-36611/3080*y^17+Complex(570527/7
)*y^8-1182/77*y^15+Complex(18432/385)*y^2+148286/77*y^13+Complex(-570527/7)*y^
10+8042458/385*y^11+Complex(-63009/77)*y^14-48672809/308*y^9+Complex(-18432/385
)*y^16+8042458/385*y^7+Complex(-6332413/385)*y^12+148286/77*y^5+Complex(1)*y^18
-1182/77*y^3+Complex(-1)-36611/3080*y)*(y^2+1)*y^3*ln(y)^2+1171/140*(y^2+1)^2*y
^2*(Complex(-5816168/31617)*y^5+70/1171*y^18+Complex(4958356/31617)*y^7-90961/
21078*y^16+Complex(1)*y^17-7244525/63234*y^14+Complex(248956/31617)*y^15-\
25740089/21078*y^12+Complex(434306126/31617)*y^9-641712805/63234*y^10+Complex(1
)*y+641712805/63234*y^8+Complex(4958356/31617)*y^11+25740089/21078*y^6+Complex(
248956/31617)*y^3+7244525/63234*y^4+Complex(-5816168/31617)*y^13+90961/21078*y^
2-70/1171)*ln(y)+35/24*(Complex(353456/11025)*y^5-2/35*y^20+Complex(-2166092/
3675)*y^7-117637/14700*y^18+Complex(-130079/11025)*y^17-608651/22050*y^16+
Complex(1)*y^19-3267017/22050*y^14+Complex(-353456/11025)*y^15-2140337/22050*y^
12+Complex(-20271676/3675)*y^9+239022449/22050*y^10+Complex(-1)*y-2140337/22050
*y^8+Complex(20271676/3675)*y^11-3267017/22050*y^6+Complex(130079/11025)*y^3-\
608651/22050*y^4+Complex(2166092/3675)*y^13-117637/14700*y^2-2/35)*(y^2+1)^3)*
mu/(y^2+1)^17/b^4+256/2145*(Complex(1)*y^2+Complex(-1)+2*y)^4*Pi^(1/2)*mu*390^(
1/2)*(ln(2)-487/336)*y^2*(-10*(Complex(1)*y^13+3/40*y^14+Complex(-12)*y^11-219/
40*y^12+Complex(-1671/5)*y^9-1137/40*y^10+Complex(7876/5)*y^7-40647/40*y^8+
Complex(-1671/5)*y^5+40647/40*y^6+Complex(-12)*y^3+1137/40*y^4+Complex(1)*y+219
/40*y^2-3/40)*y^2*ln(y)^2+(Complex(1)*y^14+Complex(-218/5)*y^12-447/40*y^13+
Complex(-2994/5)*y^10+3/4*y^11+Complex(-58211/5)*y^8+61123/40*y^9+Complex(58211
/5)*y^6-168337/10*y^7+Complex(2994/5)*y^4+61123/40*y^5+Complex(218/5)*y^2+3/4*y
^3+Complex(-1)-447/40*y)*(y^2+1)*y*ln(y)+307/60*(Complex(1)*y^13+30/307*y^14+
Complex(2734/921)*y^11-1991/614*y^12+Complex(-36413/921)*y^9-27963/614*y^10+
Complex(251716/307)*y^7-141161/307*y^8+Complex(-36413/921)*y^5+141161/307*y^6+
Complex(2734/921)*y^3+27963/614*y^4+Complex(1)*y+1991/614*y^2-30/307)*(y^2+1)^2
)/(y^2+1)^15/b^4*p_inf+17/143*Pi^(1/2)*390^(1/2)*(Complex(1)*y^2+Complex(-1)+2*
y)^4*(192/85*(Complex(1)*y^7+1/8*y^8+Complex(-7)*y^5-7/2*y^6+Complex(7)*y^3+35/
4*y^4+Complex(-1)*y-7/2*y^2+1/8)*(y^2+1)^11*arctan(1/2*(y^2-1)/y)^2+(y^2+1)^6*(
-4/5*(Complex(1)*y^14+Complex(-1189/21)*y^12-242/21*y^13+Complex(267/7)*y^10+
2872/21*y^11+Complex(1234715/357)*y^8+20806/21*y^9+Complex(-1234715/357)*y^6+
1111072/357*y^7+Complex(-267/7)*y^4+20806/21*y^5+Complex(1189/21)*y^2+2872/21*y
^3+Complex(-1)-242/21*y)*y^2*ln(y)+(Complex(-24544/5355)*y^4+Complex(27355/153)
*y^6-592/85*y^15+Complex(26954534/8925)*y^8+407462/26775*y^13+Complex(-3053/175
)*y^2+264998/8925*y^11+Complex(27355/153)*y^10-7442108/26775*y^9+Complex(-3053/
175)*y^14+7442108/26775*y^7+Complex(1)*y^16-264998/8925*y^5+Complex(-24544/5355
)*y^12-407462/26775*y^3+Complex(1)+592/85*y)*(y^2+1))*arctan(1/2*(y^2-1)/y)+
333904/10115*(Complex(-25056779/62607)*y^5+11963/166952*y^22+Complex(-4058948/
1527)*y^7-2807509/500856*y^20+Complex(-25056779/62607)*y^17-19875817/500856*y^
18+Complex(-724024/62607)*y^19+305050981/500856*y^16+Complex(-4058948/1527)*y^
15-932180395/125214*y^14+Complex(-119228900/62607)*y^9-2507245165/125214*y^12+
Complex(1)*y+2507245165/125214*y^10+Complex(2017897720/62607)*y^11+932180395/
125214*y^8+Complex(-724024/62607)*y^3-305050981/500856*y^6+Complex(-119228900/
62607)*y^13+19875817/500856*y^4+Complex(1)*y^21+2807509/500856*y^2-11963/166952
)*y^4*ln(y)^3-1396/1445*(y^2+1)*(Complex(-55434838/769545)*y^20+Complex(
1207869076/769545)*y^4-1451021/97720*y^21+Complex(5866993891/153909)*y^6-\
67741859/3078180*y^19+Complex(263243823544/769545)*y^8+23868738781/6156360*y^17
+Complex(55434838/769545)*y^2+134579509612/769545*y^15+Complex(856260073982/
769545)*y^10-336597869749/3078180*y^13+Complex(-263243823544/769545)*y^14-\
2746084843309/1539090*y^11+Complex(-5866993891/153909)*y^16-336597869749/
3078180*y^9+Complex(-856260073982/769545)*y^12+134579509612/769545*y^7+Complex(
-1207869076/769545)*y^18+23868738781/6156360*y^5+Complex(1)*y^22-67741859/
3078180*y^3+Complex(-1)-1451021/97720*y)*y^3*ln(y)^2+1608274/455175*(y^2+1)^2*(
Complex(6831815475/8845507)*y^5+179970/804137*y^22+Complex(426269532096/
61918549)*y^7+60952249/123837098*y^20+Complex(6831815475/8845507)*y^17+
35448378681/123837098*y^18+Complex(-1351357278/61918549)*y^19+150544655458/
61918549*y^16+Complex(426269532096/61918549)*y^15+3413121351026/61918549*y^14+
Complex(-879710649274/61918549)*y^9+7936147570874/61918549*y^12+Complex(1)*y-\
7936147570874/61918549*y^10+Complex(-757844099244/3258871)*y^11-3413121351026/
61918549*y^8+Complex(-1351357278/61918549)*y^3-150544655458/61918549*y^6+
Complex(-879710649274/61918549)*y^13-35448378681/123837098*y^4+Complex(1)*y^21-\
60952249/123837098*y^2-179970/804137)*y^2*ln(y)+14537/1445*(-8043469/2616660*y^
2-5483489324/352594935*y^4-51137733461/12693417660*y^6+Complex(-1)*y+Complex(
1579721547076/288486765)*y^11+Complex(-20868013/23506329)*y^21+Complex(-\
105927076351/3173354415)*y^19+Complex(-544205909633/3173354415)*y^17+Complex(-\
592822702232/352594935)*y^15+Complex(-1579721547076/288486765)*y^13+Complex(
592822702232/352594935)*y^9+Complex(544205909633/3173354415)*y^7+Complex(
105927076351/3173354415)*y^5+Complex(20868013/23506329)*y^3-51137733461/
12693417660*y^18-5483489324/352594935*y^20-8043469/2616660*y^22+4706/43611*y^24
+367248980099/1057784805*y^8-1100168159119/1057784805*y^14+367248980099/
1057784805*y^16-30413966478046/3173354415*y^12-1100168159119/1057784805*y^10+
Complex(1)*y^23+4706/43611)*(y^2+1)^3)*mu/(y^2+1)^19/b^4*p_inf^2-64/715*Pi^(1/2
)*(Complex(1)*y^2+Complex(-1)+2*y)^4*((Complex(1)*y^10+Complex(-145/3)*y^8-32/3
*y^9+Complex(62/3)*y^6+320/3*y^7+Complex(-62/3)*y^4+2048/3*y^5+Complex(145/3)*y
^2+320/3*y^3+Complex(-1)-32/3*y)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+16/3*(-143/7*(
Complex(-52366/143)*y^5+21/286*y^18+Complex(-157862/143)*y^7-1579/286*y^16+
Complex(1)*y^17-4930/143*y^14+Complex(-1662/143)*y^15-5916/143*y^12+Complex(
1052538/143)*y^9-944791/143*y^10+Complex(1)*y+944791/143*y^8+Complex(-157862/
143)*y^11+5916/143*y^6+Complex(-1662/143)*y^3+4930/143*y^4+Complex(-52366/143)*
y^13+1579/286*y^2-21/286)*y*ln(y)^2+(y^2+1)*(Complex(6078/7)*y^4+Complex(622457
/35)*y^6-3403/280*y^17+Complex(752342/7)*y^8-1821/140*y^15+Complex(1758/35)*y^2
+290999/140*y^13+Complex(-752342/7)*y^10+4744511/140*y^11+Complex(-6078/7)*y^14
-5762683/28*y^9+Complex(-1758/35)*y^16+4744511/140*y^7+Complex(-622457/35)*y^12
+290999/140*y^5+Complex(1)*y^18-1821/140*y^3+Complex(-1)-3403/280*y)*ln(y)+341/
280*(y^2+1)^2*(Complex(-117856/279)*y^4+Complex(-2356955/3069)*y^6-25835/4092*y
^15+Complex(101029814/3069)*y^8-2617885/12276*y^13+Complex(38215/3069)*y^2-\
9297535/4092*y^11+Complex(-2356955/3069)*y^10-311082425/12276*y^9+Complex(38215
/3069)*y^14+311082425/12276*y^7+Complex(1)*y^16+9297535/4092*y^5+Complex(-\
117856/279)*y^12+2617885/12276*y^3+Complex(1)+25835/4092*y))*y)*y^2*390^(1/2)*(
ln(2)-487/336)*mu/(y^2+1)^17/b^4*p_inf^3-115328/6441435*390^(1/2)*(Complex(1)*y
^2+Complex(-1)+2*y)^4*Pi^(1/2)*mu*(-27027/1802*(Complex(1)*y^7+1/8*y^8+Complex(
-7)*y^5-7/2*y^6+Complex(7)*y^3+35/4*y^4+Complex(-1)*y-7/2*y^2+1/8)*(y^2+1)^13*
arctan(1/2*(y^2-1)/y)^2-11594583/3921152*(y^2+1)^6*(2624/1287*(Complex(-606301/
1722)*y^4+Complex(-7408347/574)*y^6-101291/6888*y^17+Complex(-59281027/1722)*y^
8+359605/1148*y^15+Complex(161731/1722)*y^2+6328019/3444*y^13+Complex(59281027/
1722)*y^10-39956309/3444*y^11+Complex(606301/1722)*y^14+103188835/1148*y^9+
Complex(-161731/1722)*y^16-39956309/3444*y^7+Complex(7408347/574)*y^12+6328019/
3444*y^5+Complex(1)*y^18+359605/1148*y^3+Complex(-1)-101291/6888*y)*y^2*ln(y)+(
y^2+1)*(Complex(1)*y^20+Complex(-259915147/945945)*y^4-11576/1287*y^19+Complex(
-262581688/945945)*y^6-16462/7007*y^17+Complex(-12350141806/945945)*y^8+
665873998/945945*y^15+Complex(-38534/1365)*y^2+3591497134/945945*y^13+Complex(-\
67004479316/945945)*y^10+19638194242/315315*y^11+Complex(-262581688/945945)*y^
14-19638194242/315315*y^9+Complex(-259915147/945945)*y^16-3591497134/945945*y^7
+Complex(-12350141806/945945)*y^12-665873998/945945*y^5+Complex(-38534/1365)*y^
18+16462/7007*y^3+Complex(1)+11576/1287*y))*arctan(1/2*(y^2-1)/y)+((3/2*y+
Complex(-31504)*y^8+Complex(6684)*y^6+Complex(240)*y^4+Complex(-20)*y^2+
Complex(-20)*y^14+Complex(240)*y^12+Complex(6684)*y^10+219/2*y^13+1137/2*y^11+
40647/2*y^9-40647/2*y^7-1137/2*y^5-219/2*y^3-3/2*y^15)*ln(y)+(Complex(1)*y^14+
Complex(-218/5)*y^12-447/40*y^13+Complex(-2994/5)*y^10+3/4*y^11+Complex(-58211/
5)*y^8+61123/40*y^9+Complex(58211/5)*y^6-168337/10*y^7+Complex(2994/5)*y^4+
61123/40*y^5+Complex(218/5)*y^2+3/4*y^3+Complex(-1)-447/40*y)*(y^2+1))*(y^2+1)^
6*y^3*ln(y^2+1)+2357653441/4656368*(776346207/131896696*y^2+Complex(1)*y^25+
2635952981/65948348*y^4-94432364187/65948348*y^6+Complex(1)*y+9043797/131896696
*y^26-292746653175/131896696*y^18+94432364187/65948348*y^20-2635952981/65948348
*y^22-776346207/131896696*y^24+292746653175/131896696*y^8-988827771180/16487087
*y^14-8403574520707/131896696*y^16+988827771180/16487087*y^12+8403574520707/
131896696*y^10+Complex(-217470330/16487087)*y^23+Complex(661439141916/16487087)
*y^11+Complex(-7344469356/16487087)*y^21+Complex(-56738910690/16487087)*y^19+
Complex(-488385835335/16487087)*y^17+Complex(661439141916/16487087)*y^15+
Complex(1889854349960/16487087)*y^13+Complex(-488385835335/16487087)*y^9+
Complex(-56738910690/16487087)*y^7+Complex(-7344469356/16487087)*y^5+Complex(-\
217470330/16487087)*y^3-9043797/131896696)*y^4*ln(y)^3+115816701/18625472*(
Complex(-1)-174355583/220603240*y-109785549469/1621433814*y^3-114755501281303/
16214338140*y^5-162979897501/1621433814*y^23-475470201/1544222680*y^25-\
120497361789463/16214338140*y^21-343759294771351/540477938*y^19-\
5507767593893053/2161911752*y^17+1161102508875041/193027835*y^15+
111389406285277/7019194*y^13+1167762977662241/193027835*y^11-5446530469043901/
2161911752*y^9-339544424959639/540477938*y^7+Complex(1)*y^26+Complex(
3981119949739202/579083505)*y^14+Complex(-3941380642680002/579083505)*y^12+
Complex(-6807002864368433/810716907)*y^10+Complex(-8496389344559/115816701)*y^6
+Complex(-8160532805023/4053584535)*y^4+Complex(-71205678604/1351194845)*y^2+
Complex(395722726140058/810716907)*y^18+Complex(239692696612/4053584535)*y^24+
Complex(2659334393141/1351194845)*y^22+Complex(8210153090863/115816701)*y^20+
Complex(-396796000338586/810716907)*y^8+Complex(6828305636215601/810716907)*y^
16)*(y^2+1)*y^3*ln(y)^2+13288967549/186254720*(y^2+1)^2*(366896335043131/
79813539099294*y^2+Complex(1)*y^25-6295029876684805/26604513033098*y^4-\
18598802515872853/11401934157042*y^6-11131470/92929843+11131470/92929843*y^26+
114017911033432661/2418592093918*y^18+18144927943571989/11401934157042*y^20+
6336140111610565/26604513033098*y^22-341894600333179/79813539099294*y^24-\
113387565962330005/2418592093918*y^8+3599261630596238714/13302256516549*y^14+
324656908126599302/1023250501273*y^16-3545036186659702842/13302256516549*y^12-\
322723427734910918/1023250501273*y^10+Complex(-3984349917469784/119720308648941
)*y^23+Complex(-11970488920630156720/39906769549647)*y^11+Complex(13661476989/
13288967549)*y+Complex(79310789996860462/119720308648941)*y^21+Complex(
13386347794094840/1209296046959)*y^19+Complex(2985247952311342577/
39906769549647)*y^17+Complex(-11899100074798749616/39906769549647)*y^15+
Complex(-8513896490757771004/13302256516549)*y^13+Complex(2925973369829732081/
39906769549647)*y^9+Complex(12875763930562552/1209296046959)*y^7+Complex(
76603219585586734/119720308648941)*y^5+Complex(-4113889106705240/
119720308648941)*y^3-3725094400/13288967549*(Complex(1)*y^13+3/40*y^14+Complex(
-12)*y^11-219/40*y^12+Complex(-1671/5)*y^9-1137/40*y^10+Complex(7876/5)*y^7-\
40647/40*y^8+Complex(-1671/5)*y^5+40647/40*y^6+Complex(-12)*y^3+1137/40*y^4+
Complex(1)*y+219/40*y^2-3/40)*(y^2+1)^4*y^2*ln(b)-347289600/92929843*(Complex(1
)*y^13+3/40*y^14+Complex(-12)*y^11-219/40*y^12+Complex(-1671/5)*y^9-1137/40*y^
10+Complex(7876/5)*y^7-40647/40*y^8+Complex(-1671/5)*y^5+40647/40*y^6+Complex(-\
12)*y^3+1137/40*y^4+Complex(1)*y+219/40*y^2-3/40)*(y^2+1)^4*y^2*ln(2)^2+
1006726400/92929843*(Complex(1)*y^13+3/40*y^14+Complex(-12)*y^11-219/40*y^12+
Complex(-1671/5)*y^9-1137/40*y^10+Complex(7876/5)*y^7-40647/40*y^8+Complex(-\
1671/5)*y^5+40647/40*y^6+Complex(-12)*y^3+1137/40*y^4+Complex(1)*y+219/40*y^2-3
/40)*(y^2+1)^4*y^2*ln(2))*y^2*ln(y)-6190573389/74501888*(y^2+1)^3*(-\
135270360427/41270489260*y^2+Complex(1)*y^27-3858701355461917/309838198119450*y
^4+91136814307168579/1394271891537525*y^6+Complex(-1)*y+230970/2061463*y^28-\
135270360427/41270489260*y^26+43660386656446477/113818113594900*y^18-\
130944800004640381/2788543783075050*y^20+91136814307168579/1394271891537525*y^
22-3858701355461917/309838198119450*y^24-130944800004640381/2788543783075050*y^
8+405749219413456162/5554868093775*y^14+52805544857247348659/1394271891537525*y
^16+52805544857247348659/1394271891537525*y^12+43660386656446477/
113818113594900*y^10+Complex(-759003472778909/278854378307505)*y^25+Complex(-\
589647864954472/14083554459975)*y^23+Complex(-5883066017556608189/
154919099059725)*y^11+Complex(15108957058160104/66393899597025)*y^21+Complex(
1705797976522773059/278854378307505)*y^19+Complex(5883066017556608189/
154919099059725)*y^17+Complex(39088062327473087248/1394271891537525)*y^15+
Complex(-39088062327473087248/1394271891537525)*y^13+Complex(-\
1705797976522773059/278854378307505)*y^9+Complex(-15108957058160104/
66393899597025)*y^7+Complex(589647864954472/14083554459975)*y^5+Complex(
759003472778909/278854378307505)*y^3+230970/2061463-74501888/6190573389*(y^2+1)
^4*y^3*(Complex(1)*y^14+Complex(-218/5)*y^12-447/40*y^13+Complex(-2994/5)*y^10+
3/4*y^11+Complex(-58211/5)*y^8+61123/40*y^9+Complex(58211/5)*y^6-168337/10*y^7+
Complex(2994/5)*y^4+61123/40*y^5+Complex(218/5)*y^2+3/4*y^3+Complex(-1)-447/40*
y)*ln(b)-330752/2061463*(Complex(1)*y^14+Complex(-218/5)*y^12-447/40*y^13+
Complex(-2994/5)*y^10+3/4*y^11+Complex(-58211/5)*y^8+61123/40*y^9+Complex(58211
/5)*y^6-168337/10*y^7+Complex(2994/5)*y^4+61123/40*y^5+Complex(218/5)*y^2+3/4*y
^3+Complex(-1)-447/40*y)*(y^2+1)^4*y^3*ln(2)^2+20134528/43290723*(Complex(1)*y^
14+Complex(-218/5)*y^12-447/40*y^13+Complex(-2994/5)*y^10+3/4*y^11+Complex(-\
58211/5)*y^8+61123/40*y^9+Complex(58211/5)*y^6-168337/10*y^7+Complex(2994/5)*y^
4+61123/40*y^5+Complex(218/5)*y^2+3/4*y^3+Complex(-1)-447/40*y)*(y^2+1)^4*y^3*
ln(2)))/(y^2+1)^21/b^4*p_inf^4;


==> anc/W_even_inst_leq6_meqm6.mpl <==
W_even_inst_y_0_meqm6_fin := -1/2145*mu*715^(1/2)*Pi^(1/2)*p_inf^6+1/1430*mu*
715^(1/2)*Pi^(1/2)*p_inf^8-7/8840*mu*715^(1/2)*Pi^(1/2)*p_inf^10+21/25840*mu*
715^(1/2)*Pi^(1/2)*p_inf^12;
W_even_inst_y_1_meqm6_fin := 2/2145*(Complex(3)*y^10+Complex(-187)*y^8-35*y^9+
Complex(1280)*y^6+602*y^7+Complex(-1280)*y^4-1792*y^5+Complex(187)*y^2+602*y^3+
Complex(-3)-35*y)*(Complex(1)*y^2+Complex(-1)+2*y)^6*mu*Pi^(1/2)/(y^2+1)^11*715
^(1/2)/b*p_inf^4+1/15015*(Complex(1)*y^2+Complex(-1)+2*y)^6*mu*Pi^(1/2)*715^(1/
2)*(Complex(21)*y^14+Complex(-2063)*y^12-301*y^13+Complex(29007)*y^10+9068*y^11
+Complex(-151861)*y^8-72865*y^9+Complex(151861)*y^6+208828*y^7+Complex(-29007)*
y^4-72865*y^5+Complex(2063)*y^2+9068*y^3+Complex(-21)-301*y)/(y^2+1)^13/b*p_inf
^6-1/340340*(Complex(1)*y^2+Complex(-1)+2*y)^6*mu*Pi^(1/2)*715^(1/2)*(Complex(-\
1038230)*y^4+Complex(4451622)*y^6-16359*y^17+Complex(-918034)*y^8+380966*y^15+
Complex(100091)*y^2-2270562*y^13+Complex(918034)*y^10+5431794*y^11+Complex(
1038230)*y^14+5702306*y^9+Complex(-100091)*y^16+5431794*y^7+Complex(-4451622)*y
^12-2270562*y^5+Complex(1239)*y^18+380966*y^3+Complex(-1239)-16359*y)/(y^2+1)^
15/b*p_inf^8+1/38798760*(Complex(1)*y^2+Complex(-1)+2*y)^6*mu*Pi^(1/2)*715^(1/2
)*(Complex(-13800633)*y^20+Complex(-123365899)*y^4-2339799*y^21+Complex(
557303773)*y^6+49196376*y^19+Complex(161657988)*y^8-259074893*y^17+Complex(
13800633)*y^2+692378916*y^15+Complex(958675780)*y^10+1811111268*y^13+Complex(-\
161657988)*y^14+4757724296*y^11+Complex(-557303773)*y^16+1811111268*y^9+
Complex(-958675780)*y^12+692378916*y^7+Complex(123365899)*y^18-259074893*y^5+
Complex(179487)*y^22+49196376*y^3+Complex(-179487)-2339799*y)/(y^2+1)^17/b*
p_inf^10;
W_even_inst_y_2_meqm6_fin := -68/715*Pi^(1/2)*715^(1/2)*mu*(16/51*(Complex(1)*y
^9+1/16*y^10+Complex(-38)*y^7-123/16*y^8+Complex(384)*y^5+1093/8*y^6+Complex(-\
38)*y^3-1093/8*y^4+Complex(1)*y+123/16*y^2-1/16)*y^2*ln(y)+(y^2+1)*(Complex(1)*
y^11+3/34*y^12+Complex(-2129/153)*y^9-899/180*y^10+Complex(958/153)*y^7+16087/
765*y^8+Complex(-958/153)*y^5+56681/1530*y^6+Complex(2129/153)*y^3+16087/765*y^
4+Complex(-1)*y-899/180*y^2+3/34))*(Complex(1)*y^2+Complex(-1)+2*y)^6/(y^2+1)^
13/b^2*p_inf^2+6/715*((y^2+1)^3*(Complex(1)*y^12+Complex(-66)*y^10-12*y^11+
Complex(495)*y^8+220*y^9+Complex(-924)*y^6-792*y^7+Complex(495)*y^4+792*y^5+
Complex(-66)*y^2-220*y^3+Complex(1)+12*y)*arctan(1/2*(y^2-1)/y)+1256/63*(
Complex(1)*y^13+77/1256*y^14+Complex(-6012/157)*y^11-9749/1256*y^12+Complex(
58161/157)*y^9+170337/1256*y^10+Complex(48272/157)*y^7-237485/1256*y^8+Complex(
58161/157)*y^5+237485/1256*y^6+Complex(-6012/157)*y^3-170337/1256*y^4+Complex(1
)*y+9749/1256*y^2-77/1256)*y^2*ln(y)-29*(y^2+1)*(Complex(-1500811/27405)*y^5+5/
58*y^16+Complex(-4390013/27405)*y^7-191183/36540*y^14+Complex(1)*y^15+2215/63*y
^12+Complex(4390013/27405)*y^9-139105/3132*y^10+Complex(-1)*y-10917607/27405*y^
8+Complex(1500811/27405)*y^11-139105/3132*y^6+Complex(450157/27405)*y^3+2215/63
*y^4+Complex(-450157/27405)*y^13-191183/36540*y^2+5/58))*Pi^(1/2)*715^(1/2)*(
Complex(1)*y^2+Complex(-1)+2*y)^6*mu/(y^2+1)^15/b^2*p_inf^4+1/45045*mu*(
Complex(1)*y^2+Complex(-1)+2*y)^6*Pi^(1/2)*y^2*(-487+336*ln(2))*(Complex(16)*y^
9+y^10+Complex(-608)*y^7-123*y^8+Complex(6144)*y^5+2186*y^6+Complex(-608)*y^3-\
2186*y^4+Complex(16)*y+123*y^2-1)/(y^2+1)^13*715^(1/2)/b^2*p_inf^5-3/1430*((y^2
+1)^5*(Complex(1)*y^12+Complex(-66)*y^10-12*y^11+Complex(495)*y^8+220*y^9+
Complex(-924)*y^6-792*y^7+Complex(495)*y^4+792*y^5+Complex(-66)*y^2-220*y^3+
Complex(1)+12*y)*arctan(1/2*(y^2-1)/y)+188416/1071*(Complex(304147/736)*y^5+
11137/188416*y^18+Complex(845065/1472)*y^7-1511495/188416*y^16+Complex(1)*y^17+
6969149/47104*y^14+Complex(-119941/2944)*y^15-3239447/11776*y^12+Complex(
2890511/1472)*y^9-8035411/47104*y^10+Complex(1)*y+8035411/47104*y^8+Complex(
845065/1472)*y^11+3239447/11776*y^6+Complex(-119941/2944)*y^3-6969149/47104*y^4
+Complex(304147/736)*y^13+1511495/188416*y^2-11137/188416)*y^2*ln(y)-19/3*(y^2+
1)*(Complex(-171317836/712215)*y^5+123/646*y^20+Complex(-6163956812/870485)*y^7
+964451/406980*y^18+Complex(3724645/142443)*y^17-6218657/237405*y^16+Complex(1)
*y^19-180464818/712215*y^14+Complex(171317836/712215)*y^15-53956653367/3133746*
y^12+Complex(40084867618/7834365)*y^9-139706753413/5222910*y^10+Complex(-1)*y-\
53956653367/3133746*y^8+Complex(-40084867618/7834365)*y^11-180464818/712215*y^6
+Complex(-3724645/142443)*y^3-6218657/237405*y^4+Complex(6163956812/870485)*y^
13+964451/406980*y^2+123/646))*Pi^(1/2)*715^(1/2)*(Complex(1)*y^2+Complex(-1)+2
*y)^6*mu/(y^2+1)^17/b^2*p_inf^6-4/315315*mu*(Complex(1)*y^2+Complex(-1)+2*y)^6*
Pi^(1/2)*y^2*(-487+336*ln(2))*715^(1/2)*(Complex(115)*y^13+7*y^14+Complex(-4500
)*y^11-901*y^12+Complex(45183)*y^9+16197*y^10+Complex(19208)*y^7-35101*y^8+
Complex(45183)*y^5+35101*y^6+Complex(-4500)*y^3-16197*y^4+Complex(115)*y+901*y^
2-7)/(y^2+1)^15/b^2*p_inf^7-18/12155*Pi^(1/2)*((y^2+1)^7*(Complex(1)*y^12+
Complex(-66)*y^10-12*y^11+Complex(495)*y^8+220*y^9+Complex(-924)*y^6-792*y^7+
Complex(495)*y^4+792*y^5+Complex(-66)*y^2-220*y^3+Complex(1)+12*y)*arctan(1/2*(
y^2-1)/y)-393355/1197*(Complex(213071673/393355)*y^5+175301/3146840*y^22+
Complex(195142880/236013)*y^7-26858889/3146840*y^20+Complex(213071673/393355)*y
^17+340104677/1888104*y^18+Complex(-10921456/236013)*y^19-3731376529/9440520*y^
16+Complex(195142880/236013)*y^15-82937589/78671*y^14+Complex(6756341252/
1180065)*y^9-5273949049/2360130*y^12+Complex(1)*y+5273949049/2360130*y^10+
Complex(3153103104/393355)*y^11+82937589/78671*y^8+Complex(-10921456/236013)*y^
3+3731376529/9440520*y^6+Complex(6756341252/1180065)*y^13-340104677/1888104*y^4
+Complex(1)*y^21+26858889/3146840*y^2-175301/3146840)*y^2*ln(y)-35851/456*(-\
122139842047/19378899540*y^2+1024576527907/33913074195*y^4-284620679533/
135652296780*y^6+Complex(-1)*y-284620679533/135652296780*y^18+1024576527907/
33913074195*y^20-122139842047/19378899540*y^22+4905/71702*y^24+91248894602717/
22608716130*y^8+238797281110033/22608716130*y^14+91248894602717/22608716130*y^
16+230038577046326/11304358065*y^12+238797281110033/22608716130*y^10+Complex(1)
*y^23+Complex(-708180291199/33913074195)*y^21+Complex(-63772913959/3083006745)*
y^19+Complex(1907413661078/11304358065)*y^13+Complex(-1907413661078/11304358065
)*y^11+Complex(-18126129014138/11304358065)*y^9+Complex(63772913959/3083006745)
*y^5+Complex(708180291199/33913074195)*y^3+Complex(11233298940515/6782614839)*y
^7+Complex(-11233298940515/6782614839)*y^17+Complex(18126129014138/11304358065)
*y^15+4905/71702)*(y^2+1))*715^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^6*mu/(y^2
+1)^19/b^2*p_inf^8;
W_even_inst_y_3_meqm6_fin := -38/2145*(-72/19*(Complex(1)*y^11+1/18*y^12+
Complex(-145/3)*y^9-26/3*y^10+Complex(618)*y^7+1175/6*y^8+Complex(-618)*y^5+
9688/9*y^6+Complex(145/3)*y^3+1175/6*y^4+Complex(-1)*y-26/3*y^2+1/18)*y^3*ln(y)
^2+12/19*(y^2+1)*y^2*(Complex(1)*y^12+Complex(-1753/15)*y^10-1427/90*y^11+
Complex(64169/45)*y^8+46679/90*y^9+Complex(499306/45)*y^6-66037/45*y^7+Complex(
64169/45)*y^4+66037/45*y^5+Complex(-1753/15)*y^2-46679/90*y^3+Complex(1)+1427/
90*y)*ln(y)+(Complex(1)*y^14+Complex(-4898/95)*y^12-210/19*y^13+Complex(25958/
285)*y^10+34324/285*y^11+Complex(110237/285)*y^8+1118/5*y^9+Complex(-110237/285
)*y^6+371284/285*y^7+Complex(-25958/285)*y^4+1118/5*y^5+Complex(4898/95)*y^2+
34324/285*y^3+Complex(-1)-210/19*y)*(y^2+1)^2)*Pi^(1/2)*715^(1/2)*mu*(Complex(1
)*y^2+Complex(-1)+2*y)^6/(y^2+1)^15/b^3-9/143*Pi^(1/2)*715^(1/2)*(28/3*(y^2+1)^
6*(Complex(1)*y^9+3/35*y^10+Complex(-86/5)*y^7-187/35*y^8+Complex(256/5)*y^5+
256/7*y^6+Complex(-86/5)*y^3-256/7*y^4+Complex(1)*y+187/35*y^2-3/35)*arctan(1/2
*(y^2-1)/y)+856/105*(Complex(-65687/107)*y^5+35/642*y^16+Complex(-49485/107)*y^
7-2815/321*y^14+Complex(1)*y^15+63445/321*y^12+Complex(49485/107)*y^9+86407/107
*y^10+Complex(-1)*y+331909/107*y^8+Complex(65687/107)*y^11+86407/107*y^6+
Complex(5251/107)*y^3+63445/321*y^4+Complex(-5251/107)*y^13-2815/321*y^2+35/642
)*y^3*ln(y)^2-28/45*(y^2+1)*y^2*(Complex(3263804/2205)*y^4+Complex(10646659/441
)*y^6-14887/882*y^15+Complex(5847778/147)*y^8+518957/882*y^13+Complex(-95917/
735)*y^2+59935/294*y^11+Complex(10646659/441)*y^10-539579/42*y^9+Complex(-95917
/735)*y^14+539579/42*y^7+Complex(1)*y^16-59935/294*y^5+Complex(3263804/2205)*y^
12-518957/882*y^3+Complex(1)+14887/882*y)*ln(y)+(Complex(-214037/2835)*y^4+
Complex(-3966223/4725)*y^6-154/15*y^17+Complex(-1274401/2835)*y^8+559492/6075*y
^15+Complex(205648/4725)*y^2+197296/1575*y^13+Complex(1274401/2835)*y^10-\
14424832/4725*y^11+Complex(214037/2835)*y^14-351075052/42525*y^9+Complex(-\
205648/4725)*y^16-14424832/4725*y^7+Complex(3966223/4725)*y^12+197296/1575*y^5+
Complex(1)*y^18+559492/6075*y^3+Complex(-1)-154/15*y)*(y^2+1)^2)*mu*(Complex(1)
*y^2+Complex(-1)+2*y)^6/(y^2+1)^17/b^3*p_inf^2+32/715*Pi^(1/2)*mu*715^(1/2)*(
Complex(1)*y^2+Complex(-1)+2*y)^6*(ln(2)-487/336)*y^2*((-2/3*y^13+104*y^11-2350
*y^9-38752/3*y^7-2350*y^5+104*y^3-2/3*y+Complex(-7416)*y^8+Complex(7416)*y^6+
Complex(-580)*y^4+Complex(12)*y^2+Complex(-12)*y^12+Complex(580)*y^10)*ln(y)+(y
^2+1)*(Complex(1)*y^12+Complex(-1753/15)*y^10-1427/90*y^11+Complex(64169/45)*y^
8+46679/90*y^9+Complex(499306/45)*y^6-66037/45*y^7+Complex(64169/45)*y^4+66037/
45*y^5+Complex(-1753/15)*y^2-46679/90*y^3+Complex(1)+1427/90*y))/(y^2+1)^15/b^3
*p_inf^3-133/4420*(53244/1463*(y^2+1)^6*(Complex(1)*y^13+7/87*y^14+Complex(-\
111388/5481)*y^11-31453/5481*y^12+Complex(545165/5481)*y^9+92699/1827*y^10+
Complex(-477716/1827)*y^7-949421/5481*y^8+Complex(545165/5481)*y^5+949421/5481*
y^6+Complex(-111388/5481)*y^3-92699/1827*y^4+Complex(1)*y+31453/5481*y^2-7/87)*
arctan(1/2*(y^2-1)/y)-545592/10241*(Complex(-15352180/22733)*y^5+2401/45466*y^
20+Complex(-29788528/22733)*y^7-205196/22733*y^18+Complex(-1177963/22733)*y^17+
9699707/45466*y^16+Complex(1)*y^19+37612400/68199*y^14+Complex(15352180/22733)*
y^15+291954590/68199*y^12+Complex(-96209252/22733)*y^9+228043720/22733*y^10+
Complex(-1)*y+291954590/68199*y^8+Complex(96209252/22733)*y^11+37612400/68199*y
^6+Complex(1177963/22733)*y^3+9699707/45466*y^4+Complex(29788528/22733)*y^13-\
205196/22733*y^2+2401/45466)*y^3*ln(y)^2+20/77*(y^2+1)*(Complex(1)*y^20+
Complex(1415578453/209475)*y^4-356389/8550*y^19+Complex(295264102736/768075)*y^
6+21636709/7350*y^17+Complex(224106663384/256025)*y^8+430049848/13965*y^15+
Complex(-35477143/69825)*y^2-704014231384/2304225*y^13+Complex(229834657534/
92169)*y^10-141210772933/256025*y^11+Complex(295264102736/768075)*y^14+
141210772933/256025*y^9+Complex(1415578453/209475)*y^16+704014231384/2304225*y^
7+Complex(224106663384/256025)*y^12-430049848/13965*y^5+Complex(-35477143/69825
)*y^18-21636709/7350*y^3+Complex(1)+356389/8550*y)*y^2*ln(y)+(y^2+1)^2*(
Complex(-832774/30723)*y^20+Complex(9864338788/35485065)*y^4-1902/209*y^21+
Complex(7632446677/3225915)*y^6-1229589208/106455195*y^19+Complex(90928829896/
11828355)*y^8+9968313038/21291039*y^17+Complex(832774/30723)*y^2+1454745968468/
106455195*y^15+Complex(-1151832552646/35485065)*y^10+6363231021124/106455195*y^
13+Complex(-90928829896/11828355)*y^14+13614366639848/106455195*y^11+Complex(-\
7632446677/3225915)*y^16+6363231021124/106455195*y^9+Complex(1151832552646/
35485065)*y^12+1454745968468/106455195*y^7+Complex(-9864338788/35485065)*y^18+
9968313038/21291039*y^5+Complex(1)*y^22-1229589208/106455195*y^3+Complex(-1)-\
1902/209*y))*Pi^(1/2)*715^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^6/(y^2+1)^
19/b^3*p_inf^4-64/715*(ln(2)-487/336)*Pi^(1/2)*(-258/7*(Complex(-27359/43)*y^5+
7/129*y^16+Complex(-18761/43)*y^7-1138/129*y^14+Complex(1)*y^15+26098/129*y^12+
Complex(18761/43)*y^9+83638/129*y^10+Complex(-1)*y+417710/129*y^8+Complex(27359
/43)*y^11+83638/129*y^6+Complex(2139/43)*y^3+26098/129*y^4+Complex(-2139/43)*y^
13-1138/129*y^2+7/129)*y*ln(y)+(y^2+1)*(Complex(534047/315)*y^4+Complex(4016321
/126)*y^6-11117/630*y^15+Complex(1067512/21)*y^8+83723/126*y^13+Complex(-29867/
210)*y^2+145169/210*y^11+Complex(4016321/126)*y^10-130625/6*y^9+Complex(-29867/
210)*y^14+130625/6*y^7+Complex(1)*y^16-145169/210*y^5+Complex(534047/315)*y^12-\
83723/126*y^3+Complex(1)+11117/630*y))*y^2*715^(1/2)*mu*(Complex(1)*y^2+
Complex(-1)+2*y)^6/(y^2+1)^17/b^3*p_inf^5+57664/715715*715^(1/2)*Pi^(1/2)*(
2519517/490144*(y^2+1)^6*(Complex(986414/5873)*y^5+69/839*y^18+Complex(-7170778
/5873)*y^7-196897/35238*y^16+Complex(1)*y^17+2037715/35238*y^14+Complex(-50258/
2517)*y^15-5887613/11746*y^12+Complex(1268294/17619)*y^9+6413029/5034*y^10+
Complex(1)*y-6413029/5034*y^8+Complex(-7170778/5873)*y^11+5887613/11746*y^6+
Complex(-50258/2517)*y^3-2037715/35238*y^4+Complex(986414/5873)*y^13+196897/
35238*y^2-69/839)*arctan(1/2*(y^2-1)/y)+(Complex(1)*y^11+1/18*y^12+Complex(-145
/3)*y^9-26/3*y^10+Complex(618)*y^7+1175/6*y^8+Complex(-618)*y^5+9688/9*y^6+
Complex(145/3)*y^3+1175/6*y^4+Complex(-1)*y-26/3*y^2+1/18)*(y^2+1)^6*y^3*ln(y^2
+1)-653183817/18625472*(-43570315/4567719*y^2+386243970/1522573*y^4+4588643773/
13703157*y^6+Complex(-1)*y+4588643773/13703157*y^18+386243970/1522573*y^20-\
43570315/4567719*y^22+1372315/27406314*y^24+2687874979/702726*y^8+33752537860/
1522573*y^14+2687874979/702726*y^16+637405624300/13703157*y^12+33752537860/
1522573*y^10+Complex(1)*y^23+1372315/27406314+Complex(-61143341/1054089)*y^21+
Complex(100196775/117121)*y^19+Complex(8365402255/4567719)*y^17+Complex(
225987014080/13703157)*y^15+Complex(57533527820/4567719)*y^13+Complex(61143341/
1054089)*y^3+Complex(-225987014080/13703157)*y^9+Complex(-8365402255/4567719)*y
^7+Complex(-100196775/117121)*y^5+Complex(-57533527820/4567719)*y^11)*y^3*ln(y)
^2-45832787/37250944*(y^2+1)*(10204743581/824990166*y+Complex(1)-635351958317/
5774931162*y^3+40833803040677/5774931162*y^5-23613617/1923054*y^23+Complex(1)*y
^24+432481323/4487126*y^21-30611526131/4487126*y^19+3745759517305/63460782*y^17
+74620159651157/262496871*y^15+1047743743989911/2887465581*y^13-983675845404311
/2887465581*y^11-785854295029927/2887465581*y^9-3542592868729/63460782*y^7+
Complex(-2276374244290430/2887465581)*y^14+Complex(-18422991996632924/
14437327905)*y^12+Complex(-2288859270681470/2887465581)*y^10+Complex(-\
375148236809/2806089)*y^8+Complex(-20659275147123/320829509)*y^6+Complex(
9427028606/24679193)*y^4+Complex(-277773439729/4812442635)*y^2+Complex(-\
4721030124925/74037579)*y^18+Complex(-17935550283193/137498361)*y^16+Complex(-\
1887767423/33653445)*y^22+Complex(2096904878/6730689)*y^20)*y^2*ln(y)+97097/
1383936*(y^2+1)^2*(Complex(-1)+33798/31331*y+Complex(-7034377792578958/
7244698461)*y^12+Complex(-549893758889733539/470905399965)*y^10+Complex(
158035475626778602/1412716199895)*y^8+Complex(88597327003386763/1412716199895)*
y^6+Complex(-103716775871509/94181079993)*y^4+Complex(-10901761076/156811655)*y
^2+Complex(-158035475626778602/1412716199895)*y^18+Complex(549893758889733539/
470905399965)*y^16+Complex(103716775871509/94181079993)*y^22+Complex(-\
88597327003386763/1412716199895)*y^20-973033046210296/4238148599685*y^3-\
557020916730724/43692253605*y^5-973033046210296/4238148599685*y^23+1383936/
97097*(y^2+1)^4*y^3*(Complex(1)*y^11+1/18*y^12+Complex(-145/3)*y^9-26/3*y^10+
Complex(618)*y^7+1175/6*y^8+Complex(-618)*y^5+9688/9*y^6+Complex(145/3)*y^3+
1175/6*y^4+Complex(-1)*y-26/3*y^2+1/18)*ln(b)+33798/31331*y^25-557020916730724/
43692253605*y^21+3962000208708628/22424066665*y^19+202163715305136282/
156968466655*y^17+27566897020154900/7244698461*y^15+198189384469576/31362331*y^
13+27566897020154900/7244698461*y^11+202163715305136282/156968466655*y^9+
3962000208708628/22424066665*y^7+Complex(1)*y^26+Complex(10901761076/156811655)
*y^24+Complex(7034377792578958/7244698461)*y^14+18432/97*(Complex(1)*y^11+1/18*
y^12+Complex(-145/3)*y^9-26/3*y^10+Complex(618)*y^7+1175/6*y^8+Complex(-618)*y^
5+9688/9*y^6+Complex(145/3)*y^3+1175/6*y^4+Complex(-1)*y-26/3*y^2+1/18)*(y^2+1)
^4*y^3*ln(2)^2-374016/679*(Complex(1)*y^11+1/18*y^12+Complex(-145/3)*y^9-26/3*y
^10+Complex(618)*y^7+1175/6*y^8+Complex(-618)*y^5+9688/9*y^6+Complex(145/3)*y^3
+1175/6*y^4+Complex(-1)*y-26/3*y^2+1/18)*(y^2+1)^4*y^3*ln(2)))*mu*(Complex(1)*y
^2+Complex(-1)+2*y)^6/(y^2+1)^21/b^3*p_inf^6;
W_even_inst_y_4_meqm6_fin := 716/2145*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)
^6*715^(1/2)*mu*(-80/179*(Complex(1)*y^13+1/20*y^14+Complex(-60)*y^11-193/20*y^
12+Complex(4761/5)*y^9+5421/20*y^10+Complex(-37916/5)*y^7+89699/20*y^8+Complex(
4761/5)*y^5-89699/20*y^6+Complex(-60)*y^3-5421/20*y^4+Complex(1)*y+193/20*y^2-1
/20)*y^4*ln(y)^3+12/179*(Complex(1)*y^14+Complex(-698/5)*y^12-349/20*y^13+
Complex(7886/5)*y^10+1293/2*y^11+Complex(248829/5)*y^8+34841/20*y^9+Complex(-\
248829/5)*y^6+431201/5*y^7+Complex(-7886/5)*y^4+34841/20*y^5+Complex(698/5)*y^2
+1293/2*y^3+Complex(-1)-349/20*y)*(y^2+1)*y^3*ln(y)^2+1414/895*(Complex(1)*y^13
+45/707*y^14+Complex(-55346/2121)*y^11-14776/2121*y^12+Complex(-309773/2121)*y^
9+26534/707*y^10+Complex(-1369404/707)*y^7+1806223/2121*y^8+Complex(-309773/
2121)*y^5-1806223/2121*y^6+Complex(-55346/2121)*y^3-26534/707*y^4+Complex(1)*y+
14776/2121*y^2-45/707)*(y^2+1)^2*y^2*ln(y)+(y^2+1)^3*(Complex(418609/2685)*y^7+
33/358*y^16+Complex(83401/2685)*y^5-3922/895*y^14+Complex(1)*y^15-3136/2685*y^
12+Complex(-418609/2685)*y^9+707/537*y^10+Complex(-1)*y-182317/537*y^8+Complex(
-83401/2685)*y^11+707/537*y^6+Complex(7489/895)*y^3-3136/2685*y^4+Complex(-7489
/895)*y^13-3922/895*y^2+33/358))/(y^2+1)^17/b^4/p_inf^2-108/715*(Complex(1)*y^2
+Complex(-1)+2*y)^6*Pi^(1/2)*715^(1/2)*((y^2+1)^6*(2/9*y^2*(Complex(1)*y^10+
Complex(-123)*y^8-16*y^9+Complex(2186)*y^6+608*y^7+Complex(-2186)*y^4-6144*y^5+
Complex(123)*y^2+608*y^3+Complex(-1)-16*y)*ln(y)+(y^2+1)*(Complex(1)*y^12+
Complex(-15283/270)*y^10-34/3*y^11+Complex(32174/135)*y^8+4258/27*y^9+Complex(
56681/135)*y^6-1916/27*y^7+Complex(32174/135)*y^4+1916/27*y^5+Complex(-15283/
270)*y^2-4258/27*y^3+Complex(1)+34/3*y))*arctan(1/2*(y^2-1)/y)-5416/567*(
Complex(650246/677)*y^5+133/2708*y^18+Complex(-2995910/677)*y^7-26459/2708*y^16
+Complex(1)*y^17+186719/677*y^14+Complex(-41378/677)*y^15+2575459/677*y^12+
Complex(-9612502/677)*y^9+5348132/677*y^10+Complex(1)*y-5348132/677*y^8+
Complex(-2995910/677)*y^11-2575459/677*y^6+Complex(-41378/677)*y^3-186719/677*y
^4+Complex(650246/677)*y^13+26459/2708*y^2-133/2708)*y^4*ln(y)^3+22/27*(y^2+1)*
y^3*(Complex(-100623/77)*y^4+Complex(-30180947/385)*y^6-84011/4620*y^17+
Complex(-8160091/77)*y^8+14246/21*y^15+Complex(57392/385)*y^2+1395860/231*y^13+
Complex(8160091/77)*y^10+108733166/1155*y^11+Complex(100623/77)*y^14+153231679/
462*y^9+Complex(-57392/385)*y^16+108733166/1155*y^7+Complex(30180947/385)*y^12+
1395860/231*y^5+Complex(1)*y^18+14246/21*y^3+Complex(-1)-84011/4620*y)*ln(y)^2+
2171/315*(y^2+1)^2*(Complex(-12442216/19539)*y^5+105/2171*y^18+Complex(-\
147480388/19539)*y^7-486796/58617*y^16+Complex(1)*y^17-179765/58617*y^14+
Complex(-141908/4509)*y^15+5764783/2171*y^12+Complex(-1038567874/58617)*y^9+
367397275/58617*y^10+Complex(1)*y-367397275/58617*y^8+Complex(-147480388/19539)
*y^11-5764783/2171*y^6+Complex(-141908/4509)*y^3+179765/58617*y^4+Complex(-\
12442216/19539)*y^13+486796/58617*y^2-105/2171)*y^2*ln(y)-895/162*(y^2+1)^3*(
Complex(3616244/93975)*y^5+213/1790*y^20+Complex(-1892648/31325)*y^7-80233/
31325*y^18+Complex(165779/93975)*y^17-1701359/80550*y^16+Complex(1)*y^19+
3580879/93975*y^14+Complex(-3616244/93975)*y^15+108607579/93975*y^12+Complex(-\
54549592/93975)*y^9+824335576/281925*y^10+Complex(-1)*y+108607579/93975*y^8+
Complex(54549592/93975)*y^11+3580879/93975*y^6+Complex(-165779/93975)*y^3-\
1701359/80550*y^4+Complex(1892648/31325)*y^13-80233/31325*y^2+213/1790))*mu/(y^
2+1)^19/b^4-128/715*(Complex(1)*y^2+Complex(-1)+2*y)^6*(-10*(Complex(1)*y^13+1/
20*y^14+Complex(-60)*y^11-193/20*y^12+Complex(4761/5)*y^9+5421/20*y^10+Complex(
-37916/5)*y^7+89699/20*y^8+Complex(4761/5)*y^5-89699/20*y^6+Complex(-60)*y^3-\
5421/20*y^4+Complex(1)*y+193/20*y^2-1/20)*y^2*ln(y)^2+(Complex(1)*y^14+Complex(
-698/5)*y^12-349/20*y^13+Complex(7886/5)*y^10+1293/2*y^11+Complex(248829/5)*y^8
+34841/20*y^9+Complex(-248829/5)*y^6+431201/5*y^7+Complex(-7886/5)*y^4+34841/20
*y^5+Complex(698/5)*y^2+1293/2*y^3+Complex(-1)-349/20*y)*(y^2+1)*y*ln(y)+707/60
*(Complex(1)*y^13+45/707*y^14+Complex(-55346/2121)*y^11-14776/2121*y^12+
Complex(-309773/2121)*y^9+26534/707*y^10+Complex(-1369404/707)*y^7+1806223/2121
*y^8+Complex(-309773/2121)*y^5-1806223/2121*y^6+Complex(-55346/2121)*y^3-26534/
707*y^4+Complex(1)*y+14776/2121*y^2-45/707)*(y^2+1)^2)*Pi^(1/2)*(ln(2)-487/336)
*mu*715^(1/2)*y^2/(y^2+1)^17/b^4*p_inf-141/286*(Complex(1)*y^2+Complex(-1)+2*y)
^6*Pi^(1/2)*(432/235*(y^2+1)^9*(Complex(1)*y^11+1/12*y^12+Complex(-55/3)*y^9-11
/2*y^10+Complex(66)*y^7+165/4*y^8+Complex(-66)*y^5-77*y^6+Complex(55/3)*y^3+165
/4*y^4+Complex(-1)*y-11/2*y^2+1/12)*arctan(1/2*(y^2-1)/y)^2+(y^2+1)^6*(-68/235*
(Complex(1)*y^14+Complex(-16103/119)*y^12-5996/357*y^13+Complex(313339/119)*y^
10+83312/119*y^11+Complex(-1066295/119)*y^8-922036/119*y^9+Complex(1066295/119)
*y^6-552448/51*y^7+Complex(-313339/119)*y^4-922036/119*y^5+Complex(16103/119)*y
^2+83312/119*y^3+Complex(-1)-5996/357*y)*y^2*ln(y)+(Complex(1610632/4935)*y^4+
Complex(-667657/2115)*y^6-2688/235*y^15+Complex(-355049698/74025)*y^8+12670948/
74025*y^13+Complex(-1432103/24675)*y^2-31932724/74025*y^11+Complex(-667657/2115
)*y^10-78104552/74025*y^9+Complex(-1432103/24675)*y^14+78104552/74025*y^7+
Complex(1)*y^16+31932724/74025*y^5+Complex(1610632/4935)*y^12-12670948/74025*y^
3+Complex(1)+2688/235*y)*(y^2+1))*arctan(1/2*(y^2-1)/y)+333904/27965*(Complex(
65287957/62607)*y^5+11963/250428*y^22+Complex(-116972260/62607)*y^7-2509103/
250428*y^20+Complex(65287957/62607)*y^17+73801781/250428*y^18+Complex(-4011784/
62607)*y^19+803448791/250428*y^16+Complex(-116972260/62607)*y^15+996363943/
62607*y^14+Complex(-771154052/62607)*y^9+1626827497/62607*y^12+Complex(1)*y-\
1626827497/62607*y^10+Complex(-3617171048/62607)*y^11-996363943/62607*y^8+
Complex(-4011784/62607)*y^3-803448791/250428*y^6+Complex(-771154052/62607)*y^13
-73801781/250428*y^4+Complex(1)*y^21+2509103/250428*y^2-11963/250428)*y^4*ln(y)
^3-1396/3995*(Complex(-147431638/769545)*y^20+Complex(-495357644/769545)*y^4-\
3087221/146580*y^21+Complex(-366765325855/1692999)*y^6+1355278907/1539090*y^19+
Complex(-5112056665336/8464995)*y^8+71548799207/3078180*y^17+Complex(147431638/
769545)*y^2+1467726220088/8464995*y^15+Complex(-11766008117558/8464995)*y^10+
17836483434227/16929990*y^13+Complex(5112056665336/8464995)*y^14+26537001002087
/8464995*y^11+Complex(366765325855/1692999)*y^16+17836483434227/16929990*y^9+
Complex(11766008117558/8464995)*y^12+1467726220088/8464995*y^7+Complex(
495357644/769545)*y^18+71548799207/3078180*y^5+Complex(1)*y^22+1355278907/
1539090*y^3+Complex(-1)-3087221/146580*y)*(y^2+1)*y^3*ln(y)^2+6222674/1258425*(
Complex(28668242547/34224707)*y^5+269955/3111337*y^22+Complex(2965308267520/
239572949)*y^7-1109381722/239572949*y^20+Complex(28668242547/34224707)*y^17+
27374955862/239572949*y^18+Complex(-3806538270/239572949)*y^19-646645348233/
239572949*y^16+Complex(2965308267520/239572949)*y^15-3793537195276/239572949*y^
14+Complex(7850416790534/239572949)*y^9-764731128484/21779359*y^12+Complex(1)*y
+764731128484/21779359*y^10+Complex(24841034340924/239572949)*y^11+
3793537195276/239572949*y^8+Complex(-3806538270/239572949)*y^3+646645348233/
239572949*y^6+Complex(7850416790534/239572949)*y^13-27374955862/239572949*y^4+
Complex(1)*y^21+1109381722/239572949*y^2-269955/3111337)*(y^2+1)^2*y^2*ln(y)+
48131/11985*(y^2+1)^3*(-37633328/5053755*y^2+11162354141/233483481*y^4+
65852572763/318386565*y^6+Complex(-1)*y+65852572763/318386565*y^18+11162354141/
233483481*y^20-37633328/5053755*y^22+4803/96262*y^24+1243135109141/778278270*y^
8+4749038321437/1167417405*y^14+1243135109141/778278270*y^16+46106895540806/
3502252215*y^12+4749038321437/1167417405*y^10+Complex(-2361903590812/500321745)
*y^11+Complex(-6420318133/233483481)*y^21+Complex(-3311161561/500321745)*y^19+
Complex(570487896487/3502252215)*y^17+Complex(8377550648/15161265)*y^15+
Complex(2361903590812/500321745)*y^13+Complex(-8377550648/15161265)*y^9+
Complex(-570487896487/3502252215)*y^7+Complex(3311161561/500321745)*y^5+
Complex(6420318133/233483481)*y^3+Complex(1)*y^23+4803/96262))*715^(1/2)*mu/(y^
2+1)^21/b^4*p_inf^2+96/715*((y^2+1)^6*(Complex(1)*y^10+Complex(-123)*y^8-16*y^9
+Complex(2186)*y^6+608*y^7+Complex(-2186)*y^4-6144*y^5+Complex(123)*y^2+608*y^3
+Complex(-1)-16*y)*arctan(1/2*(y^2-1)/y)+16/3*y*(-143/7*(Complex(12790/13)*y^5+
7/143*y^18+Complex(-54394/13)*y^7-1403/143*y^16+Complex(1)*y^17+40070/143*y^14+
Complex(-802/13)*y^15+512158/143*y^12+Complex(-186818/13)*y^9+1212188/143*y^10+
Complex(1)*y-1212188/143*y^8+Complex(-54394/13)*y^11-512158/143*y^6+Complex(-\
802/13)*y^3-40070/143*y^4+Complex(12790/13)*y^13+1403/143*y^2-7/143)*y*ln(y)^2+
(Complex(-9168/7)*y^4+Complex(-3079873/35)*y^6-7753/420*y^17+Complex(-885236/7)
*y^8+147719/210*y^15+Complex(5368/35)*y^2+1507189/210*y^13+Complex(885236/7)*y^
10+20066591/210*y^11+Complex(9168/7)*y^14+16382519/42*y^9+Complex(-5368/35)*y^
16+20066591/210*y^7+Complex(3079873/35)*y^12+1507189/210*y^5+Complex(1)*y^18+
147719/210*y^3+Complex(-1)-7753/420*y)*(y^2+1)*ln(y)+391/280*(Complex(-2378452/
1173)*y^4+Complex(-28499665/1173)*y^6-91085/7038*y^15+Complex(-213253126/3519)*
y^8-616825/7038*y^13+Complex(-192905/3519)*y^2+6371415/782*y^11+Complex(-\
28499665/1173)*y^10+163897475/7038*y^9+Complex(-192905/3519)*y^14-163897475/
7038*y^7+Complex(1)*y^16-6371415/782*y^5+Complex(-2378452/1173)*y^12+616825/
7038*y^3+Complex(1)+91085/7038*y)*(y^2+1)^2))*(Complex(1)*y^2+Complex(-1)+2*y)^
6*Pi^(1/2)*(ln(2)-487/336)*y^2*715^(1/2)*mu/(y^2+1)^19/b^4*p_inf^3+57664/
2147145*(Complex(1)*y^2+Complex(-1)+2*y)^6*715^(1/2)*(-243243/7208*(y^2+1)^11*(
Complex(1)*y^11+1/12*y^12+Complex(-55/3)*y^9-11/2*y^10+Complex(66)*y^7+165/4*y^
8+Complex(-66)*y^5-77*y^6+Complex(55/3)*y^3+165/4*y^4+Complex(-1)*y-11/2*y^2+1/
12)*arctan(1/2*(y^2-1)/y)^2-46189143/3921152*(y^2+1)^6*(2624/5127*(Complex(-\
2889277/574)*y^4+Complex(20492419/574)*y^6-67787/3444*y^17+Complex(11855513/574
)*y^8+1960159/1722*y^15+Complex(15305/82)*y^2-29746957/1722*y^13+Complex(-\
11855513/574)*y^10-34964765/1722*y^11+Complex(2889277/574)*y^14-283869703/1722*
y^9+Complex(-15305/82)*y^16-34964765/1722*y^7+Complex(-20492419/574)*y^12-\
29746957/1722*y^5+Complex(1)*y^18+1960159/1722*y^3+Complex(-1)-67787/3444*y)*y^
2*ln(y)+(y^2+1)*(Complex(1)*y^20+Complex(384350423/1256115)*y^4-21148/1709*y^19
+Complex(443555368/418705)*y^6+50827048/251223*y^17+Complex(169462005022/
8290359)*y^8+254903084/3768345*y^15+Complex(-36275066/538335)*y^2+24587158444/
13817265*y^13+Complex(402614610236/13817265)*y^10-774603402292/41451795*y^11+
Complex(443555368/418705)*y^14+774603402292/41451795*y^9+Complex(384350423/
1256115)*y^16-24587158444/13817265*y^7+Complex(169462005022/8290359)*y^12-\
254903084/3768345*y^5+Complex(-36275066/538335)*y^18-50827048/251223*y^3+
Complex(1)+21148/1709*y))*arctan(1/2*(y^2-1)/y)+(y^2+1)^6*((Complex(-20)*y^14-y
^15+Complex(1200)*y^12+193*y^13+Complex(-19044)*y^10-5421*y^11+Complex(151664)*
y^8-89699*y^9+Complex(-19044)*y^6+89699*y^7+Complex(1200)*y^4+5421*y^5+Complex(
-20)*y^2-193*y^3+y)*ln(y)+(Complex(1)*y^14+Complex(-698/5)*y^12-349/20*y^13+
Complex(7886/5)*y^10+1293/2*y^11+Complex(248829/5)*y^8+34841/20*y^9+Complex(-\
248829/5)*y^6+431201/5*y^7+Complex(-7886/5)*y^4+34841/20*y^5+Complex(698/5)*y^2
+1293/2*y^3+Complex(-1)-349/20*y)*(y^2+1))*y^3*ln(y^2+1)+2357653441/4656368*(
691186909/65948348*y^2+Complex(1)*y^25-11165643773/32974174*y^4-91549923165/
32974174*y^6+Complex(1)*y+Complex(-1157406890/16487087)*y^23+Complex(-\
1628233398916/16487087)*y^11+Complex(20754761492/16487087)*y^21+Complex(-\
5507043090/16487087)*y^19+Complex(188303902585/16487087)*y^17+Complex(-\
1628233398916/16487087)*y^15+Complex(-3545177799160/16487087)*y^13+Complex(
188303902585/16487087)*y^9+Complex(-5507043090/16487087)*y^7+Complex(
20754761492/16487087)*y^5+Complex(-1157406890/16487087)*y^3+3014599/65948348*y^
26+1272738619995/65948348*y^18+91549923165/32974174*y^20+11165643773/32974174*y
^22-691186909/65948348*y^24-1272738619995/65948348*y^8+1519676560240/16487087*y
^14+6190695357439/65948348*y^16-1519676560240/16487087*y^12-6190695357439/
65948348*y^10-3014599/65948348)*y^4*ln(y)^3+115816701/18625472*(y^2+1)*(
Complex(-1)-2688724583/330904860*y-23893542843/270238969*y^3-50784883599071/
737015370*y^5-120702870833/810716907*y^23+Complex(8632193588661007/810716907)*y
^10+Complex(5864966821667/10528791)*y^6+Complex(-221848869899/52643955)*y^4+
Complex(-8778409206004495/810716907)*y^16+Complex(-5385819782593918/579083505)*
y^14+Complex(5155206638478718/579083505)*y^12+Complex(-9297672444/1351194845)*y
^2+Complex(53968678132/4053584535)*y^24+Complex(67741132633/17547985)*y^22+
Complex(-5820116685091/10528791)*y^20+Complex(-14943834374690/8908977)*y^18+
Complex(27389670492662/16545243)*y^8-6025351067/772111340*y^25-49726211770591/
737015370*y^21-214438712363233/810716907*y^19-3786468339034741/3242867628*y^17-\
7578353962360618/579083505*y^15-3243123210462745/115816701*y^13-\
7670795904991018/579083505*y^11-4215236687727733/3242867628*y^9-81465158172235/
270238969*y^7+Complex(1)*y^26)*y^3*ln(y)^2+35513655749/186254720*(y^2+1)^2*y^2*
(2236499517207706/319942524642741*y^2+Complex(1)*y^25-6531253628641783/
35549169404749*y^4+114659595793441043/45706074948963*y^6+Complex(-\
10672602691264376/319942524642741)*y^23+Complex(25964704512773661296/
106647508214247)*y^11+Complex(303080625150985390/319942524642741)*y^21+Complex(
480003720303703912/35549169404749)*y^19+Complex(3411138302999194073/
106647508214247)*y^17+Complex(25671253727050590320/106647508214247)*y^15+
Complex(1183827875167948820/2734551492673)*y^13+Complex(3649906771177177817/
106647508214247)*y^9+Complex(500984221494505064/35549169404749)*y^7+Complex(
306064724815963822/319942524642741)*y^5+Complex(-11124311884815992/
319942524642741)*y^3+Complex(35886165189/35513655749)*y+16697205/248347243*y^26
-3020594456181386654/106647508214247*y^18-116960834080967507/45706074948963*y^
20+6322719398417463/35549169404749*y^22-2177938407048154/319942524642741*y^24+
2907341687783913950/106647508214247*y^8-1103795779237316692/8203654478019*y^14-\
4708820774343824773/35549169404749*y^16+1027005534717360340/8203654478019*y^12+
4538510188010064901/35549169404749*y^10-3725094400/35513655749*(y^2+1)^4*(
Complex(1)*y^13+1/20*y^14+Complex(-60)*y^11-193/20*y^12+Complex(4761/5)*y^9+
5421/20*y^10+Complex(-37916/5)*y^7+89699/20*y^8+Complex(4761/5)*y^5-89699/20*y^
6+Complex(-60)*y^3-5421/20*y^4+Complex(1)*y+193/20*y^2-1/20)*y^2*ln(b)-16697205
/248347243-347289600/248347243*(y^2+1)^4*(Complex(1)*y^13+1/20*y^14+Complex(-60
)*y^11-193/20*y^12+Complex(4761/5)*y^9+5421/20*y^10+Complex(-37916/5)*y^7+89699
/20*y^8+Complex(4761/5)*y^5-89699/20*y^6+Complex(-60)*y^3-5421/20*y^4+Complex(1
)*y+193/20*y^2-1/20)*y^2*ln(2)^2+1006726400/248347243*(y^2+1)^4*(Complex(1)*y^
13+1/20*y^14+Complex(-60)*y^11-193/20*y^12+Complex(4761/5)*y^9+5421/20*y^10+
Complex(-37916/5)*y^7+89699/20*y^8+Complex(4761/5)*y^5-89699/20*y^6+Complex(-60
)*y^3-5421/20*y^4+Complex(1)*y+193/20*y^2-1/20)*y^2*ln(2))*ln(y)-10222261049/
74501888*(y^2+1)^3*(-313162994121/51111305245*y^2+Complex(1)*y^27+
28806589902235469/657802498503150*y^4+122644590489992881/2302308744761025*y^6+
Complex(-1)*y+1470585/20424098*y^28+Complex(-9817240088098229/460461748952205)*
y^25+Complex(10779680384636868/255812082751225)*y^23+Complex(
24859707184627040573/767436248253675)*y^11+Complex(1401912652330897004/
2302308744761025)*y^21+Complex(-2604812396117305181/460461748952205)*y^19+
Complex(-24859707184627040573/767436248253675)*y^17+Complex(-\
60962413236749338792/2302308744761025)*y^15+Complex(60962413236749338792/
2302308744761025)*y^13+Complex(2604812396117305181/460461748952205)*y^9+
Complex(-1401912652330897004/2302308744761025)*y^7+Complex(-10779680384636868/
255812082751225)*y^5+Complex(9817240088098229/460461748952205)*y^3-313162994121
/51111305245*y^26-14864714168211071789/767436248253675*y^18-\
15230060107294194079/4604617489522050*y^20+122644590489992881/2302308744761025*
y^22+28806589902235469/657802498503150*y^24-15230060107294194079/
4604617489522050*y^8-23154103297379317262/209300794978275*y^14-\
104502709226730851191/1534872496507350*y^16-104502709226730851191/
1534872496507350*y^12-14864714168211071789/767436248253675*y^10-74501888/
10222261049*(y^2+1)^4*y^3*(Complex(1)*y^14+Complex(-698/5)*y^12-349/20*y^13+
Complex(7886/5)*y^10+1293/2*y^11+Complex(248829/5)*y^8+34841/20*y^9+Complex(-\
248829/5)*y^6+431201/5*y^7+Complex(-7886/5)*y^4+34841/20*y^5+Complex(698/5)*y^2
+1293/2*y^3+Complex(-1)-349/20*y)*ln(b)+1470585/20424098-992256/10212049*(
Complex(1)*y^14+Complex(-698/5)*y^12-349/20*y^13+Complex(7886/5)*y^10+1293/2*y^
11+Complex(248829/5)*y^8+34841/20*y^9+Complex(-248829/5)*y^6+431201/5*y^7+
Complex(-7886/5)*y^4+34841/20*y^5+Complex(698/5)*y^2+1293/2*y^3+Complex(-1)-349
/20*y)*(y^2+1)^4*y^3*ln(2)^2+20134528/71484343*(Complex(1)*y^14+Complex(-698/5)
*y^12-349/20*y^13+Complex(7886/5)*y^10+1293/2*y^11+Complex(248829/5)*y^8+34841/
20*y^9+Complex(-248829/5)*y^6+431201/5*y^7+Complex(-7886/5)*y^4+34841/20*y^5+
Complex(698/5)*y^2+1293/2*y^3+Complex(-1)-349/20*y)*(y^2+1)^4*y^3*ln(2)))*Pi^(1
/2)*mu/(y^2+1)^23/b^4*p_inf^4;


==> anc/W_even_inst_leq7_meqm1.mpl <==
W_even_inst_y_0_meqm1_fin := Complex(1/858)*mu*10^(1/2)*Pi^(1/2)*p_inf^7+
Complex(-5/2431)*mu*10^(1/2)*Pi^(1/2)*p_inf^9+Complex(120/46189)*10^(1/2)*Pi^(1
/2)*mu*p_inf^11;
W_even_inst_y_1_meqm1_fin := Complex(1/30030)*mu*Pi^(1/2)*(Complex(1)*y^2+
Complex(-1)+2*y)*(35*y^12+300*y^10+1263*y^8+4096*y^6+1263*y^4+300*y^2+35)*10^(1
/2)/(y^2+1)^7/b*p_inf^5+1/255255*mu*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)*
10^(1/2)*(Complex(-942640)*y^8+Complex(-44792)*y^12-2380*y^15+Complex(70)*y^16-\
16490*y^13+Complex(-44792)*y^4-48042*y^11+Complex(-4775)*y^2-69632*y^9+Complex(
-4775)*y^14+69632*y^7+Complex(-208867)*y^6+48042*y^5+Complex(-208867)*y^10+
16490*y^3+Complex(70)+2380*y)/(y^2+1)^9/b*p_inf^7-2/1616615*mu*Pi^(1/2)*(
Complex(1)*y^2+Complex(-1)+2*y)*10^(1/2)*(Complex(-7648469)*y^8+Complex(-\
7648469)*y^12-13300*y^19+Complex(1225)*y^20-117135*y^17+Complex(-16075)*y^18-\
443973*y^15+Complex(-246827)*y^16-837919*y^13+Complex(-246827)*y^4+1121399*y^11
+Complex(-16075)*y^2-1121399*y^9+Complex(-1470218)*y^14+837919*y^7+Complex(-\
1470218)*y^6+443973*y^5+Complex(-12934016)*y^10+117135*y^3+Complex(1225)+13300*
y)/(y^2+1)^11/b*p_inf^9;
W_even_inst_y_2_meqm1_fin := 1/858*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)*(-\
72/7*(Complex(1)*y^11+7/18*y^12+Complex(57/5)*y^9+10/3*y^10+Complex(402/5)*y^7+
421/30*y^8+Complex(-402/5)*y^5+2048/45*y^6+Complex(-57/5)*y^3+421/30*y^4+
Complex(-1)*y+10/3*y^2+7/18)*y^2*ln(y)+(Complex(1)*y^13-1/2*y^14+Complex(108/35
)*y^11-621/70*y^12+Complex(1041/35)*y^9-3109/70*y^10+Complex(27136/35)*y^7-6723
/70*y^8+Complex(1041/35)*y^5+6723/70*y^6+Complex(108/35)*y^3+3109/70*y^4+
Complex(1)*y+621/70*y^2+1/2)*(y^2+1))*mu*10^(1/2)/(y^2+1)^9/b^2*p_inf^3+1/286*
10^(1/2)*mu*Pi^(1/2)*((y^2+1)^9*(Complex(1)*y^2+Complex(-1)-2*y)*arctan(1/2*(y^
2-1)/y)+2392/119*y^2*(Complex(932349/1495)*y^9+343/897*y^16+Complex(-1)*y+3590/
897*y^14+Complex(-156411/1495)*y^5+89978/4485*y^12+Complex(-20057/1495)*y^3+
306022/4485*y^10+Complex(20057/1495)*y^13+498158/4485*y^8+Complex(1)*y^15+
306022/4485*y^6+Complex(156411/1495)*y^11+89978/4485*y^4+Complex(-932349/1495)*
y^7+3590/897*y^2+343/897)*ln(y)+4/51*(Complex(-1002068/7)*y^9-19/4*y^18+
Complex(1)*y+8019/140*y^16+Complex(58313/35)*y^5+46583/70*y^14+Complex(2099/10)
*y^3+167723/70*y^12+Complex(1)*y^17+11363/5*y^10+Complex(58313/35)*y^13-11363/5
*y^8+Complex(2099/10)*y^15-167723/70*y^6+Complex(-20191/10)*y^11-46583/70*y^4+
Complex(-20191/10)*y^7-8019/140*y^2+19/4)*(y^2+1))*(Complex(1)*y^2+Complex(-1)+
2*y)/(y^2+1)^11/b^2*p_inf^5+1/9459450*Pi^(1/2)*mu*(-7699+5040*ln(2))*y^2*(
Complex(1)*y^2+Complex(-1)+2*y)*(Complex(90)*y^11+35*y^12+Complex(1026)*y^9+300
*y^10+Complex(7236)*y^7+1263*y^8+Complex(-7236)*y^5+4096*y^6+Complex(-1026)*y^3
+1263*y^4+Complex(-90)*y+300*y^2+35)*10^(1/2)/(y^2+1)^9/b^2*p_inf^6-35/19448*10
^(1/2)*((y^2+1)^11*(Complex(1)*y^2+Complex(-1)-2*y)*arctan(1/2*(y^2-1)/y)+61696
/665*y^2*(Complex(-7737573/6748)*y^9+1073/2892*y^20+Complex(-1)*y+184153/40488*
y^18+Complex(-895073/6748)*y^5+220352/8435*y^16+Complex(-520511/33740)*y^3+
3070873/33740*y^14+Complex(520511/33740)*y^17+95399/1687*y^12+Complex(40464979/
33740)*y^13+6331441/6748*y^10+Complex(895073/6748)*y^15+95399/1687*y^8+Complex(
7737573/6748)*y^11+3070873/33740*y^6+Complex(1)*y^19+220352/8435*y^4+Complex(-\
40464979/33740)*y^7+184153/40488*y^2+1073/2892)*ln(y)+2498/665*(Complex(-\
4597266318/306005)*y^9-268/3747*y^22+Complex(1)*y+1454752/131145*y^20+Complex(
3731379/8743)*y^5+105592856/918015*y^18+Complex(13084702/306005)*y^3+152040552/
306005*y^16+Complex(3731379/8743)*y^17+990434644/918015*y^14+Complex(-\
4597266318/306005)*y^13+406000200/61201*y^12+Complex(564378536/306005)*y^15-\
406000200/61201*y^10+Complex(1)*y^21-990434644/918015*y^8+Complex(-10583022092/
306005)*y^11-152040552/306005*y^6+Complex(13084702/306005)*y^19-105592856/
918015*y^4+Complex(564378536/306005)*y^7-1454752/131145*y^2+268/3747)*(y^2+1))*
mu*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)/(y^2+1)^13/b^2*p_inf^7;
W_even_inst_y_3_meqm1_fin := -1/1716*(Complex(1)*y^2+Complex(-1)+2*y)*Pi^(1/2)*
mu*10^(1/2)*(-320/7*(Complex(1)*y^13+7/20*y^14+Complex(84/5)*y^11+89/20*y^12+
Complex(921/5)*y^9+603/20*y^10+Complex(-3461/5)*y^7+3461/20*y^8+Complex(921/5)*
y^5-3461/20*y^6+Complex(84/5)*y^3-603/20*y^4+Complex(1)*y-89/20*y^2-7/20)*y^3*
ln(y)^2+8*(Complex(1)*y^14+Complex(85/7)*y^12-83/35*y^13+Complex(1123/7)*y^10-\
538/35*y^11+Complex(21625/7)*y^8+251/7*y^9+Complex(-21625/7)*y^6+12444/7*y^7+
Complex(-1123/7)*y^4+251/7*y^5+Complex(-85/7)*y^2-538/35*y^3+Complex(-1)-83/35*
y)*(y^2+1)*y^2*ln(y)+(Complex(1)*y^16+Complex(496/35)*y^14+Complex(7298/45)*y^
12+9448/315*y^13+Complex(309572/315)*y^10+35992/105*y^11+Complex(-151462/21)*y^
8+552128/315*y^9+Complex(309572/315)*y^6-552128/315*y^7+Complex(7298/45)*y^4-\
35992/105*y^5+Complex(496/35)*y^2-9448/315*y^3+Complex(1))*(y^2+1)^2)/(y^2+1)^
11/b^3*p_inf+1/221*10^(1/2)*mu*(-17/22*(y^12+60/7*y^10+1263/35*y^8+4096/35*y^6+
1263/35*y^4+60/7*y^2+1)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)-3580/77*y^3*(Complex(-\
879810/179)*y^9+308/895*y^18+Complex(1)*y+4494/895*y^16+Complex(196402/895)*y^5
+33798/895*y^14+Complex(16842/895)*y^3+195698/895*y^12+Complex(1)*y^17+506286/
895*y^10+Complex(196402/895)*y^13-506286/895*y^8+Complex(16842/895)*y^15-195698
/895*y^6+Complex(232234/179)*y^11-33798/895*y^4+Complex(232234/179)*y^7-4494/
895*y^2-308/895)*ln(y)^2+128/33*(Complex(-20805983/448)*y^8+Complex(1768075/448
)*y^12-3419/560*y^17+Complex(1)*y^18-66131/1120*y^15+Complex(2479/448)*y^16-\
11579/80*y^13+Complex(-6509/64)*y^4+422939/224*y^11+Complex(-2479/448)*y^2+
1830127/140*y^9+Complex(6509/64)*y^14+422939/224*y^7+Complex(-1768075/448)*y^6-\
11579/80*y^5+Complex(20805983/448)*y^10-66131/1120*y^3+Complex(-1)-3419/560*y)*
y^2*(y^2+1)*ln(y)+(Complex(24542911/3465)*y^8+Complex(24542911/3465)*y^12-119/
33*y^19+Complex(1)*y^20-36076/3465*y^17+Complex(10319/770)*y^18+11987/63*y^15+
Complex(19208/99)*y^16+140955/77*y^13+Complex(19208/99)*y^4+329643/55*y^11+
Complex(10319/770)*y^2-329643/55*y^9+Complex(7277317/3465)*y^14-140955/77*y^7+
Complex(7277317/3465)*y^6-11987/63*y^5+Complex(-17566163/315)*y^10+36076/3465*y
^3+Complex(1)+119/33*y)*(y^2+1)^2)*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)/(y
^2+1)^13/b^3*p_inf^3+8/429*(Complex(1)*y^2+Complex(-1)+2*y)*(-7699/5040+ln(2))*
10^(1/2)*(-80/7*(Complex(1)*y^13+7/20*y^14+Complex(84/5)*y^11+89/20*y^12+
Complex(921/5)*y^9+603/20*y^10+Complex(-3461/5)*y^7+3461/20*y^8+Complex(921/5)*
y^5-3461/20*y^6+Complex(84/5)*y^3-603/20*y^4+Complex(1)*y-89/20*y^2-7/20)*y*ln(
y)+(Complex(1)*y^14+Complex(85/7)*y^12-83/35*y^13+Complex(1123/7)*y^10-538/35*y
^11+Complex(21625/7)*y^8+251/7*y^9+Complex(-21625/7)*y^6+12444/7*y^7+Complex(-\
1123/7)*y^4+251/7*y^5+Complex(-85/7)*y^2-538/35*y^3+Complex(-1)-83/35*y)*(y^2+1
))*mu*Pi^(1/2)*y^2/(y^2+1)^11/b^3*p_inf^4+2518/138567*10^(1/2)*(-1938/1259*(
Complex(-8021/35)*y^9+101/544*y^16+Complex(-1)*y-3055/1904*y^14+Complex(576/35)
*y^5-200503/9520*y^12+Complex(-26/7)*y^3-970703/9520*y^10+Complex(26/7)*y^13-\
941537/1904*y^8+Complex(1)*y^15-970703/9520*y^6+Complex(-576/35)*y^11-200503/
9520*y^4+Complex(8021/35)*y^7-3055/1904*y^2+101/544)*(y^2+1)^6*arctan(1/2*(y^2-\
1)/y)+335220/8813*y^3*(Complex(-13338622/5587)*y^9+9352/27935*y^22+Complex(1)*y
+30616/5587*y^20+Complex(7215109/27935)*y^5+1255288/27935*y^18+Complex(581848/
27935)*y^3+7232776/27935*y^16+Complex(7215109/27935)*y^17+4956046/5587*y^14+
Complex(-13338622/5587)*y^13+19509710/5587*y^12+Complex(17118892/5587)*y^15-\
19509710/5587*y^10+Complex(1)*y^21-4956046/5587*y^8+Complex(-65096756/5587)*y^
11-7232776/27935*y^6+Complex(581848/27935)*y^19-1255288/27935*y^4+Complex(
17118892/5587)*y^7-30616/5587*y^2-9352/27935)*ln(y)^2-568/1259*y^2*(Complex(-\
9233342736/17395)*y^8+Complex(19986955719/34790)*y^12-991463/19880*y^21+
Complex(-2676483/27832)*y^20-10694386/17395*y^19+Complex(-159034763/139160)*y^
18-83091627/27832*y^17+Complex(120240318/17395)*y^16-4373424/3479*y^15+Complex(
159034763/139160)*y^4+381167397/17395*y^13+Complex(2676483/27832)*y^2+
9005259492/17395*y^11+Complex(9233342736/17395)*y^14+381167397/17395*y^9+
Complex(-120240318/17395)*y^6-4373424/3479*y^7+Complex(1)*y^22-83091627/27832*y
^5+Complex(-19986955719/34790)*y^10-10694386/17395*y^3+Complex(-1)-991463/19880
*y)*(y^2+1)*ln(y)+(22477/10072*y+Complex(1)+47133626515/4811898*y^9+74412490689
/32079320*y^7+11224438781/32079320*y^5+3499035143/96237960*y^3-22477/10072*y^23
-11224438781/32079320*y^19-47133626515/4811898*y^15+121180763012/4009915*y^11-\
74412490689/32079320*y^17-3499035143/96237960*y^21-121180763012/4009915*y^13+
Complex(1)*y^24+Complex(-3842748293/48118980)*y^20+Complex(-27641848541/
16039660)*y^18+Complex(-412313784919/24059490)*y^16+Complex(71548407082/2405949
)*y^14+Complex(809369989437/8019830)*y^12+Complex(-412313784919/24059490)*y^8+
Complex(-27641848541/16039660)*y^6+Complex(-3842748293/48118980)*y^4+Complex(
997271/176260)*y^2+Complex(997271/176260)*y^22+Complex(71548407082/2405949)*y^
10)*(y^2+1)^2)*mu*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)/(y^2+1)^15/b^3*
p_inf^5;
W_even_inst_y_4_meqm1_fin := -1/3432*(Complex(1)*y^2+Complex(-1)+2*y)*Pi^(1/2)*
(1408/7*(Complex(-31595/11)*y^9+7/22*y^16+Complex(-1)*y+61/11*y^14+Complex(-357
)*y^5+593/11*y^12+Complex(-23)*y^3+5113/11*y^10+Complex(23)*y^13-17305/11*y^8+
Complex(1)*y^15+5113/11*y^6+Complex(357)*y^11+593/11*y^4+Complex(31595/11)*y^7+
61/11*y^2+7/22)*y^4*ln(y)^3-32*(Complex(-36626)*y^8+Complex(17768/35)*y^12-39/
70*y^15+Complex(1)*y^16+237/14*y^13+Complex(17768/35)*y^4+39069/70*y^11+
Complex(853/35)*y^2+166329/14*y^9+Complex(86879/7)*y^6-166329/14*y^7+Complex(
853/35)*y^14-39069/70*y^5+Complex(86879/7)*y^10-237/14*y^3+Complex(1)+39/70*y)*
(y^2+1)*y^3*ln(y)^2-608/35*(y^2+1)^2*(Complex(-1256684/57)*y^9+35/76*y^16+
Complex(-1)*y+1802/57*y^14+Complex(-8669/19)*y^5+15499/38*y^12+Complex(-3848/57
)*y^3+44527/19*y^10+Complex(3848/57)*y^13-1580167/114*y^8+Complex(1)*y^15+44527
/19*y^6+Complex(8669/19)*y^11+15499/38*y^4+Complex(1256684/57)*y^7+1802/57*y^2+
35/76)*y^2*ln(y)+(Complex(-14665022/315)*y^9-3/2*y^18+Complex(1)*y-2187/70*y^16
+Complex(23164/21)*y^5-1312/5*y^14+Complex(2396/45)*y^3+8444/35*y^12+Complex(1)
*y^17+604587/35*y^10+Complex(23164/21)*y^13-604587/35*y^8+Complex(2396/45)*y^15
-8444/35*y^6+Complex(1194164/105)*y^11+1312/5*y^4+Complex(1194164/105)*y^7+2187
/70*y^2+3/2)*(y^2+1)^3)*mu*10^(1/2)/(y^2+1)^13/b^4/p_inf-1/572*10^(1/2)*((8*y^2
*(Complex(1)*y^12+Complex(60/7)*y^10-18/7*y^11+Complex(1263/35)*y^8-1026/35*y^9
+Complex(4096/35)*y^6-7236/35*y^7+Complex(1263/35)*y^4+7236/35*y^5+Complex(60/7
)*y^2+1026/35*y^3+Complex(1)+18/7*y)*ln(y)+(Complex(1)*y^14+Complex(621/35)*y^
12+2*y^13+Complex(3109/35)*y^10+216/35*y^11+Complex(6723/35)*y^8+2082/35*y^9+
Complex(-6723/35)*y^6+54272/35*y^7+Complex(-3109/35)*y^4+2082/35*y^5+Complex(-\
621/35)*y^2+216/35*y^3+Complex(-1)+2*y)*(y^2+1))*(y^2+1)^6*arctan(1/2*(y^2-1)/y
)-118784/357*y^4*(Complex(2248093/116)*y^9+581/1856*y^20+Complex(-1)*y+1401/232
*y^18+Complex(-23479/58)*y^5+116871/1856*y^16+Complex(-1451/58)*y^3+62875/116*y
^14+Complex(1451/58)*y^17+564371/464*y^12+Complex(13967/8)*y^13-369057/58*y^10+
Complex(23479/58)*y^15+564371/464*y^8+Complex(-2248093/116)*y^11+62875/116*y^6+
Complex(1)*y^19+116871/1856*y^4+Complex(-13967/8)*y^7+1401/232*y^2+581/1856)*ln
(y)^3+1568/51*y^3*(Complex(237715346/1715)*y^8+Complex(237715346/1715)*y^12-\
9697/3430*y^19+Complex(1)*y^20-4957/490*y^17+Complex(5307/245)*y^18+193504/343*
y^15+Complex(936359/1715)*y^16+25830808/1715*y^13+Complex(936359/1715)*y^4+
133790387/1715*y^11+Complex(5307/245)*y^2-133790387/1715*y^9+Complex(27880954/
1715)*y^14-25830808/1715*y^7+Complex(27880954/1715)*y^6-193504/343*y^5+Complex(
-733621766/1715)*y^10+4957/490*y^3+Complex(1)+9697/3430*y)*(y^2+1)*ln(y)^2+4952
/85*y^2*(Complex(2976193406/38997)*y^9+25/619*y^20+Complex(-1)*y+497530/38997*y
^18+Complex(-10839214/12999)*y^5+8284573/38997*y^16+Complex(-2120479/38997)*y^3
+7230640/4333*y^14+Complex(2120479/38997)*y^17+98229004/38997*y^12+Complex(-\
17641082/12999)*y^13-1102919476/38997*y^10+Complex(10839214/12999)*y^15+
98229004/38997*y^8+Complex(-2976193406/38997)*y^11+7230640/4333*y^6+Complex(1)*
y^19+8284573/38997*y^4+Complex(17641082/12999)*y^7+497530/38997*y^2+25/619)*(y^
2+1)^2*ln(y)+19/51*(Complex(-2312938294/5985)*y^9+249/38*y^22+Complex(1)*y+
40851/266*y^20+Complex(-12646859/5985)*y^5+22481533/11970*y^18+Complex(-175628/
5985)*y^3+104198609/11970*y^16+Complex(-12646859/5985)*y^17-3198543/95*y^14+
Complex(-2312938294/5985)*y^13-2122965077/5985*y^12+Complex(-63516296/855)*y^15
+2122965077/5985*y^10+Complex(1)*y^21+3198543/95*y^8+Complex(10222001864/5985)*
y^11-104198609/11970*y^6+Complex(-175628/5985)*y^19-22481533/11970*y^4+Complex(
-63516296/855)*y^7-40851/266*y^2-249/38)*(y^2+1)^3)*mu*Pi^(1/2)*(Complex(1)*y^2
+Complex(-1)+2*y)/(y^2+1)^15/b^4*p_inf-32/429*(Complex(1)*y^2+Complex(-1)+2*y)*
(-7699/5040+ln(2))*10^(1/2)*(-66/7*(Complex(-31595/11)*y^9+7/22*y^16+Complex(-1
)*y+61/11*y^14+Complex(-357)*y^5+593/11*y^12+Complex(-23)*y^3+5113/11*y^10+
Complex(23)*y^13-17305/11*y^8+Complex(1)*y^15+5113/11*y^6+Complex(357)*y^11+593
/11*y^4+Complex(31595/11)*y^7+61/11*y^2+7/22)*y^2*ln(y)^2+(Complex(-36626)*y^8+
Complex(17768/35)*y^12-39/70*y^15+Complex(1)*y^16+237/14*y^13+Complex(17768/35)
*y^4+39069/70*y^11+Complex(853/35)*y^2+166329/14*y^9+Complex(86879/7)*y^6-\
166329/14*y^7+Complex(853/35)*y^14-39069/70*y^5+Complex(86879/7)*y^10-237/14*y^
3+Complex(1)+39/70*y)*(y^2+1)*y*ln(y)+19/70*(y^2+1)^2*(Complex(-1256684/57)*y^9
+35/76*y^16+Complex(-1)*y+1802/57*y^14+Complex(-8669/19)*y^5+15499/38*y^12+
Complex(-3848/57)*y^3+44527/19*y^10+Complex(3848/57)*y^13-1580167/114*y^8+
Complex(1)*y^15+44527/19*y^6+Complex(8669/19)*y^11+15499/38*y^4+Complex(1256684
/57)*y^7+1802/57*y^2+35/76))*mu*Pi^(1/2)*y^2/(y^2+1)^13/b^4*p_inf^2+953/38896*
10^(1/2)*(-408/953*(Complex(1)*y+1/2*y^2-1/2)*(y^2+1)^15*arctan(1/2*(y^2-1)/y)^
2+(2456/953*(Complex(50143834/10745)*y^8+Complex(-583906/10745)*y^12-10406/2149
*y^15+Complex(1)*y^16-681458/10745*y^13+Complex(-583906/10745)*y^4-5006934/
10745*y^11+Complex(8830/2149)*y^2-4777358/1535*y^9+Complex(8830/2149)*y^14+
4777358/1535*y^7+Complex(-34742/35)*y^6+5006934/10745*y^5+Complex(-34742/35)*y^
10+681458/10745*y^3+Complex(1)+10406/2149*y)*y^2*ln(y)+(Complex(-149342692/
33355)*y^8+Complex(10333398/33355)*y^12-2582/953*y^17+Complex(1)*y^18-1044628/
33355*y^15+Complex(344567/33355)*y^16-5149736/33355*y^13+Complex(-1783518/33355
)*y^4-5682028/33355*y^11+Complex(-344567/33355)*y^2+45907780/6671*y^9+Complex(
1783518/33355)*y^14-5682028/33355*y^7+Complex(-10333398/33355)*y^6-5149736/
33355*y^5+Complex(149342692/33355)*y^10-1044628/33355*y^3+Complex(-1)-2582/953*
y)*(y^2+1))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)-1820672/18107*(160105/24892*y^2+
Complex(1)*y^23+443180/6223*y^4+15089779/24892*y^6+Complex(-1)*y+160105/24892*y
^22+6125611/1778*y^14+15089779/24892*y^18+443180/6223*y^20+543/1778*y^24-\
50281355/1778*y^12+6125611/1778*y^10+77341261/24892*y^8+77341261/24892*y^16+543
/1778+Complex(336353/12446)*y^21+Complex(810631/1778)*y^19+Complex(37403466/
6223)*y^17+Complex(-282658633/12446)*y^15+Complex(-57885645/1778)*y^13+Complex(
57885645/1778)*y^11+Complex(282658633/12446)*y^9+Complex(-37403466/6223)*y^7+
Complex(-810631/1778)*y^5+Complex(-336353/12446)*y^3)*y^4*ln(y)^3+64000/18107*y
^3*(y^2+1)*(832991/70000*y+Complex(1)-15778715021/61250*y^9-11615133919/490000*
y^7-72697579/490000*y^5+68137093/490000*y^3-832991/70000*y^23+72697579/490000*y
^19+15778715021/61250*y^15-26799307224/30625*y^11+11615133919/490000*y^17-\
68137093/490000*y^21+26799307224/30625*y^13+Complex(1)*y^24+Complex(948509/
245000)*y^22+Complex(28763689/61250)*y^20+Complex(948509/245000)*y^2+Complex(
4569272016/6125)*y^16+Complex(-10275384136/30625)*y^14+Complex(6704520531/
245000)*y^18+Complex(-75743682711/30625)*y^12+Complex(-10275384136/30625)*y^10+
Complex(4569272016/6125)*y^8+Complex(6704520531/245000)*y^6+Complex(28763689/
61250)*y^4)*ln(y)^2+784720/54321*(2003477687/156208325*y^2+Complex(1)*y^23-1864
/49045+3132634096/12016025*y^4+30189898063/12016025*y^6+Complex(-1)*y+
2003477687/156208325*y^22+394191216182/156208325*y^14+30189898063/12016025*y^18
+3132634096/12016025*y^20-1864/49045*y^24-4692313354536/31241665*y^12+
394191216182/156208325*y^10+55832634756/4463095*y^8+55832634756/4463095*y^16+
Complex(2139611329/31241665)*y^21+Complex(16565243201/12016025)*y^19+Complex(
1800139337937/156208325)*y^17+Complex(-19751205018292/156208325)*y^15+Complex(-\
24450828992696/156208325)*y^13+Complex(24450828992696/156208325)*y^11+Complex(
19751205018292/156208325)*y^9+Complex(-1800139337937/156208325)*y^7+Complex(-\
16565243201/12016025)*y^5+Complex(-2139611329/31241665)*y^3)*y^2*(y^2+1)^2*ln(y
)+6854/18107*(89824/2235*y^2+Complex(1)*y^25-65900/1511307*y^4-9797103656/
6548997*y^6+65900/1511307*y^22-13819371928892/32744985*y^14-4172806852/32744985
*y^18-32132/10281*y^26+9797103656/6548997*y^20-89824/2235*y^24+13819371928892/
32744985*y^12+204602773336/1511307*y^10+4172806852/32744985*y^8-204602773336/
1511307*y^16+Complex(1)*y+32132/10281+Complex(851654630/19646991)*y^23+Complex(
16732768834/19646991)*y^21+Complex(-101905901782/32744985)*y^19+Complex(-\
4970202140767/19646991)*y^17+Complex(3216397424692/19646991)*y^15+Complex(
33316344772996/32744985)*y^13+Complex(3216397424692/19646991)*y^11+Complex(-\
4970202140767/19646991)*y^9+Complex(-101905901782/32744985)*y^7+Complex(
16732768834/19646991)*y^5+Complex(851654630/19646991)*y^3)*(y^2+1)^3)*mu*Pi^(1/
2)*(Complex(1)*y^2+Complex(-1)+2*y)/(y^2+1)^17/b^4*p_inf^3;


==> anc/W_even_inst_leq7_meqm3.mpl <==
W_even_inst_y_0_meqm3_fin := Complex(1/1430)*30^(1/2)*Pi^(1/2)*mu*p_inf^7+
Complex(-3/2431)*30^(1/2)*Pi^(1/2)*mu*p_inf^9+Complex(72/46189)*30^(1/2)*Pi^(1/
2)*mu*p_inf^11;
W_even_inst_y_1_meqm3_fin := -1/30030*mu*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2
*y)^3*(Complex(63)*y^12+Complex(-468)*y^10-336*y^11+Complex(-1893)*y^8-560*y^9+
Complex(-4096)*y^6+Complex(-1893)*y^4+Complex(-468)*y^2+560*y^3+Complex(63)+336
*y)/(y^2+1)^9*30^(1/2)/b*p_inf^5-1/255255*mu*Pi^(1/2)*(Complex(1)*y^2+Complex(-\
1)+2*y)^3*30^(1/2)*(Complex(996752)*y^8+Complex(-16152)*y^12-2100*y^15+Complex(
126)*y^16+19034*y^13+Complex(-16152)*y^4+121306*y^11+Complex(-10611)*y^2+227936
*y^9+Complex(-10611)*y^14-227936*y^7+Complex(146209)*y^6-121306*y^5+Complex(
146209)*y^10-19034*y^3+Complex(126)+2100*y)/(y^2+1)^11/b*p_inf^7+2/14549535*mu*
Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3*30^(1/2)*(Complex(69307959)*y^8+
Complex(69307959)*y^12-177660*y^19+Complex(19845)*y^20+420815*y^17+Complex(-\
577935)*y^18+7270261*y^15+Complex(-2412807)*y^16+21214575*y^13+Complex(-2412807
)*y^4-26867159*y^11+Complex(-577935)*y^2+26867159*y^9+Complex(4220382)*y^14-\
21214575*y^7+Complex(4220382)*y^6-7270261*y^5+Complex(118208976)*y^10-420815*y^
3+Complex(19845)+177660*y)/(y^2+1)^13/b*p_inf^9;
W_even_inst_y_2_meqm3_fin := 21/1430*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^
3*mu*(72/49*(Complex(1)*y^11+7/54*y^12+Complex(13/9)*y^9-22/9*y^10+Complex(-262
/9)*y^7-39/2*y^8+Complex(262/9)*y^5-2048/27*y^6+Complex(-13/9)*y^3-39/2*y^4+
Complex(-1)*y-22/9*y^2+7/54)*y^2*ln(y)+(Complex(1)*y^13+3/14*y^14+Complex(4156/
735)*y^11-153/490*y^12+Complex(9029/735)*y^9-3889/490*y^10+Complex(43136/735)*y
^7-11191/490*y^8+Complex(9029/735)*y^5+11191/490*y^6+Complex(4156/735)*y^3+3889
/490*y^4+Complex(1)*y+153/490*y^2-3/14)*(y^2+1))*30^(1/2)/(y^2+1)^11/b^2*p_inf^
3-9/1430*30^(1/2)*((Complex(1)*y^6+Complex(-15)*y^4-6*y^5+Complex(15)*y^2+20*y^
3+Complex(-1)-6*y)*(y^2+1)^7*arctan(1/2*(y^2-1)/y)+2392/119*(Complex(-98087/299
)*y^9+343/2691*y^16+Complex(-1)*y-158/69*y^14+Complex(8929/299)*y^5-65966/2691*
y^12+Complex(-2735/897)*y^3-297418/2691*y^10+Complex(2735/897)*y^13-162670/897*
y^8+Complex(1)*y^15-297418/2691*y^6+Complex(-8929/299)*y^11-65966/2691*y^4+
Complex(98087/299)*y^7-158/69*y^2+343/2691)*y^2*ln(y)-100/17*(Complex(-3015652/
2625)*y^9+19/100*y^18+Complex(1)*y-49019/31500*y^16+Complex(-115931/7875)*y^5-\
61679/15750*y^14+Complex(1681/15750)*y^3+97247/5250*y^12+Complex(1)*y^17+193199
/7875*y^10+Complex(-115931/7875)*y^13-193199/7875*y^8+Complex(1681/15750)*y^15-\
97247/5250*y^6+Complex(-1295669/15750)*y^11+61679/15750*y^4+Complex(-1295669/
15750)*y^7+49019/31500*y^2-19/100)*(y^2+1))*mu*Pi^(1/2)*(Complex(1)*y^2+
Complex(-1)+2*y)^3/(y^2+1)^13/b^2*p_inf^5-1/3153150*mu*Pi^(1/2)*y^2*(-7699+5040
*ln(2))*(Complex(1)*y^2+Complex(-1)+2*y)^3*(Complex(54)*y^11+7*y^12+Complex(78)
*y^9-132*y^10+Complex(-1572)*y^7-1053*y^8+Complex(1572)*y^5-4096*y^6+Complex(-\
78)*y^3-1053*y^4+Complex(-54)*y-132*y^2+7)/(y^2+1)^11*30^(1/2)/b^2*p_inf^6+63/
19448*30^(1/2)*mu*((Complex(1)*y^6+Complex(-15)*y^4-6*y^5+Complex(15)*y^2+20*y^
3+Complex(-1)-6*y)*(y^2+1)^9*arctan(1/2*(y^2-1)/y)+61696/665*y^2*(Complex(
45799315/60732)*y^9+1073/8676*y^20+Complex(-1)*y-812837/364392*y^18+Complex(
1989703/60732)*y^5-4053842/136647*y^16+Complex(-261707/60732)*y^3-26828483/
182196*y^14+Complex(261707/60732)*y^17-2083429/15183*y^12+Complex(-38817857/
60732)*y^13-117440515/78084*y^10+Complex(-1989703/60732)*y^15-2083429/15183*y^8
+Complex(-45799315/60732)*y^11-26828483/182196*y^6+Complex(1)*y^19-4053842/
136647*y^4+Complex(38817857/60732)*y^7-812837/364392*y^2+1073/8676)*ln(y)-1082/
1995*(Complex(-81677951302/1192905)*y^9+804/541*y^22+Complex(1)*y+336208/56805*
y^20+Complex(-65888423/238581)*y^5+1912153496/3578715*y^18+Complex(-156509114/
1192905)*y^3+1537881512/397635*y^16+Complex(-65888423/238581)*y^17+34037022028/
3578715*y^14+Complex(-81677951302/1192905)*y^13+82328581304/1192905*y^12+
Complex(2248137608/1192905)*y^15-82328581304/1192905*y^10+Complex(1)*y^21-\
34037022028/3578715*y^8+Complex(-199014034972/1192905)*y^11-1537881512/397635*y
^6+Complex(-156509114/1192905)*y^19-1912153496/3578715*y^4+Complex(2248137608/
1192905)*y^7-336208/56805*y^2-804/541)*(y^2+1))*Pi^(1/2)*(Complex(1)*y^2+
Complex(-1)+2*y)^3/(y^2+1)^15/b^2*p_inf^7;
W_even_inst_y_3_meqm3_fin := 1/260*(Complex(1)*y^2+Complex(-1)+2*y)^3*(-960/77*
y^3*(Complex(1)*y^13+7/60*y^14+Complex(4)*y^11-151/60*y^12+Complex(-231/5)*y^9-\
711/20*y^10+Complex(2203/5)*y^7-3167/12*y^8+Complex(-231/5)*y^5+3167/12*y^6+
Complex(4)*y^3+711/20*y^4+Complex(1)*y+151/60*y^2-7/60)*ln(y)^2+24/11*(y^2+1)*(
Complex(1)*y^14+Complex(-107/7)*y^12-803/105*y^13+Complex(-3287/21)*y^10-1166/
35*y^11+Complex(-35285/21)*y^8-1095/7*y^9+Complex(35285/21)*y^6-60932/21*y^7+
Complex(3287/21)*y^4-1095/7*y^5+Complex(107/7)*y^2-1166/35*y^3+Complex(-1)-803/
105*y)*y^2*ln(y)+(Complex(97354/77)*y^8+Complex(-12226/1155)*y^12-48/11*y^15+
Complex(1)*y^16-24232/693*y^13+Complex(-12226/1155)*y^4-40696/231*y^11+Complex(
848/385)*y^2-518192/693*y^9+Complex(-12428/231)*y^6+518192/693*y^7+Complex(848/
385)*y^14+40696/231*y^5+Complex(-12428/231)*y^10+24232/693*y^3+Complex(1)+48/11
*y)*(y^2+1)^2)*Pi^(1/2)*mu*30^(1/2)/(y^2+1)^13/b^3*p_inf+9/2431*(136/5*(y^2+1)^
6*(Complex(1)*y^11+3/16*y^12+Complex(5/3)*y^9-39/28*y^10-631/112*y^8-256/21*y^6
+Complex(-5/3)*y^3-631/112*y^4+Complex(-1)*y-39/28*y^2+3/16)*arctan(1/2*(y^2-1)
/y)+716/7*(Complex(7986146/2685)*y^9+308/2685*y^18+Complex(1)*y-19334/8055*y^16
+Complex(-121898/2685)*y^5-330526/8055*y^14+Complex(2966/537)*y^3-875518/2685*y
^12+Complex(1)*y^17-7218694/8055*y^10+Complex(-121898/2685)*y^13+7218694/8055*y
^8+Complex(2966/537)*y^15+875518/2685*y^6+Complex(-1465786/2685)*y^11+330526/
8055*y^4+Complex(-1465786/2685)*y^7+19334/8055*y^2-308/2685)*y^3*ln(y)^2-128/15
*y^2*(y^2+1)*(Complex(175477567/6720)*y^8+Complex(-17204923/6720)*y^12-2177/240
*y^17+Complex(1)*y^18-113467/3360*y^15+Complex(-10497/448)*y^16-197909/1680*y^
13+Complex(545337/2240)*y^4-12477617/3360*y^11+Complex(10497/448)*y^2-9169207/
420*y^9+Complex(-545337/2240)*y^14-12477617/3360*y^7+Complex(17204923/6720)*y^6
-197909/1680*y^5+Complex(-175477567/6720)*y^10-113467/3360*y^3+Complex(-1)-2177
/240*y)*ln(y)+(Complex(9600419/4725)*y^8+Complex(9600419/4725)*y^12+23/5*y^19+
Complex(1)*y^20-28748/4725*y^17+Complex(38203/1050)*y^18+6091121/14175*y^15+
Complex(27752/225)*y^16+26686049/4725*y^13+Complex(27752/225)*y^4+293335297/
14175*y^11+Complex(38203/1050)*y^2-293335297/14175*y^9+Complex(3446489/4725)*y^
14-26686049/4725*y^7+Complex(3446489/4725)*y^6-6091121/14175*y^5+Complex(-\
123488471/1575)*y^10+28748/4725*y^3+Complex(1)-23/5*y)*(y^2+1)^2)*30^(1/2)*mu*
Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3/(y^2+1)^15/b^3*p_inf^3-24/715*(
Complex(1)*y^2+Complex(-1)+2*y)^3*(-7699/5040+ln(2))*30^(1/2)*mu*(-80/7*y*(
Complex(1)*y^13+7/60*y^14+Complex(4)*y^11-151/60*y^12+Complex(-231/5)*y^9-711/
20*y^10+Complex(2203/5)*y^7-3167/12*y^8+Complex(-231/5)*y^5+3167/12*y^6+
Complex(4)*y^3+711/20*y^4+Complex(1)*y+151/60*y^2-7/60)*ln(y)+(y^2+1)*(Complex(
1)*y^14+Complex(-107/7)*y^12-803/105*y^13+Complex(-3287/21)*y^10-1166/35*y^11+
Complex(-35285/21)*y^8-1095/7*y^9+Complex(35285/21)*y^6-60932/21*y^7+Complex(
3287/21)*y^4-1095/7*y^5+Complex(107/7)*y^2-1166/35*y^3+Complex(-1)-803/105*y))*
Pi^(1/2)*y^2/(y^2+1)^13/b^3*p_inf^4-306/13585*(-2565/289*(Complex(-44183/2835)*
y^9+101/720*y^16+Complex(-1)*y-59359/22680*y^14+Complex(56233/2835)*y^5-45761/
7560*y^12+Complex(5267/2835)*y^3+587981/22680*y^10+Complex(-5267/2835)*y^13+
4870583/22680*y^8+Complex(1)*y^15+587981/22680*y^6+Complex(-56233/2835)*y^11-\
45761/7560*y^4+Complex(44183/2835)*y^7-59359/22680*y^2+101/720)*(y^2+1)^6*
arctan(1/2*(y^2-1)/y)+111740/2023*y^3*(Complex(353205658/251415)*y^9+9352/83805
*y^22+Complex(1)*y-1786552/754245*y^20+Complex(-36769913/754245)*y^5-7072024/
150849*y^18+Complex(37496/5587)*y^3-58544216/150849*y^16+Complex(-36769913/
754245)*y^17-1131185674/754245*y^14+Complex(353205658/251415)*y^13-4249814794/
754245*y^12+Complex(-123159916/83805)*y^15+4249814794/754245*y^10+Complex(1)*y^
21+1131185674/754245*y^8+Complex(1436225188/150849)*y^11+58544216/150849*y^6+
Complex(37496/5587)*y^19+7072024/150849*y^4+Complex(-123159916/83805)*y^7+
1786552/754245*y^2-9352/83805)*ln(y)^2-568/867*y^2*(Complex(49226712946/156555)
*y^8+Complex(-29340275753/62622)*y^12-1503623/59640*y^21+Complex(-11579401/
83496)*y^20+47402098/469665*y^19+Complex(-1437771187/1252440)*y^18+1165610141/
751464*y^17+Complex(-329320736/31311)*y^16-777229744/93933*y^15+Complex(
1437771187/1252440)*y^4-31413091627/469665*y^13+Complex(11579401/83496)*y^2-\
408390743396/469665*y^11+Complex(-49226712946/156555)*y^14-31413091627/469665*y
^9+Complex(329320736/31311)*y^6-777229744/93933*y^7+Complex(1)*y^22+1165610141/
751464*y^5+Complex(29340275753/62622)*y^10+47402098/469665*y^3+Complex(-1)-\
1503623/59640*y)*(y^2+1)*ln(y)+(16205/2312*y+Complex(1)-3380626403867/149115330
*y^9-2858709318383/596461320*y^7-895258151033/1789383960*y^5+43948147/39764088*
y^3-16205/2312*y^23+895258151033/1789383960*y^19+3380626403867/149115330*y^15-\
15749140016776/223672995*y^11+2858709318383/596461320*y^17-43948147/39764088*y^
21+15749140016776/223672995*y^13+Complex(1)*y^24+Complex(6619261891/99410220)*y
^6+Complex(-13931701727/99410220)*y^4+Complex(-13931701727/99410220)*y^20+
Complex(6619261891/99410220)*y^18+Complex(3801703158523/447345990)*y^16+
Complex(-1474112352110/44734599)*y^14+Complex(-19695695196241/149115330)*y^12+
Complex(3801703158523/447345990)*y^8+Complex(-671963/40460)*y^2+Complex(-671963
/40460)*y^22+Complex(-1474112352110/44734599)*y^10)*(y^2+1)^2)*30^(1/2)*mu*Pi^(
1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3/(y^2+1)^17/b^3*p_inf^5;
W_even_inst_y_4_meqm3_fin := -109/5720*(Complex(1)*y^2+Complex(-1)+2*y)^3*Pi^(1
/2)*(-4224/763*(Complex(1983)*y^9+7/66*y^16+Complex(-1)*y-257/99*y^14+Complex(
193/3)*y^5-1871/33*y^12+Complex(-7)*y^3-7301/11*y^10+Complex(7)*y^13+253493/99*
y^8+Complex(1)*y^15-7301/11*y^6+Complex(-193/3)*y^11-1871/33*y^4+Complex(-1983)
*y^7-257/99*y^2+7/66)*y^4*ln(y)^3+96/109*(Complex(84074/3)*y^8+Complex(-8392/35
)*y^12-1639/210*y^15+Complex(1)*y^16-517/6*y^13+Complex(-8392/35)*y^4-70257/70*
y^11+Complex(-347/35)*y^2-787303/42*y^9+Complex(-117107/21)*y^6+787303/42*y^7+
Complex(-347/35)*y^14+70257/70*y^5+Complex(-117107/21)*y^10+517/6*y^3+Complex(1
)+1639/210*y)*(y^2+1)*y^3*ln(y)^2+19104/3815*(y^2+1)^2*(Complex(905000/597)*y^9
+105/796*y^16+Complex(-1)*y-1378/1791*y^14+Complex(-57883/597)*y^5-361333/10746
*y^12+Complex(-8180/597)*y^3-1419725/5373*y^10+Complex(8180/597)*y^13+2634955/
1194*y^8+Complex(1)*y^15-1419725/5373*y^6+Complex(57883/597)*y^11-361333/10746*
y^4+Complex(-905000/597)*y^7-1378/1791*y^2+105/796)*y^2*ln(y)+(Complex(-363958/
327)*y^9+51/218*y^18+Complex(1)*y+7883/7630*y^16+Complex(224372/3815)*y^5+37288
/6867*y^14+Complex(104876/11445)*y^3+100604/1635*y^12+Complex(1)*y^17+5380337/
6867*y^10+Complex(224372/3815)*y^13-5380337/6867*y^8+Complex(104876/11445)*y^15
-100604/1635*y^6+Complex(180748/763)*y^11-37288/6867*y^4+Complex(180748/763)*y^
7-7883/7630*y^2-51/218)*(y^2+1)^3)*mu*30^(1/2)/(y^2+1)^15/b^4/p_inf+81/2860*30^
(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3*((8/9*(Complex(1)*y^12+Complex(-132/7)
*y^10-54/7*y^11+Complex(-1053/7)*y^8-78/7*y^9+Complex(-4096/7)*y^6+1572/7*y^7+
Complex(-1053/7)*y^4-1572/7*y^5+Complex(-132/7)*y^2+78/7*y^3+Complex(1)+54/7*y)
*y^2*ln(y)+(Complex(1)*y^14+Complex(-51/35)*y^12-14/3*y^13+Complex(-3889/105)*y
^10-8312/315*y^11+Complex(-11191/105)*y^8-18058/315*y^9+Complex(11191/105)*y^6-\
86272/315*y^7+Complex(3889/105)*y^4-18058/315*y^5+Complex(51/35)*y^2-8312/315*y
^3+Complex(-1)-14/3*y)*(y^2+1))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)-118784/3213*y^4
*(Complex(-1407267/116)*y^9+581/5568*y^20+Complex(-1)*y-5237/2088*y^18+Complex(
3603/58)*y^5-1047659/16704*y^16+Complex(-1471/174)*y^3-795727/1044*y^14+
Complex(1471/174)*y^17-7309007/4176*y^12+Complex(-204847/696)*y^13+5577739/522*
y^10+Complex(-3603/58)*y^15-7309007/4176*y^8+Complex(1407267/116)*y^11-795727/
1044*y^6+Complex(1)*y^19-1047659/16704*y^4+Complex(204847/696)*y^7-5237/2088*y^
2+581/5568)*ln(y)^3+1568/459*y^3*(Complex(-333342778/5145)*y^8+Complex(-\
333342778/5145)*y^12-89897/10290*y^19+Complex(1)*y^20-1017299/10290*y^17+
Complex(-24491/1715)*y^18-1328128/1029*y^15+Complex(-548073/1715)*y^16-\
129318088/5145*y^13+Complex(-548073/1715)*y^4-656902349/5145*y^11+Complex(-\
24491/1715)*y^2+656902349/5145*y^9+Complex(-39334594/5145)*y^14+129318088/5145*
y^7+Complex(-39334594/5145)*y^6+1328128/1029*y^5+Complex(98190562/343)*y^10+
1017299/10290*y^3+Complex(1)+89897/10290*y)*(y^2+1)*ln(y)^2+21688/1785*y^2*(y^2
+1)^2*(Complex(-5657365526/219591)*y^9+175/2711*y^20+Complex(-1)*y-393350/
219591*y^18+Complex(-29167246/219591)*y^5-58899713/658773*y^16+Complex(-1634791
/73197)*y^3-223621568/219591*y^14+Complex(1634791/73197)*y^17-264703588/219591*
y^12+Complex(149432290/73197)*y^13+17088689924/658773*y^10+Complex(29167246/
219591)*y^15-264703588/219591*y^8+Complex(5657365526/219591)*y^11-223621568/
219591*y^6+Complex(1)*y^19-58899713/658773*y^4+Complex(-149432290/73197)*y^7-\
393350/219591*y^2+175/2711)*ln(y)+5273/1377*(y^2+1)^3*(Complex(943943306/553665
)*y^9+969/10546*y^22+Complex(1)*y-142701/73822*y^20+Complex(29820437/553665)*y^
5-10366919/664398*y^18+Complex(3887252/553665)*y^3-135407231/3321990*y^16+
Complex(29820437/553665)*y^17+150918519/184555*y^14+Complex(943943306/553665)*y
^13+10683951419/1660995*y^12+Complex(92436696/184555)*y^15-10683951419/1660995*
y^10+Complex(1)*y^21-150918519/184555*y^8+Complex(-7458072824/553665)*y^11+
135407231/3321990*y^6+Complex(3887252/553665)*y^19+10366919/664398*y^4+Complex(
92436696/184555)*y^7+142701/73822*y^2-969/10546))*mu*Pi^(1/2)/(y^2+1)^17/b^4*
p_inf+96/715*(Complex(1)*y^2+Complex(-1)+2*y)^3*(-7699/5040+ln(2))*30^(1/2)*(-\
66/7*(Complex(1983)*y^9+7/66*y^16+Complex(-1)*y-257/99*y^14+Complex(193/3)*y^5-\
1871/33*y^12+Complex(-7)*y^3-7301/11*y^10+Complex(7)*y^13+253493/99*y^8+
Complex(1)*y^15-7301/11*y^6+Complex(-193/3)*y^11-1871/33*y^4+Complex(-1983)*y^7
-257/99*y^2+7/66)*y^2*ln(y)^2+(Complex(84074/3)*y^8+Complex(-8392/35)*y^12-1639
/210*y^15+Complex(1)*y^16-517/6*y^13+Complex(-8392/35)*y^4-70257/70*y^11+
Complex(-347/35)*y^2-787303/42*y^9+Complex(-117107/21)*y^6+787303/42*y^7+
Complex(-347/35)*y^14+70257/70*y^5+Complex(-117107/21)*y^10+517/6*y^3+Complex(1
)+1639/210*y)*(y^2+1)*y*ln(y)+199/70*(y^2+1)^2*(Complex(905000/597)*y^9+105/796
*y^16+Complex(-1)*y-1378/1791*y^14+Complex(-57883/597)*y^5-361333/10746*y^12+
Complex(-8180/597)*y^3-1419725/5373*y^10+Complex(8180/597)*y^13+2634955/1194*y^
8+Complex(1)*y^15-1419725/5373*y^6+Complex(57883/597)*y^11-361333/10746*y^4+
Complex(-905000/597)*y^7-1378/1791*y^2+105/796))*mu*Pi^(1/2)*y^2/(y^2+1)^15/b^4
*p_inf^2+8487/194480*(3672/943*(Complex(1)*y^5+1/6*y^6+Complex(-10/3)*y^3-5/2*y
^4+Complex(1)*y+5/2*y^2-1/6)*(y^2+1)^13*arctan(1/2*(y^2-1)/y)^2+(-2456/943*y^2*
(Complex(-9020910/2149)*y^8+Complex(-67254/307)*y^12-55574/6447*y^15+Complex(1)
*y^16-46810/6447*y^13+Complex(-67254/307)*y^4+1010598/2149*y^11+Complex(-52866/
2149)*y^2+31573622/6447*y^9+Complex(-52866/2149)*y^14-31573622/6447*y^7+
Complex(-1212634/2149)*y^6-1010598/2149*y^5+Complex(-1212634/2149)*y^10+46810/
6447*y^3+Complex(1)+55574/6447*y)*ln(y)+(Complex(-255195604/99015)*y^8+Complex(
5174434/14145)*y^12-3630/943*y^17+Complex(1)*y^18+141332/99015*y^15+Complex(-\
50367/33005)*y^16+1223032/33005*y^13+Complex(-1196786/33005)*y^4+1581372/4715*y
^11+Complex(50367/33005)*y^2+1202148076/99015*y^9+Complex(1196786/33005)*y^14+
1581372/4715*y^7+Complex(-5174434/14145)*y^6+1223032/33005*y^5+Complex(
255195604/99015)*y^10+141332/99015*y^3+Complex(-1)-3630/943*y)*(y^2+1))*(y^2+1)
^6*arctan(1/2*(y^2-1)/y)+1820672/17917*y^4*(-5028445/2016252*y^2+Complex(1)*y^
23-3879844/56007*y^4-576678181/672084*y^6+Complex(-1)*y-5028445/2016252*y^22-\
696024335/144018*y^14-576678181/672084*y^18-3879844/56007*y^20+181/1778*y^24+
341490395/6858*y^12-696024335/144018*y^10-9858218273/2016252*y^8-9858218273/
2016252*y^16+181/1778+Complex(-460421/48006)*y^3+Complex(460421/48006)*y^21+
Complex(-66478567/1008126)*y^19+Complex(-1256681110/504063)*y^17+Complex(
4930926509/336042)*y^15+Complex(4648983475/144018)*y^13+Complex(-4648983475/
144018)*y^11+Complex(-4930926509/336042)*y^9+Complex(1256681110/504063)*y^7+
Complex(66478567/1008126)*y^5)*ln(y)^3-64000/17917*y^3*(860597/70000*y+Complex(
1)+450881401961/992250*y^9+7532749583/162000*y^7+14532924667/7938000*y^5+
4277496791/39690000*y^3-860597/70000*y^23-14532924667/7938000*y^19-450881401961
/992250*y^15+3729405197578/2480625*y^11-7532749583/162000*y^17-4277496791/
39690000*y^21-3729405197578/2480625*y^13+Complex(1)*y^24+Complex(-6577063921/
441000)*y^18+Complex(-22057362148/55125)*y^16+Complex(1746359716/11025)*y^14+
Complex(1971815584367/826875)*y^12+Complex(1746359716/11025)*y^10+Complex(-\
22057362148/55125)*y^8+Complex(-6577063921/441000)*y^6+Complex(-207239149/
330750)*y^4+Complex(-82026619/2205000)*y^22+Complex(-207239149/330750)*y^20+
Complex(-82026619/2205000)*y^2)*(y^2+1)*ln(y)^2-1382704/376257*y^2*(-315621331/
39320645*y^2+Complex(1)*y^23-462927751072/636994449*y^4-35898900978047/
3184972245*y^6+Complex(-1)*y-315621331/39320645*y^22+67107977018578/3184972245*
y^14-35898900978047/3184972245*y^18-462927751072/636994449*y^20-39144/86419*y^
24+685076360048104/636994449*y^12+67107977018578/3184972245*y^10-13829706495844
/212331483*y^8-13829706495844/212331483*y^16+Complex(-46043166989/353885805)*y^
3+Complex(46043166989/353885805)*y^21+Complex(691667507231/1061657415)*y^19+
Complex(-9485511286399/3184972245)*y^17+Complex(73044786726484/212331483)*y^15+
Complex(2014161562064296/3184972245)*y^13+Complex(-2014161562064296/3184972245)
*y^11+Complex(-73044786726484/212331483)*y^9+Complex(9485511286399/3184972245)*
y^7+Complex(-691667507231/1061657415)*y^5-39144/86419)*(y^2+1)^2*ln(y)+334250/
17917*(47051824/52644375*y^2+Complex(1)*y^25+72519559828/4790638125*y^4+
21310735680184/388041688125*y^6-72519559828/4790638125*y^22-1198648093618996/
77608337625*y^14-126977044489772/388041688125*y^18+26916/167125*y^26-\
21310735680184/388041688125*y^20-47051824/52644375*y^24+1198648093618996/
77608337625*y^12+220880913512888/43115743125*y^10+126977044489772/388041688125*
y^8-220880913512888/43115743125*y^16+Complex(1)*y+Complex(-72212771360131/
25869445875)*y^17+Complex(339485352274996/129347229375)*y^15+Complex(
3266436850399964/129347229375)*y^13+Complex(339485352274996/129347229375)*y^11+
Complex(-72212771360131/25869445875)*y^9+Complex(-22107559747898/129347229375)*
y^7+Complex(-763120058/4790638125)*y^5+Complex(271904626946/43115743125)*y^3+
Complex(271904626946/43115743125)*y^23+Complex(-763120058/4790638125)*y^21+
Complex(-22107559747898/129347229375)*y^19-26916/167125)*(y^2+1)^3)*30^(1/2)*(
Complex(1)*y^2+Complex(-1)+2*y)^3*mu*Pi^(1/2)/(y^2+1)^19/b^4*p_inf^3;


==> anc/W_even_inst_leq7_meqm5.mpl <==
W_even_inst_y_0_meqm5_fin := Complex(1/4290)*330^(1/2)*Pi^(1/2)*mu*p_inf^7+
Complex(-1/2431)*330^(1/2)*Pi^(1/2)*mu*p_inf^9+Complex(24/46189)*330^(1/2)*Pi^(
1/2)*mu*p_inf^11;
W_even_inst_y_1_meqm5_fin := 1/30030*(Complex(35)*y^12+Complex(-1380)*y^10-336*
y^11+Complex(3279)*y^8+3024*y^9+Complex(4096)*y^6+Complex(3279)*y^4+Complex(-\
1380)*y^2-3024*y^3+Complex(35)+336*y)*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)
^5*mu/(y^2+1)^11*330^(1/2)/b*p_inf^5+1/255255*Pi^(1/2)*(Complex(1)*y^2+Complex(
-1)+2*y)^5*mu*330^(1/2)*(Complex(-1093552)*y^8+Complex(80584)*y^12-1148*y^15+
Complex(70)*y^16+32798*y^13+Complex(80584)*y^4-107490*y^11+Complex(-8135)*y^2-\
450976*y^9+Complex(-8135)*y^14+450976*y^7+Complex(15101)*y^6+107490*y^5+
Complex(15101)*y^10-32798*y^3+Complex(70)+1148*y)/(y^2+1)^13/b*p_inf^7-2/
14549535*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^5*mu*330^(1/2)*(Complex(-\
67616085)*y^8+Complex(-67616085)*y^12-129780*y^19+Complex(11025)*y^20+1971461*y
^17+Complex(-673875)*y^18-1362041*y^15+Complex(3243941)*y^16-31421499*y^13+
Complex(3243941)*y^4+28342243*y^11+Complex(-673875)*y^2-28342243*y^9+Complex(
8578854)*y^14+31421499*y^7+Complex(8578854)*y^6+1362041*y^5+Complex(-109832528)
*y^10-1971461*y^3+Complex(11025)+129780*y)/(y^2+1)^15/b*p_inf^9;
W_even_inst_y_2_meqm5_fin := -23/858*330^(1/2)*mu*(72/161*(Complex(1)*y^11+7/90
*y^12+Complex(-277/15)*y^9-86/15*y^10+Complex(-46/5)*y^7+929/30*y^8+Complex(46/
5)*y^5+2048/9*y^6+Complex(277/15)*y^3+929/30*y^4+Complex(-1)*y-86/15*y^2+7/90)*
y^2*ln(y)+(Complex(1)*y^13+5/46*y^14+Complex(-4588/805)*y^11-29499/8050*y^12+
Complex(-15769/805)*y^9-12547/8050*y^10+Complex(-24448/805)*y^7+156427/8050*y^8
+Complex(-15769/805)*y^5-156427/8050*y^6+Complex(-4588/805)*y^3+12547/8050*y^4+
Complex(1)*y+29499/8050*y^2-5/46)*(y^2+1))*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)
+2*y)^5/(y^2+1)^13/b^2*p_inf^3+1/286*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^
5*mu*330^(1/2)*((y^2+1)^5*(Complex(1)*y^10+Complex(-45)*y^8-10*y^9+Complex(210)
*y^6+120*y^7+Complex(-210)*y^4-252*y^5+Complex(45)*y^2+120*y^3+Complex(-1)-10*y
)*arctan(1/2*(y^2-1)/y)+2392/119*y^2*(Complex(717501/1495)*y^9+343/4485*y^16+
Complex(-1)*y-25666/4485*y^14+Complex(56101/1495)*y^5+108946/4485*y^12+Complex(
26439/1495)*y^3+1345862/4485*y^10+Complex(-26439/1495)*y^13+2200054/4485*y^8+
Complex(1)*y^15+1345862/4485*y^6+Complex(-56101/1495)*y^11+108946/4485*y^4+
Complex(-717501/1495)*y^7-25666/4485*y^2+343/4485)*ln(y)-908/51*(Complex(845204
/1135)*y^9+95/908*y^18+Complex(1)*y-91677/22700*y^16+Complex(2487/7945)*y^5+
804897/79450*y^14+Complex(-139173/15890)*y^3+2763053/79450*y^12+Complex(1)*y^17
+1368887/39725*y^10+Complex(2487/7945)*y^13-1368887/39725*y^8+Complex(-139173/
15890)*y^15-2763053/79450*y^6+Complex(1602457/15890)*y^11-804897/79450*y^4+
Complex(1602457/15890)*y^7+91677/22700*y^2-95/908)*(y^2+1))/(y^2+1)^15/b^2*
p_inf^5+1/9459450*mu*Pi^(1/2)*y^2*(-7699+5040*ln(2))*(Complex(1)*y^2+Complex(-1
)+2*y)^5*(Complex(90)*y^11+7*y^12+Complex(-1662)*y^9-516*y^10+Complex(-828)*y^7
+2787*y^8+Complex(828)*y^5+20480*y^6+Complex(1662)*y^3+2787*y^4+Complex(-90)*y-\
516*y^2+7)/(y^2+1)^13*330^(1/2)/b^2*p_inf^6-35/19448*((y^2+1)^7*(Complex(1)*y^
10+Complex(-45)*y^8-10*y^9+Complex(210)*y^6+120*y^7+Complex(-210)*y^4-252*y^5+
Complex(45)*y^2+120*y^3+Complex(-1)-10*y)*arctan(1/2*(y^2-1)/y)+61696/665*y^2*(
Complex(-134875211/101220)*y^9+1073/14460*y^20+Complex(-1)*y-1181143/202440*y^
18+Complex(869239/14460)*y^5+108418/5061*y^16+Complex(1814531/101220)*y^3+
7790803/20244*y^14+Complex(-1814531/101220)*y^17+16254199/25305*y^12+Complex(
31568323/33740)*y^13+53594581/14460*y^10+Complex(-869239/14460)*y^15+16254199/
25305*y^8+Complex(134875211/101220)*y^11+7790803/20244*y^6+Complex(1)*y^19+
108418/5061*y^4+Complex(-31568323/33740)*y^7-1181143/202440*y^2+1073/14460)*ln(
y)-6078/665*(Complex(8743352018/957285)*y^9+1340/9117*y^22+Complex(1)*y-3285712
/1595475*y^20+Complex(881888831/6700995)*y^5+345117368/11168325*y^18+Complex(-\
21838238/6700995)*y^3-278660024/2233665*y^16+Complex(881888831/6700995)*y^17-\
4387733908/11168325*y^14+Complex(8743352018/957285)*y^13-91525688536/11168325*y
^12+Complex(512561128/957285)*y^15+91525688536/11168325*y^10+Complex(1)*y^21+
4387733908/11168325*y^8+Complex(20177830804/957285)*y^11+278660024/2233665*y^6+
Complex(-21838238/6700995)*y^19-345117368/11168325*y^4+Complex(512561128/957285
)*y^7+3285712/1595475*y^2-1340/9117)*(y^2+1))*Pi^(1/2)*(Complex(1)*y^2+Complex(
-1)+2*y)^5*mu*330^(1/2)/(y^2+1)^17/b^2*p_inf^7;
W_even_inst_y_3_meqm5_fin := -3/572*330^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^
5*mu*(-320/63*(Complex(1)*y^13+7/100*y^14+Complex(-108/5)*y^11-631/100*y^12+
Complex(-1923/25)*y^9+3147/100*y^10+Complex(-23737/25)*y^7+12769/20*y^8+
Complex(-1923/25)*y^5-12769/20*y^6+Complex(-108/5)*y^3-3147/100*y^4+Complex(1)*
y+631/100*y^2-7/100)*y^3*ln(y)^2+8/9*(Complex(1)*y^14+Complex(-491/7)*y^12-2243
/175*y^13+Complex(4591/35)*y^10+6718/35*y^11+Complex(18233/7)*y^8+156087/175*y^
9+Complex(-18233/7)*y^6+1441708/175*y^7+Complex(-4591/35)*y^4+156087/175*y^5+
Complex(491/7)*y^2+6718/35*y^3+Complex(-1)-2243/175*y)*(y^2+1)*y^2*ln(y)+(
Complex(-160226/135)*y^8+Complex(-251746/2835)*y^12-80/9*y^15+Complex(1)*y^16+
343384/14175*y^13+Complex(-251746/2835)*y^4+1000264/4725*y^11+Complex(-9104/315
)*y^2+10847408/14175*y^9+Complex(-402364/2835)*y^6-10847408/14175*y^7+Complex(-\
9104/315)*y^14-1000264/4725*y^5+Complex(-402364/2835)*y^10-343384/14175*y^3+
Complex(1)+80/9*y)*(y^2+1)^2)*Pi^(1/2)/(y^2+1)^15/b^3*p_inf-37/2431*Pi^(1/2)*(
408/37*(Complex(1)*y^11+5/48*y^12+Complex(-9)*y^9-115/28*y^10+1093/112*y^8+256/
21*y^6+Complex(9)*y^3+1093/112*y^4+Complex(-1)*y-115/28*y^2+5/48)*(y^2+1)^6*
arctan(1/2*(y^2-1)/y)+3580/259*y^3*(Complex(-25445042/4475)*y^9+308/4475*y^18+
Complex(1)*y-28322/4475*y^16+Complex(-494278/4475)*y^5+22366/895*y^14+Complex(-\
18854/895)*y^3+3307298/4475*y^12+Complex(1)*y^17+9884318/4475*y^10+Complex(-\
494278/4475)*y^13-9884318/4475*y^8+Complex(-18854/895)*y^15-3307298/4475*y^6+
Complex(1425706/4475)*y^11-22366/895*y^4+Complex(1425706/4475)*y^7+28322/4475*y
^2-308/4475)*ln(y)^2-128/111*(Complex(-19153871/448)*y^8+Complex(8931287/2240)*
y^12-38879/2800*y^17+Complex(1)*y^18+1292533/5600*y^15+Complex(-5207/64)*y^16+
4187899/2800*y^13+Complex(-240007/2240)*y^4+77351647/5600*y^11+Complex(5207/64)
*y^2+8555417/140*y^9+Complex(240007/2240)*y^14+77351647/5600*y^7+Complex(-\
8931287/2240)*y^6+4187899/2800*y^5+Complex(19153871/448)*y^10+1292533/5600*y^3+
Complex(-1)-38879/2800*y)*y^2*(y^2+1)*ln(y)+(Complex(32985121/11655)*y^8+
Complex(32985121/11655)*y^12-845/111*y^19+Complex(1)*y^20+141124/58275*y^17+
Complex(-48679/2590)*y^18+82147/555*y^15+Complex(-756808/11655)*y^16-19519093/
19425*y^13+Complex(-756808/11655)*y^4-10729639/1665*y^11+Complex(-48679/2590)*y
^2+10729639/1665*y^9+Complex(1082567/2331)*y^14+19519093/19425*y^7+Complex(
1082567/2331)*y^6-82147/555*y^5+Complex(262191961/11655)*y^10-141124/58275*y^3+
Complex(1)+845/111*y)*(y^2+1)^2)*(Complex(1)*y^2+Complex(-1)+2*y)^5*mu*330^(1/2
)/(y^2+1)^17/b^3*p_inf^3+8/429*Pi^(1/2)*(-7699/5040+ln(2))*(Complex(1)*y^2+
Complex(-1)+2*y)^5*mu*330^(1/2)*y^2*(-80/7*(Complex(1)*y^13+7/100*y^14+Complex(
-108/5)*y^11-631/100*y^12+Complex(-1923/25)*y^9+3147/100*y^10+Complex(-23737/25
)*y^7+12769/20*y^8+Complex(-1923/25)*y^5-12769/20*y^6+Complex(-108/5)*y^3-3147/
100*y^4+Complex(1)*y+631/100*y^2-7/100)*y*ln(y)+(Complex(1)*y^14+Complex(-491/7
)*y^12-2243/175*y^13+Complex(4591/35)*y^10+6718/35*y^11+Complex(18233/7)*y^8+
156087/175*y^9+Complex(-18233/7)*y^6+1441708/175*y^7+Complex(-4591/35)*y^4+
156087/175*y^5+Complex(491/7)*y^2+6718/35*y^3+Complex(-1)-2243/175*y)*(y^2+1))/
(y^2+1)^15/b^3*p_inf^4+166/138567*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^5*
mu*330^(1/2)*(-19209/83*(Complex(30923/337)*y^9+505/5392*y^16+Complex(-1)*y-\
88691/18872*y^14+Complex(-5361/337)*y^5+380969/18872*y^12+Complex(4237/337)*y^3
+265033/18872*y^10+Complex(-4237/337)*y^13-5139973/18872*y^8+Complex(1)*y^15+
265033/18872*y^6+Complex(5361/337)*y^11+380969/18872*y^4+Complex(-30923/337)*y^
7-88691/18872*y^2+505/5392)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+335220/581*y^3*(
Complex(-14571894/3775)*y^9+9352/139675*y^22+Complex(1)*y-2705032/419025*y^20+
Complex(-58302901/419025)*y^5+3136616/139675*y^18+Complex(-601256/27935)*y^3+
121485704/139675*y^16+Complex(-58302901/419025)*y^17+1786462418/419025*y^14+
Complex(-14571894/3775)*y^13+1868068294/139675*y^12+Complex(225038156/139675)*y
^15-1868068294/139675*y^10+Complex(1)*y^21-1786462418/419025*y^8+Complex(-\
9586019036/419025)*y^11-121485704/139675*y^6+Complex(-601256/27935)*y^19-\
3136616/139675*y^4+Complex(225038156/139675)*y^7+2705032/419025*y^2-9352/139675
)*ln(y)^2-568/83*(Complex(-9587394074/17395)*y^8+Complex(35666240451/34790)*y^
12-2527943/99400*y^21+Complex(-6226435/27832)*y^20+46700294/52185*y^19+Complex(
135234949/139160)*y^18+2470626719/417480*y^17+Complex(355511364/17395)*y^16+
3982889648/52185*y^15+Complex(-135234949/139160)*y^4+19863501739/52185*y^13+
Complex(6226435/27832)*y^2+599270076868/260925*y^11+Complex(9587394074/17395)*y
^14+19863501739/52185*y^9+Complex(-355511364/17395)*y^6+3982889648/52185*y^7+
Complex(1)*y^22+2470626719/417480*y^5+Complex(-35666240451/34790)*y^10+46700294
/52185*y^3+Complex(-1)-2527943/99400*y)*y^2*(y^2+1)*ln(y)+(18305/664*y+Complex(
1)+106025491777/203350*y^9+272252458441/3806712*y^7-163712979011/95167800*y^5-\
33156154961/31722600*y^3-18305/664*y^23+163712979011/95167800*y^19-106025491777
/203350*y^15+508205820784/305025*y^11-272252458441/3806712*y^17+33156154961/
31722600*y^21-508205820784/305025*y^13+Complex(1)*y^24+Complex(-396247/1660)*y^
2+Complex(2358785977/1057420)*y^20+Complex(17823630077/634452)*y^18+Complex(
267745987507/4758390)*y^16+Complex(2448236332466/2379195)*y^14+Complex(
1895645923709/528710)*y^12+Complex(2448236332466/2379195)*y^10+Complex(
267745987507/4758390)*y^8+Complex(17823630077/634452)*y^6+Complex(2358785977/
1057420)*y^4+Complex(-396247/1660)*y^22)*(y^2+1)^2)/(y^2+1)^19/b^3*p_inf^5;
W_even_inst_y_4_meqm5_fin := 239/3432*330^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y
)^5*(-1408/1673*(Complex(-22661/5)*y^9+7/110*y^16+Complex(-1)*y-379/55*y^14+
Complex(951/5)*y^5+1649/55*y^12+Complex(25)*y^3+76129/55*y^10+Complex(-25)*y^13
-78469/11*y^8+Complex(1)*y^15+76129/55*y^6+Complex(-951/5)*y^11+1649/55*y^4+
Complex(22661/5)*y^7-379/55*y^2+7/110)*y^4*ln(y)^3+32/239*(y^2+1)*y^3*(Complex(
-363322/5)*y^8+Complex(-6952/35)*y^12-4839/350*y^15+Complex(1)*y^16+2649/14*y^
13+Complex(-6952/35)*y^4+948429/350*y^11+Complex(-2747/35)*y^2+3418713/70*y^9+
Complex(165643/35)*y^6-3418713/70*y^7+Complex(-2747/35)*y^14-948429/350*y^5+
Complex(165643/35)*y^10-2649/14*y^3+Complex(1)+4839/350*y)*ln(y)^2+17888/8365*(
Complex(-163952/129)*y^9+175/2236*y^16+Complex(-1)*y-42298/8385*y^14+Complex(
79519/559)*y^5-28627/1290*y^12+Complex(15412/1677)*y^3+96389/1677*y^10+Complex(
-15412/1677)*y^13-7788227/3354*y^8+Complex(1)*y^15+96389/1677*y^6+Complex(-\
79519/559)*y^11-28627/1290*y^4+Complex(163952/129)*y^7-42298/8385*y^2+175/2236)
*(y^2+1)^2*y^2*ln(y)+(Complex(37969118/75285)*y^9+55/478*y^18+Complex(1)*y-\
48753/16730*y^16+Complex(-401612/25095)*y^5-1877368/125475*y^14+Complex(-28148/
75285)*y^3-2554788/41825*y^12+Complex(1)*y^17-42203081/125475*y^10+Complex(-\
401612/25095)*y^13+42203081/125475*y^8+Complex(-28148/75285)*y^15+2554788/41825
*y^6+Complex(-1534436/25095)*y^11+1877368/125475*y^4+Complex(-1534436/25095)*y^
7+48753/16730*y^2-55/478)*(y^2+1)^3)*mu*Pi^(1/2)/(y^2+1)^17/b^4/p_inf-25/572*(
Complex(1)*y^2+Complex(-1)+2*y)^5*Pi^(1/2)*mu*330^(1/2)*((8/25*(Complex(1)*y^12
+Complex(-516/7)*y^10-90/7*y^11+Complex(2787/7)*y^8+1662/7*y^9+Complex(20480/7)
*y^6+828/7*y^7+Complex(2787/7)*y^4-828/7*y^5+Complex(-516/7)*y^2-1662/7*y^3+
Complex(1)+90/7*y)*y^2*ln(y)+(y^2+1)*(Complex(1)*y^14+Complex(-29499/875)*y^12-\
46/5*y^13+Complex(-12547/875)*y^10+9176/175*y^11+Complex(156427/875)*y^8+31538/
175*y^9+Complex(-156427/875)*y^6+48896/175*y^7+Complex(12547/875)*y^4+31538/175
*y^5+Complex(29499/875)*y^2+9176/175*y^3+Complex(-1)-46/5*y))*(y^2+1)^6*arctan(
1/2*(y^2-1)/y)-118784/8925*y^4*(Complex(13806417/580)*y^9+581/9280*y^20+
Complex(-1)*y-8039/1160*y^18+Complex(66723/290)*y^5+219527/9280*y^16+Complex(
1431/58)*y^3+884283/580*y^14+Complex(-1431/58)*y^17+7145163/2320*y^12+Complex(-\
1835881/1160)*y^13-8663251/290*y^10+Complex(-66723/290)*y^15+7145163/2320*y^8+
Complex(-13806417/580)*y^11+884283/580*y^6+Complex(1)*y^19+219527/9280*y^4+
Complex(1835881/1160)*y^7-8039/1160*y^2+581/9280)*ln(y)^3+1568/1275*y^3*(
Complex(97367714/1715)*y^8+Complex(97367714/1715)*y^12-250297/17150*y^19+
Complex(1)*y^20+3495581/17150*y^17+Complex(-147771/1715)*y^18+6430528/1715*y^15
+Complex(-606217/1715)*y^16+608495992/8575*y^13+Complex(-606217/1715)*y^4+
2878144691/8575*y^11+Complex(-147771/1715)*y^2-2878144691/8575*y^9+Complex(
9576778/1715)*y^14-608495992/8575*y^7+Complex(9576778/1715)*y^6-6430528/1715*y^
5+Complex(-30685906/49)*y^10-3495581/17150*y^3+Complex(1)+250297/17150*y)*(y^2+
1)*ln(y)^2+125864/14875*y^2*(Complex(1239875834/47199)*y^9+875/15733*y^20+
Complex(-1)*y-899278/141597*y^18+Complex(54690182/141597)*y^5-8905535/141597*y^
16+Complex(1645193/141597)*y^3+41484256/141597*y^14+Complex(-1645193/141597)*y^
17-73367164/47199*y^12+Complex(-183360298/47199)*y^13-5575337860/141597*y^10+
Complex(-54690182/141597)*y^15-73367164/47199*y^8+Complex(-1239875834/47199)*y^
11+41484256/141597*y^6+Complex(1)*y^19-8905535/141597*y^4+Complex(183360298/
47199)*y^7-899278/141597*y^2+875/15733)*(y^2+1)^2*ln(y)-1549/1275*(Complex(-\
488257034/487935)*y^9+875/3098*y^22+Complex(1)*y+77419/15490*y^20+Complex(
26579627/487935)*y^5-30467321/975870*y^18+Complex(14824748/487935)*y^3+15441271
/195174*y^16+Complex(26579627/487935)*y^17+164792949/54215*y^14+Complex(-\
488257034/487935)*y^13+9564703777/487935*y^12+Complex(28037272/97587)*y^15-\
9564703777/487935*y^10+Complex(1)*y^21-164792949/54215*y^8+Complex(-3726959080/
97587)*y^11-15441271/195174*y^6+Complex(14824748/487935)*y^19+30467321/975870*y
^4+Complex(28037272/97587)*y^7-77419/15490*y^2-875/3098)*(y^2+1)^3)/(y^2+1)^19/
b^4*p_inf-32/429*Pi^(1/2)*(-7699/5040+ln(2))*(Complex(1)*y^2+Complex(-1)+2*y)^5
*mu*(-66/7*(Complex(-22661/5)*y^9+7/110*y^16+Complex(-1)*y-379/55*y^14+Complex(
951/5)*y^5+1649/55*y^12+Complex(25)*y^3+76129/55*y^10+Complex(-25)*y^13-78469/
11*y^8+Complex(1)*y^15+76129/55*y^6+Complex(-951/5)*y^11+1649/55*y^4+Complex(
22661/5)*y^7-379/55*y^2+7/110)*y^2*ln(y)^2+(y^2+1)*y*(Complex(-363322/5)*y^8+
Complex(-6952/35)*y^12-4839/350*y^15+Complex(1)*y^16+2649/14*y^13+Complex(-6952
/35)*y^4+948429/350*y^11+Complex(-2747/35)*y^2+3418713/70*y^9+Complex(165643/35
)*y^6-3418713/70*y^7+Complex(-2747/35)*y^14-948429/350*y^5+Complex(165643/35)*y
^10-2649/14*y^3+Complex(1)+4839/350*y)*ln(y)+559/70*(Complex(-163952/129)*y^9+
175/2236*y^16+Complex(-1)*y-42298/8385*y^14+Complex(79519/559)*y^5-28627/1290*y
^12+Complex(15412/1677)*y^3+96389/1677*y^10+Complex(-15412/1677)*y^13-7788227/
3354*y^8+Complex(1)*y^15+96389/1677*y^6+Complex(-79519/559)*y^11-28627/1290*y^4
+Complex(163952/129)*y^7-42298/8385*y^2+175/2236)*(y^2+1)^2)*330^(1/2)*y^2/(y^2
+1)^17/b^4*p_inf^2-4735/38896*(Complex(1)*y^2+Complex(-1)+2*y)^5*Pi^(1/2)*(2040
/947*(Complex(1)*y^9+1/10*y^10+Complex(-12)*y^7-9/2*y^8+Complex(126/5)*y^5+21*y
^6+Complex(-12)*y^3-21*y^4+Complex(1)*y+9/2*y^2-1/10)*(y^2+1)^11*arctan(1/2*(y^
2-1)/y)^2+(y^2+1)^6*(-2456/4735*(Complex(26557970/2149)*y^8+Complex(1015558/
2149)*y^12-29182/2149*y^15+Complex(1)*y^16+594382/2149*y^13+Complex(1015558/
2149)*y^4+573162/2149*y^11+Complex(-176258/2149)*y^2-26114594/2149*y^9+Complex(
-176258/2149)*y^14+26114594/2149*y^7+Complex(9642278/2149)*y^6-573162/2149*y^5+
Complex(9642278/2149)*y^10-594382/2149*y^3+Complex(1)+29182/2149*y)*y^2*ln(y)+(
Complex(79862116/165725)*y^8+Complex(31460378/165725)*y^12-8794/947*y^17+
Complex(1)*y^18+10943236/165725*y^15+Complex(-5832527/165725)*y^16+159496/6629*
y^13+Complex(-8710802/165725)*y^4-110501124/165725*y^11+Complex(5832527/165725)
*y^2-178082908/23675*y^9+Complex(8710802/165725)*y^14-110501124/165725*y^7+
Complex(-31460378/165725)*y^6+159496/6629*y^5+Complex(-79862116/165725)*y^10+
10943236/165725*y^3+Complex(-1)-8794/947*y)*(y^2+1))*arctan(1/2*(y^2-1)/y)+
1820672/89965*y^4*(-1582067/224028*y^2+Complex(1)*y^23+5966068/280035*y^4+
384324863/224028*y^6+Complex(-1)*y-1582067/224028*y^22+341453449/112014*y^14+
384324863/224028*y^18+5966068/280035*y^20+543/8890*y^24-15696302161/112014*y^12
+341453449/112014*y^10+2629456945/224028*y^8+2629456945/224028*y^16+543/8890+
Complex(-2831407/112014)*y^21+Complex(-149017979/560070)*y^19+Complex(81122042/
56007)*y^17+Complex(-18759623861/560070)*y^15+Complex(-9458227043/112014)*y^13+
Complex(9458227043/112014)*y^11+Complex(18759623861/560070)*y^9+Complex(-\
81122042/56007)*y^7+Complex(149017979/560070)*y^5+Complex(2831407/112014)*y^3)*
ln(y)^3-12800/17993*(6079391/350000*y+Complex(1)-766464604309/551250*y^9-\
701615902411/4410000*y^7-31338111671/4410000*y^5-7127351683/22050000*y^3-\
6079391/350000*y^23+31338111671/4410000*y^19+766464604309/551250*y^15-\
5414753751734/1378125*y^11+701615902411/4410000*y^17+7127351683/22050000*y^21+
5414753751734/1378125*y^13+Complex(1)*y^24+Complex(-87717673/735000)*y^2+
Complex(30213671476/55125)*y^16+Complex(-168233435012/275625)*y^14+Complex(-\
358257536087/55125)*y^12+Complex(-168233435012/275625)*y^10+Complex(30213671476
/55125)*y^8+Complex(3234109661/315000)*y^6+Complex(-334134467/551250)*y^4+
Complex(3234109661/315000)*y^18+Complex(-87717673/735000)*y^22+Complex(-\
334134467/551250)*y^20)*y^3*(y^2+1)*ln(y)^2+6837968/1889265*y^2*(y^2+1)^2*(-\
229544487/972273575*y^2+Complex(1)*y^23+1374633719936/8750462175*y^4-\
3898212071449/2916820725*y^6+Complex(-1)*y-229544487/972273575*y^22+
607026297102586/8750462175*y^14-3898212071449/2916820725*y^18+1374633719936/
8750462175*y^20+65240/427373*y^24+1841718324990328/2916820725*y^12+
607026297102586/8750462175*y^10-127727341725772/8750462175*y^8-127727341725772/
8750462175*y^16+65240/427373+Complex(-309731951/583364145)*y^21+Complex(
1744786454347/1750092435)*y^19+Complex(2460141997697/250013205)*y^17+Complex(
17753537301260/116672829)*y^15+Complex(580191236706776/1750092435)*y^13+
Complex(-580191236706776/1750092435)*y^11+Complex(-17753537301260/116672829)*y^
9+Complex(-2460141997697/250013205)*y^7+Complex(-1744786454347/1750092435)*y^5+
Complex(309731951/583364145)*y^3)*ln(y)+682634/89965*(y^2+1)^3*(169995536/
35838285*y^2+Complex(1)*y^25+253897788764/48919259025*y^4-3847347578456/
33867179325*y^6-253897788764/48919259025*y^22+8868499584063316/440273331225*y^
14+13806232632028/17610933249*y^18+82420/1023951*y^26+3847347578456/33867179325
*y^20-169995536/35838285*y^24-8868499584063316/440273331225*y^12-\
117987757120136/16306419675*y^10-13806232632028/17610933249*y^8+117987757120136
/16306419675*y^16+Complex(1)*y-82420/1023951+Complex(-88246300078/9783851805)*y
^23+Complex(-1747019913934/29351555415)*y^21+Complex(-474688117298/12579238035)
*y^19+Complex(27275452917337/29351555415)*y^17+Complex(-59163346364516/
9783851805)*y^15+Complex(-3347412919316812/88054666245)*y^13+Complex(-\
59163346364516/9783851805)*y^11+Complex(27275452917337/29351555415)*y^9+
Complex(-474688117298/12579238035)*y^7+Complex(-1747019913934/29351555415)*y^5+
Complex(-88246300078/9783851805)*y^3))*mu*330^(1/2)/(y^2+1)^21/b^4*p_inf^3;


==> anc/W_even_inst_leq7_meqm7.mpl <==
W_even_inst_y_0_meqm7_fin := Complex(1/30030)*30030^(1/2)*Pi^(1/2)*mu*p_inf^7+
Complex(-1/17017)*30030^(1/2)*Pi^(1/2)*mu*p_inf^9+Complex(24/323323)*30030^(1/2
)*Pi^(1/2)*mu*p_inf^11;
W_even_inst_y_1_meqm7_fin := -1/30030*(Complex(7)*y^12+Complex(-612)*y^10-96*y^
11+Complex(6435)*y^8+2400*y^9+Complex(-16384)*y^6-12288*y^7+Complex(6435)*y^4+
12288*y^5+Complex(-612)*y^2-2400*y^3+Complex(7)+96*y)*Pi^(1/2)*(Complex(1)*y^2+
Complex(-1)+2*y)^7*mu/(y^2+1)^13*30030^(1/2)/b*p_inf^5-1/255255*Pi^(1/2)*(
Complex(1)*y^2+Complex(-1)+2*y)^7*mu*30030^(1/2)*(Complex(1128592)*y^8+Complex(
51944)*y^12-260*y^15+Complex(14)*y^16+12914*y^13+Complex(51944)*y^4-160206*y^11
+Complex(-2299)*y^2+823616*y^9+Complex(-2299)*y^14-823616*y^7+Complex(-397319)*
y^6+160206*y^5+Complex(-397319)*y^10-12914*y^3+Complex(14)+260*y)/(y^2+1)^15/b*
p_inf^7+2/14549535*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^7*mu*30030^(1/2)*(
Complex(40220919)*y^8+Complex(40220919)*y^12-33660*y^19+Complex(2205)*y^20+
1077235*y^17+Complex(-240615)*y^18-8530255*y^15+Complex(3435305)*y^16+34245795*
y^13+Complex(3435305)*y^4-1519867*y^11+Complex(-240615)*y^2+1519867*y^9+
Complex(-17905170)*y^14-34245795*y^7+Complex(-17905170)*y^6+8530255*y^5+
Complex(48264544)*y^10-1077235*y^3+Complex(2205)+33660*y)/(y^2+1)^17/b*p_inf^9
;
W_even_inst_y_2_meqm7_fin := 47/4290*(72/329*y^2*(Complex(1)*y^11+1/18*y^12+
Complex(-145/3)*y^9-26/3*y^10+Complex(618)*y^7+1175/6*y^8+Complex(-618)*y^5-\
14336/9*y^6+Complex(145/3)*y^3+1175/6*y^4+Complex(-1)*y-26/3*y^2+1/18)*ln(y)+(y
^2+1)*(Complex(1)*y^13+7/94*y^14+Complex(-35948/1645)*y^11-20037/3290*y^12+
Complex(103903/1645)*y^9+161859/3290*y^10+Complex(186112/1645)*y^7-34859/3290*y
^8+Complex(103903/1645)*y^5+34859/3290*y^6+Complex(-35948/1645)*y^3-161859/3290
*y^4+Complex(1)*y+20037/3290*y^2-7/94))*30030^(1/2)*(Complex(1)*y^2+Complex(-1)
+2*y)^7*mu*Pi^(1/2)/(y^2+1)^15/b^2*p_inf^3-1/1430*(Complex(1)*y^2+Complex(-1)+2
*y)^7*Pi^(1/2)*mu*((Complex(1)*y^14+Complex(-91)*y^12-14*y^13+Complex(1001)*y^
10+364*y^11+Complex(-3003)*y^8-2002*y^9+Complex(3003)*y^6+3432*y^7+Complex(-\
1001)*y^4-2002*y^5+Complex(91)*y^2+364*y^3+Complex(-1)-14*y)*(y^2+1)^3*arctan(1
/2*(y^2-1)/y)+2392/119*y^2*(Complex(-187111/299)*y^9+49/897*y^16+Complex(-1)*y-\
7846/897*y^14+Complex(-180671/299)*y^5+175486/897*y^12+Complex(14587/299)*y^3-\
1352782/897*y^10+Complex(-14587/299)*y^13-1342598/897*y^8+Complex(1)*y^15-\
1352782/897*y^6+Complex(180671/299)*y^11+175486/897*y^4+Complex(187111/299)*y^7
-7846/897*y^2+49/897)*ln(y)-1820/51*(Complex(-1711804/1225)*y^9+19/260*y^18+
Complex(1)*y-2807619/445900*y^16+Complex(301649/2275)*y^5+14561081/222950*y^14+
Complex(-774373/31850)*y^3-46670459/222950*y^12+Complex(1)*y^17-61596061/111475
*y^10+Complex(301649/2275)*y^13+61596061/111475*y^8+Complex(-774373/31850)*y^15
+46670459/222950*y^6+Complex(-5744103/31850)*y^11-14561081/222950*y^4+Complex(-\
5744103/31850)*y^7+2807619/445900*y^2-19/260)*(y^2+1))*30030^(1/2)/(y^2+1)^17/b
^2*p_inf^5-1/9459450*Pi^(1/2)*(-7699+5040*ln(2))*(Complex(1)*y^2+Complex(-1)+2*
y)^7*mu*y^2*(Complex(18)*y^11+y^12+Complex(-870)*y^9-156*y^10+Complex(11124)*y^
7+3525*y^8+Complex(-11124)*y^5-28672*y^6+Complex(870)*y^3+3525*y^4+Complex(-18)
*y-156*y^2+1)/(y^2+1)^15*30030^(1/2)/b^2*p_inf^6+7/19448*(Complex(1)*y^2+
Complex(-1)+2*y)^7*Pi^(1/2)*((Complex(1)*y^14+Complex(-91)*y^12-14*y^13+
Complex(1001)*y^10+364*y^11+Complex(-3003)*y^8-2002*y^9+Complex(3003)*y^6+3432*
y^7+Complex(-1001)*y^4-2002*y^5+Complex(91)*y^2+364*y^3+Complex(-1)-14*y)*(y^2+
1)^5*arctan(1/2*(y^2-1)/y)+61696/665*y^2*(Complex(10261393/20244)*y^9+1073/
20244*y^20+Complex(-1)*y-121259/13496*y^18+Complex(-13310531/20244)*y^5+353588/
1687*y^16+Complex(1038119/20244)*y^3-33676007/20244*y^14+Complex(-1038119/20244
)*y^17-15418801/5061*y^12+Complex(-5172137/6748)*y^13-8288383/964*y^10+Complex(
13310531/20244)*y^15-15418801/5061*y^8+Complex(-10261393/20244)*y^11-33676007/
20244*y^6+Complex(1)*y^19+353588/1687*y^4+Complex(5172137/6748)*y^7-121259/
13496*y^2+1073/20244)*ln(y)-14654/665*(Complex(-2613502905242/210028455)*y^9+
1876/21981*y^22+Complex(1)*y-26728192/5385345*y^20+Complex(388267763/3231207)*y
^5+26582536/769335*y^18+Complex(-228475438/16156035)*y^3-2026381384/5385345*y^
16+Complex(388267763/3231207)*y^17-3146186948/588315*y^14+Complex(-\
2613502905242/210028455)*y^13+16667201896/10001355*y^12+Complex(-3089830504/
16156035)*y^15-16667201896/10001355*y^10+Complex(1)*y^21+3146186948/588315*y^8+
Complex(-4232662513732/210028455)*y^11+2026381384/5385345*y^6+Complex(-\
228475438/16156035)*y^19-26582536/769335*y^4+Complex(-3089830504/16156035)*y^7+
26728192/5385345*y^2-1876/21981)*(y^2+1))*mu*30030^(1/2)/(y^2+1)^19/b^2*p_inf^7
;
W_even_inst_y_3_meqm7_fin := 17/8580*30030^(1/2)*(Complex(1)*y^2+Complex(-1)+2*
y)^7*mu*Pi^(1/2)*(-320/119*(Complex(1)*y^13+1/20*y^14+Complex(-60)*y^11-193/20*
y^12+Complex(4761/5)*y^9+5421/20*y^10+Complex(25147/5)*y^7-10889/4*y^8+Complex(
4761/5)*y^5+10889/4*y^6+Complex(-60)*y^3-5421/20*y^4+Complex(1)*y+193/20*y^2-1/
20)*y^3*ln(y)^2+8/17*(Complex(1)*y^14+Complex(-1067/7)*y^12-629/35*y^13+
Complex(20067/7)*y^10+28106/35*y^11+Complex(-38919/7)*y^8-47027/7*y^9+Complex(
38919/7)*y^6-345788/7*y^7+Complex(-20067/7)*y^4-47027/7*y^5+Complex(1067/7)*y^2
+28106/35*y^3+Complex(-1)-629/35*y)*(y^2+1)*y^2*ln(y)+(Complex(1631738/357)*y^8
+Complex(2332334/5355)*y^12-224/17*y^15+Complex(1)*y^16+15640/63*y^13+Complex(
2332334/5355)*y^4-57688/357*y^11+Complex(-6512/85)*y^2-1317920/1071*y^9+
Complex(1051252/1071)*y^6+1317920/1071*y^7+Complex(-6512/85)*y^14+57688/357*y^5
+Complex(1051252/1071)*y^10-15640/63*y^3+Complex(1)+224/17*y)*(y^2+1)^2)/(y^2+1
)^17/b^3*p_inf+1/143*(Complex(1)*y^2+Complex(-1)+2*y)^7*Pi^(1/2)*mu*(48/5*(y^2+
1)^6*(Complex(1)*y^11+7/96*y^12+Complex(-25)*y^9-51/8*y^10+Complex(128)*y^7+
2145/32*y^8+Complex(-128)*y^5-512/3*y^6+Complex(25)*y^3+2145/32*y^4+Complex(-1)
*y-51/8*y^2+7/96)*arctan(1/2*(y^2-1)/y)+716/119*(Complex(13093558/895)*y^9+44/
895*y^18+Complex(1)*y-8734/895*y^16+Complex(853426/895)*y^5+245674/895*y^14+
Complex(-10910/179)*y^3-2393314/895*y^12+Complex(1)*y^17-2239358/895*y^10+
Complex(853426/895)*y^13+2239358/895*y^8+Complex(-10910/179)*y^15+2393314/895*y
^6+Complex(3838322/895)*y^11-245674/895*y^4+Complex(3838322/895)*y^7+8734/895*y
^2-44/895)*y^3*ln(y)^2-128/255*y^2*(Complex(108997829/2240)*y^8+Complex(7148279
/2240)*y^12-74339/3920*y^17+Complex(1)*y^18+7153213/7840*y^15+Complex(-75377/
448)*y^16-26068589/3920*y^13+Complex(-7247143/2240)*y^4-848562377/7840*y^11+
Complex(75377/448)*y^2-186560117/980*y^9+Complex(7247143/2240)*y^14-848562377/
7840*y^7+Complex(-7148279/2240)*y^6-26068589/3920*y^5+Complex(-108997829/2240)*
y^10+7153213/7840*y^3+Complex(-1)-74339/3920*y)*(y^2+1)*ln(y)+(Complex(-\
36787143/2975)*y^8+Complex(-36787143/2975)*y^12-3199/255*y^19+Complex(1)*y^20+
39851932/187425*y^17+Complex(-409599/5950)*y^18-69404533/187425*y^15+Complex(
10459784/26775)*y^16-208223957/62475*y^13+Complex(10459784/26775)*y^4-278469781
/187425*y^11+Complex(-409599/5950)*y^2+278469781/187425*y^9+Complex(897587/2975
)*y^14+208223957/62475*y^7+Complex(897587/2975)*y^6+69404533/187425*y^5+
Complex(-841464671/26775)*y^10-39851932/187425*y^3+Complex(1)+3199/255*y)*(y^2+
1)^2)*30030^(1/2)/(y^2+1)^19/b^3*p_inf^3-8/2145*Pi^(1/2)*(-7699/5040+ln(2))*(
Complex(1)*y^2+Complex(-1)+2*y)^7*mu*30030^(1/2)*y^2*(-80/7*(Complex(1)*y^13+1/
20*y^14+Complex(-60)*y^11-193/20*y^12+Complex(4761/5)*y^9+5421/20*y^10+Complex(
25147/5)*y^7-10889/4*y^8+Complex(4761/5)*y^5+10889/4*y^6+Complex(-60)*y^3-5421/
20*y^4+Complex(1)*y+193/20*y^2-1/20)*y*ln(y)+(Complex(1)*y^14+Complex(-1067/7)*
y^12-629/35*y^13+Complex(20067/7)*y^10+28106/35*y^11+Complex(-38919/7)*y^8-\
47027/7*y^9+Complex(38919/7)*y^6-345788/7*y^7+Complex(-20067/7)*y^4-47027/7*y^5
+Complex(1067/7)*y^2+28106/35*y^3+Complex(-1)-629/35*y)*(y^2+1))/(y^2+1)^17/b^3
*p_inf^4+2186/692835*(Complex(1)*y^2+Complex(-1)+2*y)^7*Pi^(1/2)*(36480/1093*(
Complex(-746929/1120)*y^9+707/10240*y^16+Complex(-1)*y-242617/35840*y^14+
Complex(-439863/2240)*y^5+3059827/35840*y^12+Complex(64037/2240)*y^3-13550917/
35840*y^10+Complex(-64037/2240)*y^13+5061343/5120*y^8+Complex(1)*y^15-13550917/
35840*y^6+Complex(439863/2240)*y^11+3059827/35840*y^4+Complex(746929/1120)*y^7-\
242617/35840*y^2+707/10240)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)-335220/7651*y^3*(
Complex(624307338/27935)*y^9+1336/27935*y^22+Complex(1)*y-838472/83805*y^20+
Complex(86693647/83805)*y^5+1637704/5587*y^18+Complex(-356872/5587)*y^3-\
16429096/5587*y^16+Complex(86693647/83805)*y^17-596642786/83805*y^14+Complex(
624307338/27935)*y^13-524326582/27935*y^12+Complex(102970972/27935)*y^15+
524326582/27935*y^10+Complex(1)*y^21+596642786/83805*y^8+Complex(829413412/
16761)*y^11+16429096/5587*y^6+Complex(-356872/5587)*y^19-1637704/5587*y^4+
Complex(102970972/27935)*y^7+838472/83805*y^2-1336/27935)*ln(y)^2+568/1093*y^2*
(Complex(120426439052/226135)*y^8+Complex(-92022951401/90454)*y^12-4064423/
139160*y^21+Complex(-9776387/27832)*y^20+123555038/52185*y^19+Complex(
1318772117/139160)*y^18-1346075639/83496*y^17+Complex(259946018/3479)*y^16-\
109257204464/135681*y^15+Complex(-1318772117/139160)*y^4-207806484413/96915*y^
13+Complex(9776387/27832)*y^2-506516027284/96915*y^11+Complex(-120426439052/
226135)*y^14-207806484413/96915*y^9+Complex(-259946018/3479)*y^6-109257204464/
135681*y^7+Complex(1)*y^22-1346075639/83496*y^5+Complex(92022951401/90454)*y^10
+123555038/52185*y^3+Complex(-1)-4064423/139160*y)*(y^2+1)*ln(y)+(106085/8744*y
+Complex(1)-18999498217/426270*y^9-3933910038911/250646760*y^7-27184326821/
35806680*y^5-760608959/5569928*y^3-106085/8744*y^23+27184326821/35806680*y^19+
18999498217/426270*y^15+7138459356/71045*y^11+3933910038911/250646760*y^17+
760608959/5569928*y^21-7138459356/71045*y^13+Complex(1)*y^24+Complex(-9260711/
153020)*y^22+Complex(-9260711/153020)*y^2+Complex(1941444663146/6266169)*y^10+
Complex(12903035576009/20887230)*y^12+Complex(-431351771/41774460)*y^20+
Complex(-304916351/5967780)*y^18+Complex(4114819148693/62661690)*y^16+Complex(
1941444663146/6266169)*y^14+Complex(4114819148693/62661690)*y^8+Complex(-\
304916351/5967780)*y^6+Complex(-431351771/41774460)*y^4)*(y^2+1)^2)*mu*30030^(1
/2)/(y^2+1)^21/b^3*p_inf^5;
W_even_inst_y_4_meqm7_fin := -863/17160*30030^(1/2)*(-1408/6041*(Complex(23327)
*y^9+1/22*y^16+Complex(-1)*y-117/11*y^14+Complex(-1413)*y^5+4007/11*y^12+
Complex(73)*y^3-48977/11*y^10+Complex(-73)*y^13+434337/11*y^8+Complex(1)*y^15-\
48977/11*y^6+Complex(1413)*y^11+4007/11*y^4+Complex(-23327)*y^7-117/11*y^2+1/22
)*y^4*ln(y)^3+32/863*(y^2+1)*(Complex(430126)*y^8+Complex(129608/35)*y^12-1377/
70*y^15+Complex(1)*y^16+14283/14*y^13+Complex(129608/35)*y^4-498213/70*y^11+
Complex(-6347/35)*y^2-3357441/14*y^9+Complex(91199/7)*y^6+3357441/14*y^7+
Complex(-6347/35)*y^14+498213/70*y^5+Complex(91199/7)*y^10-14283/14*y^3+
Complex(1)+1377/70*y)*y^3*ln(y)^2+5024/4315*(Complex(10396300/3297)*y^9+35/628*
y^16+Complex(-1)*y-27154/3297*y^14+Complex(-117221/1099)*y^5+751687/6594*y^12+
Complex(131440/3297)*y^3+320885/471*y^10+Complex(-131440/3297)*y^13+48813455/
6594*y^8+Complex(1)*y^15+320885/471*y^6+Complex(117221/1099)*y^11+751687/6594*y
^4+Complex(-10396300/3297)*y^7-27154/3297*y^2+35/628)*(y^2+1)^2*y^2*ln(y)+(y^2+
1)^3*(Complex(-56040986/54369)*y^9+133/1726*y^18+Complex(1)*y-336291/60410*y^16
+Complex(-2026028/90615)*y^5+355664/18123*y^14+Complex(-4394084/271845)*y^3+
2869548/30205*y^12+Complex(1)*y^17+8470981/18123*y^10+Complex(-2026028/90615)*y
^13-8470981/18123*y^8+Complex(-4394084/271845)*y^15-2869548/30205*y^6+Complex(-\
785668/18123)*y^11-355664/18123*y^4+Complex(-785668/18123)*y^7+336291/60410*y^2
-133/1726))*(Complex(1)*y^2+Complex(-1)+2*y)^7*mu*Pi^(1/2)/(y^2+1)^19/b^4/p_inf
+49/2860*Pi^(1/2)*mu*30030^(1/2)*((8/49*(Complex(1)*y^12+Complex(-156)*y^10-18*
y^11+Complex(3525)*y^8+870*y^9+Complex(-28672)*y^6-11124*y^7+Complex(3525)*y^4+
11124*y^5+Complex(-156)*y^2-870*y^3+Complex(1)+18*y)*y^2*ln(y)+(y^2+1)*(
Complex(1)*y^14+Complex(-20037/245)*y^12-94/7*y^13+Complex(161859/245)*y^10+
71896/245*y^11+Complex(-34859/245)*y^8-207806/245*y^9+Complex(34859/245)*y^6-\
372224/245*y^7+Complex(-161859/245)*y^4-207806/245*y^5+Complex(20037/245)*y^2+
71896/245*y^3+Complex(-1)-94/7*y))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)-118784/17493
*y^4*(Complex(-4788835/116)*y^9+83/1856*y^20+Complex(-1)*y-2497/232*y^18+
Complex(-83099/58)*y^5+689281/1856*y^16+Complex(4313/58)*y^3-517555/116*y^14+
Complex(-4313/58)*y^17+11018725/464*y^12+Complex(4858915/232)*y^13+4592845/58*y
^10+Complex(83099/58)*y^15+11018725/464*y^8+Complex(4788835/116)*y^11-517555/
116*y^6+Complex(1)*y^19+689281/1856*y^4+Complex(-4858915/232)*y^7-2497/232*y^2+
83/1856)*ln(y)^3+32/51*y^3*(Complex(126036542/245)*y^8+Complex(126036542/245)*y
^12-490897/24010*y^19+Complex(1)*y^20+26460101/24010*y^17+Complex(-332691/1715)
*y^18-12231776/2401*y^15+Complex(940481/245)*y^16-4557543848/12005*y^13+
Complex(940481/245)*y^4-6627051469/12005*y^11+Complex(-332691/1715)*y^2+
6627051469/12005*y^9+Complex(8899606/245)*y^14+4557543848/12005*y^7+Complex(
8899606/245)*y^6+12231776/2401*y^5+Complex(82006430/49)*y^10-26460101/24010*y^3
+Complex(1)+490897/24010*y)*(y^2+1)*ln(y)^2+217064/29155*y^2*(Complex(-\
5363106722/244197)*y^9+1225/27133*y^20+Complex(-1)*y-16454150/1709379*y^18+
Complex(39664918/244197)*y^5+3456723/27133*y^16+Complex(12336689/244197)*y^3+
4793790352/1709379*y^14+Complex(-12336689/244197)*y^17+50089777772/1709379*y^12
+Complex(259747170/27133)*y^13+13091052972/189931*y^10+Complex(-39664918/244197
)*y^15+50089777772/1709379*y^8+Complex(5363106722/244197)*y^11+4793790352/
1709379*y^6+Complex(1)*y^19+3456723/27133*y^4+Complex(-259747170/27133)*y^7-\
16454150/1709379*y^2+1225/27133)*(y^2+1)^2*ln(y)-7823/833*(Complex(23286367414/
7392735)*y^9+4193/46938*y^22+Complex(1)*y-1453717/328566*y^20+Complex(-\
299305717/7392735)*y^5-46881113/20699658*y^18+Complex(-60969652/7392735)*y^3+
9886470031/103498290*y^16+Complex(-299305717/7392735)*y^17-601646813/1916635*y^
14+Complex(23286367414/7392735)*y^13-78705855499/51749145*y^12+Complex(
232908296/1056105)*y^15+78705855499/51749145*y^10+Complex(1)*y^21+601646813/
1916635*y^8+Complex(56418612664/7392735)*y^11-9886470031/103498290*y^6+Complex(
-60969652/7392735)*y^19+46881113/20699658*y^4+Complex(232908296/1056105)*y^7+
1453717/328566*y^2-4193/46938)*(y^2+1)^3)*(Complex(1)*y^2+Complex(-1)+2*y)^7/(y
^2+1)^21/b^4*p_inf+32/2145*Pi^(1/2)*(-7699/5040+ln(2))*(Complex(1)*y^2+Complex(
-1)+2*y)^7*mu*30030^(1/2)*(-66/7*(Complex(23327)*y^9+1/22*y^16+Complex(-1)*y-\
117/11*y^14+Complex(-1413)*y^5+4007/11*y^12+Complex(73)*y^3-48977/11*y^10+
Complex(-73)*y^13+434337/11*y^8+Complex(1)*y^15-48977/11*y^6+Complex(1413)*y^11
+4007/11*y^4+Complex(-23327)*y^7-117/11*y^2+1/22)*y^2*ln(y)^2+(y^2+1)*(Complex(
430126)*y^8+Complex(129608/35)*y^12-1377/70*y^15+Complex(1)*y^16+14283/14*y^13+
Complex(129608/35)*y^4-498213/70*y^11+Complex(-6347/35)*y^2-3357441/14*y^9+
Complex(91199/7)*y^6+3357441/14*y^7+Complex(-6347/35)*y^14+498213/70*y^5+
Complex(91199/7)*y^10-14283/14*y^3+Complex(1)+1377/70*y)*y*ln(y)+157/10*(
Complex(10396300/3297)*y^9+35/628*y^16+Complex(-1)*y-27154/3297*y^14+Complex(-\
117221/1099)*y^5+751687/6594*y^12+Complex(131440/3297)*y^3+320885/471*y^10+
Complex(-131440/3297)*y^13+48813455/6594*y^8+Complex(1)*y^15+320885/471*y^6+
Complex(117221/1099)*y^11+751687/6594*y^4+Complex(-10396300/3297)*y^7-27154/
3297*y^2+35/628)*(y^2+1)^2)*y^2/(y^2+1)^19/b^4*p_inf^2+10423/194480*(2856/1489*
(Complex(1)*y^13+1/14*y^14+Complex(-26)*y^11-13/2*y^12+Complex(143)*y^9+143/2*y
^10+Complex(-1716/7)*y^7-429/2*y^8+Complex(143)*y^5+429/2*y^6+Complex(-26)*y^3-\
143/2*y^4+Complex(1)*y+13/2*y^2-1/14)*(y^2+1)^9*arctan(1/2*(y^2-1)/y)^2+(-2456/
10423*y^2*(Complex(-113660398/2149)*y^8+Complex(8730886/2149)*y^12-40202/2149*y
^15+Complex(1)*y^16+2085626/2149*y^13+Complex(8730886/2149)*y^4-28444818/2149*y
^11+Complex(-361346/2149)*y^2+74558378/2149*y^9+Complex(-361346/2149)*y^14-\
74558378/2149*y^7+Complex(-75747802/2149)*y^6+28444818/2149*y^5+Complex(-\
75747802/2149)*y^10-2085626/2149*y^3+Complex(1)+40202/2149*y)*ln(y)+(Complex(
1547476452/364805)*y^8+Complex(-96821722/52115)*y^12-20170/1489*y^17+Complex(1)
*y^18+112453836/364805*y^15+Complex(-30432167/364805)*y^16-497610472/364805*y^
13+Complex(-278687746/364805)*y^4+545802036/364805*y^11+Complex(30432167/364805
)*y^2+6526776948/364805*y^9+Complex(278687746/364805)*y^14+545802036/364805*y^7
+Complex(96821722/52115)*y^6-497610472/364805*y^5+Complex(-1547476452/364805)*y
^10+112453836/364805*y^3+Complex(-1)-20170/1489*y)*(y^2+1))*(y^2+1)^6*arctan(1/
2*(y^2-1)/y)+260096/28291*y^4*(-2465945/224028*y^2+Complex(1)*y^23+22075604/
56007*y^4-1089405827/224028*y^6+Complex(-1)*y-2465945/224028*y^22+9077016595/
112014*y^14-1089405827/224028*y^18+22075604/56007*y^20+543/12446*y^24+
35048370205/112014*y^12+9077016595/112014*y^10+2321776483/224028*y^8+2321776483
/224028*y^16+543/12446+Complex(-8689991/112014)*y^21+Complex(172809353/112014)*
y^19+Complex(1076276090/56007)*y^17+Complex(9958875247/112014)*y^15+Complex(
15278326765/112014)*y^13+Complex(-15278326765/112014)*y^11+Complex(-9958875247/
112014)*y^9+Complex(-1076276090/56007)*y^7+Complex(-172809353/112014)*y^5+
Complex(8689991/112014)*y^3)*ln(y)^3-64000/198037*y^3*(11325791/490000*y+
Complex(1)+337801974049/110250*y^9+11174602578343/11466000*y^7+51137417/126000*
y^5-6486154229/4410000*y^3-11325791/490000*y^23-51137417/126000*y^19-\
337801974049/110250*y^15+3059111558252/511875*y^11-11174602578343/11466000*y^17
+6486154229/4410000*y^21-3059111558252/511875*y^13+Complex(1)*y^24+Complex(
546456181/110250)*y^20+Complex(-178280873/735000)*y^22+Complex(-178280873/
735000)*y^2+Complex(559242021472/102375)*y^14+Complex(7517353249411/511875)*y^
12+Complex(559242021472/102375)*y^10+Complex(724649089208/716625)*y^8+Complex(
10529428963/88200)*y^6+Complex(546456181/110250)*y^4+Complex(10529428963/88200)
*y^18+Complex(724649089208/716625)*y^16)*(y^2+1)*ln(y)^2+19168976/4158777*y^2*(
y^2+1)^2*(-2812412401/545117755*y^2+Complex(1)*y^23+75507302288/981211959*y^4-\
194752222391/39886665*y^6+Complex(-1)*y-2812412401/545117755*y^22-\
135080436839174/700865685*y^14-194752222391/39886665*y^18+75507302288/981211959
*y^20+91336/1198061*y^24-23697471470024/46724379*y^12-135080436839174/700865685
*y^10-6937897958596/109023551*y^8-6937897958596/109023551*y^16+Complex(-\
23890008463/1635353265)*y^21+Complex(544309365149/700865685)*y^19+Complex(-\
555566532117/41932135)*y^17+Complex(-3639413943820/46724379)*y^15+Complex(-\
109081327998712/700865685)*y^13+Complex(109081327998712/700865685)*y^11+
Complex(3639413943820/46724379)*y^9+Complex(555566532117/41932135)*y^7+Complex(
-544309365149/700865685)*y^5+Complex(23890008463/1635353265)*y^3+91336/1198061)
*ln(y)+52950/28291*(33694336/2779875*y^2+Complex(1)*y^25-1025753204908/
5312341125*y^4-1863944339848/6830152875*y^6+1025753204908/5312341125*y^22-\
56442755773052/1366030575*y^14-37109787824812/47811070125*y^18+836/79425*y^26+
1863944339848/6830152875*y^20-33694336/2779875*y^24+56442755773052/1366030575*y
^12+27251315656/4015375*y^10+37109787824812/47811070125*y^8-27251315656/4015375
*y^16+Complex(1)*y-836/79425+Complex(-16745947366/252968625)*y^23+Complex(
3994311980866/15937023375)*y^21+Complex(85592874370994/47811070125)*y^19+
Complex(60086572149101/3187404675)*y^17+Complex(945697424428724/15937023375)*y^
15+Complex(7177370157773908/47811070125)*y^13+Complex(945697424428724/
15937023375)*y^11+Complex(60086572149101/3187404675)*y^9+Complex(85592874370994
/47811070125)*y^7+Complex(3994311980866/15937023375)*y^5+Complex(-16745947366/
252968625)*y^3)*(y^2+1)^3)*Pi^(1/2)*mu*30030^(1/2)*(Complex(1)*y^2+Complex(-1)+
2*y)^7/(y^2+1)^23/b^4*p_inf^3;


==> anc/W_odd_hered_leq2_meqm1.mpl <==
W_odd_hered_y_2_meqm1_fin := 1/15*(-128*(-y^2+Complex(1)*y+1)*Pi^(1/2)*mu*y^3*(
Complex(1)-y)^2*5^(1/2)*ln(y^2+1)-32*((Complex(-2)*y+2*y^2-2)*ln(2)+(Complex(2)
*y-2*y^2+2)*ln(b)+(Complex(-2)*y+2*y^2-2)*ln(y)+Complex(1)*y^3+(2*ln(p_inf)+7)*
y^2+(Complex(-2)*ln(p_inf)+Complex(-5))*y-2*ln(p_inf)-3)*Pi^(1/2)*mu*y^3*(
Complex(1)-y)^2*5^(1/2))/(y^2+1)^5/b^2*p_inf^2-12928/105*Pi^(1/2)*mu*y^3*(
Complex(1)-y)^2*((-47/202+127/202*y^2+47/202*y^6-127/202*y^4+Complex(-377/101)*
y^3+Complex(1)*y^5+Complex(1)*y)*ln(y^2+1)+(Complex(377/202)*y^3+Complex(-1/2)*
y^5+47/404-47/404*y^6+127/404*y^4-127/404*y^2+Complex(-1/2)*y)*ln(2)+(Complex(-\
377/202)*y^3+Complex(1/2)*y^5-47/404+47/404*y^6-127/404*y^4+127/404*y^2+
Complex(1/2)*y)*ln(b)+(Complex(377/202)*y^3+Complex(-1/2)*y^5+47/404-47/404*y^6
+127/404*y^4-127/404*y^2+Complex(-1/2)*y)*ln(y)+Complex(9/808)*y^7+(-401/808-47
/404*ln(p_inf))*y^6+(Complex(-451/202)+Complex(-1/2)*ln(p_inf))*y^5+(467/808+
127/404*ln(p_inf))*y^4+(Complex(377/202)*ln(p_inf)+Complex(4023/808))*y^3+(-509
/808-127/404*ln(p_inf))*y^2+(Complex(-83/101)+Complex(-1/2)*ln(p_inf))*y+155/
808+47/404*ln(p_inf))*5^(1/2)/(y^2+1)^7/b^2*p_inf^4+58672/315*((-719/3667+1023/
3667*y^2+719/3667*y^10-1023/3667*y^8+4098/3667*y^6-4098/3667*y^4+Complex(-7392/
3667)*y^3+Complex(-16038/3667)*y^5+Complex(1)*y+Complex(1)*y^9+Complex(-7392/
3667)*y^7)*ln(y^2+1)+(Complex(3696/3667)*y^3+Complex(8019/3667)*y^5+Complex(-1/
2)*y^9+Complex(3696/3667)*y^7+719/7334-719/7334*y^10+1023/7334*y^8-2049/3667*y^
6+2049/3667*y^4-1023/7334*y^2+Complex(-1/2)*y)*ln(2)+(Complex(-3696/3667)*y^3+
Complex(-8019/3667)*y^5+Complex(1/2)*y^9+Complex(-3696/3667)*y^7-719/7334+719/
7334*y^10-1023/7334*y^8+2049/3667*y^6-2049/3667*y^4+1023/7334*y^2+Complex(1/2)*
y)*ln(b)+(Complex(3696/3667)*y^3+Complex(8019/3667)*y^5+Complex(-1/2)*y^9+
Complex(3696/3667)*y^7+719/7334-719/7334*y^10+1023/7334*y^8-2049/3667*y^6+2049/
3667*y^4-1023/7334*y^2+Complex(-1/2)*y)*ln(y)+Complex(1/76)*y^11+(-19639/44004-\
719/7334*ln(p_inf))*y^10+(Complex(-1/2)*ln(p_inf)+Complex(-105305/44004))*y^9+(
1373/14668+1023/7334*ln(p_inf))*y^8+(Complex(32105/22002)+Complex(3696/3667)*ln
(p_inf))*y^7+(-55405/22002-2049/3667*ln(p_inf))*y^6+(Complex(46143/7334)+
Complex(8019/3667)*ln(p_inf))*y^5+(30245/22002+2049/3667*ln(p_inf))*y^4+(
Complex(3696/3667)*ln(p_inf)+Complex(169355/44004))*y^3+(-5413/14668-1023/7334*
ln(p_inf))*y^2+(Complex(-14827/14668)+Complex(-1/2)*ln(p_inf))*y+2805/14668+719
/7334*ln(p_inf))*Pi^(1/2)*mu*y^3*(Complex(1)-y)^2*5^(1/2)/(y^2+1)^9/b^2*p_inf^6
-89568/385*Pi^(1/2)*mu*y^3*(Complex(1)-y)^2*((-1987/11196+Complex(1)*y^13+
Complex(-16121/50382)*y^11+1987/11196*y^14-3479/33588*y^2+3479/33588*y^12+40253
/100764*y^10+691699/100764*y^8-691699/100764*y^6-40253/100764*y^4+Complex(-\
16121/50382)*y^3+Complex(-139661/25191)*y^5+Complex(1)*y+Complex(-139661/25191)
*y^9+Complex(-397339/25191)*y^7)*ln(y^2+1)+(Complex(16121/100764)*y^3+Complex(
139661/50382)*y^5+Complex(139661/50382)*y^9+Complex(397339/50382)*y^7+1987/
22392-1987/22392*y^14-3479/67176*y^12-40253/201528*y^10-691699/201528*y^8+
691699/201528*y^6+40253/201528*y^4+3479/67176*y^2+Complex(-1/2)*y^13+Complex(
16121/100764)*y^11+Complex(-1/2)*y)*ln(2)+(Complex(-16121/100764)*y^3+Complex(-\
139661/50382)*y^5+Complex(-139661/50382)*y^9+Complex(-397339/50382)*y^7-1987/
22392+1987/22392*y^14+3479/67176*y^12+40253/201528*y^10+691699/201528*y^8-\
691699/201528*y^6-40253/201528*y^4-3479/67176*y^2+Complex(1/2)*y^13+Complex(-\
16121/100764)*y^11+Complex(1/2)*y)*ln(b)+(Complex(16121/100764)*y^3+Complex(
139661/50382)*y^5+Complex(139661/50382)*y^9+Complex(397339/50382)*y^7+1987/
22392-1987/22392*y^14-3479/67176*y^12-40253/201528*y^10-691699/201528*y^8+
691699/201528*y^6+40253/201528*y^4+3479/67176*y^2+Complex(-1/2)*y^13+Complex(
16121/100764)*y^11+Complex(-1/2)*y)*ln(y)+Complex(5261/403056)*y^15+(-503459/
1209168-1987/22392*ln(p_inf))*y^14+(Complex(-1503089/604584)+Complex(-1/2)*ln(
p_inf))*y^13+(-809755/1209168-3479/67176*ln(p_inf))*y^12+(Complex(-1026191/
403056)+Complex(16121/100764)*ln(p_inf))*y^11+(-511387/403056-40253/201528*ln(
p_inf))*y^10+(Complex(139661/50382)*ln(p_inf)+Complex(752353/201528))*y^9+(-\
2090453/134352-691699/201528*ln(p_inf))*y^8+(Complex(9967423/403056)+Complex(
397339/50382)*ln(p_inf))*y^7+(3523649/403056+691699/201528*ln(p_inf))*y^6+(
Complex(6555353/604584)+Complex(139661/50382)*ln(p_inf))*y^5+(697411/1209168+
40253/201528*ln(p_inf))*y^4+(Complex(16121/100764)*ln(p_inf)+Complex(2620649/
1209168))*y^3+(3209/134352+3479/67176*ln(p_inf))*y^2+(Complex(-225865/201528)+
Complex(-1/2)*ln(p_inf))*y+1987/22392*ln(p_inf)+76903/403056)*5^(1/2)/(y^2+1)^
11/b^2*p_inf^8+1/2702700*((Complex(1)-y)^2*Pi^(1/2)*mu*y^3*5^(1/2)*(-120567420-\
1201537200*y^14-381514500*y^2+18978471600*y^12-14295853080*y^10+14295853080*y^8
-18978471600*y^6+1201537200*y^4+Complex(-1852208400)*y^5+Complex(731904660)*y^
17+Complex(-1852208400)*y^13+Complex(1016404800)*y^3+Complex(-23800541760)*y^11
+Complex(1016404800)*y^15+Complex(731904660)*y+Complex(-23800541760)*y^7+
Complex(-28209601800)*y^9+120567420*y^18+381514500*y^16)*ln(y^2+1)+(mu*y^3*(
Complex(1)-y)^2*(60283710+600768600*y^14-9489235800*y^12+7147926540*y^10-\
7147926540*y^8+9489235800*y^6-600768600*y^4+190757250*y^2+Complex(926104200)*y^
5+Complex(-365952330)*y^17+Complex(926104200)*y^13+Complex(-508202400)*y^3+
Complex(11900270880)*y^11+Complex(-508202400)*y^15+Complex(-365952330)*y+
Complex(11900270880)*y^7+Complex(14104800900)*y^9-60283710*y^18-190757250*y^16)
*ln(2)+mu*y^3*(Complex(1)-y)^2*(-60283710-600768600*y^14+9489235800*y^12-\
7147926540*y^10+7147926540*y^8-9489235800*y^6+600768600*y^4-190757250*y^2+
190757250*y^16+Complex(-926104200)*y^5+Complex(365952330)*y^17+Complex(-\
926104200)*y^13+Complex(508202400)*y^3+Complex(-11900270880)*y^11+Complex(
508202400)*y^15+Complex(365952330)*y+Complex(-11900270880)*y^7+Complex(-\
14104800900)*y^9+60283710*y^18)*ln(b)+mu*y^3*(Complex(1)-y)^2*(60283710+
600768600*y^14-9489235800*y^12+7147926540*y^10-7147926540*y^8+9489235800*y^6-\
600768600*y^4+190757250*y^2+Complex(926104200)*y^5+Complex(-365952330)*y^17+
Complex(926104200)*y^13+Complex(-508202400)*y^3+Complex(11900270880)*y^11+
Complex(-508202400)*y^15+Complex(-365952330)*y+Complex(11900270880)*y^7+
Complex(14104800900)*y^9-60283710*y^18-190757250*y^16)*ln(y)+mu*y^3*(Complex(1)
-y)^2*(138554685+60283710*ln(p_inf)+190757250*y^2*ln(p_inf)-287216369*y^18-\
1207059155*y^16+2845356260*y^14-41741569300*y^12+379045695*y^2+28318198340*y^6-\
1644252020*y^4+18154355082*y^10-34151319266*y^8+Complex(-365952330)*y^17*ln(
p_inf)+Complex(-508202400)*y^15*ln(p_inf)+Complex(926104200)*y^13*ln(p_inf)+
Complex(11900270880)*y^11*ln(p_inf)+Complex(14104800900)*y^9*ln(p_inf)+Complex(
11900270880)*y^7*ln(p_inf)+Complex(926104200)*y^5*ln(p_inf)+Complex(-508202400)
*y^3*ln(p_inf)+Complex(-365952330)*ln(p_inf)*y+Complex(9238785)*y^19+Complex(-\
1865241937)*y^17+Complex(-4985864180)*y^15+Complex(-7137549820)*y^13+Complex(
30971315814)*y^11+Complex(42623162890)*y^9+Complex(44849133772)*y^7+Complex(
7363711460)*y^5+Complex(128745665)*y^3+Complex(-877130145)*y+600768600*y^14*ln(
p_inf)-9489235800*y^12*ln(p_inf)+7147926540*y^10*ln(p_inf)-7147926540*y^8*ln(
p_inf)+9489235800*y^6*ln(p_inf)-600768600*y^4*ln(p_inf)-60283710*y^18*ln(p_inf)
-190757250*y^16*ln(p_inf)))*5^(1/2)*Pi^(1/2))/(y^2+1)^13/b^2*p_inf^10+1/5405400
*(-(Complex(1)-y)^2*Pi^(1/2)*mu*y^3*5^(1/2)*(Complex(7705971000)*y^5+Complex(
7705971000)*y^17+Complex(-160036513680)*y^13+Complex(5112586200)*y^3+Complex(-\
267162286320)*y^11+Complex(5112586200)*y^19+Complex(-71279679840)*y^15+Complex(
1642714200)*y+Complex(-71279679840)*y^7+Complex(-160036513680)*y^9+Complex(
1642714200)*y^21-254620620+254620620*y^22+1591128180*y^20-72587410920*y^14-\
1591128180*y^2+230091803880*y^12-230091803880*y^10+72587410920*y^8-96172073700*
y^6+8368635300*y^4-8368635300*y^18+96172073700*y^16)*ln(y^2+1)+(-mu*y^3*(
Complex(1)-y)^2*(Complex(-3852985500)*y^5+Complex(-3852985500)*y^17+Complex(
80018256840)*y^13+Complex(-2556293100)*y^3+Complex(133581143160)*y^11+Complex(-\
2556293100)*y^19+Complex(35639839920)*y^15+Complex(-821357100)*y+Complex(
35639839920)*y^7+Complex(80018256840)*y^9+Complex(-821357100)*y^21+127310310-\
127310310*y^22-795564090*y^20+36293705460*y^14-115045901940*y^12+115045901940*y
^10-36293705460*y^8+48086036850*y^6-4184317650*y^4+795564090*y^2+4184317650*y^
18-48086036850*y^16)*ln(2)-mu*y^3*(Complex(1)-y)^2*(Complex(3852985500)*y^5+
Complex(3852985500)*y^17+Complex(-80018256840)*y^13+Complex(2556293100)*y^3+
Complex(-133581143160)*y^11+Complex(2556293100)*y^19+Complex(-35639839920)*y^15
+Complex(821357100)*y+Complex(-35639839920)*y^7+Complex(-80018256840)*y^9+
Complex(821357100)*y^21-127310310+127310310*y^22+795564090*y^20-36293705460*y^
14+115045901940*y^12-115045901940*y^10+36293705460*y^8-48086036850*y^6+
4184317650*y^4-795564090*y^2+48086036850*y^16-4184317650*y^18)*ln(b)-mu*y^3*(
Complex(1)-y)^2*(Complex(-3852985500)*y^5+Complex(-3852985500)*y^17+Complex(
80018256840)*y^13+Complex(-2556293100)*y^3+Complex(133581143160)*y^11+Complex(-\
2556293100)*y^19+Complex(35639839920)*y^15+Complex(-821357100)*y+Complex(
35639839920)*y^7+Complex(80018256840)*y^9+Complex(-821357100)*y^21+127310310-\
127310310*y^22-795564090*y^20+36293705460*y^14-115045901940*y^12+115045901940*y
^10-36293705460*y^8+48086036850*y^6-4184317650*y^4+795564090*y^2+4184317650*y^
18-48086036850*y^16)*ln(y)-mu*y^3*(Complex(1)-y)^2*(307581919+127310310*ln(
p_inf)+795564090*y^2*ln(p_inf)+22232572787*y^18-213869906845*y^16-610879989*y^
22-4610775225*y^20+112688011014*y^14-532700277586*y^12+1795284351*y^2+
152303044495*y^6-12144201205*y^4+346396716142*y^10-172089071682*y^8+Complex(-\
3852985500)*y^5*ln(p_inf)+Complex(-2556293100)*y^3*ln(p_inf)+Complex(-821357100
)*ln(p_inf)*y+Complex(-821357100)*y^21*ln(p_inf)+Complex(-2556293100)*y^19*ln(
p_inf)+Complex(-3852985500)*y^17*ln(p_inf)+Complex(35639839920)*y^15*ln(p_inf)+
Complex(80018256840)*y^13*ln(p_inf)+Complex(133581143160)*y^11*ln(p_inf)+
Complex(80018256840)*y^9*ln(p_inf)+Complex(35639839920)*y^7*ln(p_inf)+Complex(
19957125)*y^23+Complex(-4259969232)*y^21+Complex(-18466288873)*y^19+Complex(-\
57148743804)*y^17+Complex(54874767538)*y^15+Complex(188753143616)*y^13+Complex(
446085811566)*y^11+Complex(292552229768)*y^9+Complex(163412571289)*y^7+Complex(
5275846320)*y^5+Complex(-3328733525)*y^3+Complex(-2067282476)*y+36293705460*y^
14*ln(p_inf)-115045901940*y^12*ln(p_inf)+115045901940*y^10*ln(p_inf)-\
36293705460*y^8*ln(p_inf)+48086036850*y^6*ln(p_inf)-4184317650*y^4*ln(p_inf)+
4184317650*y^18*ln(p_inf)-48086036850*y^16*ln(p_inf)-127310310*y^22*ln(p_inf)-\
795564090*y^20*ln(p_inf)))*5^(1/2)*Pi^(1/2))/(y^2+1)^15/b^2*p_inf^12;
W_odd_hered_y_3_meqm1_fin := 1024/5*Pi^(1/2)*mu*y^3*(1/2*(Complex(1)*y^5-1/4*y^
6+Complex(-3)*y^3+9/4*y^4+Complex(1)*y-9/4*y^2+1/4)*y*polylog(2,-y^2)+(Complex(
1)*y^5-1/4*y^6+Complex(-3)*y^3+9/4*y^4+Complex(1)*y-9/4*y^2+1/4)*ln(y)*y*ln(y^2
+1)-1/2*(Complex(1)*y^5-1/4*y^6+Complex(-3)*y^3+9/4*y^4+Complex(1)*y-9/4*y^2+1/
4)*y*ln(y)^2+(-1/2*(Complex(1)*y^5-1/4*y^6+Complex(-3)*y^3+9/4*y^4+Complex(1)*y
-9/4*y^2+1/4)*y*ln(2)+1/2*(Complex(1)*y^5-1/4*y^6+Complex(-3)*y^3+9/4*y^4+
Complex(1)*y-9/4*y^2+1/4)*y*ln(b)+Complex(1/48)+Complex(1/48)*y^8+(1/8*ln(p_inf
)+11/24)*y^7+(Complex(-13/8)+Complex(-1/2)*ln(p_inf))*y^6+(-9/8*ln(p_inf)-27/8)
*y^5+(Complex(35/8)+Complex(3/2)*ln(p_inf))*y^4+(27/8+9/8*ln(p_inf))*y^3+(
Complex(-13/8)+Complex(-1/2)*ln(p_inf))*y^2+(-11/24-1/8*ln(p_inf))*y)*ln(y)-1/
48*(Complex(1)*y^6+Complex(-29)*y^4+11*y^5+Complex(29)*y^2-38*y^3+Complex(-1)+
11*y)*(y^2+1)*ln(2)+1/48*(y^2+1)*(Complex(1)*y^6+Complex(-29)*y^4+11*y^5+
Complex(29)*y^2-38*y^3+Complex(-1)+11*y)*ln(b)+(Complex(-1/32)+Complex(-1/48)*
ln(p_inf))*y^8+(1/48*Pi^2-11/48*ln(p_inf)-1/4)*y^7+(Complex(29/48)+Complex(7/12
)*ln(p_inf)+Complex(-1/12)*Pi^2)*y^6+(-3/16*Pi^2+9/16*ln(p_inf)+7/12)*y^5+
Complex(1/32)+(7/12+3/16*Pi^2+9/16*ln(p_inf))*y^3+(Complex(-29/48)+Complex(-1/
12)*Pi^2+Complex(-7/12)*ln(p_inf))*y^2+(-1/4-11/48*ln(p_inf)-1/48*Pi^2)*y+
Complex(1/48)*ln(p_inf)+Complex(1/4)*Pi^2*y^4)*5^(1/2)/(y^2+1)^7/b^3+128/5*Pi^(
1/2)*mu*(16/7*(Complex(1)*y^9+75/32*y^10+Complex(-413/8)*y^7+15/32*y^8+Complex(
131)*y^5-120*y^6+Complex(-413/8)*y^3+120*y^4+Complex(1)*y-15/32*y^2-75/32)*y^2*
polylog(2,-y^2)+(32/7*(Complex(1)*y^9+75/32*y^10+Complex(-413/8)*y^7+15/32*y^8+
Complex(131)*y^5-120*y^6+Complex(-413/8)*y^3+120*y^4+Complex(1)*y-15/32*y^2-75/
32)*y^2*ln(y)-1/2*(Complex(1)*y^3+1/4*y^4+Complex(-1)*y-3/2*y^2+1/4)*(y^2+1)^5)
*ln(y^2+1)+(y^2+1)^3*(Complex(1)*y^7+1/4*y^8+Complex(-15)*y^5+5*y^6+Complex(15)
*y^3-45/2*y^4+Complex(-1)*y+5*y^2+1/4)*ln(Complex(1)+y)-16/7*(Complex(1)*y^9+75
/32*y^10+Complex(-413/8)*y^7+15/32*y^8+Complex(131)*y^5-120*y^6+Complex(-413/8)
*y^3+120*y^4+Complex(1)*y-15/32*y^2-75/32)*y^2*ln(y)^2-19/84*y*(192/19*(
Complex(1)*y^9+75/32*y^10+Complex(-413/8)*y^7+15/32*y^8+Complex(131)*y^5-120*y^
6+Complex(-413/8)*y^3+120*y^4+Complex(1)*y-15/32*y^2-75/32)*y*ln(2)-192/19*(
Complex(1)*y^9+75/32*y^10+Complex(-413/8)*y^7+15/32*y^8+Complex(131)*y^5-120*y^
6+Complex(-413/8)*y^3+120*y^4+Complex(1)*y-15/32*y^2-75/32)*y*ln(b)+Complex(1)+
Complex(1)*y^12+(450/19*ln(p_inf)+1863/19)*y^11+(Complex(416/19)+Complex(192/19
)*ln(p_inf))*y^10+(90/19*ln(p_inf)+2895/19)*y^9+(Complex(-35555/19)+Complex(-\
9912/19)*ln(p_inf))*y^8+(-23040/19*ln(p_inf)-76176/19)*y^7+(Complex(81504/19)+
Complex(25152/19)*ln(p_inf))*y^6+(23040/19*ln(p_inf)+73152/19)*y^5+(Complex(-\
32867/19)+Complex(-9912/19)*ln(p_inf))*y^4+(-3063/19-90/19*ln(p_inf))*y^3+(
Complex(1760/19)+Complex(192/19)*ln(p_inf))*y^2+(-1359/19-450/19*ln(p_inf))*y)*
ln(y)+19/84*(Complex(1)*y^10+Complex(1509/19)*y^8+492/19*y^9+Complex(-9850/19)*
y^6+3942/19*y^7+Complex(9850/19)*y^4-15780/19*y^5+Complex(-1509/19)*y^2+3942/19
*y^3+Complex(-1)+492/19*y)*(y^2+1)*y*ln(2)-19/84*(Complex(1)*y^10+Complex(1509/
19)*y^8+492/19*y^9+Complex(-9850/19)*y^6+3942/19*y^7+Complex(9850/19)*y^4-15780
/19*y^5+Complex(-1509/19)*y^2+3942/19*y^3+Complex(-1)+492/19*y)*(y^2+1)*y*ln(b)
+Complex(-1/8)*y^14*Pi+(Complex(29/168)+1/2*Pi+Complex(19/84)*ln(p_inf))*y^13+(
901/168+41/7*ln(p_inf)-25/28*Pi^2+Complex(-23/8)*Pi)*y^12+(Complex(1069/42)-6*
Pi+Complex(-8/21)*Pi^2+Complex(382/21)*ln(p_inf))*y^11+(12461/168+739/14*ln(
p_inf)-5/28*Pi^2+Complex(27/8)*Pi)*y^10+(Complex(-22207/168)-27/2*Pi+Complex(59
/3)*Pi^2+Complex(-8341/84)*ln(p_inf))*y^9+(-14233/84-1973/14*ln(p_inf)+320/7*Pi
^2+Complex(189/8)*Pi)*y^8+Complex(-1048/21)*y^7*Pi^2+(Complex(189/8)*Pi-14233/
84-1973/14*ln(p_inf)-320/7*Pi^2)*y^6+(Complex(8341/84)*ln(p_inf)+Complex(22207/
168)+Complex(59/3)*Pi^2+27/2*Pi)*y^5+(Complex(27/8)*Pi+12461/168+739/14*ln(
p_inf)+5/28*Pi^2)*y^4+(Complex(-8/21)*Pi^2+Complex(-382/21)*ln(p_inf)+Complex(-\
1069/42)+6*Pi)*y^3+(901/168+Complex(-23/8)*Pi+41/7*ln(p_inf)+25/28*Pi^2)*y^2+(
Complex(-19/84)*ln(p_inf)+Complex(-29/168)-1/2*Pi)*y+Complex(-1/8)*Pi)*y^2*5^(1
/2)/b^3/(y^2+1)^9*p_inf^2+2048/5*Pi^(1/2)*mu*(-1/2*(Complex(1)*y^7-1/4*y^8+
Complex(-2)*y^5+7*y^6+Complex(-2)*y^3-35/2*y^4+Complex(1)*y+7*y^2-1/4)*y*
polylog(2,1/(y^2+1)*y^2)+(Complex(-1)*y^6+Complex(-1)*y^4+Complex(1/2)*y^2+y^7+
Complex(1/2)*y^8-1/8*y^9-y^3+1/8*y)*polylog(2,1/(y^2+1))-1/2*(Complex(1)*y^7-1/
4*y^8+Complex(-2)*y^5+7*y^6+Complex(-2)*y^3-35/2*y^4+Complex(1)*y+7*y^2-1/4)*y*
polylog(2,-y^2)+(Complex(1)*y^7+Complex(-2)*y^5+Complex(-2)*y^3+Complex(1)*y-1/
4*y^8+3/8+35/8*y^4-17/4*y^2+3/4*y^6)*y*ln(y^2+1)^2+1/24*(y^2+1)*((Complex(-72)*
y^6+18*y^7+Complex(216)*y^4-162*y^5+Complex(-72)*y^2+162*y^3-18*y)*ln(2)+(54*y^
5-54*y^3-6*y^7+6*y+Complex(24)*y^6+Complex(-72)*y^4+Complex(24)*y^2)*ln(b)+(-\
108*y^5+108*y^3+12*y^7-12*y+Complex(-48)*y^6+Complex(144)*y^4+Complex(-48)*y^2)
*ln(y)+Complex(1)+Complex(1)*y^8+(6*ln(p_inf)+527/35)*y^7+(Complex(-1758/35)+
Complex(-24)*ln(p_inf))*y^6+(-54*ln(p_inf)-3483/35)*y^5+(Complex(4434/35)+
Complex(72)*ln(p_inf))*y^4+(3483/35+54*ln(p_inf))*y^3+(Complex(-1758/35)+
Complex(-24)*ln(p_inf))*y^2+(-527/35-6*ln(p_inf))*y)*ln(y^2+1)-1/24*(y^2+1)*((
135/2*y^2+15/2*y^6-135/2*y^4+Complex(-30)*y^5+Complex(90)*y^3+Complex(-30)*y-15
/2)*ln(2)^2+((9-9*y^6+81*y^4-81*y^2+Complex(36)*y^5+Complex(-108)*y^3+Complex(
36)*y)*ln(b)+(-9+9*y^6-81*y^4+81*y^2+Complex(-36)*y^5+Complex(108)*y^3+Complex(
-36)*y)*ln(y)+Complex(3)*y^7+(1611/35+9*ln(p_inf))*y^6+(Complex(-36)*ln(p_inf)+
Complex(-5079/35))*y^5+(-8829/35-81*ln(p_inf))*y^4+(Complex(108)*ln(p_inf)+
Complex(9567/35))*y^3+(5994/35+81*ln(p_inf))*y^2+(Complex(-36)*ln(p_inf)+
Complex(-2139/35))*y-9*ln(p_inf)-456/35)*ln(2)+(3/2*y^6+Complex(-6)*y^5-27/2*y^
4+Complex(18)*y^3+27/2*y^2+Complex(-6)*y-3/2)*ln(b)^2+((3-3*y^6+27*y^4-27*y^2+
Complex(-36)*y^3+Complex(12)*y^5+Complex(12)*y)*ln(y)+Complex(-1)*y^7+(-456/35-\
3*ln(p_inf))*y^6+(Complex(1369/35)+Complex(12)*ln(p_inf))*y^5+(2214/35+27*ln(
p_inf))*y^4+(Complex(-2217/35)+Complex(-36)*ln(p_inf))*y^3+(-1269/35-27*ln(
p_inf))*y^2+(Complex(389/35)+Complex(12)*ln(p_inf))*y+3*ln(p_inf)+71/35)*ln(b)+
(3/2*y^6+Complex(-6)*y^5-27/2*y^4+Complex(18)*y^3+27/2*y^2+Complex(-6)*y-3/2)*
ln(y)^2+(Complex(1)*y^7+(456/35+3*ln(p_inf))*y^6+(Complex(-1369/35)+Complex(-12
)*ln(p_inf))*y^5+(-2214/35-27*ln(p_inf))*y^4+(Complex(2217/35)+Complex(36)*ln(
p_inf))*y^3+(1269/35+27*ln(p_inf))*y^2+(Complex(-389/35)+Complex(-12)*ln(p_inf)
)*y-3*ln(p_inf)-71/35)*ln(y)+(Complex(12/35)+Complex(1)*ln(p_inf))*y^7+(3/2*ln(
p_inf)^2-573/140+456/35*ln(p_inf))*y^6+(Complex(-1369/35)*ln(p_inf)+Complex(554
/35)+Complex(-6)*ln(p_inf)^2)*y^5+(-27/2*ln(p_inf)^2+647/20-2214/35*ln(p_inf))*
y^4+(Complex(2217/35)*ln(p_inf)+Complex(-41)+Complex(18)*ln(p_inf)^2)*y^3+(27/2
*ln(p_inf)^2-815/28+1269/35*ln(p_inf))*y^2+(Complex(-389/35)*ln(p_inf)+Complex(
87/7)+Complex(-6)*ln(p_inf)^2)*y+471/140-71/35*ln(p_inf)-3/2*ln(p_inf)^2)*y)*y^
3*5^(1/2)/(y^2+1)^8/b^3*p_inf^3-2496/35*Pi^(1/2)*(-409/2808*(y^2+1)*y*(Complex(
1)*y^14+Complex(-39725/409)*y^12-12399/409*y^13+Complex(115899/409)*y^10-94626/
409*y^11+Complex(256833/409)*y^8+120783/409*y^9+Complex(-256833/409)*y^6+607620
/409*y^7+Complex(-115899/409)*y^4+120783/409*y^5+Complex(39725/409)*y^2-94626/
409*y^3+Complex(-1)-12399/409*y)*ln(2)+409/2808*(y^2+1)*y*(Complex(1)*y^14+
Complex(-39725/409)*y^12-12399/409*y^13+Complex(115899/409)*y^10-94626/409*y^11
+Complex(256833/409)*y^8+120783/409*y^9+Complex(-256833/409)*y^6+607620/409*y^7
+Complex(-115899/409)*y^4+120783/409*y^5+Complex(39725/409)*y^2-94626/409*y^3+
Complex(-1)-12399/409*y)*ln(b)+4480/13*y^5*(Complex(1)*y^8+Complex(-10)*y^6+
Complex(20)*y^4+Complex(-10)*y^2+7/2*y^7-35/2*y^5+35/2*y^3-7/2*y+Complex(1))*
polylog(2,1/(y^2+1)*y^2)+2240/13*y^5*(Complex(1)*y^8+Complex(-10)*y^6+Complex(
20)*y^4+Complex(-10)*y^2+7/2*y^7-35/2*y^5+35/2*y^3-7/2*y+Complex(1))*ln(y^2+1)^
2+(41609/8424+Complex(263/208)*Pi+4133/936*ln(p_inf)+1847/2808*Pi^2)*y^2+(
Complex(409/2808)*ln(p_inf)+Complex(323/1872)-1/2*Pi)*y+(Complex(-1360981/8424)
-2013/13*Pi+Complex(55/702)*Pi^2+Complex(-31061/234)*ln(p_inf))*y^11+(-20705/72
-18677/72*ln(p_inf)+167105/2808*Pi^2+Complex(14553/104)*Pi)*y^10+(Complex(-323/
1872)+1/2*Pi+Complex(-409/2808)*ln(p_inf))*y^17+(19709/8424-8719/936*ln(p_inf)+
40769/936*Pi^2+Complex(-737/52)*Pi)*y^12+(41609/8424+4133/936*ln(p_inf)-1847/
2808*Pi^2+Complex(263/208)*Pi)*y^16+(Complex(38087/1404)*ln(p_inf)+Complex(
235061/8424)+Complex(5321/234)*Pi^2+901/13*Pi)*y^5+(Complex(-1805/52)*Pi+364111
/8424+35675/936*ln(p_inf)+13045/2808*Pi^2)*y^4+(Complex(-235061/8424)-901/13*Pi
+Complex(-38087/1404)*ln(p_inf)+Complex(5321/234)*Pi^2)*y^13+(-20705/72-18677/
72*ln(p_inf)-167105/2808*Pi^2+Complex(14553/104)*Pi)*y^8+(2013/13*Pi+Complex(55
/702)*Pi^2+Complex(1360981/8424)+Complex(31061/234)*ln(p_inf))*y^7+(Complex(-\
737/52)*Pi+19709/8424-8719/936*ln(p_inf)-40769/936*Pi^2)*y^6+(Complex(-1607/702
)*Pi^2+Complex(-9829/702)*ln(p_inf)+Complex(-136295/8424)-79/13*Pi)*y^3+(
Complex(136295/8424)+79/13*Pi+Complex(9829/702)*ln(p_inf)+Complex(-1607/702)*Pi
^2)*y^15+(364111/8424+35675/936*ln(p_inf)-13045/2808*Pi^2+Complex(-1805/52)*Pi)
*y^14+(3214/117*y^2*(Complex(1)*y^13+1847/6428*y^14+Complex(-15963/1607)*y^11+
13045/6428*y^12+Complex(-55/1607)*y^9-122307/6428*y^10+Complex(51830/1607)*y^7-\
167105/6428*y^8+Complex(-55/1607)*y^5+167105/6428*y^6+Complex(-15963/1607)*y^3+
122307/6428*y^4+Complex(1)*y-13045/6428*y^2-1847/6428)*ln(y)-1/2*(y^2+1)^5*(
Complex(1)*y^7+1/104*y^8+Complex(-187/13)*y^5-151/26*y^6+Complex(187/13)*y^3+
995/52*y^4+Complex(-1)*y-151/26*y^2+1/104))*ln(y^2+1)+Complex(-1/208)*Pi+1607/
117*(Complex(1)*y^13+1847/6428*y^14+Complex(24357/1607)*y^11+13045/6428*y^12+
Complex(-403255/1607)*y^9+442173/6428*y^10+Complex(858230/1607)*y^7-2989505/
6428*y^8+Complex(-403255/1607)*y^5+2989505/6428*y^6+Complex(24357/1607)*y^3-\
442173/6428*y^4+Complex(1)*y-13045/6428*y^2-1847/6428)*y^2*polylog(2,-y^2)+(y^2
+1)^3*(Complex(1)*y^11+1/104*y^12+Complex(119/13)*y^9-133/52*y^10+Complex(-2198
/13)*y^7+8015/104*y^8+Complex(2198/13)*y^5-5075/26*y^6+Complex(-119/13)*y^3+
8015/104*y^4+Complex(-1)*y-133/52*y^2+1/104)*ln(Complex(1)+y)+Complex(-25915/
351)*y^9*Pi^2+Complex(-1/208)*Pi*y^18-1607/117*y^2*(Complex(1)*y^13+1847/6428*y
^14+Complex(-15963/1607)*y^11+13045/6428*y^12+Complex(-55/1607)*y^9-122307/6428
*y^10+Complex(51830/1607)*y^7-167105/6428*y^8+Complex(-55/1607)*y^5+167105/6428
*y^6+Complex(-15963/1607)*y^3+122307/6428*y^4+Complex(1)*y-13045/6428*y^2-1847/
6428)*ln(y)^2+409/2808*y*(-38568/409*y*(Complex(1)*y^13+1847/6428*y^14+Complex(
-15963/1607)*y^11+13045/6428*y^12+Complex(-55/1607)*y^9-122307/6428*y^10+
Complex(51830/1607)*y^7-167105/6428*y^8+Complex(-55/1607)*y^5+167105/6428*y^6+
Complex(-15963/1607)*y^3+122307/6428*y^4+Complex(1)*y-13045/6428*y^2-1847/6428)
*ln(2)+38568/409*y*(Complex(1)*y^13+1847/6428*y^14+Complex(-15963/1607)*y^11+
13045/6428*y^12+Complex(-55/1607)*y^9-122307/6428*y^10+Complex(51830/1607)*y^7-\
167105/6428*y^8+Complex(-55/1607)*y^5+167105/6428*y^6+Complex(-15963/1607)*y^3+
122307/6428*y^4+Complex(1)*y-13045/6428*y^2-1847/6428)*ln(b)+Complex(1)+
Complex(1)*y^16+(-11082/409*ln(p_inf)-44740/409)*y^15+(Complex(-180290/409)+
Complex(-38568/409)*ln(p_inf))*y^14+(-78270/409*ln(p_inf)-471344/409)*y^13+(
Complex(383112/409)*ln(p_inf)+Complex(1439280/409))*y^12+(733842/409*ln(p_inf)+
2303944/409)*y^11+(Complex(436354/409)+Complex(1320/409)*ln(p_inf))*y^10+(
1002630/409*ln(p_inf)+3878868/409)*y^9+(Complex(-4185234/409)+Complex(-1243920/
409)*ln(p_inf))*y^8+(-1002630/409*ln(p_inf)-2800164/409)*y^7+(Complex(-256574/
409)+Complex(1320/409)*ln(p_inf))*y^6+(-733842/409*ln(p_inf)-2294008/409)*y^5+(
Complex(1183536/409)+Complex(383112/409)*ln(p_inf))*y^4+(248864/409+78270/409*
ln(p_inf))*y^3+(Complex(-119810/409)+Complex(-38568/409)*ln(p_inf))*y^2+(35668/
409+11082/409*ln(p_inf))*y)*ln(y))*mu*y^2*5^(1/2)/b^3/(y^2+1)^11*p_inf^4+29696/
35*Pi^(1/2)*mu*y^3*5^(1/2)*(-1/2*(Complex(-239857/87)*y^5+27/58*y^16+Complex(-\
1927/29)*y^13+151/29*y^14+Complex(4597/29)*y^3-15911/29*y^12+Complex(142987/87)
*y^11+122801/29*y^10+Complex(1)*y^15-262031/29*y^8+Complex(41/29)*y+171031/29*y
^6+Complex(252365/29)*y^7-28581/29*y^4+Complex(-214255/29)*y^9+803/87*y^2+27/58
)*y*polylog(2,1/(y^2+1)*y^2)+1/2*(y^2+1)^3*y*(Complex(1)*y^9+27/58*y^10+
Complex(-434/29)*y^7+81/58*y^8+Complex(964/29)*y^5-918/29*y^6+Complex(-434/29)*
y^3+918/29*y^4+Complex(1)*y-81/58*y^2-27/58)*polylog(2,1/(y^2+1))-1/2*(Complex(
-239857/87)*y^5+27/58*y^16+Complex(-1927/29)*y^13+151/29*y^14+Complex(4597/29)*
y^3-15911/29*y^12+Complex(142987/87)*y^11+122801/29*y^10+Complex(1)*y^15-262031
/29*y^8+Complex(41/29)*y+171031/29*y^6+Complex(252365/29)*y^7-28581/29*y^4+
Complex(-214255/29)*y^9+803/87*y^2+27/58)*y*polylog(2,-y^2)+(Complex(59023/87)*
y^5+Complex(48/29)*y^13+Complex(-1583/29)*y^3+Complex(-36688/87)*y^11+262031/
116*y^8-81/116+32361/116*y^4-1009/174*y^2-81263/58*y^6+12131/116*y^12+27/58*y^
16+127/58*y^14-65653/58*y^10+Complex(1)*y^15+Complex(26/29)*y+Complex(-61610/29
)*y^7+Complex(55045/29)*y^9)*y*ln(y^2+1)^2+1/348*(y^2+1)^3*((Complex(-1044)*y^
10-486*y^11+Complex(15624)*y^8-1458*y^9+Complex(-34704)*y^6+33048*y^7+Complex(
15624)*y^4-33048*y^5+Complex(-1044)*y^2+1458*y^3+486*y)*ln(2)+(162*y^11+486*y^9
-11016*y^7+11016*y^5-486*y^3-162*y+Complex(-5208)*y^8+Complex(11568)*y^6+
Complex(348)*y^2+Complex(348)*y^10+Complex(-5208)*y^4)*ln(b)+(-324*y^11-972*y^9
+22032*y^7-22032*y^5+972*y^3+324*y+Complex(-696)*y^10+Complex(10416)*y^8+
Complex(-23136)*y^6+Complex(10416)*y^4+Complex(-696)*y^2)*ln(y)+Complex(1)+
Complex(1)*y^12+(-162*ln(p_inf)-27093/70)*y^11+(Complex(-32876/35)+Complex(-348
)*ln(p_inf))*y^10+(-486*ln(p_inf)-151629/70)*y^9+(Complex(58283/5)+Complex(5208
)*ln(p_inf))*y^8+(11016*ln(p_inf)+809022/35)*y^7+(Complex(-860796/35)+Complex(-\
11568)*ln(p_inf))*y^6+(-11016*ln(p_inf)-809022/35)*y^5+(Complex(58283/5)+
Complex(5208)*ln(p_inf))*y^4+(151629/70+486*ln(p_inf))*y^3+(Complex(-32876/35)+
Complex(-348)*ln(p_inf))*y^2+(27093/70+162*ln(p_inf))*y)*ln(y^2+1)-1/348*(y^2+1
)^3*((-405/2*y^10+1215/2*y^2-1215/2*y^8+13770*y^6-13770*y^4+Complex(-435)*y^9+
Complex(6510)*y^7+Complex(-14460)*y^5+Complex(6510)*y^3+Complex(-435)*y+405/2)*
ln(2)^2+((-243+243*y^10+729*y^8-16524*y^6+16524*y^4-729*y^2+Complex(522)*y^9+
Complex(17352)*y^5+Complex(-7812)*y^3+Complex(522)*y+Complex(-7812)*y^7)*ln(b)+
(243-243*y^10-729*y^8+16524*y^6-16524*y^4+729*y^2+Complex(-522)*y^9+Complex(
7812)*y^7+Complex(-17352)*y^5+Complex(7812)*y^3+Complex(-522)*y)*ln(y)+Complex(
3)*y^11+(-40347/35-243*ln(p_inf))*y^10+(Complex(-200421/70)+Complex(-522)*ln(
p_inf))*y^9+(-500697/70-729*ln(p_inf))*y^8+(Complex(149544/5)+Complex(7812)*ln(
p_inf))*y^7+(1971531/35+16524*ln(p_inf))*y^6+(Complex(-17352)*ln(p_inf)+
Complex(-1759698/35))*y^5+(-1347831/35-16524*ln(p_inf))*y^4+(Complex(7812)*ln(
p_inf)+Complex(85569/5))*y^3+(16461/35+729*ln(p_inf))*y^2+(Complex(-522)*ln(
p_inf)+Complex(-53211/70))*y+26829/70+243*ln(p_inf))*ln(2)+(Complex(-87)*y^9+
Complex(1302)*y^7+Complex(-2892)*y^5+Complex(1302)*y^3+Complex(-87)*y-81/2*y^10
-243/2*y^8+2754*y^6-2754*y^4+243/2*y^2+81/2)*ln(b)^2+((-81+81*y^10+243*y^8-5508
*y^6+5508*y^4-243*y^2+Complex(174)*y^9+Complex(-2604)*y^7+Complex(5784)*y^5+
Complex(-2604)*y^3+Complex(174)*y)*ln(y)+Complex(-1)*y^11+(81*ln(p_inf)+11262/
35)*y^10+(Complex(57411/70)+Complex(174)*ln(p_inf))*y^9+(243*ln(p_inf)+153777/
70)*y^8+(Complex(-39804/5)+Complex(-2604)*ln(p_inf))*y^7+(-5508*ln(p_inf)-\
508461/35)*y^6+(Complex(5784)*ln(p_inf)+Complex(430398/35))*y^5+(5508*ln(p_inf)
+300561/35)*y^4+(Complex(-2604)*ln(p_inf)+Complex(-18479/5))*y^3+(1074/35-243*
ln(p_inf))*y^2+(Complex(174)*ln(p_inf)+Complex(8341/70))*y-4569/70-81*ln(p_inf)
)*ln(b)+(Complex(-87)*y^9+Complex(1302)*y^7+Complex(-2892)*y^5+Complex(1302)*y^
3+Complex(-87)*y-81/2*y^10-243/2*y^8+2754*y^6-2754*y^4+243/2*y^2+81/2)*ln(y)^2+
(Complex(1)*y^11+(-81*ln(p_inf)-11262/35)*y^10+(Complex(-57411/70)+Complex(-174
)*ln(p_inf))*y^9+(-243*ln(p_inf)-153777/70)*y^8+(Complex(39804/5)+Complex(2604)
*ln(p_inf))*y^7+(5508*ln(p_inf)+508461/35)*y^6+(Complex(-5784)*ln(p_inf)+
Complex(-430398/35))*y^5+(-5508*ln(p_inf)-300561/35)*y^4+(Complex(2604)*ln(
p_inf)+Complex(18479/5))*y^3+(-1074/35+243*ln(p_inf))*y^2+(Complex(-174)*ln(
p_inf)+Complex(-8341/70))*y+4569/70+81*ln(p_inf))*ln(y)+(Complex(-221/70)+
Complex(1)*ln(p_inf))*y^11+(-81/2*ln(p_inf)^2+12921/140-11262/35*ln(p_inf))*y^
10+(Complex(-87)*ln(p_inf)^2+Complex(4787/35)+Complex(-57411/70)*ln(p_inf))*y^9
+(-243/2*ln(p_inf)^2-6927/20-153777/70*ln(p_inf))*y^8+(Complex(-39357/35)+
Complex(1302)*ln(p_inf)^2+Complex(39804/5)*ln(p_inf))*y^7+(2754*ln(p_inf)^2-\
229911/70+508461/35*ln(p_inf))*y^6+(Complex(-430398/35)*ln(p_inf)+Complex(45705
/14)+Complex(-2892)*ln(p_inf)^2)*y^5+(-2754*ln(p_inf)^2+136693/35-300561/35*ln(
p_inf))*y^4+(Complex(18479/5)*ln(p_inf)+Complex(-147229/70)+Complex(1302)*ln(
p_inf)^2)*y^3+(243/2*ln(p_inf)^2-23851/140-1074/35*ln(p_inf))*y^2+(Complex(-\
8341/70)*ln(p_inf)+Complex(14393/70)+Complex(-87)*ln(p_inf)^2)*y-11723/140+4569
/70*ln(p_inf)+81/2*ln(p_inf)^2)*y)/b^3/(y^2+1)^12*p_inf^5+9208/105*(255656/
12661*(Complex(-856184/31957)*y^5+9617/255656*y^18+Complex(1)*y^17+2845369/
255656*y^16+Complex(-856184/31957)*y^13-3083435/127828*y^14+Complex(-997503/
63914)*y^3-18699287/127828*y^12+Complex(4834039/63914)*y^11-1692254/31957*y^10+
Complex(-997503/63914)*y^15+1692254/31957*y^8+Complex(1)*y+18699287/127828*y^6+
Complex(4834039/63914)*y^7+3083435/127828*y^4+Complex(1770510/31957)*y^9-\
2845369/255656*y^2-9617/255656)*y^2*ln(y)^2+(y^2+1)^3*(Complex(108217/1151)*y^5
-11/1151*y^16+Complex(20715/1151)*y^13-4338/1151*y^14+Complex(-20715/1151)*y^3+
80080/1151*y^12+Complex(-108217/1151)*y^11+251922/1151*y^10+Complex(1)*y^15-\
4952178/5755*y^8+Complex(-1)*y+251922/1151*y^6+Complex(3952569/5755)*y^7+80080/
1151*y^4+Complex(-3952569/5755)*y^9-4338/1151*y^2-11/1151)*ln(Complex(1)+y)+
217432/12661*(Complex(10199672/27179)*y^5+49519/217432*y^18+Complex(1)*y^17+
525383/217432*y^16+Complex(10199672/27179)*y^13-19979605/108716*y^14+Complex(-\
3082881/54358)*y^3+51460631/108716*y^12+Complex(-3237367/54358)*y^11+16062302/
27179*y^10+Complex(-3082881/54358)*y^15-16062302/27179*y^8+Complex(1)*y-\
51460631/108716*y^6+Complex(-3237367/54358)*y^7+19979605/108716*y^4+Complex(-\
23059470/27179)*y^9-525383/217432*y^2-49519/217432)*y^2*polylog(2,-y^2)+
Complex(11/2302)*Pi*y^22+Complex(-1187480/12661)*y^11*Pi^2-21504/1151*(Complex(
1)*y^13+1/8*y^14+Complex(31)*y^11+55/8*y^12+Complex(-445)*y^9+999/8*y^10+
Complex(940)*y^7-6615/8*y^8+Complex(-445)*y^5+6615/8*y^6+Complex(31)*y^3-999/8*
y^4+Complex(1)*y-55/8*y^2-1/8)*(y^2+1)^2*y^2*polylog(2,1/(y^2+1)*y^2)-10752/
1151*(Complex(1)*y^13+1/8*y^14+Complex(31)*y^11+55/8*y^12+Complex(-445)*y^9+999
/8*y^10+Complex(940)*y^7-6615/8*y^8+Complex(-445)*y^5+6615/8*y^6+Complex(31)*y^
3-999/8*y^4+Complex(1)*y-55/8*y^2-1/8)*(y^2+1)^2*y^2*ln(y^2+1)^2+13753/75966*(y
^2+1)*(Complex(24297856/68765)*y^14+Complex(-24297856/68765)*y^4-1807694/68765*
y^17+Complex(6601597/68765)*y^2-17955394/68765*y^15+Complex(-36476894/13753)*y^
8+40538884/68765*y^13+Complex(1)*y^18-18673246/68765*y^11+Complex(-9516112/
68765)*y^12+59003588/13753*y^9+Complex(36476894/13753)*y^10-18673246/68765*y^7+
Complex(-6601597/68765)*y^16+40538884/68765*y^5+Complex(9516112/68765)*y^6-\
17955394/68765*y^3+Complex(-1)-1807694/68765*y)*y*ln(b)-13753/75966*(y^2+1)*(
Complex(24297856/68765)*y^14+Complex(-24297856/68765)*y^4-1807694/68765*y^17+
Complex(6601597/68765)*y^2-17955394/68765*y^15+Complex(-36476894/13753)*y^8+
40538884/68765*y^13+Complex(1)*y^18-18673246/68765*y^11+Complex(-9516112/68765)
*y^12+59003588/13753*y^9+Complex(36476894/13753)*y^10-18673246/68765*y^7+
Complex(-6601597/68765)*y^16+40538884/68765*y^5+Complex(9516112/68765)*y^6-\
17955394/68765*y^3+Complex(-1)-1807694/68765*y)*y*ln(2)+(3777932/569745-3644273
/63305*ln(p_inf)+7138199/37983*Pi^2+Complex(-3081/5755)*Pi)*y^8+(Complex(-\
479137/2302)*Pi-2111866/12661-752783/12661*ln(p_inf)+865835/37983*Pi^2)*y^6+(
3777932/569745-3644273/63305*ln(p_inf)-7138199/37983*Pi^2+Complex(-3081/5755)*
Pi)*y^14+(-869058863/1139490-46057449/63305*ln(p_inf)-1746568/37983*Pi^2+
Complex(4708847/5755)*Pi)*y^10+(Complex(-39191173/75966)-4712409/5755*Pi+
Complex(-28811393/63305)*ln(p_inf)+Complex(5410286/37983)*Pi^2)*y^13+(-\
869058863/1139490-46057449/63305*ln(p_inf)+1746568/37983*Pi^2+Complex(4708847/
5755)*Pi)*y^12+(Complex(13753/75966)*ln(p_inf)+Complex(45065/151932)-1/2*Pi)*y+
(2629672/5755*Pi+Complex(-822752/37983)*Pi^2+Complex(-2953168/37983)+Complex(
2463624/63305)*ln(p_inf))*y^7+(Complex(5898753/126610)*ln(p_inf)+Complex(
13360067/151932)+Complex(-191914/12661)*Pi^2+42619/2302*Pi)*y^5+(Complex(-67033
/2302)*Pi+164427293/2278980+3293848/63305*ln(p_inf)-1159993/75966*Pi^2)*y^4+(
Complex(9556/37983)*Pi^2+Complex(-3266416/189915)*ln(p_inf)+Complex(-891712/
37983)-12084/1151*Pi)*y^3+(15300569/2278980+Complex(4371/2302)*Pi+903847/189915
*ln(p_inf)+19951/75966*Pi^2)*y^2+(Complex(-45065/151932)+Complex(-13753/75966)*
ln(p_inf)+1/2*Pi)*y^21+(Complex(4371/2302)*Pi+15300569/2278980+903847/189915*ln
(p_inf)-19951/75966*Pi^2)*y^20+(Complex(891712/37983)+Complex(9556/37983)*Pi^2+
Complex(3266416/189915)*ln(p_inf)+12084/1151*Pi)*y^19+(164427293/2278980+
Complex(-67033/2302)*Pi+3293848/63305*ln(p_inf)+1159993/75966*Pi^2)*y^18+(
Complex(-191914/12661)*Pi^2+Complex(-13360067/151932)-42619/2302*Pi+Complex(-\
5898753/126610)*ln(p_inf))*y^17+(-2111866/12661-752783/12661*ln(p_inf)-865835/
37983*Pi^2+Complex(-479137/2302)*Pi)*y^16+Complex(11/2302)*Pi+(434864/12661*y^2
*(Complex(-444808/27179)*y^5+49519/217432*y^18+Complex(1)*y^17+525383/217432*y^
16+Complex(-444808/27179)*y^13-1351765/108716*y^14+Complex(-421761/54358)*y^3-\
4422889/108716*y^12+Complex(-576247/54358)*y^11-2565538/27179*y^10+Complex(-\
421761/54358)*y^15+2565538/27179*y^8+Complex(1)*y+4422889/108716*y^6+Complex(-\
576247/54358)*y^7+1351765/108716*y^4+Complex(3551730/27179)*y^9-525383/217432*y
^2-49519/217432)*ln(y)-1/2*(y^2+1)^5*(Complex(1)*y^11-11/1151*y^12+Complex(-\
61471/5755)*y^9-33632/5755*y^10+Complex(-202138/5755)*y^7-10289/5755*y^8+
Complex(202138/5755)*y^5+63280/1151*y^6+Complex(61471/5755)*y^3-10289/5755*y^4+
Complex(-1)*y-33632/5755*y^2-11/1151))*ln(y^2+1)+21504/1151*y^2*(Complex(1)*y^9
+1/8*y^10+Complex(-16)*y^7+53/8*y^8+Complex(36)*y^5-46*y^6+Complex(-16)*y^3+46*
y^4+Complex(1)*y-53/8*y^2-1/8)*(y^2+1)^4*polylog(2,-1/y^2)+(Complex(2953168/
37983)-2629672/5755*Pi+Complex(-2463624/63305)*ln(p_inf)+Complex(-822752/37983)
*Pi^2)*y^15+(Complex(39191173/75966)+4712409/5755*Pi+Complex(5410286/37983)*Pi^
2+Complex(28811393/63305)*ln(p_inf))*y^9+13753/75966*(-1304592/13753*y*(
Complex(-444808/27179)*y^5+49519/217432*y^18+Complex(1)*y^17+525383/217432*y^16
+Complex(-444808/27179)*y^13-1351765/108716*y^14+Complex(-421761/54358)*y^3-\
4422889/108716*y^12+Complex(-576247/54358)*y^11-2565538/27179*y^10+Complex(-\
421761/54358)*y^15+2565538/27179*y^8+Complex(1)*y+4422889/108716*y^6+Complex(-\
576247/54358)*y^7+1351765/108716*y^4+Complex(3551730/27179)*y^9-525383/217432*y
^2-49519/217432)*ln(2)+1304592/13753*y*(Complex(-444808/27179)*y^5+49519/217432
*y^18+Complex(1)*y^17+525383/217432*y^16+Complex(-444808/27179)*y^13-1351765/
108716*y^14+Complex(-421761/54358)*y^3-4422889/108716*y^12+Complex(-576247/
54358)*y^11-2565538/27179*y^10+Complex(-421761/54358)*y^15+2565538/27179*y^8+
Complex(1)*y+4422889/108716*y^6+Complex(-576247/54358)*y^7+1351765/108716*y^4+
Complex(3551730/27179)*y^9-525383/217432*y^2-49519/217432)*ln(b)+Complex(1)+
Complex(1)*y^20+(-6103161/68765-297114/13753*ln(p_inf))*y^19+(Complex(-32366388
/68765)+Complex(-1304592/13753)*ln(p_inf))*y^18+(-88870877/68765-3152298/13753*
ln(p_inf))*y^17+(Complex(169480641/68765)+Complex(10122264/13753)*ln(p_inf))*y^
16+(16221180/13753*ln(p_inf)+32780534/13753)*y^15+(Complex(515174176/68765)+
Complex(21350784/13753)*ln(p_inf))*y^14+(53074668/13753*ln(p_inf)+901859822/
68765)*y^13+(Complex(13829928/13753)*ln(p_inf)+Complex(593788322/68765))*y^12+(
7243872/809*ln(p_inf)+2630988356/68765)*y^11+(Complex(-609160824/13753)+
Complex(-170483040/13753)*ln(p_inf))*y^10+(-7243872/809*ln(p_inf)-1824104564/
68765)*y^9+(Complex(90322/85)+Complex(13829928/13753)*ln(p_inf))*y^8+(-53074668
/13753*ln(p_inf)-827539598/68765)*y^7+(Complex(258194464/68765)+Complex(
21350784/13753)*ln(p_inf))*y^6+(-16221180/13753*ln(p_inf)-65352854/13753)*y^5+(
Complex(185244609/68765)+Complex(10122264/13753)*ln(p_inf))*y^4+(54936053/68765
+3152298/13753*ln(p_inf))*y^3+(Complex(-22233012/68765)+Complex(-1304592/13753)
*ln(p_inf))*y^2+(5307729/68765+297114/13753*ln(p_inf))*y)*y*ln(y))*Pi^(1/2)*mu*
y^2*5^(1/2)/b^3/(y^2+1)^13*p_inf^6-56576/35*Pi^(1/2)*mu*y^3*5^(1/2)*(-448/663*(
Complex(493393/112)*y^5+19/64*y^16+Complex(-9071/112)*y^13+2829/224*y^14+
Complex(-38429/112)*y^3+40051/224*y^12+Complex(-80873/112)*y^11-801509/224*y^10
+Complex(1)*y^15+335115/32*y^8+Complex(29/56)*y-1854067/224*y^6+Complex(-638675
/56)*y^7+364913/224*y^4+Complex(102805/14)*y^9-3573/224*y^2-871/448)*y*polylog(
2,1/(y^2+1)*y^2)-6/221*(y^2+1)^3*(Complex(1)*y^9+41/2*y^10+Complex(-406)*y^7-17
/2*y^8+Complex(1076)*y^5-974*y^6+Complex(-406)*y^3+974*y^4+Complex(1)*y+17/2*y^
2-41/2)*y*polylog(2,1/(y^2+1))+6/221*(Complex(-239521/3)*y^5+41/2*y^16+Complex(
-1983)*y^13-17*y^14+Complex(4541)*y^3-16163*y^12+Complex(143323/3)*y^11+123417*
y^10+Complex(1)*y^15-260645*y^8+Complex(13)*y+171647*y^6+Complex(252785)*y^7-\
28833*y^4+Complex(-213835)*y^9+299/3*y^2+41/2)*y*polylog(2,-y^2)-20160/221*(y^2
+1)*y^3*(Complex(1)*y^9-1/18*y^10+Complex(-10)*y^7+113/36*y^8+Complex(20)*y^5-\
515/36*y^6+Complex(-10)*y^3+515/36*y^4+Complex(1)*y-113/36*y^2+1/18)*polylog(2,
-1/y^2)+(Complex(-332093/221)*y^5+Complex(4427/221)*y^13+Complex(23999/221)*y^3
+Complex(50751/221)*y^11-781935/221*y^8+118/221-119473/221*y^4+658/221*y^2+
626642/221*y^6-15515/221*y^12+5/221*y^16-410/221*y^14+258550/221*y^10+Complex(1
)*y^15+Complex(257/221)*y+Complex(857845/221)*y^7+Complex(-542015/221)*y^9)*y*
ln(y^2+1)^2+23/1989*(y^2+1)*(-8064/23*(Complex(1)*y^13+19/64*y^14+Complex(-1173
/112)*y^11+905/448*y^12+Complex(-85/56)*y^9-8373/448*y^10+Complex(2165/56)*y^7-\
13345/448*y^8+Complex(-85/56)*y^5+13345/448*y^6+Complex(-1173/112)*y^3+8373/448
*y^4+Complex(1)*y-905/448*y^2-19/64)*y*ln(2)+2688/23*(Complex(1)*y^13+19/64*y^
14+Complex(-1173/112)*y^11+905/448*y^12+Complex(-85/56)*y^9-8373/448*y^10+
Complex(2165/56)*y^7-13345/448*y^8+Complex(-85/56)*y^5+13345/448*y^6+Complex(-\
1173/112)*y^3+8373/448*y^4+Complex(1)*y-905/448*y^2-19/64)*y*ln(b)-2580/23*(
Complex(1)*y^13-118/215*y^14+Complex(6)*y^11+32/43*y^12+Complex(-545/43)*y^9+
4548/215*y^10+Complex(-680/43)*y^7+434/43*y^8+Complex(-545/43)*y^5-434/43*y^6+
Complex(6)*y^3-4548/215*y^4+Complex(1)*y-32/43*y^2+118/215)*y*ln(y)+Complex(1)+
Complex(1)*y^16+(-798/23*ln(p_inf)-10183/115)*y^15+(Complex(-39338/115)+
Complex(-2688/23)*ln(p_inf))*y^14+(-5430/23*ln(p_inf)-136729/161)*y^13+(
Complex(2314134/805)+Complex(1224)*ln(p_inf))*y^12+(50238/23*ln(p_inf)+3617791/
805)*y^11+(Complex(120938/161)+Complex(4080/23)*ln(p_inf))*y^10+(80070/23*ln(
p_inf)+1272471/161)*y^9+(Complex(-1647126/161)+Complex(-103920/23)*ln(p_inf))*y
^8+(-80070/23*ln(p_inf)-1272471/161)*y^7+(Complex(120938/161)+Complex(4080/23)*
ln(p_inf))*y^6+(-50238/23*ln(p_inf)-3617791/805)*y^5+(Complex(2314134/805)+
Complex(1224)*ln(p_inf))*y^4+(136729/161+5430/23*ln(p_inf))*y^3+(Complex(-39338
/115)+Complex(-2688/23)*ln(p_inf))*y^2+(10183/115+798/23*ln(p_inf))*y)*ln(y^2+1
)-23/1989*(y^2+1)*(8141/460*ln(p_inf)+251/23*Pi^2+(399/46-399/46*y^14-43035/46*
y^12+2303199/46*y^10-10342365/46*y^8+10342365/46*y^6-2303199/46*y^4+43035/46*y^
2+Complex(-672/23)*y^13+Complex(-672/23)*y+Complex(369918/23)*y^11+Complex(-\
3627780/23)*y^9+Complex(7231620/23)*y^7+Complex(-3627780/23)*y^5+Complex(369918
/23)*y^3)*ln(y)^2+(25119/46*y^10+40035/46*y^8-40035/46*y^6-25119/46*y^4+2715/46
*y^2-399/46*y^14-2715/46*y^12+399/46+Complex(-672/23)*y^13+Complex(306)*y^11+
Complex(1020/23)*y^9+Complex(-25980/23)*y^7+Complex(1020/23)*y^5+Complex(306)*y
^3+Complex(-672/23)*y)*ln(b)^2+399/46*ln(p_inf)^2+((-1197/23+1197/23*y^14+8145/
23*y^12-75357/23*y^10-120105/23*y^8+120105/23*y^6+75357/23*y^4-8145/23*y^2+
Complex(4032/23)*y^13+Complex(-1836)*y^11+Complex(-6120/23)*y^9+Complex(-6120/
23)*y^5+Complex(-1836)*y^3+Complex(4032/23)*y+Complex(155880/23)*y^7)*ln(b)+(
1197/23-1197/23*y^14-8145/23*y^12+75357/23*y^10+120105/23*y^8-120105/23*y^6-\
75357/23*y^4+8145/23*y^2+Complex(-4032/23)*y^13+Complex(1836)*y^11+Complex(6120
/23)*y^9+Complex(-155880/23)*y^7+Complex(6120/23)*y^5+Complex(1836)*y^3+
Complex(-4032/23)*y)*ln(y)+Complex(3)*y^15+(-116241/460-1197/23*ln(p_inf))*y^14
+(Complex(-111924/115)+Complex(-4032/23)*ln(p_inf))*y^13+(-1641111/644-8145/23*
ln(p_inf))*y^12+(Complex(5405262/805)+Complex(1836)*ln(p_inf))*y^11+(29843727/
3220+75357/23*ln(p_inf))*y^10+(Complex(822216/161)+Complex(6120/23)*ln(p_inf))*
y^9+(14151159/644+120105/23*ln(p_inf))*y^8+(Complex(-3312441/161)+Complex(-\
155880/23)*ln(p_inf))*y^7+(-6307029/644-120105/23*ln(p_inf))*y^6+(Complex(6120/
23)*ln(p_inf)+Complex(-393306/161))*y^5+(-29846877/3220-75357/23*ln(p_inf))*y^4
+(Complex(1836)*ln(p_inf)+Complex(3817452/805))*y^3+(351501/644+8145/23*ln(
p_inf))*y^2+(Complex(-4032/23)*ln(p_inf)+Complex(-37194/115))*y+1197/23*ln(
p_inf)+42891/460)*ln(2)+((-399/23+399/23*y^14+2715/23*y^12-25119/23*y^10-40035/
23*y^8+40035/23*y^6+25119/23*y^4-2715/23*y^2+Complex(1344/23)*y^13+Complex(-612
)*y^11+Complex(-2040/23)*y^9+Complex(51960/23)*y^7+Complex(-2040/23)*y^5+
Complex(-612)*y^3+Complex(1344/23)*y)*ln(y)+Complex(-1)*y^15+(399/23*ln(p_inf)+
1417/20)*y^14+(Complex(32124/115)+Complex(1344/23)*ln(p_inf))*y^13+(2715/23*ln(
p_inf)+488393/644)*y^12+(Complex(-1421702/805)+Complex(-612)*ln(p_inf))*y^11+(-\
25119/23*ln(p_inf)-7235057/3220)*y^10+(Complex(-263056/161)+Complex(-2040/23)*
ln(p_inf))*y^9+(-40035/23*ln(p_inf)-3852297/644)*y^8+(Complex(823563/161)+
Complex(51960/23)*ln(p_inf))*y^7+(40035/23*ln(p_inf)+1237587/644)*y^6+(Complex(
-2040/23)*ln(p_inf)+Complex(142118/161))*y^5+(25119/23*ln(p_inf)+7236107/3220)*
y^4+(Complex(-612)*ln(p_inf)+Complex(-892432/805))*y^3+(-58523/644-2715/23*ln(
p_inf))*y^2+(Complex(1344/23)*ln(p_inf)+Complex(7214/115))*y-399/23*ln(p_inf)-\
8141/460)*ln(b)+(Complex(579/3220)+Complex(1)*ln(p_inf))*y^15+(Complex(1)*y^15+
(-399/23*ln(p_inf)-1417/20)*y^14+(Complex(-32124/115)+Complex(-1344/23)*ln(
p_inf))*y^13+(-2715/23*ln(p_inf)-488393/644)*y^12+(Complex(1421702/805)+
Complex(612)*ln(p_inf))*y^11+(25119/23*ln(p_inf)+7235057/3220)*y^10+(Complex(
263056/161)+Complex(2040/23)*ln(p_inf))*y^9+(40035/23*ln(p_inf)+3852297/644)*y^
8+(Complex(-823563/161)+Complex(-51960/23)*ln(p_inf))*y^7+(-40035/23*ln(p_inf)-\
1237587/644)*y^6+(Complex(2040/23)*ln(p_inf)+Complex(-142118/161))*y^5+(-25119/
23*ln(p_inf)-7236107/3220)*y^4+(Complex(612)*ln(p_inf)+Complex(892432/805))*y^3
+(58523/644+2715/23*ln(p_inf))*y^2+(Complex(-1344/23)*ln(p_inf)+Complex(-7214/
115))*y+399/23*ln(p_inf)+8141/460)*ln(y)+(Complex(584080/23)*Pi^2+Complex(
776669/3220)+Complex(-25980/23)*ln(p_inf)^2+Complex(-823563/161)*ln(p_inf))*y^7
+(Complex(306)*ln(p_inf)^2+Complex(296179/3220)+Complex(36222/23)*Pi^2+Complex(
1421702/805)*ln(p_inf))*y^11+(25119/46*ln(p_inf)^2-2691721/6440+7235057/3220*ln
(p_inf)+107841/23*Pi^2)*y^10+(Complex(1020/23)*ln(p_inf)^2+Complex(86182/161)+
Complex(-304445/23)*Pi^2+Complex(263056/161)*ln(p_inf))*y^9+(40035/46*ln(p_inf)
^2+2313607/6440+3852297/644*ln(p_inf)-417085/23*Pi^2)*y^8+(Complex(-7214/115)*
ln(p_inf)+Complex(40289/805)+Complex(-672/23)*ln(p_inf)^2+Complex(-233/23)*Pi^2
)*y+(2715/46*ln(p_inf)^2-484647/6440+58523/644*ln(p_inf)+2425/23*Pi^2)*y^2+(
Complex(36222/23)*Pi^2+Complex(892432/805)*ln(p_inf)+Complex(-2164241/9660)+
Complex(306)*ln(p_inf)^2)*y^3+(-25119/46*ln(p_inf)^2+5080223/19320-7236107/3220
*ln(p_inf)-107841/23*Pi^2)*y^4+(Complex(-142118/161)*ln(p_inf)+Complex(-2756609
/4830)+Complex(-304445/23)*Pi^2+Complex(1020/23)*ln(p_inf)^2)*y^5+(-40035/46*ln
(p_inf)^2+927779/920-1237587/644*ln(p_inf)+417085/23*Pi^2)*y^6+(-4075679/19320-\
488393/644*ln(p_inf)-2425/23*Pi^2-2715/46*ln(p_inf)^2)*y^12+(Complex(-672/23)*
ln(p_inf)^2+Complex(-4343/138)+Complex(-32124/115)*ln(p_inf)+Complex(-233/23)*
Pi^2)*y^13+(3931/552-1417/20*ln(p_inf)-399/46*ln(p_inf)^2-251/23*Pi^2)*y^14-\
19419/1288+(Complex(-3360/23)*y^13+Complex(1530)*y^11+125595/46*y^10+13575/46*y
^2+200175/46*y^8-200175/46*y^6-125595/46*y^4-1995/46*y^14-13575/46*y^12+
Complex(5100/23)*y^9+Complex(-129900/23)*y^7+Complex(5100/23)*y^5+Complex(1530)
*y^3+Complex(-3360/23)*y+1995/46)*ln(2)^2)*y)/b^3/(y^2+1)^12*p_inf^7-111788/
1155*(Complex(1843/223576)*Pi+(14466054/363311*y^2*(Complex(-101421305/7233027)
*y^5+1909707/9644036*y^22+Complex(-101421305/7233027)*y^17+27889093/9644036*y^
20+Complex(718240530/2411009)*y^13-338147075/28932108*y^18+Complex(-15417775/
2411009)*y^3+74231315/28932108*y^16+Complex(525764498/7233027)*y^11-1718791565/
4822018*y^14+Complex(-15417775/2411009)*y^19+707866327/14466054*y^12+Complex(-\
403598420/2411009)*y^15-707866327/14466054*y^10+Complex(1)*y+1718791565/4822018
*y^8+Complex(-403598420/2411009)*y^7-74231315/28932108*y^6+Complex(1)*y^21+
338147075/28932108*y^4+Complex(718240530/2411009)*y^9-27889093/9644036*y^2-\
1909707/9644036)*ln(y)-1/2*(y^2+1)^5*(Complex(22243371/195629)*y^5-1843/111788*
y^16+Complex(-3685083/978145)*y^13-5334576/978145*y^14+Complex(3685083/978145)*
y^3-35162499/978145*y^12+Complex(-22243371/195629)*y^11+28558528/195629*y^10+
Complex(1)*y^15-9016749/279470*y^8+Complex(-1)*y+28558528/195629*y^6+Complex(-\
81862373/978145)*y^7-35162499/978145*y^4+Complex(81862373/978145)*y^9-5334576/
978145*y^2-1843/111788))*ln(y^2+1)+(-104059596439/32697990-19995828417/10172708
*ln(p_inf)+22845634445/1453244*Pi^2+Complex(637782035/1565032)*Pi)*y^16+(
Complex(1216527076927/457771860)-773584086/195629*Pi+Complex(184491867/363311)*
ln(p_inf)+Complex(-271993225/363311)*Pi^2)*y^15+(Complex(637981200305/366217488
)+5110377723/1956290*Pi+Complex(8544762410/363311)*Pi^2+Complex(29359935359/
20345416)*ln(p_inf))*y^9+(27422880937/65395980+7899235975/20345416*ln(p_inf)+
75146622995/8719464*Pi^2+Complex(-1232178387/1117880)*Pi)*y^8+(-104059596439/
32697990-19995828417/10172708*ln(p_inf)-22845634445/1453244*Pi^2+Complex(
637782035/1565032)*Pi)*y^10+(Complex(-37331775/111788)*Pi-27435927109/65395980-\
452710561/2906488*ln(p_inf)+1990998275/8719464*Pi^2)*y^20+(Complex(2787327/
726622)*Pi^2+Complex(-1590171991/76295310)*ln(p_inf)+Complex(-29658483499/
915543720)-423087/27947*Pi)*y^3+(431832539/50863540+Complex(514895/223576)*Pi+
530883991/101727080*ln(p_inf)-506421/2906488*Pi^2)*y^2+(Complex(1171299251/
15259062)*ln(p_inf)+Complex(82618980851/457771860)+Complex(-76102225/726622)*Pi
^2-905778/27947*Pi)*y^5+(Complex(-2020295/111788)*Pi+7445767231/65395980+
21880873307/305181240*ln(p_inf)-132234299/2906488*Pi^2)*y^4+(Complex(-37331775/
111788)*Pi-27435927109/65395980-452710561/2906488*ln(p_inf)-1990998275/8719464*
Pi^2)*y^6+(41912262191/76295310-1610811913/1453244*ln(p_inf)+100798722857/
4359732*Pi^2+Complex(1793529309/391258)*Pi)*y^14+(56512103/139735*Pi+Complex(-\
8006884615/2179866)*Pi^2+Complex(-61215127205/183108744)+Complex(-674089443/
5086354)*ln(p_inf))*y^7+(Complex(514895/223576)*Pi+506421/2906488*Pi^2+
431832539/50863540+530883991/101727080*ln(p_inf))*y^24+(Complex(8544762410/
363311)*Pi^2+Complex(-637981200305/366217488)-5110377723/1956290*Pi+Complex(-\
29359935359/20345416)*ln(p_inf))*y^17+(Complex(61215127205/183108744)+Complex(-\
8006884615/2179866)*Pi^2+Complex(674089443/5086354)*ln(p_inf)-56512103/139735*
Pi)*y^19+(27422880937/65395980+Complex(-1232178387/1117880)*Pi+7899235975/
20345416*ln(p_inf)-75146622995/8719464*Pi^2)*y^18+(Complex(570069/2906488)*ln(
p_inf)+Complex(6471337/17438928)-1/2*Pi)*y+(Complex(-570069/2906488)*ln(p_inf)+
Complex(-6471337/17438928)+1/2*Pi)*y^25+(41912262191/76295310-1610811913/
1453244*ln(p_inf)-100798722857/4359732*Pi^2+Complex(1793529309/391258)*Pi)*y^12
+(Complex(-1216527076927/457771860)+773584086/195629*Pi+Complex(-271993225/
363311)*Pi^2+Complex(-184491867/363311)*ln(p_inf))*y^11+(Complex(-82618980851/
457771860)+Complex(-1171299251/15259062)*ln(p_inf)+Complex(-76102225/726622)*Pi
^2+905778/27947*Pi)*y^21+(Complex(29658483499/915543720)+Complex(1590171991/
76295310)*ln(p_inf)+Complex(2787327/726622)*Pi^2+423087/27947*Pi)*y^23+(
Complex(-2020295/111788)*Pi+7445767231/65395980+21880873307/305181240*ln(p_inf)
+132234299/2906488*Pi^2)*y^22+(Complex(559284/27947)*y^5-1843/111788*y^20+
Complex(762333/27947)*y^17-254683/55894*y^18+Complex(-116209676/139735)*y^13+
5574217/111788*y^16+Complex(-762333/27947)*y^3+14867710/27947*y^14+Complex(-\
2637931362/978145)*y^11+129524681/279470*y^12+Complex(1)*y^19-3767120643/978145
*y^10+Complex(-559284/27947)*y^15+129524681/279470*y^8+Complex(-1)*y+14867710/
27947*y^6+Complex(116209676/139735)*y^7+5574217/111788*y^4+Complex(2637931362/
978145)*y^9-254683/55894*y^2-1843/111788)*(y^2+1)^3*ln(Complex(1)+y)+Complex(-\
57616050121/1089933)*y^13*Pi^2+Complex(1843/223576)*y^26*Pi+7233027/363311*y^2*
(Complex(-1761960185/7233027)*y^5+1909707/9644036*y^22+Complex(-1761960185/
7233027)*y^17+27889093/9644036*y^20+Complex(2009770770/2411009)*y^13+3536443645
/28932108*y^18+Complex(76834385/2411009)*y^3-3800359405/28932108*y^16+Complex(
12149536658/7233027)*y^11-7530677645/4822018*y^14+Complex(76834385/2411009)*y^
19-12853201193/14466054*y^12+Complex(-1695128660/2411009)*y^15+12853201193/
14466054*y^10+Complex(1)*y+7530677645/4822018*y^8+Complex(-1695128660/2411009)*
y^7+3800359405/28932108*y^6+Complex(1)*y^21-3536443645/28932108*y^4+Complex(
2009770770/2411009)*y^9-27889093/9644036*y^2-1909707/9644036)*polylog(2,-y^2)+
23956989/363311*(Complex(-16115190535/23956989)*y^5+417507/4563236*y^22+
Complex(-16115190535/23956989)*y^17+292357691/31942652*y^20+Complex(-52818910/
1140809)*y^13+520549925/13689708*y^18+Complex(-167622225/7985663)*y^3-\
150219014675/95827956*y^16+Complex(-32848347998/3422427)*y^11+6281782475/
2281618*y^14+Complex(-167622225/7985663)*y^19+28900758863/6844854*y^12+Complex(
4825064460/1140809)*y^15-28900758863/6844854*y^10+Complex(1)*y-6281782475/
2281618*y^8+Complex(4825064460/1140809)*y^7+150219014675/95827956*y^6+Complex(1
)*y^21-520549925/13689708*y^4+Complex(-52818910/1140809)*y^9-292357691/31942652
*y^2-417507/4563236)*y^2*ln(y)^2-570069/2906488*(y^2+1)*(Complex(72955846742/
8551035)*y^14+Complex(-29846530229/59857245)*y^4-530883991/19952415*y^21+
Complex(6420545209/59857245)*y^2-20288221334/59857245*y^19+Complex(-72955846742
/8551035)*y^8+67822830239/59857245*y^17+Complex(1)*y^22-186311369864/59857245*y
^15+Complex(29846530229/59857245)*y^18+112312317482/8551035*y^13+Complex(-\
6420545209/59857245)*y^20-63987960092/8551035*y^11+Complex(-95094870782/8551035
)*y^12+112312317482/8551035*y^9+Complex(95094870782/8551035)*y^10-186311369864/
59857245*y^7+Complex(-70291896809/59857245)*y^16+67822830239/59857245*y^5+
Complex(70291896809/59857245)*y^6-20288221334/59857245*y^3+Complex(-1)-\
530883991/19952415*y)*y*ln(2)-1199616/27947*(y^2+1)^2*(Complex(-24122/71)*y^5+
33/284*y^18+Complex(1)*y^17+2121/284*y^16+Complex(-24122/71)*y^13-7195/142*y^14
+Complex(-2652/71)*y^3-148743/142*y^12+Complex(296436/71)*y^11+336308/71*y^10+
Complex(-2652/71)*y^15-336308/71*y^8+Complex(1)*y+148743/142*y^6+Complex(296436
/71)*y^7+7195/142*y^4+Complex(-584010/71)*y^9-2121/284*y^2-33/284)*y^2*polylog(
2,1/(y^2+1)*y^2)+570069/2906488*(y^2+1)*(Complex(72955846742/8551035)*y^14+
Complex(-29846530229/59857245)*y^4-530883991/19952415*y^21+Complex(6420545209/
59857245)*y^2-20288221334/59857245*y^19+Complex(-72955846742/8551035)*y^8+
67822830239/59857245*y^17+Complex(1)*y^22-186311369864/59857245*y^15+Complex(
29846530229/59857245)*y^18+112312317482/8551035*y^13+Complex(-6420545209/
59857245)*y^20-63987960092/8551035*y^11+Complex(-95094870782/8551035)*y^12+
112312317482/8551035*y^9+Complex(95094870782/8551035)*y^10-186311369864/
59857245*y^7+Complex(-70291896809/59857245)*y^16+67822830239/59857245*y^5+
Complex(70291896809/59857245)*y^6-20288221334/59857245*y^3+Complex(-1)-\
530883991/19952415*y)*y*ln(b)+1199616/27947*(y^2+1)^2*(Complex(-34202/71)*y^5+
33/284*y^18+Complex(1)*y^17+2121/284*y^16+Complex(-34202/71)*y^13+1625/142*y^14
+Complex(-1392/71)*y^3-175203/142*y^12+Complex(297696/71)*y^11+318668/71*y^10+
Complex(-1392/71)*y^15-318668/71*y^8+Complex(1)*y+175203/142*y^6+Complex(297696
/71)*y^7-1625/142*y^4+Complex(-558810/71)*y^9-2121/284*y^2-33/284)*y^2*polylog(
2,-1/y^2)-599808/27947*(y^2+1)^2*(Complex(-24122/71)*y^5+33/284*y^18+Complex(1)
*y^17+2121/284*y^16+Complex(-24122/71)*y^13-7195/142*y^14+Complex(-2652/71)*y^3
-148743/142*y^12+Complex(296436/71)*y^11+336308/71*y^10+Complex(-2652/71)*y^15-\
336308/71*y^8+Complex(1)*y+148743/142*y^6+Complex(296436/71)*y^7+7195/142*y^4+
Complex(-584010/71)*y^9-2121/284*y^2-33/284)*y^2*ln(y^2+1)^2+570069/2906488*y*(
Complex(1)+Complex(1)*y^24+(Complex(-22155364414/59857245)+Complex(-19288072/
190023)*ln(p_inf))*y^2+(171967954/2216935+1273138/63341*ln(p_inf))*y+(148462630
/570069*ln(p_inf)+192323902/3990483)*y^7+(Complex(1645009942/443387)+Complex(
811370440/570069)*ln(p_inf))*y^6+(-676294150/570069*ln(p_inf)-1055738506/190023
)*y^5+(Complex(32960706350/11971449)+Complex(123342200/190023)*ln(p_inf))*y^4+(
65031888662/59857245+55778186/190023*ln(p_inf))*y^3+(Complex(-4206115984/570069
)*ln(p_inf)+Complex(-164179808084/8551035))*y^12+(29190364/5877*ln(p_inf)+
436352773508/8551035)*y^11+(Complex(-223850980724/1710207)+Complex(-1915308080/
63341)*ln(p_inf))*y^10+(-6875166260/190023*ln(p_inf)-1550967523828/11971449)*y^
9+(Complex(663955898183/11971449)+Complex(3228787360/190023)*ln(p_inf))*y^8+(
Complex(931882688327/11971449)+Complex(3228787360/190023)*ln(p_inf))*y^16+
19288072/190023*y*(Complex(-101421305/7233027)*y^5+1909707/9644036*y^22+
Complex(-101421305/7233027)*y^17+27889093/9644036*y^20+Complex(718240530/
2411009)*y^13-338147075/28932108*y^18+Complex(-15417775/2411009)*y^3+74231315/
28932108*y^16+Complex(525764498/7233027)*y^11-1718791565/4822018*y^14+Complex(-\
15417775/2411009)*y^19+707866327/14466054*y^12+Complex(-403598420/2411009)*y^15
-707866327/14466054*y^10+Complex(1)*y+1718791565/4822018*y^8+Complex(-403598420
/2411009)*y^7-74231315/28932108*y^6+Complex(1)*y^21+338147075/28932108*y^4+
Complex(718240530/2411009)*y^9-27889093/9644036*y^2-1909707/9644036)*ln(b)-\
19288072/190023*y*(Complex(-101421305/7233027)*y^5+1909707/9644036*y^22+
Complex(-101421305/7233027)*y^17+27889093/9644036*y^20+Complex(718240530/
2411009)*y^13-338147075/28932108*y^18+Complex(-15417775/2411009)*y^3+74231315/
28932108*y^16+Complex(525764498/7233027)*y^11-1718791565/4822018*y^14+Complex(-\
15417775/2411009)*y^19+707866327/14466054*y^12+Complex(-403598420/2411009)*y^15
-707866327/14466054*y^10+Complex(1)*y+1718791565/4822018*y^8+Complex(-403598420
/2411009)*y^7-74231315/28932108*y^6+Complex(1)*y^21+338147075/28932108*y^4+
Complex(718240530/2411009)*y^9-27889093/9644036*y^2-1909707/9644036)*ln(2)+(
6875166260/190023*ln(p_inf)+1665274307380/11971449)*y^15+(Complex(-160321061492
/1710207)+Complex(-1915308080/63341)*ln(p_inf))*y^14+(-29190364/5877*ln(p_inf)+
35107768252/8551035)*y^13+(Complex(-6203884838/11971449)+Complex(-19288072/
190023)*ln(p_inf))*y^22+(-19081130302/11971449-55778186/190023*ln(p_inf))*y^21+
(Complex(123342200/190023)*ln(p_inf)+Complex(21524952878/11971449))*y^20+(
322951594/190023+676294150/570069*ln(p_inf))*y^19+(Complex(20834555206/3990483)
+Complex(811370440/570069)*ln(p_inf))*y^18+(-39274670686/3990483-148462630/
570069*ln(p_inf))*y^17+(-109489246/1330161-1273138/63341*ln(p_inf))*y^23)*ln(y)
)*Pi^(1/2)*mu*y^2*5^(1/2)/b^3/(y^2+1)^15*p_inf^8+961536/385*(-4031/5634*y*(
Complex(12776065/4031)*y^5+1975/8062*y^22+Complex(23468725/4031)*y^17+130525/
8062*y^20+Complex(190865500/4031)*y^13-14433825/8062*y^18+Complex(-770720/4031)
*y^3+96024653/8062*y^16+Complex(-296148160/4031)*y^11-57483640/4031*y^14+
Complex(-1420160/4031)*y^19-16122596/4031*y^12+Complex(-95061940/4031)*y^15-\
25889374/4031*y^10+Complex(5219/4031)*y+80306770/4031*y^8+Complex(-84829300/
4031)*y^7-64356467/8062*y^6+Complex(1)*y^21+5501055/8062*y^4+Complex(246000580/
4031)*y^9-109207/8062*y^2+7067/8062)*polylog(2,1/(y^2+1)*y^2)-275/1878*(y^2+1)^
6*(Complex(1)*y^9-137/50*y^10+Complex(238/5)*y^7+149/50*y^8+Complex(-668/5)*y^5
+2978/25*y^6+Complex(238/5)*y^3-2978/25*y^4+Complex(1)*y-149/50*y^2+137/50)*y*
polylog(2,1/(y^2+1))+275/1878*(y^2+1)^3*(Complex(239409/25)*y^5-137/50*y^16+
Complex(1201/5)*y^13+219/25*y^14+Complex(-13567/25)*y^3+48741/25*y^12+Complex(-\
28687/5)*y^11-370867/25*y^10+Complex(1)*y^15+780549/25*y^8+Complex(-11/25)*y-\
515557/25*y^6+Complex(-30351)*y^7+86751/25*y^4+Complex(128217/5)*y^9-131/25*y^2
-137/50)*y*polylog(2,-y^2)-206360/939*(Complex(4720/67)*y^5-7/134*y^18+Complex(
1)*y^17+305/67*y^16+Complex(4720/67)*y^13-4369/134*y^14+Complex(-1045/67)*y^3+
3445/67*y^12+Complex(-11662/67)*y^11-497/67*y^10+Complex(-1045/67)*y^15+497/67*
y^8+Complex(1)*y-3445/67*y^6+Complex(-11662/67)*y^7+4369/134*y^4+Complex(16492/
67)*y^9-305/67*y^2+7/134)*y^3*polylog(2,-1/y^2)+(-2112215/313*y^8-812/939-70175
/313*y^4-559/1252*y^2+11199227/3756*y^6+2166227/1878*y^12-8238629/1878*y^16+
8869435/1878*y^14+2417884/939*y^10+1741/3756*y^22-469/939*y^20+776965/1252*y^18
+Complex(-1115165/939)*y^5+Complex(-668740/313)*y^17+Complex(-15721615/939)*y^
13+Complex(52015/939)*y^3+Complex(25149124/939)*y^11+Complex(106135/939)*y^19+
Complex(7833610/939)*y^15+Complex(280/313)*y+Complex(6980890/939)*y^7+Complex(1
)*y^21+Complex(-20316205/939)*y^9)*y*ln(y^2+1)^2+445/33804*(y^2+1)^2*(-145116/
445*(Complex(-53782/4031)*y^5+1975/8062*y^18+Complex(1)*y^17+20315/8062*y^16+
Complex(-53782/4031)*y^13-57580/4031*y^14+Complex(-33642/4031)*y^3-129100/4031*
y^12+Complex(-127574/4031)*y^11-526660/4031*y^10+Complex(-33642/4031)*y^15+
526660/4031*y^8+Complex(1)*y+129100/4031*y^6+Complex(-127574/4031)*y^7+57580/
4031*y^4+Complex(705690/4031)*y^9-20315/8062*y^2-1975/8062)*y*ln(2)+48372/445*(
Complex(-53782/4031)*y^5+1975/8062*y^18+Complex(1)*y^17+20315/8062*y^16+
Complex(-53782/4031)*y^13-57580/4031*y^14+Complex(-33642/4031)*y^3-129100/4031*
y^12+Complex(-127574/4031)*y^11-526660/4031*y^10+Complex(-33642/4031)*y^15+
526660/4031*y^8+Complex(1)*y+129100/4031*y^6+Complex(-127574/4031)*y^7+57580/
4031*y^4+Complex(705690/4031)*y^9-20315/8062*y^2-1975/8062)*y*ln(b)-38472/445*y
*(Complex(-52796/1603)*y^5+232/229*y^18+Complex(1)*y^17+16741/3206*y^16+
Complex(-52796/1603)*y^13-152125/3206*y^14+Complex(-38106/1603)*y^3-429631/3206
*y^12+Complex(17558/1603)*y^11-728323/3206*y^10+Complex(-38106/1603)*y^15+
728323/3206*y^8+Complex(1)*y+429631/3206*y^6+Complex(17558/1603)*y^7+152125/
3206*y^4+Complex(525600/1603)*y^9-16741/3206*y^2-232/229)*ln(y)+Complex(1)+
Complex(1)*y^20+(-2370/89*ln(p_inf)-443553/6230)*y^19+(Complex(-5227974/15575)+
Complex(-48372/445)*ln(p_inf))*y^18+(-24378/89*ln(p_inf)-5859677/6230)*y^17+(
Complex(4791459/2225)+Complex(4536/5)*ln(p_inf))*y^16+(138192/89*ln(p_inf)+
9352382/3115)*y^15+(Complex(54699628/15575)+Complex(645384/445)*ln(p_inf))*y^14
+(309840/89*ln(p_inf)+20724118/3115)*y^13+(Complex(160391276/15575)+Complex(
1530888/445)*ln(p_inf))*y^12+(1263984/89*ln(p_inf)+110040838/3115)*y^11+(
Complex(-144964164/3115)+Complex(-1693656/89)*ln(p_inf))*y^10+(-1263984/89*ln(
p_inf)-110040838/3115)*y^9+(Complex(160391276/15575)+Complex(1530888/445)*ln(
p_inf))*y^8+(-309840/89*ln(p_inf)-20724118/3115)*y^7+(Complex(54699628/15575)+
Complex(645384/445)*ln(p_inf))*y^6+(-138192/89*ln(p_inf)-9352382/3115)*y^5+(
Complex(4791459/2225)+Complex(4536/5)*ln(p_inf))*y^4+(5859677/6230+24378/89*ln(
p_inf))*y^3+(Complex(-5227974/15575)+Complex(-48372/445)*ln(p_inf))*y^2+(443553
/6230+2370/89*ln(p_inf))*y)*ln(y^2+1)-445/33804*(195571/12460*ln(p_inf)-12093/
89*(y^2+1)^2*(Complex(-53782/4031)*y^5+1975/8062*y^18+Complex(1)*y^17+20315/
8062*y^16+Complex(-53782/4031)*y^13-57580/4031*y^14+Complex(-33642/4031)*y^3-\
129100/4031*y^12+Complex(-127574/4031)*y^11-526660/4031*y^10+Complex(-33642/
4031)*y^15+526660/4031*y^8+Complex(1)*y+129100/4031*y^6+Complex(-127574/4031)*y
^7+57580/4031*y^4+Complex(705690/4031)*y^9-20315/8062*y^2-1975/8062)*ln(2)^2-\
12093/445*(y^2+1)^2*(Complex(-53782/4031)*y^5+1975/8062*y^18+Complex(1)*y^17+
20315/8062*y^16+Complex(-53782/4031)*y^13-57580/4031*y^14+Complex(-33642/4031)*
y^3-129100/4031*y^12+Complex(-127574/4031)*y^11-526660/4031*y^10+Complex(-33642
/4031)*y^15+526660/4031*y^8+Complex(1)*y+129100/4031*y^6+Complex(-127574/4031)*
y^7+57580/4031*y^4+Complex(705690/4031)*y^9-20315/8062*y^2-1975/8062)*ln(b)^2-\
1273/445*Pi^2-84197/8900+(Complex(-46277619/89)*y^5+Complex(-46277619/89)*y^17+
Complex(-517471080/89)*y^13+Complex(2986932/89)*y^3+Complex(3653797224/445)*y^
11+Complex(2986932/89)*y^19+Complex(209502708/89)*y^15+Complex(-12093/445)*y+
Complex(209502708/89)*y^7+Complex(-12093/445)*y^21+Complex(-517471080/89)*y^9+
1185/178+153298104/89*y^14-21649488/89*y^12+21649488/89*y^10-153298104/89*y^8+
193492965/178*y^6-27098253/178*y^4+325023/178*y^2-193492965/178*y^16-1185/178*y
^22+27098253/178*y^18-325023/178*y^20)*ln(y)^2+1185/178*ln(p_inf)^2+(Complex(
6967/12460)+Complex(1)*ln(p_inf))*y^23+(Complex(4300797/124600)+Complex(-\
1076822/15575)*ln(p_inf)+Complex(-4856/445)*Pi^2+Complex(-12093/445)*ln(p_inf)^
2)*y+(14559/178*ln(p_inf)^2-1613349/17800+2203783/12460*ln(p_inf)+65708/445*Pi^
2)*y^2+(Complex(2716803/31150)+Complex(243904/89)*Pi^2+Complex(15348/89)*ln(
p_inf)^2+Complex(2563846/3115)*ln(p_inf))*y^3+(-43533/178*ln(p_inf)^2-27687641/
93450-2874929/1780*ln(p_inf)-1118712/89*Pi^2)*y^4+(216897957/62300+198787133/
6230*ln(p_inf)+505464/89*ln(p_inf)^2+12721754/89*Pi^2)*y^14+(Complex(157714563/
31150)+Complex(1812)*ln(p_inf)^2+Complex(51052336/3115)*ln(p_inf)+Complex(
17502176/89)*Pi^2)*y^15+(280923/178*ln(p_inf)^2-335725009/186900+59074331/12460
*ln(p_inf)-8123699/89*Pi^2)*y^16+(Complex(25263293/24920)+Complex(789)*ln(p_inf
)^2+Complex(15297959/3115)*ln(p_inf)+Complex(-3866468/89)*Pi^2)*y^17+(-\
391138813/373800-1005827/1780*ln(p_inf)+43533/178*ln(p_inf)^2+1118712/89*Pi^2)*
y^18+(Complex(39047/1246)+Complex(15348/89)*ln(p_inf)^2+Complex(243904/89)*Pi^2
+Complex(2056122/3115)*ln(p_inf))*y^19+(-9026223/31150-11289783/12460*ln(p_inf)
-14559/178*ln(p_inf)^2-65708/445*Pi^2)*y^20+(Complex(-9070251/124600)+Complex(-\
12093/445)*ln(p_inf)^2+Complex(-4856/445)*Pi^2+Complex(-4120002/15575)*ln(p_inf
))*y^21+(-151489/74760-138307/2492*ln(p_inf)-1185/178*ln(p_inf)^2+1273/445*Pi^2
)*y^22+(Complex(-53457489/15575)+Complex(-80632792/2225)*ln(p_inf)+Complex(-\
3468696/445)*ln(p_inf)^2+Complex(304632328/445)*Pi^2)*y^11+(173152411/15575+
7170049/178*ln(p_inf)-9030994/445*Pi^2+393456/89*ln(p_inf)^2)*y^12+(Complex(
316476653/62300)+Complex(-238056/89)*ln(p_inf)^2+Complex(-558301/445)*ln(p_inf)
+Complex(-43058288/89)*Pi^2)*y^13+(Complex(-52794191/124600)+Complex(8012457/
3115)*ln(p_inf)+Complex(-3866468/89)*Pi^2+Complex(789)*ln(p_inf)^2)*y^5+(-\
280923/178*ln(p_inf)^2-17257967/53400-86921843/12460*ln(p_inf)+8123699/89*Pi^2)
*y^6+(Complex(-176405881/62300)+Complex(9613813/3115)*ln(p_inf)+Complex(1812)*
ln(p_inf)^2+Complex(17502176/89)*Pi^2)*y^7+(-505464/89*ln(p_inf)^2+6414989/4450
-122895779/6230*ln(p_inf)-12721754/89*Pi^2)*y^8+(Complex(-418238983/62300)+
Complex(-9422803/445)*ln(p_inf)+Complex(-238056/89)*ln(p_inf)^2+Complex(-\
43058288/89)*Pi^2)*y^9+(-393456/89*ln(p_inf)^2+1522830011/186900-1511171/890*ln
(p_inf)+9030994/445*Pi^2)*y^10+(Complex(1)*y^19+(-138307/2492-1185/89*ln(p_inf)
)*y^18+(Complex(-4151152/15575)+Complex(-24186/445)*ln(p_inf))*y^17+(-9906713/
12460-12189/89*ln(p_inf))*y^16+(Complex(2652477/2225)+Complex(2268/5)*ln(p_inf)
)*y^15+(69096/89*ln(p_inf)+3366043/3115)*y^14+(Complex(43506269/15575)+Complex(
322692/445)*ln(p_inf))*y^13+(154920/89*ln(p_inf)+2102635/623)*y^12+(Complex(
149681803/15575)+Complex(765444/445)*ln(p_inf))*y^11+(631992/89*ln(p_inf)+
150002347/6230)*y^10+(Complex(-72482082/3115)+Complex(-846828/89)*ln(p_inf))*y^
9+(-631992/89*ln(p_inf)-70079329/6230)*y^8+(Complex(10709473/15575)+Complex(
765444/445)*ln(p_inf))*y^7+(-154920/89*ln(p_inf)-10210943/3115)*y^6+(Complex(
11193359/15575)+Complex(322692/445)*ln(p_inf))*y^5+(-69096/89*ln(p_inf)-5986339
/3115)*y^4+(Complex(2138982/2225)+Complex(2268/5)*ln(p_inf))*y^3+(1812641/12460
+12189/89*ln(p_inf))*y^2+(Complex(-1076822/15575)+Complex(-24186/445)*ln(p_inf)
)*y+195571/12460+1185/89*ln(p_inf))*(y^2+1)^2*ln(y)-(y^2+1)^2*((Complex(322692/
445)*y^5+Complex(-24186/445)*y^17+Complex(322692/445)*y^13+Complex(2268/5)*y^3+
Complex(765444/445)*y^11+Complex(2268/5)*y^15+Complex(-24186/445)*y+Complex(
765444/445)*y^7+Complex(-846828/89)*y^9+1185/89+69096/89*y^14+154920/89*y^12+
631992/89*y^10-631992/89*y^8-154920/89*y^6-69096/89*y^4+12189/89*y^2-1185/89*y^
18-12189/89*y^16)*ln(y)+Complex(1)*y^19+(-138307/2492-1185/89*ln(p_inf))*y^18+(
Complex(-4151152/15575)+Complex(-24186/445)*ln(p_inf))*y^17+(-9906713/12460-\
12189/89*ln(p_inf))*y^16+(Complex(2652477/2225)+Complex(2268/5)*ln(p_inf))*y^15
+(69096/89*ln(p_inf)+3366043/3115)*y^14+(Complex(43506269/15575)+Complex(322692
/445)*ln(p_inf))*y^13+(154920/89*ln(p_inf)+2102635/623)*y^12+(Complex(149681803
/15575)+Complex(765444/445)*ln(p_inf))*y^11+(631992/89*ln(p_inf)+150002347/6230
)*y^10+(Complex(-72482082/3115)+Complex(-846828/89)*ln(p_inf))*y^9+(-631992/89*
ln(p_inf)-70079329/6230)*y^8+(Complex(10709473/15575)+Complex(765444/445)*ln(
p_inf))*y^7+(-154920/89*ln(p_inf)-10210943/3115)*y^6+(Complex(11193359/15575)+
Complex(322692/445)*ln(p_inf))*y^5+(-69096/89*ln(p_inf)-5986339/3115)*y^4+(
Complex(2138982/2225)+Complex(2268/5)*ln(p_inf))*y^3+(1812641/12460+12189/89*ln
(p_inf))*y^2+(Complex(-1076822/15575)+Complex(-24186/445)*ln(p_inf))*y+195571/
12460+1185/89*ln(p_inf))*ln(b)+3*(y^2+1)^2*((Complex(-322692/445)*y^5+Complex(
24186/445)*y^17+Complex(-322692/445)*y^13+Complex(-2268/5)*y^3+Complex(-765444/
445)*y^11+Complex(-2268/5)*y^15+Complex(24186/445)*y+Complex(-765444/445)*y^7+
Complex(846828/89)*y^9-1185/89-69096/89*y^14-154920/89*y^12-631992/89*y^10+
631992/89*y^8+154920/89*y^6+69096/89*y^4-12189/89*y^2+12189/89*y^16+1185/89*y^
18)*ln(b)+(Complex(322692/445)*y^5+Complex(-24186/445)*y^17+Complex(322692/445)
*y^13+Complex(2268/5)*y^3+Complex(765444/445)*y^11+Complex(2268/5)*y^15+
Complex(-24186/445)*y+Complex(765444/445)*y^7+Complex(-846828/89)*y^9+1185/89+
69096/89*y^14+154920/89*y^12+631992/89*y^10-631992/89*y^8-154920/89*y^6-69096/
89*y^4+12189/89*y^2-1185/89*y^18-12189/89*y^16)*ln(y)+Complex(1)*y^19+(-163903/
2492-1185/89*ln(p_inf))*y^18+(Complex(-4804174/15575)+Complex(-24186/445)*ln(
p_inf))*y^17+(-2244625/2492-12189/89*ln(p_inf))*y^16+(Complex(3431049/2225)+
Complex(2268/5)*ln(p_inf))*y^15+(1046327/623+69096/89*ln(p_inf))*y^14+(Complex(
52218953/15575)+Complex(322692/445)*ln(p_inf))*y^13+(2939203/623+154920/89*ln(
p_inf))*y^12+(Complex(170348791/15575)+Complex(765444/445)*ln(p_inf))*y^11+(
36825983/1246+631992/89*ln(p_inf))*y^10+(Complex(-95346438/3115)+Complex(-\
846828/89)*ln(p_inf))*y^9+(-104206897/6230-631992/89*ln(p_inf))*y^8+(Complex(
31376461/15575)+Complex(765444/445)*ln(p_inf))*y^7+(-14393783/3115-154920/89*ln
(p_inf))*y^6+(Complex(19906043/15575)+Complex(322692/445)*ln(p_inf))*y^5+(-\
7851931/3115-69096/89*ln(p_inf))*y^4+(Complex(2917554/2225)+Complex(2268/5)*ln(
p_inf))*y^3+(3129053/12460+12189/89*ln(p_inf))*y^2+(Complex(-1729844/15575)+
Complex(-24186/445)*ln(p_inf))*y+323551/12460+1185/89*ln(p_inf))*ln(2))*y)*Pi^(
1/2)*mu*y^3*5^(1/2)/b^3/(y^2+1)^15*p_inf^9;
W_odd_hered_y_4_meqm1_fin := -1024*(-1/40*y*((Complex(-40)*y^8+8*y^9+Complex(
240)*y^6-128*y^7+Complex(-240)*y^4+288*y^5+Complex(40)*y^2-128*y^3+8*y)*ln(y)+(
Complex(1)*y^8+Complex(-178/3)*y^6+50/3*y^7+Complex(478/3)*y^4-370/3*y^5+
Complex(-178/3)*y^2+370/3*y^3+Complex(1)-50/3*y)*(y^2+1))*polylog(2,-y^2)-y^2*(
Complex(1)*y^7-1/5*y^8+Complex(-6)*y^5+16/5*y^6+Complex(6)*y^3-36/5*y^4+
Complex(-1)*y+16/5*y^2-1/5)*polylog(3,-y^2)+(y^2*(Complex(1)*y^7-1/5*y^8+
Complex(-6)*y^5+16/5*y^6+Complex(6)*y^3-36/5*y^4+Complex(-1)*y+16/5*y^2-1/5)*ln
(y)^2-19/240*(y^2+1)^2*(Complex(1)*y^7-1/19*y^8+Complex(-281/19)*y^5+118/19*y^6
+Complex(281/19)*y^3-362/19*y^4+Complex(-1)*y+118/19*y^2-1/19))*ln(y^2+1)-1/2*y
^2*(Complex(1)*y^7-1/5*y^8+Complex(-6)*y^5+16/5*y^6+Complex(6)*y^3-36/5*y^4+
Complex(-1)*y+16/5*y^2-1/5)*ln(y)^3-1/2*(y*(Complex(1)*y^7-1/5*y^8+Complex(-6)*
y^5+16/5*y^6+Complex(6)*y^3-36/5*y^4+Complex(-1)*y+16/5*y^2-1/5)*ln(2)-(
Complex(1)*y^7-1/5*y^8+Complex(-6)*y^5+16/5*y^6+Complex(6)*y^3-36/5*y^4+
Complex(-1)*y+16/5*y^2-1/5)*y*ln(b)+Complex(1/20)+(-1/5*ln(p_inf)-5/12)*y^9+(
Complex(137/60)+Complex(1)*ln(p_inf))*y^8+(16/5*ln(p_inf)+124/15)*y^7+(Complex(
-86/5)+Complex(-6)*ln(p_inf))*y^6+(-36/5*ln(p_inf)-117/5)*y^5+(Complex(111/5)+
Complex(6)*ln(p_inf))*y^4+(68/5+16/5*ln(p_inf))*y^3+(Complex(-26/5)+Complex(-1)
*ln(p_inf))*y^2+(-5/4-1/5*ln(p_inf))*y)*y*ln(y)^2+(-1/40*(y^2+1)*(Complex(1)*y^
8+Complex(-178/3)*y^6+50/3*y^7+Complex(478/3)*y^4-370/3*y^5+Complex(-178/3)*y^2
+370/3*y^3+Complex(1)-50/3*y)*y*ln(2)+1/40*(y^2+1)*(Complex(1)*y^8+Complex(-178
/3)*y^6+50/3*y^7+Complex(478/3)*y^4-370/3*y^5+Complex(-178/3)*y^2+370/3*y^3+
Complex(1)-50/3*y)*y*ln(b)-1/480-1/480*y^12+(Complex(-1/160)+Complex(-1/40)*ln(
p_inf))*y^11+(-41/120-5/12*ln(p_inf)+1/30*Pi^2)*y^10+(Complex(-1/6)*Pi^2+
Complex(237/160)+Complex(35/24)*ln(p_inf))*y^9+(317/96+8/3*ln(p_inf)-8/15*Pi^2)
*y^8+(Complex(1)*Pi^2+Complex(-917/240)+Complex(-5/2)*ln(p_inf))*y^7+(6/5*Pi^2-\
61/60)*y^6+(Complex(-131/48)+Complex(-1)*Pi^2+Complex(-5/2)*ln(p_inf))*y^5+(-\
613/160-8/3*ln(p_inf)-8/15*Pi^2)*y^4+(Complex(399/160)+Complex(1/6)*Pi^2+
Complex(35/24)*ln(p_inf))*y^3+(33/40+5/12*ln(p_inf)+1/30*Pi^2)*y^2+(Complex(-41
/480)+Complex(-1/40)*ln(p_inf))*y)*ln(y)+19/480*(y^2+1)^2*(Complex(1)*y^7-1/19*
y^8+Complex(-281/19)*y^5+118/19*y^6+Complex(281/19)*y^3-362/19*y^4+Complex(-1)*
y+118/19*y^2-1/19)*ln(2)-19/480*(y^2+1)^2*(Complex(1)*y^7-1/19*y^8+Complex(-281
/19)*y^5+118/19*y^6+Complex(281/19)*y^3-362/19*y^4+Complex(-1)*y+118/19*y^2-1/
19)*ln(b)+y^2*(Complex(1)*y^7-1/5*y^8+Complex(-6)*y^5+16/5*y^6+Complex(6)*y^3-\
36/5*y^4+Complex(-1)*y+16/5*y^2-1/5)*Zeta(3)-1/960*(y^2+1)*(Complex(1)*y^11+(5+
2*ln(p_inf))*y^10+(Complex(4)*Pi^2+Complex(-38)*ln(p_inf)+Complex(-47))*y^9+(-\
185-234*ln(p_inf)+200/3*Pi^2)*y^8+(Complex(-712/3)*Pi^2+Complex(330)+Complex(
524)*ln(p_inf))*y^7+(258+488*ln(p_inf)-1480/3*Pi^2)*y^6+(Complex(42)+Complex(
1912/3)*Pi^2)*y^5+(294+488*ln(p_inf)+1480/3*Pi^2)*y^4+(Complex(-299)+Complex(-\
712/3)*Pi^2+Complex(-524)*ln(p_inf))*y^3+(-151-234*ln(p_inf)-200/3*Pi^2)*y^2+(
Complex(4)*Pi^2+Complex(38)*ln(p_inf)+Complex(37))*y+3+2*ln(p_inf)))*Pi^(1/2)*
mu*y^3*5^(1/2)/(y^2+1)^9/b^4/p_inf^2+10240/7*(-21/800*y*(Complex(1)*y^3-1/3*y^4
+Complex(-1)*y+4/3*y^2-1/3)*(y^2+1)^6*polylog(2,-y/(y^2+1)*(Complex(1)-y))+21/
800*y*(Complex(1)*y^3-1/3*y^4+Complex(-1)*y+4/3*y^2-1/3)*(y^2+1)^6*polylog(2,(1
+Complex(1)*y)/(y^2+1))-21/800*y*(Complex(1)*y^3-1/3*y^4+Complex(-1)*y+4/3*y^2-\
1/3)*(y^2+1)^6*polylog(2,Complex(-1)/(y^2+1)*(Complex(1)+y))+21/800*y*(Complex(
1)*y^3-1/3*y^4+Complex(-1)*y+4/3*y^2-1/3)*(y^2+1)^6*polylog(2,y/(y^2+1)*(
Complex(1)+y))+21/400*y*(Complex(1)*y^5+1/6*y^6+Complex(-10/3)*y^3-5/2*y^4+
Complex(1)*y+5/2*y^2-1/6)*(y^2+1)^5*polylog(2,(Complex(-1)+y)/y)+21/400*y*(
Complex(1)*y^5-1/6*y^6+Complex(-10/3)*y^3+5/2*y^4+Complex(1)*y-5/2*y^2+1/6)*(y^
2+1)^5*polylog(2,(Complex(1)+y)/y)-73/1600*y*(-1600/73*(Complex(1)*y^11-103/100
*y^12+Complex(487/20)*y^9+158/25*y^10+Complex(-587/4)*y^7+1517/20*y^8+Complex(
587/4)*y^5-1016/5*y^6+Complex(-487/20)*y^3+1517/20*y^4+Complex(-1)*y+158/25*y^2
-103/100)*y^2*ln(y)+(y^2+1)*(Complex(1)*y^13+7/73*y^14+Complex(5096/219)*y^11+
7657/219*y^12+Complex(-184237/219)*y^9+93*y^10+Complex(146168/73)*y^7-395845/
219*y^8+Complex(-183607/219)*y^5+394795/219*y^6+Complex(5600/219)*y^3-6915/73*y
^4+Complex(115/73)*y-7615/219*y^2+7/73))*polylog(2,-y^2)-(Complex(1)*y^11-103/
100*y^12+Complex(487/20)*y^9+158/25*y^10+Complex(-587/4)*y^7+1517/20*y^8+
Complex(587/4)*y^5-1016/5*y^6+Complex(-487/20)*y^3+1517/20*y^4+Complex(-1)*y+
158/25*y^2-103/100)*y^3*polylog(3,-y^2)-21/400*y*(Complex(1)*y^3-1/3*y^4+
Complex(-1)*y+4/3*y^2-1/3)*(y^2+1)^6*ln(y^2+1)^2+(21/200*y*(Complex(1)*y^3-1/3*
y^4+Complex(-1)*y+4/3*y^2-1/3)*(y^2+1)^6*ln(Complex(1)+y)+(Complex(1)*y^11-103/
100*y^12+Complex(487/20)*y^9+158/25*y^10+Complex(-587/4)*y^7+1517/20*y^8+
Complex(587/4)*y^5-1016/5*y^6+Complex(-487/20)*y^3+1517/20*y^4+Complex(-1)*y+
158/25*y^2-103/100)*y^3*ln(y)^2+21/400*y*(Complex(1)*y^3-1/3*y^4+Complex(-1)*y+
4/3*y^2-1/3)*(y^2+1)^6*ln(y)-7/3200*(y^2+1)^2*(-12*y*(Complex(1)*y^3-1/3*y^4+
Complex(-1)*y+4/3*y^2-1/3)*(y^2+1)^4*ln(2)+12*(y^2+1)^4*(Complex(1)*y^3-1/3*y^4
+Complex(-1)*y+4/3*y^2-1/3)*y*ln(b)+Complex(-1)+Complex(1)*y^14+(Complex(-4)*Pi
+4*ln(p_inf)+90/7)*y^13+(6*Pi+Complex(55/3)+Complex(-12)*ln(p_inf))*y^12+(
Complex(24)*Pi+8224/21)*y^11+(Complex(-36)*ln(p_inf)+Complex(2165)-22*Pi)*y^10+
(Complex(72)*Pi-36*ln(p_inf)+123418/21)*y^9+(Complex(-38917/3)+Complex(-24)*ln(
p_inf)-84*Pi)*y^8+(Complex(32)*Pi-64*ln(p_inf)-134704/7)*y^7+(Complex(38917/3)+
Complex(24)*ln(p_inf)-60*Pi)*y^6+(Complex(-36)*Pi-36*ln(p_inf)+123418/21)*y^5+(
Complex(36)*ln(p_inf)+Complex(-2165)+14*Pi)*y^4+(8224/21+Complex(-24)*Pi)*y^3+(
Complex(-55/3)+18*Pi+Complex(12)*ln(p_inf))*y^2+(90/7+4*ln(p_inf))*y))*ln(y^2+1
)-63/400*y*(Complex(1)*y^9-1/9*y^10+Complex(-18)*y^7+49/9*y^8+Complex(140/3)*y^
5-328/9*y^6+Complex(-58/3)*y^3+344/9*y^4+Complex(1/3)*y-47/9*y^2-1/9)*(y^2+1)^3
*polylog(2,Complex(1)*y)+7/1600*(y^2+1)^3*((Complex(-48)*y^10+8*y^11+Complex(
624)*y^8-200*y^9+Complex(-1680)*y^6+1280*y^7+Complex(720)*y^4-1408*y^5+184*y^3+
8*y)*ln(y)+(y^2+1)^2*((Complex(-12)*y^6+4*y^7-12*y^5+Complex(12)*y^2-12*y^3+4*y
)*ln(2)+(Complex(-12)*y^2-4*y^7+12*y^5+12*y^3-4*y+Complex(12)*y^6)*ln(b)+
Complex(-1)+Complex(1)*y^8+(4*ln(p_inf)+12)*y^7+(Complex(-12)*ln(p_inf)+
Complex(-30)+12*Pi)*y^6+(-12*ln(p_inf)-28)*y^5-40*Pi*y^4+(-12*ln(p_inf)-28)*y^3
+(Complex(12)*ln(p_inf)+Complex(30)+12*Pi)*y^2+(4*ln(p_inf)+12)*y))*ln(Complex(
1)+y)-1/2*(Complex(1)*y^11-103/100*y^12+Complex(487/20)*y^9+158/25*y^10+
Complex(-587/4)*y^7+1517/20*y^8+Complex(587/4)*y^5-1016/5*y^6+Complex(-487/20)*
y^3+1517/20*y^4+Complex(-1)*y+158/25*y^2-103/100)*y^3*ln(y)^3+21/400*y^2*(-200/
21*(Complex(1)*y^11-103/100*y^12+Complex(487/20)*y^9+158/25*y^10+Complex(-587/4
)*y^7+1517/20*y^8+Complex(587/4)*y^5-1016/5*y^6+Complex(-487/20)*y^3+1517/20*y^
4+Complex(-1)*y+158/25*y^2-103/100)*y*ln(2)+200/21*(Complex(1)*y^11-103/100*y^
12+Complex(487/20)*y^9+158/25*y^10+Complex(-587/4)*y^7+1517/20*y^8+Complex(587/
4)*y^5-1016/5*y^6+Complex(-487/20)*y^3+1517/20*y^4+Complex(-1)*y+158/25*y^2-103
/100)*y*ln(b)+Complex(-5/42)+Complex(1)*y^14+(206/21*ln(p_inf)+3667/126)*y^13+(
Complex(-3155/63)+Complex(-200/21)*ln(p_inf))*y^12+(-1264/21*ln(p_inf)-13666/63
)*y^11+(Complex(-72755/126)+Complex(-4870/21)*ln(p_inf))*y^10+(-15170/21*ln(
p_inf)-247537/126)*y^9+(Complex(558239/126)+Complex(29350/21)*ln(p_inf))*y^8+(
40640/21*ln(p_inf)+417304/63)*y^7+(Complex(-112561/21)+Complex(-29350/21)*ln(
p_inf))*y^6+(-15170/21*ln(p_inf)-141277/42)*y^5+(Complex(26657/21)+Complex(4870
/21)*ln(p_inf))*y^4+(-1534/21-1264/21*ln(p_inf))*y^3+(Complex(185/42)+Complex(
200/21)*ln(p_inf))*y^2+(2159/42+206/21*ln(p_inf))*y)*ln(y)^2-7/320*(94/35*(y^2+
1)*(Complex(1)*y^12+Complex(2674/141)*y^10+3818/141*y^11+Complex(-91961/141)*y^
8+3426/47*y^9+Complex(73084/47)*y^6-197660/141*y^7+Complex(-91961/141)*y^4+
197660/141*y^5+Complex(2674/141)*y^2-3426/47*y^3+Complex(1)-3818/141*y)*y*ln(2)
-94/35*(y^2+1)*(Complex(1)*y^12+Complex(2674/141)*y^10+3818/141*y^11+Complex(-\
91961/141)*y^8+3426/47*y^9+Complex(73084/47)*y^6-197660/141*y^7+Complex(-91961/
141)*y^4+197660/141*y^5+Complex(2674/141)*y^2-3426/47*y^3+Complex(1)-3818/141*y
)*y*ln(b)+(Complex(1)*Pi-3/70)*y^16+(Complex(94/35)*ln(p_inf)+Complex(79/35)+21
/5*Pi)*y^15+(Complex(-22)*Pi+8051/105+7636/105*ln(p_inf)-824/105*Pi^2)*y^14+(
Complex(86/21)+Complex(1126/21)*ln(p_inf)+Complex(160/21)*Pi^2-51*Pi)*y^13+(
Complex(52)*Pi+22606/105+28192/105*ln(p_inf)+5056/105*Pi^2)*y^12+(Complex(3896/
21)*Pi^2+Complex(-79186/35)+Complex(-178574/105)*ln(p_inf)-51/5*Pi)*y^11+(
Complex(822/5)*Pi-521503/105-374764/105*ln(p_inf)+12136/21*Pi^2)*y^10+(Complex(
-23480/21)*Pi^2+Complex(62411/15)+Complex(254582/105)*ln(p_inf)+1233/5*Pi)*y^9+
(Complex(-30)*Pi-32512/21*Pi^2+138037/105)*y^8+(Complex(23480/21)*Pi^2+Complex(
15473/5)+Complex(254582/105)*ln(p_inf)+1143/5*Pi)*y^7+(Complex(-1026/5)*Pi+
16943/3+374764/105*ln(p_inf)+12136/21*Pi^2)*y^6+(Complex(-21692/7)+Complex(-\
3896/21)*Pi^2+Complex(-178574/105)*ln(p_inf)-213/5*Pi)*y^5+(Complex(-308/5)*Pi-\
93178/105-28192/105*ln(p_inf)+5056/105*Pi^2)*y^4+(Complex(25028/105)+Complex(-\
160/21)*Pi^2+Complex(1126/21)*ln(p_inf)-69*Pi)*y^3+(-12097/105+Complex(122/5)*
Pi-7636/105*ln(p_inf)-824/105*Pi^2)*y^2+(Complex(713/105)+Complex(94/35)*ln(
p_inf)+3/5*Pi)*y+Complex(1/5)*Pi-3/70)*y*ln(y)-7/1600*(y^2+1)^2*y*((Complex(1)*
Pi-3/14)*y^12+(Complex(-34/3)+3*Pi)*y^11-2014/21*y^10+(Complex(-563)+9*Pi)*y^9+
(Complex(-9)*Pi-62507/42)*y^8+(Complex(9685/3)+6*Pi)*y^7+(Complex(-16)*Pi+33424
/7)*y^6+(Complex(-9685/3)-6*Pi)*y^5+(Complex(-9)*Pi-62507/42)*y^4+(Complex(563)
-9*Pi)*y^3-2014/21*y^2+(Complex(34/3)-3*Pi)*y+Complex(1)*Pi-3/14)*ln(2)+7/1600*
(y^2+1)^2*y*((Complex(1)*Pi-3/14)*y^12+(Complex(-34/3)+3*Pi)*y^11-2014/21*y^10+
(Complex(-563)+9*Pi)*y^9+(Complex(-9)*Pi-62507/42)*y^8+(Complex(9685/3)+6*Pi)*y
^7+(Complex(-16)*Pi+33424/7)*y^6+(Complex(-9685/3)-6*Pi)*y^5+(Complex(-9)*Pi-\
62507/42)*y^4+(Complex(563)-9*Pi)*y^3-2014/21*y^2+(Complex(34/3)-3*Pi)*y+
Complex(1)*Pi-3/14)*ln(b)+(Complex(1)*y^11-103/100*y^12+Complex(487/20)*y^9+158
/25*y^10+Complex(-587/4)*y^7+1517/20*y^8+Complex(587/4)*y^5-1016/5*y^6+Complex(
-487/20)*y^3+1517/20*y^4+Complex(-1)*y+158/25*y^2-103/100)*y^3*Zeta(3)-103/
19200*(y^2+1)*(Complex(1)*y^16+((Complex(126/103)+Complex(84/103)*ln(p_inf))*Pi
-18/103*ln(p_inf)-1177/103)*y^15+(Complex(608/103)*Pi^2+(462/103+252/103*ln(
p_inf))*Pi+Complex(3394/103)+Complex(-952/103)*ln(p_inf))*y^14+(15272/309*Pi^2+
(Complex(-210/103)+Complex(84/103)*ln(p_inf))*Pi-8074/103*ln(p_inf)+12009/103)*
y^13+(Complex(112/3)*Pi^2+(1470/103+1008/103*ln(p_inf))*Pi+Complex(-84607/103)+
Complex(-48244/103)*ln(p_inf))*y^12+(13704/103*Pi^2+(Complex(-2562/103)+
Complex(-756/103)*ln(p_inf))*Pi-133070/103*ln(p_inf)-150993/103)*y^11+(Complex(
-375824/309)*Pi^2+(462/103+1260/103*ln(p_inf))*Pi+Complex(172840/103)+Complex(
223888/103)*ln(p_inf))*y^10+(-790640/309*Pi^2+(Complex(-5250/103)+Complex(-2100
/103)*ln(p_inf))*Pi+276074/103*ln(p_inf)+191205/103)*y^9+(Complex(-2783/103)-\
3570/103*Pi+Complex(287296/103)*Pi^2)*y^8+(790640/309*Pi^2+(Complex(-2100/103)*
ln(p_inf)+Complex(-3990/103))*Pi+276074/103*ln(p_inf)+217109/103)*y^7+(Complex(
-375824/309)*Pi^2+(-5670/103-1260/103*ln(p_inf))*Pi+Complex(-201406/103)+
Complex(-223888/103)*ln(p_inf))*y^6+(-13704/103*Pi^2+(Complex(-294/103)+
Complex(-756/103)*ln(p_inf))*Pi-133070/103*ln(p_inf)-133197/103)*y^5+(Complex(
112/3)*Pi^2+(-3318/103-1008/103*ln(p_inf))*Pi+Complex(62199/103)+Complex(48244/
103)*ln(p_inf))*y^4+(-15272/309*Pi^2+(Complex(1050/103)+Complex(84/103)*ln(
p_inf))*Pi+4981/103-8074/103*ln(p_inf))*y^3+(Complex(608/103)*Pi^2+(-630/103-\
252/103*ln(p_inf))*Pi+Complex(84/103)+Complex(952/103)*ln(p_inf))*y^2+((
Complex(84/103)*ln(p_inf)+Complex(378/103))*Pi-97/103-18/103*ln(p_inf))*y+42/
103*Pi))*Pi^(1/2)*mu*y^2*5^(1/2)/b^4/(y^2+1)^11;


==> anc/W_odd_hered_leq3_meqm2.mpl <==
W_odd_hered_y_2_meqm2_fin := -32/21*mu*y^3*((Complex(1)+10*y+Complex(12)*y^2-10
*y^3+Complex(1)*y^4)*ln(y^2+1)+(Complex(-1/2)*y^4+5*y^3+Complex(-6)*y^2-5*y+
Complex(-1/2))*ln(2)+(-5*y^3+5*y+Complex(1/2)*y^4+Complex(6)*y^2+Complex(1/2))*
ln(b)+(Complex(-1/2)*y^4+5*y^3+Complex(-6)*y^2-5*y+Complex(-1/2))*ln(y)+1/2*y^5
+(Complex(-1/2)*ln(p_inf)+Complex(7/4))*y^4+(20+5*ln(p_inf))*y^3+(Complex(-6)*
ln(p_inf)+Complex(-17))*y^2+(-17/2-5*ln(p_inf))*y+Complex(-3/4)+Complex(-1/2)*
ln(p_inf))*(Complex(1)-y)^4*7^(1/2)*Pi^(1/2)/(y^2+1)^7/b^2*p_inf^3+352/63*mu*y^
3*(Complex(1)-y)^4*((Complex(6034/55)*y^4+Complex(-1378/55)*y^2-574/55*y^7-254/
55*y^5+254/55*y^3+574/55*y+Complex(1)+Complex(-1378/55)*y^6+Complex(1)*y^8)*ln(
y^2+1)+(-127/55*y^3-287/55*y+287/55*y^7+127/55*y^5+Complex(-1/2)+Complex(-3017/
55)*y^4+Complex(689/55)*y^2+Complex(689/55)*y^6+Complex(-1/2)*y^8)*ln(2)+(127/
55*y^3+287/55*y-287/55*y^7-127/55*y^5+Complex(1/2)+Complex(3017/55)*y^4+
Complex(-689/55)*y^2+Complex(-689/55)*y^6+Complex(1/2)*y^8)*ln(b)+(-127/55*y^3-\
287/55*y+287/55*y^7+127/55*y^5+Complex(-1/2)+Complex(-3017/55)*y^4+Complex(689/
55)*y^2+Complex(689/55)*y^6+Complex(-1/2)*y^8)*ln(y)-1/22*y^9+(Complex(-221/165
)+Complex(-1/2)*ln(p_inf))*y^8+(6691/330+287/55*ln(p_inf))*y^7+(Complex(19939/
330)+Complex(689/55)*ln(p_inf))*y^6+(10993/330+127/55*ln(p_inf))*y^5+(Complex(-\
3017/55)*ln(p_inf)+Complex(-26056/165))*y^4+(-2251/330-127/55*ln(p_inf))*y^3+(
Complex(2311/110)+Complex(689/55)*ln(p_inf))*y^2+(-527/55-287/55*ln(p_inf))*y+
Complex(-9/11)+Complex(-1/2)*ln(p_inf))*7^(1/2)*Pi^(1/2)/(y^2+1)^9/b^2*p_inf^5-\
5792/693*mu*y^3*(Complex(1)-y)^4*((Complex(92721/905)*y^4+Complex(-32488/905)*y
^2-10226/905*y^11-9674/905*y^9-128748/905*y^7+128748/905*y^5+9674/905*y^3+10226
/905*y+Complex(1)+Complex(138528/905)*y^6+Complex(92721/905)*y^8+Complex(1)*y^
12+Complex(-32488/905)*y^10)*ln(y^2+1)+(4837/905*y^9+5113/905*y^11-4837/905*y^3
-5113/905*y+64374/905*y^7-64374/905*y^5+Complex(-1/2)+Complex(-92721/1810)*y^4+
Complex(16244/905)*y^2+Complex(-69264/905)*y^6+Complex(-92721/1810)*y^8+
Complex(-1/2)*y^12+Complex(16244/905)*y^10)*ln(2)+(-5113/905*y^11-4837/905*y^9+
4837/905*y^3+5113/905*y-64374/905*y^7+64374/905*y^5+Complex(1/2)+Complex(92721/
1810)*y^4+Complex(-16244/905)*y^2+Complex(69264/905)*y^6+Complex(92721/1810)*y^
8+Complex(1/2)*y^12+Complex(-16244/905)*y^10)*ln(b)+(4837/905*y^9+5113/905*y^11
-4837/905*y^3-5113/905*y+64374/905*y^7-64374/905*y^5+Complex(-1/2)+Complex(-\
92721/1810)*y^4+Complex(16244/905)*y^2+Complex(-69264/905)*y^6+Complex(-92721/
1810)*y^8+Complex(-1/2)*y^12+Complex(16244/905)*y^10)*ln(y)-39/362*y^13+(
Complex(-7969/4344)+Complex(-1/2)*ln(p_inf))*y^12+(249259/10860+5113/905*ln(
p_inf))*y^11+(Complex(249368/2715)+Complex(16244/905)*ln(p_inf))*y^10+(140827/
3620+4837/905*ln(p_inf))*y^9+(Complex(-2222057/21720)+Complex(-92721/1810)*ln(
p_inf))*y^8+(1718341/5430+64374/905*ln(p_inf))*y^7+(Complex(-44344/181)+
Complex(-69264/905)*ln(p_inf))*y^6+(-2434/15-64374/905*ln(p_inf))*y^5+(Complex(
-92721/1810)*ln(p_inf)+Complex(-3985123/21720))*y^4+(-174469/10860-4837/905*ln(
p_inf))*y^3+(Complex(33394/905)+Complex(16244/905)*ln(p_inf))*y^2+(-42221/3620-\
5113/905*ln(p_inf))*y+Complex(-1361/1448)+Complex(-1/2)*ln(p_inf))*7^(1/2)*Pi^(
1/2)/(y^2+1)^11/b^2*p_inf^7+93728/9009*mu*y^3*(Complex(1)-y)^4*7^(1/2)*((
Complex(1037882/14645)*y^4+Complex(13187538/14645)*y^8+Complex(-649962/14645)*y
^2+Complex(-649962/14645)*y^14-177482/14645*y^15-269518/14645*y^13-45402/145*y^
11-2848622/14645*y^9+2848622/14645*y^7+45402/145*y^5+269518/14645*y^3+177482/
14645*y+Complex(1)+Complex(3017222/14645)*y^6+Complex(1037882/14645)*y^12+
Complex(1)*y^16+Complex(3017222/14645)*y^10)*ln(y^2+1)+(1424311/14645*y^9+22701
/145*y^11-134759/14645*y^3-88741/14645*y+134759/14645*y^13-1424311/14645*y^7-\
22701/145*y^5+Complex(-1/2)+88741/14645*y^15+Complex(-518941/14645)*y^4+
Complex(-6593769/14645)*y^8+Complex(324981/14645)*y^2+Complex(324981/14645)*y^
14+Complex(-1508611/14645)*y^6+Complex(-518941/14645)*y^12+Complex(-1/2)*y^16+
Complex(-1508611/14645)*y^10)*ln(2)+(-22701/145*y^11-1424311/14645*y^9+134759/
14645*y^3+88741/14645*y-134759/14645*y^13+1424311/14645*y^7+22701/145*y^5+
Complex(1/2)-88741/14645*y^15+Complex(518941/14645)*y^4+Complex(6593769/14645)*
y^8+Complex(-324981/14645)*y^2+Complex(-324981/14645)*y^14+Complex(1508611/
14645)*y^6+Complex(518941/14645)*y^12+Complex(1/2)*y^16+Complex(1508611/14645)*
y^10)*ln(b)+(1424311/14645*y^9+22701/145*y^11-134759/14645*y^3-88741/14645*y+
134759/14645*y^13-1424311/14645*y^7-22701/145*y^5+Complex(-1/2)+88741/14645*y^
15+Complex(-518941/14645)*y^4+Complex(-6593769/14645)*y^8+Complex(324981/14645)
*y^2+Complex(324981/14645)*y^14+Complex(-1508611/14645)*y^6+Complex(-518941/
14645)*y^12+Complex(-1/2)*y^16+Complex(-1508611/14645)*y^10)*ln(y)-763/5858*y^
17+(Complex(-725431/351480)+Complex(-1/2)*ln(p_inf))*y^16+(22297501/878700+
88741/14645*ln(p_inf))*y^15+(Complex(34849267/292900)+Complex(324981/14645)*ln(
p_inf))*y^14+(38958659/878700+134759/14645*ln(p_inf))*y^13+(Complex(16828109/
878700)+Complex(-518941/14645)*ln(p_inf))*y^12+(199663467/292900+22701/145*ln(
p_inf))*y^11+(Complex(-30542897/292900)+Complex(-1508611/14645)*ln(p_inf))*y^10
+(205795997/292900+1424311/14645*ln(p_inf))*y^9+(Complex(-218902379/146450)+
Complex(-6593769/14645)*ln(p_inf))*y^8+(-12889247/292900-1424311/14645*ln(p_inf
))*y^7+(Complex(-133994227/292900)+Complex(-1508611/14645)*ln(p_inf))*y^6+(-\
24802253/58580-22701/145*ln(p_inf))*y^5+(Complex(-518941/14645)*ln(p_inf)+
Complex(-10089483/58580))*y^4+(-1566351/58580-134759/14645*ln(p_inf))*y^3+(
Complex(2953757/58580)+Complex(324981/14645)*ln(p_inf))*y^2+(-792843/58580-\
88741/14645*ln(p_inf))*y+Complex(-239/232)+Complex(-1/2)*ln(p_inf))*Pi^(1/2)/(y
^2+1)^13/b^2*p_inf^9-9824/819*mu*y^3*(-955/6754*y^21+(Complex(193381396/253275)
+Complex(-232336/16885)*ln(p_inf))*y^14+(72122647/23025+10592248/16885*ln(p_inf
))*y^13+(Complex(-3334009483/1013100)+Complex(-18958418/16885)*ln(p_inf))*y^12+
(342477791/168850+3188716/16885*ln(p_inf))*y^11+(Complex(-10540385/3377)+
Complex(-3303832/3377)*ln(p_inf))*y^10+(122580157/168850-3188716/16885*ln(p_inf
))*y^9+(Complex(-1449200873/337700)+Complex(-18958418/16885)*ln(p_inf))*y^8+(-\
133610597/84425-10592248/16885*ln(p_inf))*y^7+(Complex(-32717884/84425)+
Complex(-232336/16885)*ln(p_inf))*y^6+(-11864702/16885-809692/3377*ln(p_inf))*y
^5+(Complex(-365509/33770)*ln(p_inf)+Complex(-7180971/54032))*y^4+(-5506541/
135080-241759/16885*ln(p_inf))*y^3+(Complex(2561359/40524)+Complex(439814/16885
)*ln(p_inf))*y^2+(-6175897/405240-108773/16885*ln(p_inf))*y+Complex(-1/2)*ln(
p_inf)+Complex(-178417/162096)+(Complex(-118881/54032)+Complex(-1/2)*ln(p_inf))
*y^20+(18596737/675400+108773/16885*ln(p_inf))*y^19+(Complex(48926063/337700)+
Complex(439814/16885)*ln(p_inf))*y^18+(108636173/2026200+241759/16885*ln(p_inf)
)*y^17+(Complex(780604357/4052400)+Complex(-365509/33770)*ln(p_inf))*y^16+(
100763261/101310+809692/3377*ln(p_inf))*y^15+(Complex(365509/16885)*y^4+
Complex(37916836/16885)*y^8+Complex(-879628/16885)*y^2+Complex(464672/16885)*y^
14-1619384/3377*y^15-21184496/16885*y^13-6377432/16885*y^11+6377432/16885*y^9+
21184496/16885*y^7+1619384/3377*y^5+483518/16885*y^3+217546/16885*y+Complex(-\
879628/16885)*y^18+Complex(464672/16885)*y^6-217546/16885*y^19-483518/16885*y^
17+Complex(1)+Complex(37916836/16885)*y^12+Complex(365509/16885)*y^16+Complex(1
)*y^20+Complex(6607664/3377)*y^10)*ln(y^2+1)+(Complex(-365509/33770)*y^4+
Complex(-18958418/16885)*y^8+Complex(439814/16885)*y^2+Complex(-232336/16885)*y
^14+Complex(439814/16885)*y^18+Complex(-232336/16885)*y^6+Complex(-18958418/
16885)*y^12+Complex(-365509/33770)*y^16+Complex(-1/2)*y^20+Complex(-3303832/
3377)*y^10-3188716/16885*y^9+3188716/16885*y^11-241759/16885*y^3-108773/16885*y
+10592248/16885*y^13-10592248/16885*y^7-809692/3377*y^5+Complex(-1/2)+809692/
3377*y^15+108773/16885*y^19+241759/16885*y^17)*ln(2)+(Complex(365509/33770)*y^4
+Complex(18958418/16885)*y^8+Complex(-439814/16885)*y^2+Complex(232336/16885)*y
^14+Complex(-439814/16885)*y^18+Complex(232336/16885)*y^6+Complex(18958418/
16885)*y^12+Complex(365509/33770)*y^16+Complex(1/2)*y^20+Complex(3303832/3377)*
y^10-3188716/16885*y^11+3188716/16885*y^9+241759/16885*y^3+108773/16885*y-\
10592248/16885*y^13+10592248/16885*y^7+809692/3377*y^5+Complex(1/2)-809692/3377
*y^15-108773/16885*y^19-241759/16885*y^17)*ln(b)+(Complex(-365509/33770)*y^4+
Complex(-18958418/16885)*y^8+Complex(439814/16885)*y^2+Complex(-232336/16885)*y
^14+Complex(439814/16885)*y^18+Complex(-232336/16885)*y^6+Complex(-18958418/
16885)*y^12+Complex(-365509/33770)*y^16+Complex(-1/2)*y^20+Complex(-3303832/
3377)*y^10-3188716/16885*y^9+3188716/16885*y^11-241759/16885*y^3-108773/16885*y
+10592248/16885*y^13-10592248/16885*y^7-809692/3377*y^5+Complex(-1/2)+809692/
3377*y^15+108773/16885*y^19+241759/16885*y^17)*ln(y))*(Complex(1)-y)^4*7^(1/2)*
Pi^(1/2)/(y^2+1)^15/b^2*p_inf^11;
W_odd_hered_y_3_meqm2_fin := 64/7*mu*y^3*(1/2*(Complex(1)*y^10+Complex(73)*y^8-\
8*y^9+Complex(-488)*y^6+248*y^7+Complex(488)*y^4-608*y^5+Complex(-73)*y^2+248*y
^3+Complex(-1)-8*y)*y*polylog(2,-y^2)+ln(y)*(Complex(1)*y^10+Complex(73)*y^8-8*
y^9+Complex(-488)*y^6+248*y^7+Complex(488)*y^4-608*y^5+Complex(-73)*y^2+248*y^3
+Complex(-1)-8*y)*y*ln(y^2+1)-1/2*(Complex(1)*y^10+Complex(73)*y^8-8*y^9+
Complex(-488)*y^6+248*y^7+Complex(488)*y^4-608*y^5+Complex(-73)*y^2+248*y^3+
Complex(-1)-8*y)*y*ln(y)^2+(-1/2*(Complex(1)*y^10+Complex(73)*y^8-8*y^9+
Complex(-488)*y^6+248*y^7+Complex(488)*y^4-608*y^5+Complex(-73)*y^2+248*y^3+
Complex(-1)-8*y)*y*ln(2)+1/2*(Complex(1)*y^10+Complex(73)*y^8-8*y^9+Complex(-\
488)*y^6+248*y^7+Complex(488)*y^4-608*y^5+Complex(-73)*y^2+248*y^3+Complex(-1)-\
8*y)*y*ln(b)+1/6+1/6*y^12+(Complex(-1/2)*ln(p_inf)+Complex(-5/6))*y^11+(4*ln(
p_inf)+62/3)*y^10+(Complex(-73/2)*ln(p_inf)+Complex(-839/6))*y^9+(-124*ln(p_inf
)-2569/6)*y^8+(Complex(244)*ln(p_inf)+Complex(2399/3))*y^7+(304*ln(p_inf)+980)*
y^6+(Complex(-244)*ln(p_inf)+Complex(-2399/3))*y^5+(-124*ln(p_inf)-2569/6)*y^4+
(Complex(73/2)*ln(p_inf)+Complex(839/6))*y^3+(4*ln(p_inf)+62/3)*y^2+(Complex(1/
2)*ln(p_inf)+Complex(5/6))*y)*ln(y)-1/12*(Complex(1)*y^9+2*y^10+Complex(-696)*y
^7+146*y^8+Complex(1966)*y^5-1536*y^6+Complex(-696)*y^3+1536*y^4+Complex(1)*y-\
146*y^2-2)*(y^2+1)*ln(2)+1/12*(y^2+1)*(Complex(1)*y^9+2*y^10+Complex(-696)*y^7+
146*y^8+Complex(1966)*y^5-1536*y^6+Complex(-696)*y^3+1536*y^4+Complex(1)*y-146*
y^2-2)*ln(b)+(-1/4-1/6*ln(p_inf))*y^12+(Complex(-1/12)*Pi^2+Complex(-1/12)*ln(
p_inf)+Complex(-5/6))*y^11+(-37/3*ln(p_inf)-19+2/3*Pi^2)*y^10+(Complex(695/12)*
ln(p_inf)+Complex(475/6)+Complex(-73/12)*Pi^2)*y^9+(695/6*ln(p_inf)+1825/12-62/
3*Pi^2)*y^8+(Complex(-635/6)*ln(p_inf)+Complex(-137)+Complex(122/3)*Pi^2)*y^7+
152/3*y^6*Pi^2+(Complex(-635/6)*ln(p_inf)+Complex(-137)+Complex(-122/3)*Pi^2)*y
^5+(-695/6*ln(p_inf)-1825/12-62/3*Pi^2)*y^4+(Complex(695/12)*ln(p_inf)+Complex(
475/6)+Complex(73/12)*Pi^2)*y^3+(37/3*ln(p_inf)+19+2/3*Pi^2)*y^2+(Complex(-1/12
)*ln(p_inf)+Complex(-5/6)+Complex(1/12)*Pi^2)*y+1/4+1/6*ln(p_inf))*7^(1/2)*Pi^(
1/2)/(y^2+1)^9/b^3*p_inf-16/7*mu*y^2*7^(1/2)*Pi^(1/2)*(1/2*Pi+1/2*y^18*Pi+15152
/3*y^9*Pi^2+(Complex(1)*y^12+Complex(-2)*y^10-4*y^11+Complex(623)*y^8-140*y^9+
Complex(-1820)*y^6+1400*y^7+Complex(623)*y^4-1400*y^5+Complex(-2)*y^2+140*y^3+
Complex(1)+4*y)*(y^2+1)^3*ln(Complex(1)+y)+34/3*y^2*(Complex(1)*y^14+Complex(
591/17)*y^12-712/85*y^13+Complex(3547/17)*y^10+3528/85*y^11+Complex(-36675/17)*
y^8+17768/17*y^9+Complex(36675/17)*y^6-45456/17*y^7+Complex(-3547/17)*y^4+17768
/17*y^5+Complex(-591/17)*y^2+3528/85*y^3+Complex(-1)-712/85*y)*polylog(2,-y^2)+
64/15*y*(y^2+1)*(Complex(1)*y^13-25/96*y^14+Complex(3577/96)*y^11-3163/96*y^12+
Complex(15713/12)*y^9-9433/32*y^10+Complex(-58379/16)*y^7+90733/32*y^8+Complex(
15713/12)*y^5-90733/32*y^6+Complex(3577/96)*y^3+9433/32*y^4+Complex(1)*y+3163/
96*y^2+25/96)*ln(2)-64/15*y*(y^2+1)*(Complex(1)*y^13-25/96*y^14+Complex(3577/96
)*y^11-3163/96*y^12+Complex(15713/12)*y^9-9433/32*y^10+Complex(-58379/16)*y^7+
90733/32*y^8+Complex(15713/12)*y^5-90733/32*y^6+Complex(3577/96)*y^3+9433/32*y^
4+Complex(1)*y+3163/96*y^2+25/96)*ln(b)-34/3*y*(y*(Complex(1)*y^14+Complex(591/
17)*y^12-712/85*y^13+Complex(3547/17)*y^10+3528/85*y^11+Complex(-36675/17)*y^8+
17768/17*y^9+Complex(36675/17)*y^6-45456/17*y^7+Complex(-3547/17)*y^4+17768/17*
y^5+Complex(-591/17)*y^2+3528/85*y^3+Complex(-1)-712/85*y)*ln(2)-y*(Complex(1)*
y^14+Complex(591/17)*y^12-712/85*y^13+Complex(3547/17)*y^10+3528/85*y^11+
Complex(-36675/17)*y^8+17768/17*y^9+Complex(36675/17)*y^6-45456/17*y^7+Complex(
-3547/17)*y^4+17768/17*y^5+Complex(-591/17)*y^2+3528/85*y^3+Complex(-1)-712/85*
y)*ln(b)-5/51-5/51*y^16+(Complex(1)*ln(p_inf)+Complex(586/255))*y^15+(-3566/85-\
712/85*ln(p_inf))*y^14+(Complex(591/17)*ln(p_inf)+Complex(39046/255))*y^13+(
28852/255+3528/85*ln(p_inf))*y^12+(Complex(3547/17)*ln(p_inf)+Complex(80426/85)
)*y^11+(17768/17*ln(p_inf)+1006714/255)*y^10+(Complex(-36675/17)*ln(p_inf)+
Complex(-389798/51))*y^9+(-45456/17*ln(p_inf)-782066/85)*y^8+(Complex(36675/17)
*ln(p_inf)+Complex(377126/51))*y^7+(17768/17*ln(p_inf)+951994/255)*y^6+(
Complex(-3547/17)*ln(p_inf)+Complex(-79466/85))*y^5+(3528/85*ln(p_inf)+5812/255
)*y^4+(Complex(-591/17)*ln(p_inf)+Complex(-24646/255))*y^3+(-712/85*ln(p_inf)-\
2606/85)*y^2+(Complex(-1)*ln(p_inf)+Complex(-586/255))*y)*ln(y)-34/3*y^2*(
Complex(1)*y^14+Complex(591/17)*y^12-712/85*y^13+Complex(3547/17)*y^10+3528/85*
y^11+Complex(-36675/17)*y^8+17768/17*y^9+Complex(36675/17)*y^6-45456/17*y^7+
Complex(-3547/17)*y^4+17768/17*y^5+Complex(-591/17)*y^2+3528/85*y^3+Complex(-1)
-712/85*y)*ln(y)^2+(310*Pi+Complex(-197/3)*Pi^2+Complex(7346/45)*ln(p_inf)+
Complex(1045/27))*y^14+(-342602/135-62924/45*ln(p_inf)-392/5*Pi^2+Complex(-484)
*Pi)*y^13+(439036/27+10840*ln(p_inf)-17768/9*Pi^2+Complex(-1188)*Pi)*y^11+(-\
1485*Pi+Complex(4075)*Pi^2+Complex(-89828/9)*ln(p_inf)+Complex(-216727/15))*y^
10+(-1485*Pi+Complex(-4075)*Pi^2+Complex(-89828/9)*ln(p_inf)+Complex(-216727/15
))*y^8+(-17768/9*Pi^2-439036/27-10840*ln(p_inf)+Complex(1188)*Pi)*y^7+(Complex(
17/9)*Pi^2+Complex(64/15)*ln(p_inf)+Complex(-509/135)+1/2*Pi)*y^2+(1+10/9*ln(
p_inf)+Complex(-2)*Pi)*y+(1/2*Pi+Complex(-17/9)*Pi^2+Complex(64/15)*ln(p_inf)+
Complex(-509/135))*y^16+(22*Pi+Complex(1232611/135)+Complex(-3547/9)*Pi^2+
Complex(258562/45)*ln(p_inf))*y^12+(-4772/27-6376/45*ln(p_inf)+712/45*Pi^2+
Complex(76)*Pi)*y^15+(-1-10/9*ln(p_inf)+Complex(2)*Pi)*y^17+(22*Pi+Complex(3547
/9)*Pi^2+Complex(258562/45)*ln(p_inf)+Complex(1232611/135))*y^6+(342602/135-392
/5*Pi^2+62924/45*ln(p_inf)+Complex(484)*Pi)*y^5+(Complex(197/3)*Pi^2+Complex(
7346/45)*ln(p_inf)+Complex(1045/27)+310*Pi)*y^4+(4772/27+6376/45*ln(p_inf)+712/
45*Pi^2+Complex(-76)*Pi)*y^3+(68/3*y^2*(Complex(1)*y^14+Complex(591/17)*y^12-\
712/85*y^13+Complex(3547/17)*y^10+3528/85*y^11+Complex(-36675/17)*y^8+17768/17*
y^9+Complex(36675/17)*y^6-45456/17*y^7+Complex(-3547/17)*y^4+17768/17*y^5+
Complex(-591/17)*y^2+3528/85*y^3+Complex(-1)-712/85*y)*ln(y)-1/2*(y^2+1)^7*(
Complex(1)*y^4+Complex(-6)*y^2-4*y^3+Complex(1)+4*y))*ln(y^2+1))/b^3/(y^2+1)^11
*p_inf^3+128/7*mu*y^3*7^(1/2)*Pi^(1/2)*(-1/2*(Complex(1)*y^12+Complex(94)*y^10-\
8*y^11+Complex(-1145)*y^8+480*y^9+Complex(2100)*y^6-1880*y^7+Complex(-745)*y^4+
1480*y^5+Complex(14)*y^2-240*y^3+Complex(1)+8*y)*y*polylog(2,1/(y^2+1)*y^2)+1/2
*(y^2+1)*(Complex(1)*y^10+Complex(73)*y^8-8*y^9+Complex(-488)*y^6+248*y^7+
Complex(488)*y^4-608*y^5+Complex(-73)*y^2+248*y^3+Complex(-1)-8*y)*y*polylog(2,
1/(y^2+1))-1/2*(Complex(1)*y^12+Complex(94)*y^10-8*y^11+Complex(-1145)*y^8+480*
y^9+Complex(2100)*y^6-1880*y^7+Complex(-745)*y^4+1480*y^5+Complex(14)*y^2-240*y
^3+Complex(1)+8*y)*y*polylog(2,-y^2)+(360*y^3-12*y+20*y^7-820*y^5-8*y^11+180*y^
9+Complex(69)*y^10+Complex(1)*y^12+Complex(-465/2)*y^8+Complex(-525)*y^6+
Complex(705)*y^4+Complex(-96)*y^2+Complex(-3/2))*y*ln(y^2+1)^2-(3*(Complex(1)*y
^10+Complex(73)*y^8-8*y^9+Complex(-488)*y^6+248*y^7+Complex(488)*y^4-608*y^5+
Complex(-73)*y^2+248*y^3+Complex(-1)-8*y)*y*ln(2)-(Complex(1)*y^10+Complex(73)*
y^8-8*y^9+Complex(-488)*y^6+248*y^7+Complex(488)*y^4-608*y^5+Complex(-73)*y^2+
248*y^3+Complex(-1)-8*y)*y*ln(b)+2*(Complex(1)*y^10+Complex(73)*y^8-8*y^9+
Complex(-488)*y^6+248*y^7+Complex(488)*y^4-608*y^5+Complex(-73)*y^2+248*y^3+
Complex(-1)-8*y)*y*ln(y)-1/3-1/3*y^12+(Complex(1)*ln(p_inf)+Complex(-4/21))*y^
11+(-8*ln(p_inf)-556/21)*y^10+(Complex(73)*ln(p_inf)+Complex(3026/21))*y^9+(248
*ln(p_inf)+8311/21)*y^8+(Complex(-488)*ln(p_inf)+Complex(-14554/21))*y^7+(-608*
ln(p_inf)-5816/7)*y^6+(Complex(488)*ln(p_inf)+Complex(14554/21))*y^5+(248*ln(
p_inf)+8311/21)*y^4+(Complex(-73)*ln(p_inf)+Complex(-3026/21))*y^3+(-8*ln(p_inf
)-556/21)*y^2+(Complex(-1)*ln(p_inf)+Complex(4/21))*y)*(y^2+1)*ln(y^2+1)+1/4*y*
(y^2+1)*((Complex(5)*y^10+Complex(365)*y^8-40*y^9+Complex(-2440)*y^6+1240*y^7+
Complex(2440)*y^4-3040*y^5+Complex(-365)*y^2+1240*y^3+Complex(-5)-40*y)*ln(2)^2
+((48*y^9-1488*y^3+48*y-1488*y^7+3648*y^5+Complex(-6)*y^10+Complex(-438)*y^8+
Complex(2928)*y^6+Complex(-2928)*y^4+Complex(438)*y^2+Complex(6))*ln(b)+(-48*y^
9+1488*y^3-48*y+1488*y^7-3648*y^5+Complex(6)*y^10+Complex(438)*y^8+Complex(-\
2928)*y^6+Complex(2928)*y^4+Complex(-438)*y^2+Complex(-6))*ln(y)-4*y^11+(
Complex(6)*ln(p_inf)+Complex(37/7))*y^10+(-2564/7-48*ln(p_inf))*y^9+(Complex(
438)*ln(p_inf)+Complex(14713/7))*y^8+(39248/7+1488*ln(p_inf))*y^7+(Complex(-\
2928)*ln(p_inf)+Complex(-63374/7))*y^6+(-66512/7-3648*ln(p_inf))*y^5+(Complex(
2928)*ln(p_inf)+Complex(45594/7))*y^4+(19788/7+1488*ln(p_inf))*y^3+(Complex(-\
438)*ln(p_inf)+Complex(-4983/7))*y^2+(-492/7-48*ln(p_inf))*y+Complex(-51/7)+
Complex(-6)*ln(p_inf))*ln(2)+(Complex(1)*y^10+Complex(73)*y^8-8*y^9+Complex(-\
488)*y^6+248*y^7+Complex(488)*y^4-608*y^5+Complex(-73)*y^2+248*y^3+Complex(-1)-\
8*y)*ln(b)^2+((16*y^9-496*y^3+16*y-496*y^7+1216*y^5+Complex(-2)*y^10+Complex(-\
146)*y^8+Complex(976)*y^6+Complex(-976)*y^4+Complex(146)*y^2+Complex(2))*ln(y)+
4/3*y^11+(Complex(-2)*ln(p_inf)+Complex(5/7))*y^10+(16*ln(p_inf)+716/7)*y^9+(
Complex(-146)*ln(p_inf)+Complex(-3639/7))*y^8+(-496*ln(p_inf)-8784/7)*y^7+(
Complex(976)*ln(p_inf)+Complex(12666/7))*y^6+(11632/7+1216*ln(p_inf))*y^5+(
Complex(-976)*ln(p_inf)+Complex(-20218/21))*y^4+(-6892/21-496*ln(p_inf))*y^3+(
Complex(146)*ln(p_inf)+Complex(1187/21))*y^2+(76/21+16*ln(p_inf))*y+Complex(-1/
21)+Complex(2)*ln(p_inf))*ln(b)+(Complex(1)*y^10+Complex(73)*y^8-8*y^9+Complex(
-488)*y^6+248*y^7+Complex(488)*y^4-608*y^5+Complex(-73)*y^2+248*y^3+Complex(-1)
-8*y)*ln(y)^2+(-4/3*y^11+(Complex(-5/7)+Complex(2)*ln(p_inf))*y^10+(-16*ln(
p_inf)-716/7)*y^9+(Complex(3639/7)+Complex(146)*ln(p_inf))*y^8+(496*ln(p_inf)+
8784/7)*y^7+(Complex(-12666/7)+Complex(-976)*ln(p_inf))*y^6+(-1216*ln(p_inf)-\
11632/7)*y^5+(Complex(20218/21)+Complex(976)*ln(p_inf))*y^4+(496*ln(p_inf)+6892
/21)*y^3+(Complex(-1187/21)+Complex(-146)*ln(p_inf))*y^2+(-16*ln(p_inf)-76/21)*
y+Complex(-2)*ln(p_inf)+Complex(1/21))*ln(y)+(-4/3*ln(p_inf)+10/21)*y^11+(
Complex(1)*ln(p_inf)^2+Complex(-215/21)+Complex(-5/7)*ln(p_inf))*y^10+(1438/21-\
716/7*ln(p_inf)-8*ln(p_inf)^2)*y^9+(Complex(73)*ln(p_inf)^2+Complex(-1717/3)+
Complex(3639/7)*ln(p_inf))*y^8+(-12188/7+8784/7*ln(p_inf)+248*ln(p_inf)^2)*y^7+
(Complex(-12666/7)*ln(p_inf)+Complex(21634/7)+Complex(-488)*ln(p_inf)^2)*y^6+(
3524-11632/7*ln(p_inf)-608*ln(p_inf)^2)*y^5+(Complex(488)*ln(p_inf)^2+Complex(-\
54898/21)+Complex(20218/21)*ln(p_inf))*y^4+(-8658/7+6892/21*ln(p_inf)+248*ln(
p_inf)^2)*y^3+(Complex(-73)*ln(p_inf)^2+Complex(7249/21)+Complex(-1187/21)*ln(
p_inf))*y^2+(782/21-76/21*ln(p_inf)-8*ln(p_inf)^2)*y+Complex(101/21)+Complex(-1
)*ln(p_inf)^2+Complex(1/21)*ln(p_inf)))/(y^2+1)^10/b^3*p_inf^4+20/21*mu*y^2*7^(
1/2)*Pi^(1/2)*(1/2*Pi-384*(Complex(1)*y^14+Complex(68)*y^12+Complex(-1566)*y^10
+448*y^11+Complex(5759)*y^8-3584*y^9+Complex(-5759)*y^6+6720*y^7+Complex(1566)*
y^4-3584*y^5+Complex(-68)*y^2+448*y^3+Complex(-1))*y^4*polylog(2,1/(y^2+1)*y^2)
-192*(Complex(1)*y^14+Complex(68)*y^12+Complex(-1566)*y^10+448*y^11+Complex(
5759)*y^8-3584*y^9+Complex(-5759)*y^6+6720*y^7+Complex(1566)*y^4-3584*y^5+
Complex(-68)*y^2+448*y^3+Complex(-1))*y^4*ln(y^2+1)^2+3621568/55*Pi^2*y^11+1/2*
y^22*Pi+12282/275*y*(y^2+1)*(Complex(1)*y+1220/18423*y^18+Complex(-97204/18423)
*y^15-29684/2047*y^16+Complex(-97204/18423)*y^3-1433720/6141*y^14+Complex(1)*y^
17+16538552/18423*y^12+Complex(1438800/2047)*y^13+5119304/2047*y^10+Complex(
1438800/2047)*y^5-5119304/2047*y^8+Complex(1229404/6141)*y^11-16538552/18423*y^
6+Complex(-69758030/18423)*y^9+1433720/6141*y^4+Complex(1229404/6141)*y^7+29684
/2047*y^2-1220/18423)*ln(2)-12282/275*y*(y^2+1)*(Complex(1)*y+1220/18423*y^18+
Complex(-97204/18423)*y^15-29684/2047*y^16+Complex(-97204/18423)*y^3-1433720/
6141*y^14+Complex(1)*y^17+16538552/18423*y^12+Complex(1438800/2047)*y^13+
5119304/2047*y^10+Complex(1438800/2047)*y^5-5119304/2047*y^8+Complex(1229404/
6141)*y^11-16538552/18423*y^6+Complex(-69758030/18423)*y^9+1433720/6141*y^4+
Complex(1229404/6141)*y^7+29684/2047*y^2-1220/18423)*ln(b)-3384/55*y^2*(
Complex(-259736/423)*y^4+Complex(1880420/423)*y^8-19192/2115*y^17+Complex(-1145
/141)*y^2-73472/705*y^15+Complex(259736/423)*y^14+380976/235*y^13+Complex(1)*y^
18+1089968/2115*y^11+Complex(257872/141)*y^6-905392/141*y^9+Complex(-257872/141
)*y^12+1089968/2115*y^7+Complex(1145/141)*y^16+380976/235*y^5+Complex(-1880420/
423)*y^10-73472/705*y^3+Complex(-1)-19192/2115*y)*ln(y)^2+(y^2+1)^3*(Complex(-\
19236/25)*y^4+Complex(-509922/5)*y^8-464/25*y^15+Complex(-2184/25)*y^2-8016/25*
y^13+Complex(-2184/25)*y^14-282384/25*y^11+Complex(210216/5)*y^6+413616/5*y^9+
Complex(-19236/25)*y^12-413616/5*y^7+Complex(1)*y^16+282384/25*y^5+Complex(
210216/5)*y^10+8016/25*y^3+Complex(1)+464/25*y)*ln(Complex(1)+y)+3384/55*y^2*(
Complex(-80216/423)*y^4+Complex(17084180/423)*y^8-19192/2115*y^17+Complex(-265/
141)*y^2-73472/705*y^15+Complex(80216/423)*y^14-828272/705*y^13+Complex(1)*y^18
+48398768/2115*y^11+Complex(-1120208/141)*y^6-6818992/141*y^9+Complex(1120208/
141)*y^12+48398768/2115*y^7+Complex(265/141)*y^16-828272/705*y^5+Complex(-\
17084180/423)*y^10-73472/705*y^3+Complex(-1)-19192/2115*y)*polylog(2,-y^2)+(
6768/55*y^2*(Complex(-259736/423)*y^4+Complex(1880420/423)*y^8-19192/2115*y^17+
Complex(-1145/141)*y^2-73472/705*y^15+Complex(259736/423)*y^14+380976/235*y^13+
Complex(1)*y^18+1089968/2115*y^11+Complex(257872/141)*y^6-905392/141*y^9+
Complex(-257872/141)*y^12+1089968/2115*y^7+Complex(1145/141)*y^16+380976/235*y^
5+Complex(-1880420/423)*y^10-73472/705*y^3+Complex(-1)-19192/2115*y)*ln(y)-1/2*
(y^2+1)^7*(Complex(1)*y^8+Complex(-2284/25)*y^6-464/25*y^7+Complex(1406/5)*y^4+
1072/5*y^5+Complex(-2284/25)*y^2-1072/5*y^3+Complex(1)+464/25*y))*ln(y^2+1)-\
3384/55*y*(y*(Complex(-259736/423)*y^4+Complex(1880420/423)*y^8-19192/2115*y^17
+Complex(-1145/141)*y^2-73472/705*y^15+Complex(259736/423)*y^14+380976/235*y^13
+Complex(1)*y^18+1089968/2115*y^11+Complex(257872/141)*y^6-905392/141*y^9+
Complex(-257872/141)*y^12+1089968/2115*y^7+Complex(1145/141)*y^16+380976/235*y^
5+Complex(-1880420/423)*y^10-73472/705*y^3+Complex(-1)-19192/2115*y)*ln(2)-y*(
Complex(-259736/423)*y^4+Complex(1880420/423)*y^8-19192/2115*y^17+Complex(-1145
/141)*y^2-73472/705*y^15+Complex(259736/423)*y^14+380976/235*y^13+Complex(1)*y^
18+1089968/2115*y^11+Complex(257872/141)*y^6-905392/141*y^9+Complex(-257872/141
)*y^12+1089968/2115*y^7+Complex(1145/141)*y^16+380976/235*y^5+Complex(-1880420/
423)*y^10-73472/705*y^3+Complex(-1)-19192/2115*y)*ln(b)+61/1269+61/1269*y^20+(
Complex(11843/4230)+Complex(1)*ln(p_inf))*y^19+(-246692/6345-19192/2115*ln(
p_inf))*y^18+(Complex(116521/12690)+Complex(1145/141)*ln(p_inf))*y^17+(-1285219
/2115-73472/705*ln(p_inf))*y^16+(Complex(259736/423)*ln(p_inf)+Complex(3512473/
1269))*y^15+(13042264/2115+380976/235*ln(p_inf))*y^14+(Complex(-257872/141)*ln(
p_inf)+Complex(-12332477/2115))*y^13+(158344/45+1089968/2115*ln(p_inf))*y^12+(
Complex(-1880420/423)*ln(p_inf)+Complex(-21749780/1269))*y^11+(-905392/141*ln(
p_inf)-15987592/705)*y^10+(Complex(1880420/423)*ln(p_inf)+Complex(93970708/6345
))*y^9+(1089968/2115*ln(p_inf)+603224/423)*y^8+(Complex(257872/141)*ln(p_inf)+
Complex(13007789/2115))*y^7+(380976/235*ln(p_inf)+2295736/423)*y^6+(Complex(-\
259736/423)*ln(p_inf)+Complex(-13490957/6345))*y^5+(-73472/705*ln(p_inf)-831139
/2115)*y^4+(Complex(-1145/141)*ln(p_inf)+Complex(-259081/12690))*y^3+(-19192/
2115*ln(p_inf)-199172/6345)*y^2+(Complex(-1)*ln(p_inf)+Complex(-11843/4230))*y)
*ln(y)+(2132272/2475+48352/75*ln(p_inf)+76768/825*Pi^2+Complex(-4704/25)*Pi)*y^
3+(Complex(564/55)*Pi^2+Complex(12282/275)*ln(p_inf)+Complex(5944/275)-2109/50*
Pi)*y^2+(-611/165-488/165*ln(p_inf)+Complex(-232/25)*Pi)*y+(-25713/50*Pi+
Complex(-1811432/2475)+Complex(-157562/825)*ln(p_inf)+Complex(-916/11)*Pi^2)*y^
18+(-4548961/275-3045544/275*ln(p_inf)+293888/275*Pi^2+Complex(153912/25)*Pi)*y
^17+(-4571712/275*Pi^2-31055104/825-24474784/825*ln(p_inf)+Complex(598208/25)*
Pi)*y^7+(197369/10*Pi+Complex(1038944/165)*Pi^2+Complex(25703992/825)*ln(p_inf)
+Complex(2447248/55))*y^6+(4548961/275+293888/275*Pi^2+3045544/275*ln(p_inf)+
Complex(-153912/25)*Pi)*y^5+(31055104/825+24474784/825*ln(p_inf)-4571712/275*Pi
^2+Complex(-598208/25)*Pi)*y^15+(197369/10*Pi+Complex(-1038944/165)*Pi^2+
Complex(25703992/825)*ln(p_inf)+Complex(2447248/55))*y^16+(611/165+Complex(232/
25)*Pi+488/165*ln(p_inf))*y^21+(Complex(12282/275)*ln(p_inf)+Complex(5944/275)+
Complex(-564/55)*Pi^2-2109/50*Pi)*y^20+(76768/825*Pi^2-2132272/2475-48352/75*ln
(p_inf)+Complex(4704/25)*Pi)*y^19+(271869/25*Pi+Complex(1031488/55)*Pi^2+
Complex(1008328/25)*ln(p_inf)+Complex(57980464/825))*y^14+(569335418/2475+
125224576/825*ln(p_inf)-396352/75*Pi^2+Complex(-1640496/25)*Pi)*y^13+(-1731873/
25*Pi+Complex(-579483632/2475)+Complex(1504336/33)*Pi^2+Complex(-132139636/825)
*ln(p_inf))*y^12+(-1731873/25*Pi+Complex(-1504336/33)*Pi^2+Complex(-132139636/
825)*ln(p_inf)+Complex(-579483632/2475))*y^10+(-569335418/2475-125224576/825*ln
(p_inf)-396352/75*Pi^2+Complex(1640496/25)*Pi)*y^9+(271869/25*Pi+Complex(-\
1031488/55)*Pi^2+Complex(1008328/25)*ln(p_inf)+Complex(57980464/825))*y^8+(
Complex(916/11)*Pi^2+Complex(-157562/825)*ln(p_inf)+Complex(-1811432/2475)-\
25713/50*Pi)*y^4)/b^3/(y^2+1)^13*p_inf^5-1600/21*mu*(-1/2*y*(Complex(32613/25)*
y^4+Complex(7358722/25)*y^8-1064/125*y^19+Complex(1834/25)*y^2+12384/125*y^17+
Complex(-927112/25)*y^14+1099896/125*y^15+Complex(1002/25)*y^18-13229496/125*y^
13+Complex(-1493384/25)*y^6+44216856/125*y^11+Complex(5554178/25)*y^12-51087496
/125*y^9+Complex(24933/25)*y^16+19693576/125*y^7+Complex(1)*y^20-1798216/125*y^
5+Complex(-10826244/25)*y^10-39024/125*y^3+Complex(1)+1064/125*y)*polylog(2,1/(
y^2+1)*y^2)+1/2*(Complex(1)*y^14+Complex(507/25)*y^12-1064/125*y^13+Complex(
10163/25)*y^10-3384/125*y^11+Complex(-13923/5)*y^8+36616/25*y^9+Complex(13923/5
)*y^6-84432/25*y^7+Complex(-10163/25)*y^4+36616/25*y^5+Complex(-507/25)*y^2-\
3384/125*y^3+Complex(-1)-1064/125*y)*y*(y^2+1)^3*polylog(2,1/(y^2+1))-1/2*y*(
Complex(32613/25)*y^4+Complex(7358722/25)*y^8-1064/125*y^19+Complex(1834/25)*y^
2+12384/125*y^17+Complex(-927112/25)*y^14+1099896/125*y^15+Complex(1002/25)*y^
18-13229496/125*y^13+Complex(-1493384/25)*y^6+44216856/125*y^11+Complex(5554178
/25)*y^12-51087496/125*y^9+Complex(24933/25)*y^16+19693576/125*y^7+Complex(1)*y
^20-1798216/125*y^5+Complex(-10826244/25)*y^10-39024/125*y^3+Complex(1)+1064/
125*y)*polylog(2,-y^2)+y*(1536/125*y^3+661724/125*y^5+12099944/125*y^9+3452204/
125*y^13-11726144/125*y^11-1596/125*y-4778564/125*y^7+Complex(-22852/25)*y^4+
Complex(-1704388/25)*y^8-62804/125*y^15-1064/125*y^19-11316/125*y^17+Complex(-\
1186/25)*y^2+Complex(184803/25)*y^14+Complex(477/25)*y^18+Complex(420321/25)*y^
6+Complex(-3/2)+Complex(-1523837/25)*y^12+Complex(16931/50)*y^16+Complex(1)*y^
20+Complex(2706561/25)*y^10)*ln(y^2+1)^2-(y^2+1)^3*(3*(Complex(1)*y^14+Complex(
507/25)*y^12-1064/125*y^13+Complex(10163/25)*y^10-3384/125*y^11+Complex(-13923/
5)*y^8+36616/25*y^9+Complex(13923/5)*y^6-84432/25*y^7+Complex(-10163/25)*y^4+
36616/25*y^5+Complex(-507/25)*y^2-3384/125*y^3+Complex(-1)-1064/125*y)*y*ln(2)-
(Complex(1)*y^14+Complex(507/25)*y^12-1064/125*y^13+Complex(10163/25)*y^10-3384
/125*y^11+Complex(-13923/5)*y^8+36616/25*y^9+Complex(13923/5)*y^6-84432/25*y^7+
Complex(-10163/25)*y^4+36616/25*y^5+Complex(-507/25)*y^2-3384/125*y^3+Complex(-\
1)-1064/125*y)*y*ln(b)+2*(Complex(1)*y^14+Complex(507/25)*y^12-1064/125*y^13+
Complex(10163/25)*y^10-3384/125*y^11+Complex(-13923/5)*y^8+36616/25*y^9+
Complex(13923/5)*y^6-84432/25*y^7+Complex(-10163/25)*y^4+36616/25*y^5+Complex(-\
507/25)*y^2-3384/125*y^3+Complex(-1)-1064/125*y)*y*ln(y)-1/75-1/75*y^16+(
Complex(1)*ln(p_inf)+Complex(1754/2625))*y^15+(-1064/125*ln(p_inf)-2306/125)*y^
14+(Complex(507/25)*ln(p_inf)+Complex(79544/2625))*y^13+(-3384/125*ln(p_inf)-\
356176/2625)*y^12+(Complex(10163/25)*ln(p_inf)+Complex(785724/875))*y^11+(36616
/25*ln(p_inf)+6843626/2625)*y^10+(Complex(-13923/5)*ln(p_inf)+Complex(-343438/
75))*y^9+(-84432/25*ln(p_inf)-4765534/875)*y^8+(Complex(13923/5)*ln(p_inf)+
Complex(343438/75))*y^7+(36616/25*ln(p_inf)+6843626/2625)*y^6+(Complex(-10163/
25)*ln(p_inf)+Complex(-785724/875))*y^5+(-3384/125*ln(p_inf)-356176/2625)*y^4+(
Complex(-507/25)*ln(p_inf)+Complex(-79544/2625))*y^3+(-1064/125*ln(p_inf)-2306/
125)*y^2+(Complex(-1)*ln(p_inf)+Complex(-1754/2625))*y)*ln(y^2+1)+1/4*y*(y^2+1)
^3*((Complex(1)*y^14+Complex(507/25)*y^12-1064/125*y^13+Complex(10163/25)*y^10-\
3384/125*y^11+Complex(-13923/5)*y^8+36616/25*y^9+Complex(13923/5)*y^6-84432/25*
y^7+Complex(-10163/25)*y^4+36616/25*y^5+Complex(-507/25)*y^2-3384/125*y^3+
Complex(-1)-1064/125*y)*ln(y)^2+((20304/125*y^11-219696/25*y^9+20304/125*y^3+
6384/125*y+6384/125*y^13+506592/25*y^7-219696/25*y^5+Complex(-6)*y^14+Complex(-\
60978/25)*y^10+Complex(83538/5)*y^8+Complex(-83538/5)*y^6+Complex(60978/25)*y^4
+Complex(3042/25)*y^2+Complex(-3042/25)*y^12+Complex(6))*ln(b)+(-20304/125*y^11
+219696/25*y^9-20304/125*y^3-6384/125*y-6384/125*y^13-506592/25*y^7+219696/25*y
^5+Complex(6)*y^14+Complex(60978/25)*y^10+Complex(-83538/5)*y^8+Complex(83538/5
)*y^6+Complex(-60978/25)*y^4+Complex(-3042/25)*y^2+Complex(3042/25)*y^12+
Complex(-6))*ln(y)-4/25*y^15+(Complex(6)*ln(p_inf)+Complex(13011/875))*y^14+(-\
33412/125-6384/125*ln(p_inf))*y^13+(Complex(377057/875)+Complex(3042/25)*ln(
p_inf))*y^12+(-1790676/875-20304/125*ln(p_inf))*y^11+(Complex(60978/25)*ln(
p_inf)+Complex(10979427/875))*y^10+(29973612/875+219696/25*ln(p_inf))*y^9+(
Complex(-83538/5)*ln(p_inf)+Complex(-1380981/25))*y^8+(-50545524/875-506592/25*
ln(p_inf))*y^7+(Complex(83538/5)*ln(p_inf)+Complex(1027051/25))*y^6+(16441212/
875+219696/25*ln(p_inf))*y^5+(Complex(-60978/25)*ln(p_inf)+Complex(-3734021/875
))*y^4+(14036/875-20304/125*ln(p_inf))*y^3+(Complex(-3042/25)*ln(p_inf)+
Complex(-204759/875))*y^2+(-10068/125-6384/125*ln(p_inf))*y+Complex(-1401/175)+
Complex(-6)*ln(p_inf))*ln(2)+(Complex(-507/25)*ln(p_inf)^2+Complex(15086/175)+
Complex(-24313/875)*ln(p_inf))*y^2+(Complex(-10163/25)*ln(p_inf)^2+Complex(
2904488/1575)+Complex(-1091641/2625)*ln(p_inf))*y^4+(815966/7875+190004/2625*ln
(p_inf)-3384/125*ln(p_inf)^2)*y^3+(-74/525-4/75*ln(p_inf))*y^15+(96674/375-\
538236/875*ln(p_inf)-3384/125*ln(p_inf)^2)*y^11+(Complex(-1057816/7875)+
Complex(507/25)*ln(p_inf)^2+Complex(245237/2625)*ln(p_inf))*y^12+((6768/125*y^
11-73232/25*y^9+6768/125*y^3+2128/125*y+2128/125*y^13+168864/25*y^7-73232/25*y^
5+Complex(-2)*y^14+Complex(-20326/25)*y^10+Complex(27846/5)*y^8+Complex(-27846/
5)*y^6+Complex(20326/25)*y^4+Complex(1014/25)*y^2+Complex(-1014/25)*y^12+
Complex(2))*ln(y)+4/75*y^15+(Complex(-2)*ln(p_inf)+Complex(-6511/2625))*y^14+(
25508/375+2128/125*ln(p_inf))*y^13+(Complex(-245237/2625)+Complex(-1014/25)*ln(
p_inf))*y^12+(6768/125*ln(p_inf)+538236/875)*y^11+(Complex(-20326/25)*ln(p_inf)
+Complex(-8337047/2625))*y^10+(-73232/25*ln(p_inf)-20453452/2625)*y^9+(Complex(
27846/5)*ln(p_inf)+Complex(287947/25))*y^8+(168864/25*ln(p_inf)+9531068/875)*y^
7+(Complex(-27846/5)*ln(p_inf)+Complex(-509911/75))*y^6+(-6921052/2625-73232/25
*ln(p_inf))*y^5+(Complex(20326/25)*ln(p_inf)+Complex(1091641/2625))*y^4+(-\
190004/2625+6768/125*ln(p_inf))*y^3+(Complex(1014/25)*ln(p_inf)+Complex(24313/
875))*y^2+(2164/375+2128/125*ln(p_inf))*y+Complex(101/525)+Complex(2)*ln(p_inf)
)*ln(b)+(-4/75*y^15+(Complex(2)*ln(p_inf)+Complex(6511/2625))*y^14+(-25508/375-\
2128/125*ln(p_inf))*y^13+(Complex(245237/2625)+Complex(1014/25)*ln(p_inf))*y^12
+(-6768/125*ln(p_inf)-538236/875)*y^11+(Complex(20326/25)*ln(p_inf)+Complex(
8337047/2625))*y^10+(73232/25*ln(p_inf)+20453452/2625)*y^9+(Complex(-27846/5)*
ln(p_inf)+Complex(-287947/25))*y^8+(-168864/25*ln(p_inf)-9531068/875)*y^7+(
Complex(27846/5)*ln(p_inf)+Complex(509911/75))*y^6+(6921052/2625+73232/25*ln(
p_inf))*y^5+(Complex(-20326/25)*ln(p_inf)+Complex(-1091641/2625))*y^4+(190004/
2625-6768/125*ln(p_inf))*y^3+(Complex(-1014/25)*ln(p_inf)+Complex(-24313/875))*
y^2+(-2164/375-2128/125*ln(p_inf))*y+Complex(-101/525)+Complex(-2)*ln(p_inf))*
ln(y)+(Complex(509911/75)*ln(p_inf)+Complex(-35974318/2625)+Complex(13923/5)*ln
(p_inf)^2)*y^6+(Complex(10163/25)*ln(p_inf)^2+Complex(-322418/125)+Complex(
8337047/2625)*ln(p_inf))*y^10+(-7459646/875+20453452/2625*ln(p_inf)+36616/25*ln
(p_inf)^2)*y^9+(Complex(-13923/5)*ln(p_inf)^2+Complex(8024656/525)+Complex(-\
287947/25)*ln(p_inf))*y^8+(45811258/2625-9531068/875*ln(p_inf)-84432/25*ln(
p_inf)^2)*y^7+(-54911834/7875+6921052/2625*ln(p_inf)+36616/25*ln(p_inf)^2)*y^5+
(4258/105-2164/375*ln(p_inf)-1064/125*ln(p_inf)^2)*y+(Complex(6511/2625)*ln(
p_inf)+Complex(-81854/7875)+Complex(1)*ln(p_inf)^2)*y^14+(497426/7875-25508/375
*ln(p_inf)-1064/125*ln(p_inf)^2)*y^13+Complex(-1)*ln(p_inf)^2+(36616/5*y^5-3384
/25*y^3+Complex(10163/5)*y^10+Complex(-5)+Complex(507/5)*y^12+Complex(-10163/5)
*y^4+Complex(-507/5)*y^2+Complex(-13923)*y^8-84432/5*y^7-1064/25*y-1064/25*y^13
-3384/25*y^11+36616/5*y^9+Complex(13923)*y^6+Complex(5)*y^14)*ln(2)^2+(Complex(
1)*y^14+Complex(507/25)*y^12-1064/125*y^13+Complex(10163/25)*y^10-3384/125*y^11
+Complex(-13923/5)*y^8+36616/25*y^9+Complex(13923/5)*y^6-84432/25*y^7+Complex(-\
10163/25)*y^4+36616/25*y^5+Complex(-507/25)*y^2-3384/125*y^3+Complex(-1)-1064/
125*y)*ln(b)^2+Complex(2528/525)+Complex(-101/525)*ln(p_inf)))*y^3*7^(1/2)*Pi^(
1/2)/b^3/(y^2+1)^14*p_inf^6-12/77*mu*y^2*(1/2*Pi+1328811008/1755*y^13*Pi^2+1/2*
y^26*Pi+(40720/39*y^2*(Complex(-1968379/2545)*y^4+Complex(4423928/509)*y^8-\
387544/38175*y^21+Complex(8757/2545)*y^2-1307984/7635*y^19+Complex(-4423928/509
)*y^14+11163832/7635*y^17+Complex(1968379/2545)*y^18+13732464/2545*y^15+
Complex(-1721461/12725)*y^6-3125248/2545*y^13+Complex(-37281832/2545)*y^12-\
885715712/38175*y^11+Complex(1)*y^22-3125248/2545*y^9+Complex(1721461/12725)*y^
16+13732464/2545*y^7+Complex(-8757/2545)*y^20+11163832/7635*y^5+Complex(
37281832/2545)*y^10-1307984/7635*y^3+Complex(-1)-387544/38175*y)*ln(y)-1/2*(
Complex(1)*y^12+Complex(-57206/63)*y^10-2176/15*y^11+Complex(25031/9)*y^8+
144832/63*y^9+Complex(-11356/45)*y^6-12352/9*y^7+Complex(25031/9)*y^4+12352/9*y
^5+Complex(-57206/63)*y^2-144832/63*y^3+Complex(1)+2176/15*y)*(y^2+1)^7)*ln(y^2
+1)+704/3*(Complex(1)*y^14+Complex(-25)*y^12-8*y^13+Complex(2369)*y^10-608*y^11
+Complex(-11465)*y^8+7160*y^9+Complex(11465)*y^6-14720*y^7+Complex(-2369)*y^4+
7160*y^5+Complex(25)*y^2-608*y^3+Complex(-1)-8*y)*(y^2+1)^4*y^2*polylog(2,-1/y^
2)-20360/39*y*(1777/22905*y^24+1777/22905+y*(Complex(-1968379/2545)*y^4+
Complex(4423928/509)*y^8-387544/38175*y^21+Complex(8757/2545)*y^2-1307984/7635*
y^19+Complex(-4423928/509)*y^14+11163832/7635*y^17+Complex(1968379/2545)*y^18+
13732464/2545*y^15+Complex(-1721461/12725)*y^6-3125248/2545*y^13+Complex(-\
37281832/2545)*y^12-885715712/38175*y^11+Complex(1)*y^22-3125248/2545*y^9+
Complex(1721461/12725)*y^16+13732464/2545*y^7+Complex(-8757/2545)*y^20+11163832
/7635*y^5+Complex(37281832/2545)*y^10-1307984/7635*y^3+Complex(-1)-387544/38175
*y)*ln(2)-y*(Complex(-1968379/2545)*y^4+Complex(4423928/509)*y^8-387544/38175*y
^21+Complex(8757/2545)*y^2-1307984/7635*y^19+Complex(-4423928/509)*y^14+
11163832/7635*y^17+Complex(1968379/2545)*y^18+13732464/2545*y^15+Complex(-\
1721461/12725)*y^6-3125248/2545*y^13+Complex(-37281832/2545)*y^12-885715712/
38175*y^11+Complex(1)*y^22-3125248/2545*y^9+Complex(1721461/12725)*y^16+
13732464/2545*y^7+Complex(-8757/2545)*y^20+11163832/7635*y^5+Complex(37281832/
2545)*y^10-1307984/7635*y^3+Complex(-1)-387544/38175*y)*ln(b)+(-3425076/3563-\
1307984/7635*ln(p_inf))*y^20+(Complex(771242681/229050)+Complex(1968379/2545)*
ln(p_inf))*y^19+(759253322/160335+11163832/7635*ln(p_inf))*y^18+(Complex(1)*ln(
p_inf)+Complex(4856003/1603350))*y^23+(Complex(8757/2545)*ln(p_inf)+Complex(
4650473/229050))*y^3+(-387544/38175*ln(p_inf)-48929878/1336125)*y^2+(Complex(-1
)*ln(p_inf)+Complex(-5079083/1603350))*y+(13732464/2545*ln(p_inf)+14269649141/
801675)*y^8+(Complex(-1721461/12725)*ln(p_inf)+Complex(318611809/1145250))*y^7+
(11163832/7635*ln(p_inf)+868302314/160335)*y^6+(Complex(-1968379/2545)*ln(p_inf
)+Complex(-130702957/45810))*y^5+(-1307984/7635*ln(p_inf)-35186252/53445)*y^4+(
Complex(-37281832/2545)*ln(p_inf)+Complex(-49453162921/801675))*y^13+(-\
16221383656/190875-885715712/38175*ln(p_inf))*y^12+(Complex(37281832/2545)*ln(
p_inf)+Complex(38534946001/801675))*y^11+(-3125248/2545*ln(p_inf)-302518552/
38175)*y^10+(Complex(4423928/509)*ln(p_inf)+Complex(24765063359/801675))*y^9+(
Complex(4213798151/1145250)+Complex(1721461/12725)*ln(p_inf))*y^17+(18704017781
/801675+13732464/2545*ln(p_inf))*y^16+(Complex(-4423928/509)*ln(p_inf)+Complex(
-24171566663/801675))*y^15+(50865976/12725-3125248/2545*ln(p_inf))*y^14+(-\
19017426/445375-387544/38175*ln(p_inf))*y^22+(Complex(-13590833/229050)+
Complex(-8757/2545)*ln(p_inf))*y^21)*ln(y)+(7615/117+14216/351*ln(p_inf)+
Complex(1088/15)*Pi)*y^25+(29315737/126*Pi+Complex(4322720/117)*Pi^2+Complex(
887726828/4095)*ln(p_inf)+Complex(13475133116/26325))*y^10+(-43129085749/20475-\
1262447528/819*ln(p_inf)-8071616/117*Pi^2+Complex(92658368/63)*Pi)*y^9+(
Complex(15964958/36855)-2921/6*Pi+Complex(-1868/39)*Pi^2+Complex(5678282/12285)
*ln(p_inf))*y^24+(-327930086/36855+1001056/1755*Pi^2-367542992/61425*ln(p_inf)+
Complex(14176/15)*Pi)*y^23+(43129085749/20475+1262447528/819*ln(p_inf)-8071616/
117*Pi^2+Complex(-92658368/63)*Pi)*y^17+(19591712/351*Pi^2-54614723782/184275-\
27252304/189*ln(p_inf)+Complex(-10083104/63)*Pi)*y^7+(1208287/9*Pi+Complex(-\
281876/13)*Pi^2+Complex(540991682/1755)*ln(p_inf)+Complex(13299904858/26325))*y
^6+(-107689/9*Pi+Complex(-2752389418/184275)+Complex(-20356/39)*Pi^2+Complex(-\
1012526/135)*ln(p_inf))*y^22+(-37643670964/184275+Complex(23068928/315)*Pi-\
309227536/2457*ln(p_inf)-3553984/351*Pi^2)*y^21+(Complex(540991682/1755)*ln(
p_inf)+Complex(13299904858/26325)+Complex(281876/13)*Pi^2+1208287/9*Pi)*y^20+(
19591712/351*Pi^2+54614723782/184275+27252304/189*ln(p_inf)+Complex(10083104/63
)*Pi)*y^19+(18843571/18*Pi+Complex(39440854382/36855)+Complex(2343822674/2925)*
ln(p_inf)+Complex(-55734644/585)*Pi^2)*y^18-352/3*y^2*(y^2+1)^2*(Complex(-280)*
y^4+Complex(181866)*y^8-8*y^17+Complex(53)*y^2-624*y^15+Complex(280)*y^14-7504*
y^13+Complex(1)*y^18+106512*y^11+Complex(-40228)*y^6-216720*y^9+Complex(40228)*
y^12+106512*y^7+Complex(-53)*y^16-7504*y^5+Complex(-181866)*y^10-624*y^3+
Complex(-1)-8*y)*ln(y^2+1)^2-704/3*y^2*(y^2+1)^2*(Complex(-280)*y^4+Complex(
181866)*y^8-8*y^17+Complex(53)*y^2-624*y^15+Complex(280)*y^14-7504*y^13+
Complex(1)*y^18+106512*y^11+Complex(-40228)*y^6-216720*y^9+Complex(40228)*y^12+
106512*y^7+Complex(-53)*y^16-7504*y^5+Complex(-181866)*y^10-624*y^3+Complex(-1)
-8*y)*polylog(2,1/(y^2+1)*y^2)+20360/39*y^2*(Complex(-4370779/2545)*y^4+
Complex(-14074552/509)*y^8-387544/38175*y^21+Complex(-25563/2545)*y^2-1307984/
7635*y^19+Complex(14074552/509)*y^14+57289912/7635*y^17+Complex(4370779/2545)*y
^18-78519696/2545*y^15+Complex(243494939/12725)*y^6-3125248/2545*y^13+Complex(
106621928/2545)*y^12+2343109888/38175*y^11+Complex(1)*y^22-3125248/2545*y^9+
Complex(-243494939/12725)*y^16-78519696/2545*y^7+Complex(25563/2545)*y^20+
57289912/7635*y^5+Complex(-106621928/2545)*y^10-1307984/7635*y^3+Complex(-1)-\
387544/38175*y)*polylog(2,-y^2)+(y^2+1)^3*(Complex(-189035/9)*y^4+Complex(
10389346/9)*y^8-2176/15*y^19+Complex(-2930/3)*y^2-21824/15*y^17+Complex(3010040
/9)*y^14-44625856/315*y^15+Complex(-2930/3)*y^18+34467136/315*y^13+Complex(
3010040/9)*y^6+957518144/315*y^11+Complex(10389346/9)*y^12-957518144/315*y^9+
Complex(-189035/9)*y^16-34467136/315*y^7+Complex(1)*y^20+44625856/315*y^5+
Complex(-83582708/21)*y^10+21824/15*y^3+Complex(1)+2176/15*y)*ln(Complex(1)+y)-\
2056/39*y^2*(Complex(3236821/257)*y^4+Complex(-24281000/257)*y^8-112984/3855*y^
21+Complex(-39291/257)*y^2+3084976/771*y^19+Complex(24281000/257)*y^14-20959688
/771*y^17+Complex(-3236821/257)*y^18-9696656/257*y^15+Complex(-26145861/1285)*y
^6+22500352/257*y^13+Complex(-1021608/257)*y^12+221310208/3855*y^11+Complex(1)*
y^22+22500352/257*y^9+Complex(26145861/1285)*y^16-9696656/257*y^7+Complex(39291
/257)*y^20-20959688/771*y^5+Complex(1021608/257)*y^10+3084976/771*y^3+Complex(-\
1)-112984/3855*y)*ln(y)^2+(Complex(-1012526/135)*y^4+Complex(2343822674/2925)*y
^8+Complex(5678282/12285)*y^2+Complex(-18720108668/4095)*y^14+Complex(
2343822674/2925)*y^18+Complex(540991682/1755)*y^6+Complex(5678282/12285)*y^24+
Complex(-18720108668/4095)*y^12-1262447528/819*y^9-456287200/117*y^11+367542992
/61425*y^3-14216/351*y-27252304/189*y^7+309227536/2457*y^5+Complex(-1012526/135
)*y^22+Complex(887726828/4095)*y^16+456287200/117*y^15+27252304/189*y^19+
1262447528/819*y^17+Complex(540991682/1755)*y^20+Complex(887726828/4095)*y^10+
14216/351*y^25-367542992/61425*y^23-309227536/2457*y^21)*ln(2)+(Complex(1012526
/135)*y^4+Complex(-2343822674/2925)*y^8+Complex(-5678282/12285)*y^2+Complex(
18720108668/4095)*y^14+Complex(-2343822674/2925)*y^18+Complex(-540991682/1755)*
y^6+456287200/117*y^11+1262447528/819*y^9-367542992/61425*y^3+14216/351*y+
27252304/189*y^7-309227536/2457*y^5+Complex(-5678282/12285)*y^24+Complex(
18720108668/4095)*y^12+Complex(1012526/135)*y^22+Complex(-887726828/4095)*y^16-\
456287200/117*y^15-27252304/189*y^19-1262447528/819*y^17+Complex(-540991682/
1755)*y^20+Complex(-887726828/4095)*y^10+309227536/2457*y^21+367542992/61425*y^
23-14216/351*y^25)*ln(b)+(-24459578/7*Pi+Complex(76606880/117)*Pi^2+Complex(-\
18720108668/4095)*ln(p_inf)+Complex(-1238620242476/184275))*y^14+(18843571/18*
Pi+Complex(55734644/585)*Pi^2+Complex(2343822674/2925)*ln(p_inf)+Complex(
39440854382/36855))*y^8+(Complex(1868/39)*Pi^2+Complex(5678282/12285)*ln(p_inf)
+Complex(15964958/36855)-2921/6*Pi)*y^2+(-7615/117-14216/351*ln(p_inf)+Complex(
-1088/15)*Pi)*y+(29315737/126*Pi+Complex(-4322720/117)*Pi^2+Complex(887726828/
4095)*ln(p_inf)+Complex(13475133116/26325))*y^16+(1076635699108/184275+
456287200/117*ln(p_inf)-12916736/39*Pi^2+Complex(-9399104/3)*Pi)*y^15+(Complex(
20356/39)*Pi^2+Complex(-1012526/135)*ln(p_inf)+Complex(-2752389418/184275)-\
107689/9*Pi)*y^4+(327930086/36855+367542992/61425*ln(p_inf)+1001056/1755*Pi^2+
Complex(-14176/15)*Pi)*y^3+(37643670964/184275-3553984/351*Pi^2+309227536/2457*
ln(p_inf)+Complex(-23068928/315)*Pi)*y^5+(-24459578/7*Pi+Complex(-1238620242476
/184275)+Complex(-76606880/117)*Pi^2+Complex(-18720108668/4095)*ln(p_inf))*y^12
+(-1076635699108/184275-456287200/117*ln(p_inf)-12916736/39*Pi^2+Complex(
9399104/3)*Pi)*y^11)*7^(1/2)*Pi^(1/2)/b^3/(y^2+1)^15*p_inf^7+1612/77*mu*y^3*(-\
1354/403*y*(Complex(-11509873/2031)*y^4+Complex(-1178015762/2031)*y^8-95192/
10155*y^19+Complex(-162198/677)*y^2-7267088/10155*y^17+Complex(27240940/2031)*y
^14+9012456/3385*y^15+Complex(-23834/677)*y^18+995607592/10155*y^13+Complex(
296547668/2031)*y^6-5173046072/10155*y^11+Complex(-532829374/2031)*y^12+
7370886472/10155*y^9+Complex(6204265/2031)*y^16-3396363992/10155*y^7+Complex(1)
*y^20+135008744/3385*y^5+Complex(473636592/677)*y^10+4714288/10155*y^3+Complex(
-3933/677)-502808/10155*y)*polylog(2,1/(y^2+1)*y^2)-3256/403*y*(y^2+1)^3*(
Complex(1)*y^14+Complex(1407/37)*y^12-1544/185*y^13+Complex(6071/37)*y^10+10536
/185*y^11+Complex(-74595/37)*y^8+35176/37*y^9+Complex(74595/37)*y^6-93072/37*y^
7+Complex(-6071/37)*y^4+35176/37*y^5+Complex(-1407/37)*y^2+10536/185*y^3+
Complex(-1)-1544/185*y)*polylog(2,1/(y^2+1))+3256/403*y*(Complex(24417/37)*y^4+
Complex(7392826/37)*y^8-1544/185*y^19+Complex(2050/37)*y^2+39264/185*y^17+
Complex(-950056/37)*y^14+1099416/185*y^15+Complex(2178/37)*y^18-13421016/185*y^
13+Complex(-1502888/37)*y^6+43995576/185*y^11+Complex(5568122/37)*y^12-51034216
/185*y^9+Complex(15777/37)*y^16+19851496/185*y^7+Complex(1)*y^20-1764136/185*y^
5+Complex(-10764468/37)*y^10-1392/5*y^3+Complex(1)+1544/185*y)*polylog(2,-y^2)+
3745280/403*y^4*(y^2+1)*(Complex(1)*y^11-8/133*y^12+Complex(-321/19)*y^9+624/
133*y^10+Complex(1112/19)*y^7-4488/133*y^8+Complex(-1112/19)*y^5+8240/133*y^6+
Complex(321/19)*y^3-4488/133*y^4+Complex(-1)*y+624/133*y^2-8/133)*polylog(2,-1/
y^2)+y*(-3396496/2015*y^3-123555624/2015*y^5-2517653464/2015*y^9-298704504/2015
*y^13+1663657384/2015*y^11+108616/2015*y+1165286024/2015*y^7+Complex(2566739/
403)*y^4+Complex(31266158/31)*y^8+Complex(208166/403)*y^2+Complex(-9441156/403)
*y^14+Complex(-714/13)*y^18+Complex(-98488380/403)*y^6+Complex(12601666/31)*y^
12+Complex(2853/403)+Complex(-798203/403)*y^16+Complex(1)*y^20+Complex(-\
36433584/31)*y^10+2440664/2015*y^15-27256/2015*y^19+597296/2015*y^17)*ln(y^2+1)
^2-2708/403*(y^2+1)*(3*y*(Complex(-1282126/2031)*y^4+Complex(11344060/2031)*y^8
-95192/10155*y^17+Complex(-4529/677)*y^2-359592/3385*y^15+Complex(1282126/2031)
*y^14+5454288/3385*y^13+Complex(1)*y^18+11558008/10155*y^11+Complex(1090950/677
)*y^6-5305552/677*y^9+Complex(-1090950/677)*y^12+11558008/10155*y^7+Complex(
4529/677)*y^16+5454288/3385*y^5+Complex(-11344060/2031)*y^10-359592/3385*y^3+
Complex(-1)-95192/10155*y)*ln(2)-y*(Complex(-1282126/2031)*y^4+Complex(11344060
/2031)*y^8-95192/10155*y^17+Complex(-4529/677)*y^2-359592/3385*y^15+Complex(
1282126/2031)*y^14+5454288/3385*y^13+Complex(1)*y^18+11558008/10155*y^11+
Complex(1090950/677)*y^6-5305552/677*y^9+Complex(-1090950/677)*y^12+11558008/
10155*y^7+Complex(4529/677)*y^16+5454288/3385*y^5+Complex(-11344060/2031)*y^10-\
359592/3385*y^3+Complex(-1)-95192/10155*y)*ln(b)-951/677*y*(Complex(104422/2853
)*y^4+Complex(-2298892/2853)*y^8-108616/14265*y^17+Complex(-60635/951)*y^2+
687304/4755*y^15+Complex(-104422/2853)*y^14+1047888/1585*y^13+Complex(1)*y^18-\
25162456/14265*y^11+Complex(1595074/951)*y^6+210704/951*y^9+Complex(-1595074/
951)*y^12-25162456/14265*y^7+Complex(60635/951)*y^16+1047888/1585*y^5+Complex(
2298892/2853)*y^10+687304/4755*y^3+Complex(-1)-108616/14265*y)*ln(y)+257/6093+
257/6093*y^20+(Complex(1)*ln(p_inf)+Complex(23692/23695))*y^19+(-95192/10155*ln
(p_inf)-4162792/213255)*y^18+(Complex(4529/677)*ln(p_inf)+Complex(-158822/30465
))*y^17+(-359592/3385*ln(p_inf)-23375099/71085)*y^16+(Complex(1282126/2031)*ln(
p_inf)+Complex(294442042/213255))*y^15+(5454288/3385*ln(p_inf)+1926896/677)*y^
14+(Complex(-1090950/677)*ln(p_inf)+Complex(-22985542/10155))*y^13+(11558008/
10155*ln(p_inf)+27694742/10155)*y^12+(Complex(-11344060/2031)*ln(p_inf)+
Complex(-304953698/30465))*y^11+(-5305552/677*ln(p_inf)-137861776/10155)*y^10+(
Complex(11344060/2031)*ln(p_inf)+Complex(304953698/30465))*y^9+(11558008/10155*
ln(p_inf)+27694742/10155)*y^8+(Complex(1090950/677)*ln(p_inf)+Complex(22985542/
10155))*y^7+(5454288/3385*ln(p_inf)+1926896/677)*y^6+(Complex(-1282126/2031)*ln
(p_inf)+Complex(-294442042/213255))*y^5+(-359592/3385*ln(p_inf)-23375099/71085)
*y^4+(Complex(-4529/677)*ln(p_inf)+Complex(158822/30465))*y^3+(-95192/10155*ln(
p_inf)-4162792/213255)*y^2+(Complex(-1)*ln(p_inf)+Complex(-23692/23695))*y)*ln(
y^2+1)+2305/1209*y*(y^2+1)*(Complex(-1)*Pi^2+Complex(204361/48405)+(-95192/2305
*y^17+11558008/2305*y^7-1078776/2305*y^15-95192/2305*y-15916656/461*y^9+
16362864/2305*y^5-1078776/2305*y^3+16362864/2305*y^13+11558008/2305*y^11+
Complex(-1282126/461)*y^4+Complex(11344060/461)*y^8+Complex(-13587/461)*y^2+
Complex(1282126/461)*y^14+Complex(2031/461)*y^18+Complex(3272850/461)*y^6+
Complex(-2031/461)+Complex(-3272850/461)*y^12+Complex(13587/461)*y^16+Complex(-\
11344060/461)*y^10)*ln(2)^2+(Complex(-2031/2305)-3779904392/11525*y^11+
1376313744/2305*y^9-3779904392/11525*y^7+543518064/11525*y^5-7837176/11525*y^3-\
95192/11525*y+Complex(-23753806/2305)*y^4+Complex(-260768116/461)*y^8+Complex(-\
13587/2305)*y^2+Complex(23753806/2305)*y^14+Complex(2031/2305)*y^18+Complex(
76585194/461)*y^6+Complex(-76585194/461)*y^12+Complex(13587/2305)*y^16+Complex(
260768116/461)*y^10-95192/11525*y^17+543518064/11525*y^13-7837176/11525*y^15)*
ln(y)^2+(-95192/11525*y^17-1078776/11525*y^15+Complex(-2031/2305)+16362864/
11525*y^5-1078776/11525*y^3+Complex(-1282126/2305)*y^4+Complex(2268812/461)*y^8
+Complex(-13587/2305)*y^2+Complex(1282126/2305)*y^14+Complex(2031/2305)*y^18+
Complex(654570/461)*y^6+Complex(-654570/461)*y^12+Complex(13587/2305)*y^16+
Complex(-2268812/461)*y^10+11558008/11525*y^7-95192/11525*y+16362864/11525*y^13
+11558008/11525*y^11-15916656/2305*y^9)*ln(b)^2+((190384/11525*y^17+Complex(
2564252/2305)*y^4+Complex(-4537624/461)*y^8+Complex(27174/2305)*y^2+Complex(-\
2564252/2305)*y^14-23116016/11525*y^11+31833312/2305*y^9+2157552/11525*y^3+
190384/11525*y+2157552/11525*y^15-32725728/11525*y^13-23116016/11525*y^7-\
32725728/11525*y^5+Complex(-4062/2305)*y^18+Complex(-1309140/461)*y^6+Complex(
1309140/461)*y^12+Complex(-27174/2305)*y^16+Complex(4537624/461)*y^10+Complex(
4062/2305))*ln(y)-1028/6915*y^19+(Complex(-4062/2305)*ln(p_inf)+Complex(-244569
/80675))*y^18+(190384/11525*ln(p_inf)+4884276/80675)*y^17+(Complex(-27174/2305)
*ln(p_inf)+Complex(1045763/34575))*y^16+(88644456/80675+2157552/11525*ln(p_inf)
)*y^15+(Complex(-2564252/2305)*ln(p_inf)+Complex(-941704636/242025))*y^14+(-\
220812872/34575-32725728/11525*ln(p_inf))*y^13+(Complex(1309140/461)*ln(p_inf)+
Complex(23042332/11525))*y^12+(-23116016/11525*ln(p_inf)-413198144/34575)*y^11+
(Complex(4537624/461)*ln(p_inf)+Complex(288358126/11525))*y^10+(31833312/2305*
ln(p_inf)+275723552/11525)*y^9+(Complex(-4537624/461)*ln(p_inf)+Complex(-\
354740414/34575))*y^8+(-23116016/11525*ln(p_inf)+16172248/6915)*y^7+(Complex(-\
1309140/461)*ln(p_inf)+Complex(-68899836/11525))*y^6+(-126028408/34575-32725728
/11525*ln(p_inf))*y^5+(Complex(2564252/2305)*ln(p_inf)+Complex(78687844/80675))
*y^4+(971188/16135+2157552/11525*ln(p_inf))*y^3+(Complex(27174/2305)*ln(p_inf)+
Complex(5473/461))*y^2+(399668/48405+190384/11525*ln(p_inf))*y+Complex(7947/
16135)+Complex(4062/2305)*ln(p_inf))*ln(b)+((Complex(12186/2305)-69348048/11525
*y^11+95499936/2305*y^9+6472656/11525*y^3+571152/11525*y-98177184/11525*y^13-\
69348048/11525*y^7-98177184/11525*y^5+6472656/11525*y^15+571152/11525*y^17+
Complex(7692756/2305)*y^4+Complex(-13612872/461)*y^8+Complex(81522/2305)*y^2+
Complex(-7692756/2305)*y^14+Complex(-12186/2305)*y^18+Complex(-3927420/461)*y^6
+Complex(3927420/461)*y^12+Complex(-81522/2305)*y^16+Complex(13612872/461)*y^10
)*ln(b)+(-571152/11525*y^17+Complex(-12186/2305)+69348048/11525*y^11-95499936/
2305*y^9-6472656/11525*y^3-571152/11525*y-6472656/11525*y^15+98177184/11525*y^
13+69348048/11525*y^7+98177184/11525*y^5+Complex(-7692756/2305)*y^4+Complex(
13612872/461)*y^8+Complex(-81522/2305)*y^2+Complex(7692756/2305)*y^14+Complex(
12186/2305)*y^18+Complex(3927420/461)*y^6+Complex(-3927420/461)*y^12+Complex(
81522/2305)*y^16+Complex(-13612872/461)*y^10)*ln(y)+1028/2305*y^19+(Complex(
1261767/80675)+Complex(12186/2305)*ln(p_inf))*y^18+(-19602812/80675-571152/
11525*ln(p_inf))*y^17+(Complex(81522/2305)*ln(p_inf)+Complex(-541103/11525))*y^
16+(-64405944/16135-6472656/11525*ln(p_inf))*y^15+(Complex(7692756/2305)*ln(
p_inf)+Complex(1275057396/80675))*y^14+(342365576/11525+98177184/11525*ln(p_inf
))*y^13+(Complex(-190689996/11525)+Complex(-3927420/461)*ln(p_inf))*y^12+(
499057632/11525+69348048/11525*ln(p_inf))*y^11+(Complex(-13612872/461)*ln(p_inf
)+Complex(-1286425178/11525))*y^10+(-1418360736/11525-95499936/2305*ln(p_inf))*
y^9+(Complex(776091214/11525)+Complex(13612872/461)*ln(p_inf))*y^8+(4998248/
11525+69348048/11525*ln(p_inf))*y^7+(Complex(328262508/11525)+Complex(3927420/
461)*ln(p_inf))*y^6+(247581112/11525+98177184/11525*ln(p_inf))*y^5+(Complex(-\
7692756/2305)*ln(p_inf)+Complex(-569416292/80675))*y^4+(-70664172/80675-6472656
/11525*ln(p_inf))*y^3+(Complex(-183027/2305)+Complex(-81522/2305)*ln(p_inf))*y^
2+(-6948324/80675-571152/11525*ln(p_inf))*y+Complex(-129453/16135)+Complex(-\
12186/2305)*ln(p_inf))*ln(2)+(Complex(-15563687066/726075)+Complex(354740414/
34575)*ln(p_inf)+Complex(-308406932/6915)*Pi^2+Complex(2268812/461)*ln(p_inf)^2
)*y^8+(Complex(-520387272/80675)+Complex(68899836/11525)*ln(p_inf)+Complex(
35414734/2305)*Pi^2+Complex(654570/461)*ln(p_inf)^2)*y^6+(-189982408/6915*Pi^2-\
409096256/103725-16172248/6915*ln(p_inf)+11558008/11525*ln(p_inf)^2)*y^7+(-\
4552421056/726075+11596368/2305*Pi^2+126028408/34575*ln(p_inf)+16362864/11525*
ln(p_inf)^2)*y^5+(Complex(-78687844/80675)*ln(p_inf)+Complex(1746374992/726075)
+Complex(-1615550/1383)*Pi^2+Complex(-1282126/2305)*ln(p_inf)^2)*y^4+(97132646/
242025-971188/16135*ln(p_inf)-119016/2305*Pi^2-1078776/11525*ln(p_inf)^2)*y^3+(
Complex(907997/48405)+Complex(-5473/461)*ln(p_inf)+Complex(-69693/2305)*Pi^2+
Complex(-13587/2305)*ln(p_inf)^2)*y^2+(-1078776/11525*ln(p_inf)^2+37213328/
80675-88644456/80675*ln(p_inf)-119016/2305*Pi^2)*y^15+(-11960/1383*Pi^2+3123758
/80675-399668/48405*ln(p_inf)-95192/11525*ln(p_inf)^2)*y+(Complex(-1045763/
34575)*ln(p_inf)+Complex(-41478821/726075)+Complex(69693/2305)*Pi^2+Complex(
13587/2305)*ln(p_inf)^2)*y^16+(-702990064/103725+220812872/34575*ln(p_inf)+
11596368/2305*Pi^2+16362864/11525*ln(p_inf)^2)*y^13+(Complex(941704636/242025)*
ln(p_inf)+Complex(-1967999104/726075)+Complex(1615550/1383)*Pi^2+Complex(
1282126/2305)*ln(p_inf)^2)*y^14+(-95192/11525*ln(p_inf)^2+7962382/145215-\
4884276/80675*ln(p_inf)-11960/1383*Pi^2)*y^17+(2533832716/80675-275723552/11525
*ln(p_inf)+21123760/461*Pi^2-15916656/2305*ln(p_inf)^2)*y^9+(Complex(-288358126
/11525)*ln(p_inf)+Complex(1905761398/80675)+Complex(308406932/6915)*Pi^2+
Complex(-2268812/461)*ln(p_inf)^2)*y^10+(-195981916/34575+413198144/34575*ln(
p_inf)-189982408/6915*Pi^2+11558008/11525*ln(p_inf)^2)*y^11+(Complex(512375912/
80675)+Complex(-23042332/11525)*ln(p_inf)+Complex(-35414734/2305)*Pi^2+Complex(
-654570/461)*ln(p_inf)^2)*y^12+(Complex(-689993/80675)+Complex(244569/80675)*ln
(p_inf)+Complex(1)*Pi^2+Complex(2031/2305)*ln(p_inf)^2)*y^18+(1028/6915*y^19+(
Complex(4062/2305)*ln(p_inf)+Complex(244569/80675))*y^18+(-190384/11525*ln(
p_inf)-4884276/80675)*y^17+(Complex(27174/2305)*ln(p_inf)+Complex(-1045763/
34575))*y^16+(-88644456/80675-2157552/11525*ln(p_inf))*y^15+(Complex(2564252/
2305)*ln(p_inf)+Complex(941704636/242025))*y^14+(220812872/34575+32725728/11525
*ln(p_inf))*y^13+(Complex(-1309140/461)*ln(p_inf)+Complex(-23042332/11525))*y^
12+(23116016/11525*ln(p_inf)+413198144/34575)*y^11+(Complex(-4537624/461)*ln(
p_inf)+Complex(-288358126/11525))*y^10+(-31833312/2305*ln(p_inf)-275723552/
11525)*y^9+(Complex(4537624/461)*ln(p_inf)+Complex(354740414/34575))*y^8+(
23116016/11525*ln(p_inf)-16172248/6915)*y^7+(Complex(1309140/461)*ln(p_inf)+
Complex(68899836/11525))*y^6+(126028408/34575+32725728/11525*ln(p_inf))*y^5+(
Complex(-2564252/2305)*ln(p_inf)+Complex(-78687844/80675))*y^4+(-971188/16135-\
2157552/11525*ln(p_inf))*y^3+(Complex(-27174/2305)*ln(p_inf)+Complex(-5473/461)
)*y^2+(-399668/48405-190384/11525*ln(p_inf))*y+Complex(-7947/16135)+Complex(-\
4062/2305)*ln(p_inf))*ln(y)+(-1678/16135+1028/6915*ln(p_inf))*y^19+Complex(-\
7947/16135)*ln(p_inf)+Complex(-2031/2305)*ln(p_inf)^2))*7^(1/2)*Pi^(1/2)/b^3/(y
^2+1)^14*p_inf^8;
W_odd_hered_y_4_meqm2_fin := -256/7*mu*y^3*(y*(y*(Complex(1)*y^12+Complex(106)*
y^10-10*y^11+Complex(-1195)*y^8+460*y^9+Complex(2440)*y^6-2050*y^7+Complex(-\
1195)*y^4+2050*y^5+Complex(106)*y^2-460*y^3+Complex(1)+10*y)*ln(y)+1/12*(
Complex(1)*y^11-3*y^12+Complex(2313)*y^9-376*y^10+Complex(-12808)*y^7+6923*y^8+
Complex(12808)*y^5-15648*y^6+Complex(-2313)*y^3+6923*y^4+Complex(-1)*y-376*y^2-\
3)*(y^2+1))*polylog(2,-y^2)-y^2*(Complex(1)*y^12+Complex(106)*y^10-10*y^11+
Complex(-1195)*y^8+460*y^9+Complex(2440)*y^6-2050*y^7+Complex(-1195)*y^4+2050*y
^5+Complex(106)*y^2-460*y^3+Complex(1)+10*y)*polylog(3,-y^2)+(y^2*(Complex(1)*y
^12+Complex(106)*y^10-10*y^11+Complex(-1195)*y^8+460*y^9+Complex(2440)*y^6-2050
*y^7+Complex(-1195)*y^4+2050*y^5+Complex(106)*y^2-460*y^3+Complex(1)+10*y)*ln(y
)^2-1/12*(Complex(1)*y^12+Complex(71)*y^10+5*y^11+Complex(-2575)*y^8+705*y^9+
Complex(6470)*y^6-5180*y^7+Complex(-2575)*y^4+5180*y^5+Complex(71)*y^2-705*y^3+
Complex(1)-5*y)*(y^2+1)^2)*ln(y^2+1)-1/2*y^2*(Complex(1)*y^12+Complex(106)*y^10
-10*y^11+Complex(-1195)*y^8+460*y^9+Complex(2440)*y^6-2050*y^7+Complex(-1195)*y
^4+2050*y^5+Complex(106)*y^2-460*y^3+Complex(1)+10*y)*ln(y)^3-1/2*y*(y*(
Complex(1)*y^12+Complex(106)*y^10-10*y^11+Complex(-1195)*y^8+460*y^9+Complex(
2440)*y^6-2050*y^7+Complex(-1195)*y^4+2050*y^5+Complex(106)*y^2-460*y^3+
Complex(1)+10*y)*ln(2)-y*(Complex(1)*y^12+Complex(106)*y^10-10*y^11+Complex(-\
1195)*y^8+460*y^9+Complex(2440)*y^6-2050*y^7+Complex(-1195)*y^4+2050*y^5+
Complex(106)*y^2-460*y^3+Complex(1)+10*y)*ln(b)+1/2+(Complex(25/12)+Complex(1)*
ln(p_inf))*y^13+(-137/6-10*ln(p_inf))*y^12+(Complex(1541/6)+Complex(106)*ln(
p_inf))*y^11+(460*ln(p_inf)+3646/3)*y^10+(Complex(-41323/12)+Complex(-1195)*ln(
p_inf))*y^9+(-2050*ln(p_inf)-38795/6)*y^8+(Complex(25454/3)+Complex(2440)*ln(
p_inf))*y^7+(2050*ln(p_inf)+7920)*y^6+(Complex(-20771/4)+Complex(-1195)*ln(
p_inf))*y^5+(-460*ln(p_inf)-4613/2)*y^4+(Complex(1285/2)+Complex(106)*ln(p_inf)
)*y^3+(10*ln(p_inf)+86)*y^2+(Complex(9/4)+Complex(1)*ln(p_inf))*y)*ln(y)^2+(1/
12*(Complex(1)*y^11-3*y^12+Complex(2313)*y^9-376*y^10+Complex(-12808)*y^7+6923*
y^8+Complex(12808)*y^5-15648*y^6+Complex(-2313)*y^3+6923*y^4+Complex(-1)*y-376*
y^2-3)*y*(y^2+1)*ln(2)-1/12*y*(y^2+1)*(Complex(1)*y^11-3*y^12+Complex(2313)*y^9
-376*y^10+Complex(-12808)*y^7+6923*y^8+Complex(12808)*y^5-15648*y^6+Complex(-\
2313)*y^3+6923*y^4+Complex(-1)*y-376*y^2-3)*ln(b)+Complex(1/24)+Complex(1/24)*y
^16+(-1/4-1/4*ln(p_inf))*y^15+(Complex(43/24)+Complex(1/12)*ln(p_inf)+Complex(-\
1/6)*Pi^2)*y^14+(-105/4-379/12*ln(p_inf)+5/3*Pi^2)*y^13+(Complex(637/3)+
Complex(1157/6)*ln(p_inf)+Complex(-53/3)*Pi^2)*y^12+(2108/3+6547/12*ln(p_inf)-\
230/3*Pi^2)*y^11+(Complex(-31079/24)+Complex(-10495/12)*ln(p_inf)+Complex(1195/
6)*Pi^2)*y^10+(-7793/6-8725/12*ln(p_inf)+1025/3*Pi^2)*y^9+(Complex(-1220/3)*Pi^
2+Complex(3895/12))*y^8+(-1025/3*Pi^2-11111/12-8725/12*ln(p_inf))*y^7+(Complex(
11287/8)+Complex(10495/12)*ln(p_inf)+Complex(1195/6)*Pi^2)*y^6+(12197/12+230/3*
Pi^2+6547/12*ln(p_inf))*y^5+(Complex(-415)+Complex(-1157/6)*ln(p_inf)+Complex(-\
53/3)*Pi^2)*y^4+(-515/6-379/12*ln(p_inf)-5/3*Pi^2)*y^3+(Complex(103/24)+
Complex(-1/12)*ln(p_inf)+Complex(-1/6)*Pi^2)*y^2+(-2/3-1/4*ln(p_inf))*y)*ln(y)+
1/24*(Complex(1)*y^12+Complex(71)*y^10+5*y^11+Complex(-2575)*y^8+705*y^9+
Complex(6470)*y^6-5180*y^7+Complex(-2575)*y^4+5180*y^5+Complex(71)*y^2-705*y^3+
Complex(1)-5*y)*(y^2+1)^2*ln(2)-1/24*(y^2+1)^2*(Complex(1)*y^12+Complex(71)*y^
10+5*y^11+Complex(-2575)*y^8+705*y^9+Complex(6470)*y^6-5180*y^7+Complex(-2575)*
y^4+5180*y^5+Complex(71)*y^2-705*y^3+Complex(1)-5*y)*ln(b)+y^2*(Complex(1)*y^12
+Complex(106)*y^10-10*y^11+Complex(-1195)*y^8+460*y^9+Complex(2440)*y^6-2050*y^
7+Complex(-1195)*y^4+2050*y^5+Complex(106)*y^2-460*y^3+Complex(1)+10*y)*Zeta(3)
+1/24*(-1/2*y^15+(Complex(1)*ln(p_inf)+Complex(2))*y^14+(-Pi^2+5*ln(p_inf)-12)*
y^13+(Complex(435/2)+Complex(72)*ln(p_inf)+Complex(1/3)*Pi^2)*y^12+(2265/2+710*
ln(p_inf)-376/3*Pi^2)*y^11+(Complex(771)*Pi^2+Complex(-2504)*ln(p_inf)+Complex(
-2996))*y^10+(-4445-4475*ln(p_inf)+6923/3*Pi^2)*y^9+(Complex(-12808/3)*Pi^2+
Complex(6453/2)+Complex(3895)*ln(p_inf))*y^8+(-1175/2-5216*Pi^2)*y^7+(Complex(
3874)+Complex(3895)*ln(p_inf)+Complex(12808/3)*Pi^2)*y^6+(4202+6923/3*Pi^2+4475
*ln(p_inf))*y^5+(Complex(-4891/2)+Complex(-2504)*ln(p_inf)+Complex(-771)*Pi^2)*
y^4+(-1601/2-710*ln(p_inf)-376/3*Pi^2)*y^3+(Complex(120)+Complex(72)*ln(p_inf)+
Complex(-1/3)*Pi^2)*y^2+(-Pi^2-5*ln(p_inf)-1)*y+Complex(1)*ln(p_inf)+Complex(3/
2))*(y^2+1))*7^(1/2)*Pi^(1/2)/(y^2+1)^11/b^4/p_inf+5888/21*mu*y^2*7^(1/2)*Pi^(1
/2)*(-3/184*(Complex(1)*y^8+Complex(46)*y^6-6*y^7+Complex(-150)*y^4+114*y^5+
Complex(46)*y^2-114*y^3+Complex(1)+6*y)*y*(y^2+1)^6*polylog(2,-y/(y^2+1)*(
Complex(1)-y))+3/184*(Complex(1)*y^8+Complex(46)*y^6-6*y^7+Complex(-150)*y^4+
114*y^5+Complex(46)*y^2-114*y^3+Complex(1)+6*y)*y*(y^2+1)^6*polylog(2,(1+
Complex(1)*y)/(y^2+1))-3/184*(Complex(1)*y^8+Complex(46)*y^6-6*y^7+Complex(-150
)*y^4+114*y^5+Complex(46)*y^2-114*y^3+Complex(1)+6*y)*y*(y^2+1)^6*polylog(2,
Complex(-1)/(y^2+1)*(Complex(1)+y))+3/184*(Complex(1)*y^8+Complex(46)*y^6-6*y^7
+Complex(-150)*y^4+114*y^5+Complex(46)*y^2-114*y^3+Complex(1)+6*y)*y*(y^2+1)^6*
polylog(2,y/(y^2+1)*(Complex(1)+y))-3/184*(Complex(1)*y^6+Complex(-15)*y^4-6*y^
5+Complex(15)*y^2+20*y^3+Complex(-1)-6*y)*y*(y^2+1)^7*polylog(2,(Complex(-1)+y)
/y)+3/184*y*(y^2+1)^5*(Complex(1)*y^10+Complex(83)*y^8-6*y^9+Complex(-686)*y^6+
328*y^7+Complex(686)*y^4-868*y^5+Complex(-83)*y^2+328*y^3+Complex(-1)-6*y)*
polylog(2,(Complex(1)+y)/y)+3/368*y*(368/3*y^2*(Complex(-1162/23)*y^4+Complex(
234990/23)*y^8-238/23*y^15+Complex(1458/23)*y^2+4480/23*y^13+Complex(1458/23)*y
^14+30492/23*y^11+Complex(-103166/23)*y^6-192290/23*y^9+Complex(-1162/23)*y^12+
192290/23*y^7+Complex(1)*y^16-30492/23*y^5+Complex(-103166/23)*y^10-4480/23*y^3
+Complex(1)+238/23*y)*ln(y)+(y^2+1)*(Complex(-129638/15)*y^4+Complex(2607608/5)
*y^8-62/3*y^17+Complex(-127/15)*y^2-37388/15*y^15+Complex(132338/15)*y^14+65908
/15*y^13+Complex(1)*y^18+4032884/15*y^11+Complex(-1021282/15)*y^6-3197208/5*y^9
+Complex(1014262/15)*y^12+4017404/15*y^7+Complex(1657/15)*y^16+54028/15*y^5+
Complex(-2615648/5)*y^10-39908/15*y^3+Complex(1)-26/3*y))*polylog(2,-y^2)-y^3*(
Complex(-1162/23)*y^4+Complex(234990/23)*y^8-238/23*y^15+Complex(1458/23)*y^2+
4480/23*y^13+Complex(1458/23)*y^14+30492/23*y^11+Complex(-103166/23)*y^6-192290
/23*y^9+Complex(-1162/23)*y^12+192290/23*y^7+Complex(1)*y^16-30492/23*y^5+
Complex(-103166/23)*y^10-4480/23*y^3+Complex(1)+238/23*y)*polylog(3,-y^2)-3/92*
(Complex(1)*y^8+Complex(46)*y^6-6*y^7+Complex(-150)*y^4+114*y^5+Complex(46)*y^2
-114*y^3+Complex(1)+6*y)*y*(y^2+1)^6*ln(y^2+1)^2+(3/46*(Complex(1)*y^8+Complex(
46)*y^6-6*y^7+Complex(-150)*y^4+114*y^5+Complex(46)*y^2-114*y^3+Complex(1)+6*y)
*y*(y^2+1)^6*ln(Complex(1)+y)+y^3*(Complex(-1162/23)*y^4+Complex(234990/23)*y^8
-238/23*y^15+Complex(1458/23)*y^2+4480/23*y^13+Complex(1458/23)*y^14+30492/23*y
^11+Complex(-103166/23)*y^6-192290/23*y^9+Complex(-1162/23)*y^12+192290/23*y^7+
Complex(1)*y^16-30492/23*y^5+Complex(-103166/23)*y^10-4480/23*y^3+Complex(1)+
238/23*y)*ln(y)^2+3/92*(Complex(1)*y^8+Complex(46)*y^6-6*y^7+Complex(-150)*y^4+
114*y^5+Complex(46)*y^2-114*y^3+Complex(1)+6*y)*y*(y^2+1)^6*ln(y)+3/184*(y^2+1)
^2*(y*(y^2+1)^4*(Complex(1)*y^8+Complex(46)*y^6-6*y^7+Complex(-150)*y^4+114*y^5
+Complex(46)*y^2-114*y^3+Complex(1)+6*y)*ln(2)-(Complex(1)*y^8+Complex(46)*y^6-\
6*y^7+Complex(-150)*y^4+114*y^5+Complex(46)*y^2-114*y^3+Complex(1)+6*y)*y*(y^2+
1)^4*ln(b)+1/2-1/2*y^18+(Pi+Complex(1)*ln(p_inf)+Complex(11/9))*y^17+(-371/10-6
*ln(p_inf)+Complex(6)*Pi)*y^16+(20*Pi+Complex(50)*ln(p_inf)+Complex(5672/135))*
y^15+(-128686/135+90*ln(p_inf)+Complex(-40)*Pi)*y^14+(-5*Pi+Complex(23744/135)+
Complex(40)*ln(p_inf))*y^13+(-622574/45+306*ln(p_inf)+Complex(-170)*Pi)*y^12+(-\
170*Pi+Complex(7083008/135)+Complex(-274)*ln(p_inf))*y^11+(210*ln(p_inf)+
14313463/135+Complex(-160)*Pi)*y^10+(-265*Pi+Complex(-17985338/135)+Complex(-\
530)*ln(p_inf))*y^9+(-210*ln(p_inf)-14313463/135+Complex(50)*Pi)*y^8+(Complex(
7083008/135)-104*Pi+Complex(-274)*ln(p_inf))*y^7+(-306*ln(p_inf)+622574/45+
Complex(136)*Pi)*y^6+(45*Pi+Complex(23744/135)+Complex(40)*ln(p_inf))*y^5+(-90*
ln(p_inf)+128686/135+Complex(50)*Pi)*y^4+(30*Pi+Complex(5672/135)+Complex(50)*
ln(p_inf))*y^3+(6*ln(p_inf)+371/10)*y^2+(Complex(11/9)+Complex(1)*ln(p_inf))*y)
)*ln(y^2+1)-3/92*y*(y^2+1)^3*(Complex(1)*y^14+Complex(97)*y^12-6*y^13+Complex(-\
2169)*y^10+576*y^11+Complex(9815)*y^8-5550*y^9+Complex(-10345)*y^6+12096*y^7+
Complex(2151)*y^4-5970*y^5+Complex(1)*y^2+384*y^3+Complex(1)+6*y)*polylog(2,
Complex(1)*y)-3/92*(y^2+1)^3*(2*(Complex(1)*y^14+Complex(73)*y^12-6*y^13+
Complex(-1089)*y^10+336*y^11+Complex(4775)*y^8-2670*y^9+Complex(-5305)*y^6+6048
*y^7+Complex(1071)*y^4-3090*y^5+Complex(25)*y^2+144*y^3+Complex(1)+6*y)*y*ln(y)
+(y*(y^2+1)*(Complex(1)*y^8+Complex(46)*y^6-6*y^7+Complex(-150)*y^4+114*y^5+
Complex(46)*y^2-114*y^3+Complex(1)+6*y)*ln(2)-(Complex(1)*y^8+Complex(46)*y^6-6
*y^7+Complex(-150)*y^4+114*y^5+Complex(46)*y^2-114*y^3+Complex(1)+6*y)*y*(y^2+1
)*ln(b)+1/2-1/2*y^12+(Complex(1)*ln(p_inf)+Complex(1))*y^11+(-6*ln(p_inf)-30)*y
^10+(Complex(47)*ln(p_inf)+Complex(153)-24*Pi)*y^9+(108*ln(p_inf)+619/2+
Complex(80)*Pi)*y^8+(Complex(-104)*ln(p_inf)+Complex(-282)+168*Pi)*y^7+Complex(
-224)*Pi*y^6+(Complex(-104)*ln(p_inf)+Complex(-282)-168*Pi)*y^5+(-108*ln(p_inf)
-619/2+Complex(80)*Pi)*y^4+(Complex(47)*ln(p_inf)+Complex(153)+24*Pi)*y^3+(6*ln
(p_inf)+30)*y^2+(Complex(1)*ln(p_inf)+Complex(1))*y)*(y^2+1)^2)*ln(Complex(1)+y
)-1/2*y^3*(Complex(-1162/23)*y^4+Complex(234990/23)*y^8-238/23*y^15+Complex(
1458/23)*y^2+4480/23*y^13+Complex(1458/23)*y^14+30492/23*y^11+Complex(-103166/
23)*y^6-192290/23*y^9+Complex(-1162/23)*y^12+192290/23*y^7+Complex(1)*y^16-\
30492/23*y^5+Complex(-103166/23)*y^10-4480/23*y^3+Complex(1)+238/23*y)*ln(y)^3-\
1/2*y^2*(y*(Complex(-1162/23)*y^4+Complex(234990/23)*y^8-238/23*y^15+Complex(
1458/23)*y^2+4480/23*y^13+Complex(1458/23)*y^14+30492/23*y^11+Complex(-103166/
23)*y^6-192290/23*y^9+Complex(-1162/23)*y^12+192290/23*y^7+Complex(1)*y^16-\
30492/23*y^5+Complex(-103166/23)*y^10-4480/23*y^3+Complex(1)+238/23*y)*ln(2)-y*
(Complex(-1162/23)*y^4+Complex(234990/23)*y^8-238/23*y^15+Complex(1458/23)*y^2+
4480/23*y^13+Complex(1458/23)*y^14+30492/23*y^11+Complex(-103166/23)*y^6-192290
/23*y^9+Complex(-1162/23)*y^12+192290/23*y^7+Complex(1)*y^16-30492/23*y^5+
Complex(-103166/23)*y^10-4480/23*y^3+Complex(1)+238/23*y)*ln(b)+11/46+(Complex(
1)*ln(p_inf)+Complex(7/12))*y^17+(-27553/690-238/23*ln(p_inf))*y^16+(Complex(
1458/23)*ln(p_inf)+Complex(51633/230))*y^15+(48605/69+4480/23*ln(p_inf))*y^14+(
Complex(-329261/690)+Complex(-1162/23)*ln(p_inf))*y^13+(396342/115+30492/23*ln(
p_inf))*y^12+(Complex(-9399089/690)+Complex(-103166/23)*ln(p_inf))*y^11+(-\
192290/23*ln(p_inf)-1923962/69)*y^10+(Complex(853597/23)+Complex(234990/23)*ln(
p_inf))*y^9+(192290/23*ln(p_inf)+2315240/69)*y^8+(Complex(-14231123/690)+
Complex(-103166/23)*ln(p_inf))*y^7+(-30492/23*ln(p_inf)-891141/115)*y^6+(
Complex(597109/690)+Complex(-1162/23)*ln(p_inf))*y^5+(-4480/23*ln(p_inf)-41276/
69)*y^4+(Complex(68763/230)+Complex(1458/23)*ln(p_inf))*y^3+(238/23*ln(p_inf)+
21152/345)*y^2+(Complex(281/60)+Complex(1)*ln(p_inf))*y)*ln(y)^2-1/552*y*((
1669944*y^9+1669944*y^11+58302/5*y^3+66*y-6127668/5*y^13-6127668/5*y^7-6396*y^5
-6396*y^15+66*y^19+58302/5*y^17+Complex(39564)*y^4+Complex(-10225668/5)*y^8+
Complex(1338/5)*y^2+Complex(-344628)*y^14+Complex(-1338/5)*y^18+Complex(344628)
*y^6+Complex(10225668/5)*y^12+Complex(-39564)*y^16)*ln(2)+(-1669944*y^11-\
1669944*y^9-58302/5*y^3-66*y+6127668/5*y^13+6127668/5*y^7+6396*y^5+6396*y^15-66
*y^19-58302/5*y^17+Complex(-39564)*y^4+Complex(10225668/5)*y^8+Complex(-1338/5)
*y^2+Complex(344628)*y^14+Complex(1338/5)*y^18+Complex(-344628)*y^6+Complex(-\
10225668/5)*y^12+Complex(39564)*y^16)*ln(b)+(Complex(1)+45/2*Pi)*y^20+(434/5+66
*ln(p_inf)+Complex(135)*Pi)*y^19+(Complex(-1968/5)+1494*Pi+Complex(92)*Pi^2+
Complex(-1338/5)*ln(p_inf))*y^18+(69048/5+58302/5*ln(p_inf)-952*Pi^2+Complex(-\
6615)*Pi)*y^17+(-35451/2*Pi+Complex(-57277)+Complex(-39564)*ln(p_inf)+Complex(
5832)*Pi^2)*y^16+(-131366/3-6396*ln(p_inf)+17920*Pi^2+Complex(29160)*Pi)*y^15+(
22392*Pi+Complex(-6424328/15)+Complex(-344628)*ln(p_inf)+Complex(-4648)*Pi^2)*y
^14+(-8969054/5-6127668/5*ln(p_inf)+121968*Pi^2+Complex(24192)*Pi)*y^13+(96669*
Pi+Complex(49748212/15)+Complex(10225668/5)*ln(p_inf)+Complex(-412664)*Pi^2)*y^
12+(47651422/15+1669944*ln(p_inf)-769160*Pi^2+Complex(-115074)*Pi)*y^11+(
Complex(939960)*Pi^2+Complex(-708336)-21708*Pi)*y^10+(11799442/5+1669944*ln(
p_inf)+769160*Pi^2+Complex(-101142)*Pi)*y^9+(Complex(-412664)*Pi^2-124695*Pi+
Complex(-3546708)+Complex(-10225668/5)*ln(p_inf))*y^8+(-121968*Pi^2-2468086-\
6127668/5*ln(p_inf)+Complex(48816)*Pi)*y^7+(-26280*Pi+Complex(13581016/15)+
Complex(344628)*ln(p_inf)+Complex(-4648)*Pi^2)*y^6+(328202/3-17920*Pi^2-6396*ln
(p_inf)+Complex(42120)*Pi)*y^5+(Complex(275951/5)+Complex(39564)*ln(p_inf)+
Complex(5832)*Pi^2+43065/2*Pi)*y^4+(366772/15+58302/5*ln(p_inf)+952*Pi^2+
Complex(-4509)*Pi)*y^3+(Complex(-9424/15)+Complex(1338/5)*ln(p_inf)+Complex(92)
*Pi^2-90*Pi)*y^2+(686/5+66*ln(p_inf)+Complex(-27)*Pi)*y+9/2*Pi+Complex(1))*ln(y
)-1/552*y*((9/2*Pi+Complex(1))*y^16+(-126/5+Complex(27)*Pi)*y^15+(Complex(-7694
/15)+225*Pi)*y^14+(-79058/15+Complex(-405)*Pi)*y^13+(Complex(-278/15)+180*Pi)*y
^12+(-330142/5+Complex(-1377)*Pi)*y^11+(-1233*Pi+Complex(3586594/15))*y^10+(
7116974/15+Complex(-945)*Pi)*y^9+(-2385*Pi+Complex(-8899114/15))*y^8+(-7116974/
15+Complex(945)*Pi)*y^7+(-1233*Pi+Complex(3586594/15))*y^6+(330142/5+Complex(
1377)*Pi)*y^5+(Complex(-278/15)+180*Pi)*y^4+(79058/15+Complex(405)*Pi)*y^3+(
Complex(-7694/15)+225*Pi)*y^2+(126/5+Complex(-27)*Pi)*y+9/2*Pi+Complex(1))*(y^2
+1)^2*ln(2)+1/552*y*((9/2*Pi+Complex(1))*y^16+(-126/5+Complex(27)*Pi)*y^15+(
Complex(-7694/15)+225*Pi)*y^14+(-79058/15+Complex(-405)*Pi)*y^13+(Complex(-278/
15)+180*Pi)*y^12+(-330142/5+Complex(-1377)*Pi)*y^11+(-1233*Pi+Complex(3586594/
15))*y^10+(7116974/15+Complex(-945)*Pi)*y^9+(-2385*Pi+Complex(-8899114/15))*y^8
+(-7116974/15+Complex(945)*Pi)*y^7+(-1233*Pi+Complex(3586594/15))*y^6+(330142/5
+Complex(1377)*Pi)*y^5+(Complex(-278/15)+180*Pi)*y^4+(79058/15+Complex(405)*Pi)
*y^3+(Complex(-7694/15)+225*Pi)*y^2+(126/5+Complex(-27)*Pi)*y+9/2*Pi+Complex(1)
)*(y^2+1)^2*ln(b)+y^3*(Complex(-1162/23)*y^4+Complex(234990/23)*y^8-238/23*y^15
+Complex(1458/23)*y^2+4480/23*y^13+Complex(1458/23)*y^14+30492/23*y^11+Complex(
-103166/23)*y^6-192290/23*y^9+Complex(-1162/23)*y^12+192290/23*y^7+Complex(1)*y
^16-30492/23*y^5+Complex(-103166/23)*y^10-4480/23*y^3+Complex(1)+238/23*y)*Zeta
(3)-1/552*(5/2*y^20+((27/4+9/2*ln(p_inf))*Pi+Complex(1753/30)+Complex(1)*ln(
p_inf))*y^19+(11*Pi^2+(Complex(27)*ln(p_inf)+Complex(99/2))*Pi-598/5-126/5*ln(
p_inf))*y^18+(Complex(677/5)*Pi^2+(1809/4+459/2*ln(p_inf))*Pi+Complex(-7679/15)
*ln(p_inf)+Complex(15757/15))*y^17+(12662/5*Pi^2+(Complex(-378)*ln(p_inf)+
Complex(-1953/2))*Pi+21908/5-79436/15*ln(p_inf))*y^16+(Complex(-35447/5)*Pi^2+(
207+405*ln(p_inf))*Pi+Complex(-7972/15)*ln(p_inf)+Complex(-541373/15))*y^15+(-\
11392/5*Pi^2+(Complex(-1782)*ln(p_inf)+Complex(-3798))*Pi-737747/5-1069484/15*
ln(p_inf))*y^14+(Complex(-267943/5)*Pi^2+(-4563-1053*ln(p_inf))*Pi+Complex(
4986116/15)+Complex(3586316/15)*ln(p_inf))*y^13+(-1018886/5*Pi^2+(Complex(-2322
)*ln(p_inf)+Complex(-2826))*Pi+6910027/15+6126548/15*ln(p_inf))*y^12+(Complex(
1948821/5)*Pi^2+(-21123/2-3618*ln(p_inf))*Pi+Complex(-5121488/15)+Complex(-\
354168)*ln(p_inf))*y^11+(2371506/5*Pi^2+130351/3+Complex(5193)*Pi)*y^10+(
Complex(-1948821/5)*Pi^2+(-15849/2-3618*ln(p_inf))*Pi+Complex(-2001128/5)+
Complex(-354168)*ln(p_inf))*y^9+(-1018886/5*Pi^2+(Complex(2322)*ln(p_inf)+
Complex(10017))*Pi-6126548/15*ln(p_inf)-6885968/15)*y^8+(Complex(267943/5)*Pi^2
+(171-1053*ln(p_inf))*Pi+Complex(1457631/5)+Complex(3586316/15)*ln(p_inf))*y^7+
(-11392/5*Pi^2+(Complex(1782)*ln(p_inf)+Complex(5706))*Pi+1069484/15*ln(p_inf)+
1670221/15)*y^6+(Complex(35447/5)*Pi^2+(2817+405*ln(p_inf))*Pi+Complex(-98736/5
)+Complex(-7972/15)*ln(p_inf))*y^5+(12662/5*Pi^2+(Complex(378)*ln(p_inf)+
Complex(702))*Pi+79436/15*ln(p_inf)+33607/30)*y^4+(Complex(-677/5)*Pi^2+(3843/4
+459/2*ln(p_inf))*Pi+Complex(-3397/6)+Complex(-7679/15)*ln(p_inf))*y^3+(11*Pi^2
+(Complex(-477/2)+Complex(-27)*ln(p_inf))*Pi+126/5*ln(p_inf)-317/15)*y^2+((9/4+
9/2*ln(p_inf))*Pi+Complex(1)*ln(p_inf)+Complex(9))*y+Complex(-9/2)*Pi)*(y^2+1))
/b^4/(y^2+1)^13*p_inf;


==> anc/W_odd_hered_leq4_meqm1.mpl <==
W_odd_hered_y_2_meqm1_fin := -128/35*y^3*Pi^(1/2)*((1/4*y^6+Complex(1)*y^5+11/4
*y^4+Complex(-11/2)*y^3-11/4*y^2+Complex(1)*y-1/4)*ln(y^2+1)+(-1/8*y^6-11/8*y^4
+11/8*y^2+1/8+Complex(11/4)*y^3+Complex(-1/2)*y^5+Complex(-1/2)*y)*ln(2)+(1/8*y
^6+Complex(1/2)*y^5+11/8*y^4+Complex(-11/4)*y^3-11/8*y^2+Complex(1/2)*y-1/8)*ln
(b)+(-1/8*y^6-11/8*y^4+11/8*y^2+1/8+Complex(11/4)*y^3+Complex(-1/2)*y^5+
Complex(-1/2)*y)*ln(y)+Complex(-1/16)*y^7+(-11/48-1/8*ln(p_inf))*y^6+(Complex(-\
1/2)*ln(p_inf)+Complex(-17/6))*y^5+(-263/48-11/8*ln(p_inf))*y^4+(Complex(11/4)*
ln(p_inf)+Complex(367/48))*y^3+(137/48+11/8*ln(p_inf))*y^2+(Complex(-5/6)+
Complex(-1/2)*ln(p_inf))*y+3/16+1/8*ln(p_inf))*(-y+Complex(1))^2*2^(1/2)*mu/(y^
2+1)^7/b^2*p_inf^4+5792/385*y^3*((Complex(4501/181)*y^3+Complex(-15660/181)*y^5
+Complex(1)*y-87/362-3389/1086*y^2+1788/181*y^6-1788/181*y^4+87/362*y^10+3389/
1086*y^8+Complex(1)*y^9+Complex(4501/181)*y^7)*ln(y^2+1)+(-87/724*y^10-3389/
2172*y^8-894/181*y^6+894/181*y^4+3389/2172*y^2+87/724+Complex(-4501/362)*y^3+
Complex(7830/181)*y^5+Complex(-1/2)*y^9+Complex(-4501/362)*y^7+Complex(-1/2)*y)
*ln(2)+(87/724*y^10+3389/2172*y^8+894/181*y^6-894/181*y^4-3389/2172*y^2-87/724+
Complex(4501/362)*y^3+Complex(-7830/181)*y^5+Complex(1/2)*y^9+Complex(4501/362)
*y^7+Complex(1/2)*y)*ln(b)+(-87/724*y^10-3389/2172*y^8-894/181*y^6+894/181*y^4+
3389/2172*y^2+87/724+Complex(-4501/362)*y^3+Complex(7830/181)*y^5+Complex(-1/2)
*y^9+Complex(-4501/362)*y^7+Complex(-1/2)*y)*ln(y)+Complex(1/1448)*y^11+(-87/
724*ln(p_inf)-257/1448)*y^10+(Complex(-1381/1086)+Complex(-1/2)*ln(p_inf))*y^9+
(-21869/4344-3389/2172*ln(p_inf))*y^8+(Complex(-10958/181)+Complex(-4501/362)*
ln(p_inf))*y^7+(-4732/181-894/181*ln(p_inf))*y^6+(Complex(7830/181)*ln(p_inf)+
Complex(95457/724))*y^5+(5023/362+894/181*ln(p_inf))*y^4+(Complex(-4501/362)*ln
(p_inf)+Complex(-37977/1448))*y^3+(43105/13032+3389/2172*ln(p_inf))*y^2+(
Complex(-1949/2172)+Complex(-1/2)*ln(p_inf))*y+87/724*ln(p_inf)+283/1448)*Pi^(1
/2)*(-y+Complex(1))^2*2^(1/2)*mu/(y^2+1)^9/b^2*p_inf^6-12384/455*y^3*Pi^(1/2)*(
-y+Complex(1))^2*2^(1/2)*mu*((Complex(17969/516)*y^11+Complex(17969/516)*y^3+
Complex(-103954/1419)*y^5+Complex(1)*y-2551/11352+2551/11352*y^14-342377/102168
*y^2-552133/9288*y^6-1099537/102168*y^4+1099537/102168*y^10+552133/9288*y^8+
342377/102168*y^12+Complex(1)*y^13+Complex(-103954/1419)*y^9+Complex(-608701/
8514)*y^7)*ln(y^2+1)+(-1099537/204336*y^10-552133/18576*y^8+552133/18576*y^6+
1099537/204336*y^4+342377/204336*y^2+2551/22704-342377/204336*y^12-2551/22704*y
^14+Complex(51977/1419)*y^5+Complex(-1/2)*y^13+Complex(51977/1419)*y^9+Complex(
608701/17028)*y^7+Complex(-17969/1032)*y^11+Complex(-17969/1032)*y^3+Complex(-1
/2)*y)*ln(2)+(1099537/204336*y^10+552133/18576*y^8-552133/18576*y^6-1099537/
204336*y^4-342377/204336*y^2-2551/22704+2551/22704*y^14+342377/204336*y^12+
Complex(-51977/1419)*y^9+Complex(-608701/17028)*y^7+Complex(1/2)*y^13+Complex(
17969/1032)*y^11+Complex(17969/1032)*y^3+Complex(-51977/1419)*y^5+Complex(1/2)*
y)*ln(b)+(-1099537/204336*y^10-552133/18576*y^8+552133/18576*y^6+1099537/204336
*y^4+342377/204336*y^2+2551/22704-342377/204336*y^12-2551/22704*y^14+Complex(
51977/1419)*y^5+Complex(-1/2)*y^13+Complex(51977/1419)*y^9+Complex(608701/17028
)*y^7+Complex(-17969/1032)*y^11+Complex(-17969/1032)*y^3+Complex(-1/2)*y)*ln(y)
+Complex(1291/136224)*y^15+(-339643/2043360-2551/22704*ln(p_inf))*y^14+(
Complex(-1/2)*ln(p_inf)+Complex(-6097/5940))*y^13+(-10526107/2043360-342377/
204336*ln(p_inf))*y^12+(Complex(-175947067/2043360)+Complex(-17969/1032)*ln(
p_inf))*y^11+(-1099537/204336*ln(p_inf)-153829/6880)*y^10+(Complex(42654367/
510840)+Complex(51977/1419)*ln(p_inf))*y^9+(-268197353/2043360-552133/18576*ln(
p_inf))*y^8+(Complex(71673029/681120)+Complex(608701/17028)*ln(p_inf))*y^7+(
437512409/6130080+552133/18576*ln(p_inf))*y^6+(Complex(51977/1419)*ln(p_inf)+
Complex(35252651/255420))*y^5+(21249197/1226016+1099537/204336*ln(p_inf))*y^4+(
Complex(-17969/1032)*ln(p_inf)+Complex(-16734917/408672))*y^3+(4665139/1226016+
342377/204336*ln(p_inf))*y^2+(Complex(-11315/11352)+Complex(-1/2)*ln(p_inf))*y+
2551/22704*ln(p_inf)+28055/136224)/(y^2+1)^11/b^2*p_inf^8+195948/5005*y^3*Pi^(1
/2)*(-y+Complex(1))^2*2^(1/2)*(6901/65316*ln(p_inf)+(Complex(-632431/587844)+
Complex(-1/2)*ln(p_inf))*y+(-62423/16329*y^10+62423/16329*y^8-2463361/32658*y^6
-1381145/293922*y^4-1040257/587844*y^2-6901/65316+6901/65316*y^18+1040257/
587844*y^16+1381145/293922*y^14+2463361/32658*y^12+Complex(1/2)*y^17+Complex(
685903/32658)*y^15+Complex(-258307/16329)*y^13+Complex(1/2)*y+Complex(685903/
32658)*y^3+Complex(-6848573/97974)*y^7+Complex(-6848573/97974)*y^11+Complex(-\
8251385/48987)*y^9+Complex(-258307/16329)*y^5)*ln(b)+(62423/16329*y^10-62423/
16329*y^8+2463361/32658*y^6+1381145/293922*y^4+1040257/587844*y^2+6901/65316-\
6901/65316*y^18-2463361/32658*y^12-1381145/293922*y^14-1040257/587844*y^16+
Complex(-1/2)*y^17+Complex(-685903/32658)*y^15+Complex(258307/16329)*y^13+
Complex(-1/2)*y+Complex(-685903/32658)*y^3+Complex(6848573/97974)*y^7+Complex(
6848573/97974)*y^11+Complex(8251385/48987)*y^9+Complex(258307/16329)*y^5)*ln(y)
+(62423/16329*y^10-62423/16329*y^8+2463361/32658*y^6+1381145/293922*y^4+1040257
/587844*y^2+6901/65316-6901/65316*y^18-2463361/32658*y^12-1381145/293922*y^14-\
1040257/587844*y^16+Complex(-1/2)*y^17+Complex(-685903/32658)*y^15+Complex(
258307/16329)*y^13+Complex(-1/2)*y+Complex(-685903/32658)*y^3+Complex(6848573/
97974)*y^7+Complex(6848573/97974)*y^11+Complex(8251385/48987)*y^9+Complex(
258307/16329)*y^5)*ln(2)+(1040257/293922*y^16+Complex(1)*y^17+Complex(685903/
16329)*y^15+Complex(-516614/16329)*y^13+Complex(1)*y-6901/32658+1381145/146961*
y^14+6901/32658*y^18-1040257/293922*y^2-2463361/16329*y^6-1381145/146961*y^4-\
124846/16329*y^10+124846/16329*y^8+2463361/16329*y^12+Complex(685903/16329)*y^3
+Complex(-6848573/48987)*y^7+Complex(-6848573/48987)*y^11+Complex(-16502770/
48987)*y^9+Complex(-516614/16329)*y^5)*ln(y^2+1)+Complex(4745/391896)*y^19+
248105/1175688+(30152749/1763532+1381145/293922*ln(p_inf))*y^4+(Complex(-685903
/32658)*ln(p_inf)+Complex(-61983347/1175688))*y^3+(14942333/3527064+1040257/
587844*ln(p_inf))*y^2+(-910327/5878440-6901/65316*ln(p_inf))*y^18+(Complex(-\
90037/97974)+Complex(-1/2)*ln(p_inf))*y^17+(-6135065/1175688-1040257/587844*ln(
p_inf))*y^16+(Complex(-308930191/2939220)+Complex(-685903/32658)*ln(p_inf))*y^
15+(-5768783/587844-1381145/293922*ln(p_inf))*y^14+(Complex(258307/16329)*ln(
p_inf)+Complex(-94526623/2939220))*y^13+(-188077055/587844-2463361/32658*ln(
p_inf))*y^12+(Complex(18221485/146961)+Complex(6848573/97974)*ln(p_inf))*y^11+(
62423/16329*ln(p_inf)-372909263/4408830)*y^10+(Complex(316781633/587844)+
Complex(8251385/48987)*ln(p_inf))*y^9+(-252832138/2204415-62423/16329*ln(p_inf)
)*y^8+(Complex(165256699/587844)+Complex(6848573/97974)*ln(p_inf))*y^7+(
127742903/587844+2463361/32658*ln(p_inf))*y^6+(Complex(258307/16329)*ln(p_inf)+
Complex(97923497/979740))*y^5)*mu/(y^2+1)^13/b^2*p_inf^10;
W_odd_hered_y_3_meqm1_fin := 512/35*y^3*Pi^(1/2)*(1/2*y*(Complex(1)*y^9+3/8*y^
10+Complex(-77/2)*y^7+79/8*y^8+Complex(96)*y^5-78*y^6+Complex(-77/2)*y^3+78*y^4
+Complex(1)*y-79/8*y^2-3/8)*polylog(2,-y^2)+y*ln(y)*(Complex(1)*y^9+3/8*y^10+
Complex(-77/2)*y^7+79/8*y^8+Complex(96)*y^5-78*y^6+Complex(-77/2)*y^3+78*y^4+
Complex(1)*y-79/8*y^2-3/8)*ln(y^2+1)-1/2*y*(Complex(1)*y^9+3/8*y^10+Complex(-77
/2)*y^7+79/8*y^8+Complex(96)*y^5-78*y^6+Complex(-77/2)*y^3+78*y^4+Complex(1)*y-\
79/8*y^2-3/8)*ln(y)^2+(-1/2*y*(Complex(1)*y^9+3/8*y^10+Complex(-77/2)*y^7+79/8*
y^8+Complex(96)*y^5-78*y^6+Complex(-77/2)*y^3+78*y^4+Complex(1)*y-79/8*y^2-3/8)
*ln(2)+1/2*y*(Complex(1)*y^9+3/8*y^10+Complex(-77/2)*y^7+79/8*y^8+Complex(96)*y
^5-78*y^6+Complex(-77/2)*y^3+78*y^4+Complex(1)*y-79/8*y^2-3/8)*ln(b)+Complex(-1
/32)+Complex(-1/32)*y^12+(-3/16*ln(p_inf)-17/32)*y^11+(Complex(-1/2)*ln(p_inf)+
Complex(-17/6))*y^10+(-79/16*ln(p_inf)-1891/96)*y^9+(Complex(77/4)*ln(p_inf)+
Complex(6395/96))*y^8+(255/2+39*ln(p_inf))*y^7+(Complex(-309/2)+Complex(-48)*ln
(p_inf))*y^6+(-255/2-39*ln(p_inf))*y^5+(Complex(77/4)*ln(p_inf)+Complex(6395/96
))*y^4+(1891/96+79/16*ln(p_inf))*y^3+(Complex(-1/2)*ln(p_inf)+Complex(-17/6))*y
^2+(17/32+3/16*ln(p_inf))*y)*ln(y)+1/32*(Complex(1)*y^10+Complex(169/3)*y^8+6*y
^9+Complex(-1934/3)*y^6+842/3*y^7+Complex(1934/3)*y^4-2552/3*y^5+Complex(-169/3
)*y^2+842/3*y^3+Complex(-1)+6*y)*(y^2+1)*ln(2)-1/32*(Complex(1)*y^10+Complex(
169/3)*y^8+6*y^9+Complex(-1934/3)*y^6+842/3*y^7+Complex(1934/3)*y^4-2552/3*y^5+
Complex(-169/3)*y^2+842/3*y^3+Complex(-1)+6*y)*(y^2+1)*ln(b)+(Complex(3/64)+
Complex(1/32)*ln(p_inf))*y^12+(3/16*ln(p_inf)-1/32*Pi^2+17/192)*y^11+(Complex(-\
1/12)*Pi^2+Complex(43/24)*ln(p_inf)+Complex(17/6))*y^10+(215/24*ln(p_inf)+787/
64-79/96*Pi^2)*y^9+(Complex(-1765/96)*ln(p_inf)+Complex(-4619/192)+Complex(77/
24)*Pi^2)*y^8+(-727/32+13/2*Pi^2-285/16*ln(p_inf))*y^7+Complex(-1/32)*ln(p_inf)
+(-727/32-285/16*ln(p_inf)-13/2*Pi^2)*y^5+(Complex(1765/96)*ln(p_inf)+Complex(
4619/192)+Complex(77/24)*Pi^2)*y^4+(787/64+215/24*ln(p_inf)+79/96*Pi^2)*y^3+(
Complex(-43/24)*ln(p_inf)+Complex(-17/6)+Complex(-1/12)*Pi^2)*y^2+(1/32*Pi^2+17
/192+3/16*ln(p_inf))*y+Complex(-3/64)+Complex(-8)*Pi^2*y^6)*2^(1/2)*mu/(y^2+1)^
9/b^3*p_inf^2-32/35*y^2*Pi^(1/2)*(-43/44*y*(2208/43*y*(Complex(1)*y^13+131/368*
y^14+Complex(5701/276)*y^11+33805/3312*y^12+Complex(-56165/138)*y^9+299441/3312
*y^10+Complex(123745/138)*y^7-2631185/3312*y^8+Complex(-56165/138)*y^5+2631185/
3312*y^6+Complex(5701/276)*y^3-299441/3312*y^4+Complex(1)*y-33805/3312*y^2-131/
368)*ln(2)-2208/43*y*(Complex(1)*y^13+131/368*y^14+Complex(5701/276)*y^11+33805
/3312*y^12+Complex(-56165/138)*y^9+299441/3312*y^10+Complex(123745/138)*y^7-\
2631185/3312*y^8+Complex(-56165/138)*y^5+2631185/3312*y^6+Complex(5701/276)*y^3
-299441/3312*y^4+Complex(1)*y-33805/3312*y^2-131/368)*ln(b)+Complex(1)+Complex(
1)*y^16+(1903/43+786/43*ln(p_inf))*y^15+(Complex(2208/43)*ln(p_inf)+Complex(
26882/129))*y^14+(719869/387+67610/129*ln(p_inf))*y^13+(Complex(45608/43)*ln(
p_inf)+Complex(633440/129))*y^12+(598882/129*ln(p_inf)+7886981/387)*y^11+(
Complex(-898640/43)*ln(p_inf)+Complex(-9845666/129))*y^10+(-5262370/129*ln(
p_inf)-55085009/387)*y^9+(Complex(1979920/43)*ln(p_inf)+Complex(20582782/129))*
y^8+(54806225/387+5262370/129*ln(p_inf))*y^7+(Complex(-9744290/129)+Complex(-\
898640/43)*ln(p_inf))*y^6+(-7874309/387-598882/129*ln(p_inf))*y^5+(Complex(
45608/43)*ln(p_inf)+Complex(684128/129))*y^4+(-656509/387-67610/129*ln(p_inf))*
y^3+(Complex(2208/43)*ln(p_inf)+Complex(26882/129))*y^2+(-1903/43-786/43*ln(
p_inf))*y)*ln(y)-552/11*y^2*(Complex(1)*y^13+131/368*y^14+Complex(5701/276)*y^
11+33805/3312*y^12+Complex(-56165/138)*y^9+299441/3312*y^10+Complex(123745/138)
*y^7-2631185/3312*y^8+Complex(-56165/138)*y^5+2631185/3312*y^6+Complex(5701/276
)*y^3-299441/3312*y^4+Complex(1)*y-33805/3312*y^2-131/368)*ln(y)^2+Complex(-3/8
)*Pi*y^18+Complex(-247490/33)*Pi^2*y^9+552/11*y^2*(Complex(1)*y^13+131/368*y^14
+Complex(5701/276)*y^11+33805/3312*y^12+Complex(-56165/138)*y^9+299441/3312*y^
10+Complex(123745/138)*y^7-2631185/3312*y^8+Complex(-56165/138)*y^5+2631185/
3312*y^6+Complex(5701/276)*y^3-299441/3312*y^4+Complex(1)*y-33805/3312*y^2-131/
368)*polylog(2,-y^2)+(1104/11*y^2*(Complex(1)*y^13+131/368*y^14+Complex(5701/
276)*y^11+33805/3312*y^12+Complex(-56165/138)*y^9+299441/3312*y^10+Complex(
123745/138)*y^7-2631185/3312*y^8+Complex(-56165/138)*y^5+2631185/3312*y^6+
Complex(5701/276)*y^3-299441/3312*y^4+Complex(1)*y-33805/3312*y^2-131/368)*ln(y
)-1/2*(Complex(1)*y^7+3/4*y^8+Complex(33)*y^5+9*y^6+Complex(-33)*y^3-95/2*y^4+
Complex(-1)*y+9*y^2+3/4)*(y^2+1)^5)*ln(y^2+1)+(Complex(-51/8)*Pi-1403/264+9*ln(
p_inf)-131/44*Pi^2)*y^16+(-1403/264+9*ln(p_inf)+Complex(-51/8)*Pi+131/44*Pi^2)*
y^2+(Complex(-85/88)+Complex(-43/44)*ln(p_inf)-1/2*Pi)*y+(Complex(-4393/36)+
Complex(-92/11)*Pi^2+Complex(-6277/66)*ln(p_inf)-19*Pi)*y^3+(127627/264+101539/
198*ln(p_inf)+Complex(-165/2)*Pi+33805/396*Pi^2)*y^4+(Complex(-1931539/396)+
Complex(-5701/33)*Pi^2+Complex(-193585/66)*ln(p_inf)+121*Pi)*y^5+(1341931/88+
1898579/198*ln(p_inf)+Complex(99/2)*Pi+299441/396*Pi^2)*y^6+(Complex(85/88)+
Complex(43/44)*ln(p_inf)+1/2*Pi)*y^17+(Complex(9969961/396)+Complex(112330/33)*
Pi^2+Complex(1080403/66)*ln(p_inf)+297*Pi)*y^7+(-206769/8-1746742/99*ln(p_inf)+
Complex(2079/4)*Pi-2631185/396*Pi^2)*y^8+(-1746742/99*ln(p_inf)-206769/8+
Complex(2079/4)*Pi+2631185/396*Pi^2)*y^10+(Complex(-9969961/396)+Complex(112330
/33)*Pi^2+Complex(-1080403/66)*ln(p_inf)-297*Pi)*y^11+(Complex(1931539/396)+
Complex(-5701/33)*Pi^2+Complex(193585/66)*ln(p_inf)-121*Pi)*y^13+(Complex(99/2)
*Pi+1341931/88+1898579/198*ln(p_inf)-299441/396*Pi^2)*y^12+(Complex(-165/2)*Pi+
127627/264+101539/198*ln(p_inf)-33805/396*Pi^2)*y^14+(Complex(4393/36)+Complex(
-92/11)*Pi^2+Complex(6277/66)*ln(p_inf)+19*Pi)*y^15+(Complex(1)*y^11+3/4*y^12+
Complex(35)*y^9+21/2*y^10+Complex(-350)*y^7+525/4*y^8+Complex(350)*y^5-525*y^6+
Complex(-35)*y^3+525/4*y^4+Complex(-1)*y+21/2*y^2+3/4)*(y^2+1)^3*ln(y+Complex(1
))+Complex(-3/8)*Pi-43/44*y*(Complex(1)*y^14+Complex(12425/129)*y^12+396/43*y^
13+Complex(2905)*y^10+199514/387*y^11+Complex(-2535551/129)*y^8+3597644/387*y^9
+Complex(2535551/129)*y^6-1176068/43*y^7+Complex(-2905)*y^4+3597644/387*y^5+
Complex(-12425/129)*y^2+199514/387*y^3+Complex(-1)+396/43*y)*(y^2+1)*ln(b)+43/
44*y*(Complex(1)*y^14+Complex(12425/129)*y^12+396/43*y^13+Complex(2905)*y^10+
199514/387*y^11+Complex(-2535551/129)*y^8+3597644/387*y^9+Complex(2535551/129)*
y^6-1176068/43*y^7+Complex(-2905)*y^4+3597644/387*y^5+Complex(-12425/129)*y^2+
199514/387*y^3+Complex(-1)+396/43*y)*(y^2+1)*ln(2))*2^(1/2)*mu/b^3/(y^2+1)^11*
p_inf^4+1024/35*y^3*Pi^(1/2)*2^(1/2)*mu*(-1/2*(Complex(1)*y^15+3/8*y^16+
Complex(-11/2)*y^13+11*y^14+Complex(-1)*y+273/2*y^12+Complex(-319/2)*y^3-4011*y
^10+Complex(-8595)*y^7+40425/4*y^8+Complex(-3093/2)*y^11-5691*y^6+Complex(7575)
*y^9+1113/2*y^4+Complex(5223/2)*y^5+11*y^2+3/8)*y*polylog(2,1/(y^2+1)*y^2)+1/2*
y*(y^2+1)^3*(Complex(1)*y^9+3/8*y^10+Complex(-77/2)*y^7+79/8*y^8+Complex(96)*y^
5-78*y^6+Complex(-77/2)*y^3+78*y^4+Complex(1)*y-79/8*y^2-3/8)*polylog(2,1/(y^2+
1))-1/2*(Complex(1)*y^15+3/8*y^16+Complex(-11/2)*y^13+11*y^14+Complex(-1)*y+273
/2*y^12+Complex(-319/2)*y^3-4011*y^10+Complex(-8595)*y^7+40425/4*y^8+Complex(-\
3093/2)*y^11-5691*y^6+Complex(7575)*y^9+1113/2*y^4+Complex(5223/2)*y^5+11*y^2+3
/8)*y*polylog(2,-y^2)+(-33/2*y^2-1281/16*y^4-1491/16*y^12+11*y^14+3/8*y^16-9/16
+6321/4*y^6-40425/16*y^8+3381/4*y^10+Complex(1)*y^15+Complex(-43)*y^13+Complex(
3/2)*y+Complex(-9/2)*y^3+Complex(4635/2)*y^7+Complex(366)*y^11+Complex(-1725)*y
^9+Complex(-1347/2)*y^5)*y*ln(y^2+1)^2-1/16*((Complex(48)*y^10+18*y^11+Complex(
-1848)*y^8+474*y^9+Complex(4608)*y^6-3744*y^7+Complex(-1848)*y^4+3744*y^5+
Complex(48)*y^2-474*y^3-18*y)*ln(2)+(Complex(-1536)*y^6+Complex(616)*y^4+
Complex(-16)*y^2+Complex(-16)*y^10+Complex(616)*y^8-6*y^11-158*y^9+1248*y^7-\
1248*y^5+158*y^3+6*y)*ln(b)+(Complex(32)*y^10+12*y^11+Complex(-1232)*y^8+316*y^
9+Complex(3072)*y^6-2496*y^7+Complex(-1232)*y^4+2496*y^5+Complex(32)*y^2-316*y^
3-12*y)*ln(y)+Complex(1)+Complex(1)*y^12+(6*ln(p_inf)+7993/2310)*y^11+(Complex(
16)*ln(p_inf)+Complex(189052/3465))*y^10+(158*ln(p_inf)+1897327/6930)*y^9+(
Complex(-616)*ln(p_inf)+Complex(-33371/45))*y^8+(-1248*ln(p_inf)-1459592/1155)*
y^7+(Complex(1706864/1155)+Complex(1536)*ln(p_inf))*y^6+(1248*ln(p_inf)+1459592
/1155)*y^5+(Complex(-616)*ln(p_inf)+Complex(-33371/45))*y^4+(-158*ln(p_inf)-\
1897327/6930)*y^3+(Complex(16)*ln(p_inf)+Complex(189052/3465))*y^2+(-7993/2310-\
6*ln(p_inf))*y)*(y^2+1)^3*ln(y^2+1)+1/16*y*((-395/2*y^2+15/2*y^10+395/2*y^8-\
1560*y^6+1560*y^4+Complex(-770)*y^3-15/2+Complex(-770)*y^7+Complex(1920)*y^5+
Complex(20)*y+Complex(20)*y^9)*ln(2)^2+((-9*y^10-237*y^8+1872*y^6-1872*y^4+237*
y^2+9+Complex(-2304)*y^5+Complex(924)*y^3+Complex(-24)*y+Complex(-24)*y^9+
Complex(924)*y^7)*ln(b)+(9*y^10+237*y^8-1872*y^6+1872*y^4-237*y^2-9+Complex(24)
*y^9+Complex(-924)*y^7+Complex(-924)*y^3+Complex(24)*y+Complex(2304)*y^5)*ln(y)
+Complex(3)*y^11+(9*ln(p_inf)+128113/4620)*y^10+(Complex(706676/3465)+Complex(
24)*ln(p_inf))*y^9+(16593547/13860+237*ln(p_inf))*y^8+(Complex(-152323/45)+
Complex(-924)*ln(p_inf))*y^7+(-6429721/1155-1872*ln(p_inf))*y^6+(Complex(
6563752/1155)+Complex(2304)*ln(p_inf))*y^5+(4454671/1155+1872*ln(p_inf))*y^4+(
Complex(-72898/45)+Complex(-924)*ln(p_inf))*y^3+(-4673947/13860-237*ln(p_inf))*
y^2+(Complex(110696/3465)+Complex(24)*ln(p_inf))*y-9*ln(p_inf)-44953/4620)*ln(2
)+(3/2*y^10+Complex(4)*y^9+79/2*y^8+Complex(-154)*y^7-312*y^6+Complex(384)*y^5+
312*y^4+Complex(-154)*y^3-79/2*y^2+Complex(4)*y-3/2)*ln(b)^2+((624*y^6-624*y^4+
79*y^2+3-3*y^10-79*y^8+Complex(-8)*y^9+Complex(308)*y^7+Complex(308)*y^3+
Complex(-768)*y^5+Complex(-8)*y)*ln(y)+Complex(-1)*y^11+(-3*ln(p_inf)-21853/
4620)*y^10+(Complex(-8)*ln(p_inf)+Complex(-193856/3465))*y^9+(-79*ln(p_inf)-\
3883927/13860)*y^8+(Complex(29923/45)+Complex(308)*ln(p_inf))*y^7+(1058971/1155
+624*ln(p_inf))*y^6+(Complex(-853432/1155)+Complex(-768)*ln(p_inf))*y^5+(-\
400621/1155-624*ln(p_inf))*y^4+(Complex(3448/45)+Complex(308)*ln(p_inf))*y^3+(-\
89273/13860+79*ln(p_inf))*y^2+(Complex(4804/3465)+Complex(-8)*ln(p_inf))*y+3*ln
(p_inf)-5867/4620)*ln(b)+(3/2*y^10+Complex(4)*y^9+79/2*y^8+Complex(-154)*y^7-\
312*y^6+Complex(384)*y^5+312*y^4+Complex(-154)*y^3-79/2*y^2+Complex(4)*y-3/2)*
ln(y)^2+(Complex(1)*y^11+(3*ln(p_inf)+21853/4620)*y^10+(Complex(8)*ln(p_inf)+
Complex(193856/3465))*y^9+(79*ln(p_inf)+3883927/13860)*y^8+(Complex(-29923/45)+
Complex(-308)*ln(p_inf))*y^7+(-1058971/1155-624*ln(p_inf))*y^6+(Complex(853432/
1155)+Complex(768)*ln(p_inf))*y^5+(400621/1155+624*ln(p_inf))*y^4+(Complex(-\
3448/45)+Complex(-308)*ln(p_inf))*y^3+(89273/13860-79*ln(p_inf))*y^2+(Complex(-\
4804/3465)+Complex(8)*ln(p_inf))*y-3*ln(p_inf)+5867/4620)*ln(y)+(Complex(-10487
/13860)+Complex(1)*ln(p_inf))*y^11+(21853/4620*ln(p_inf)-557671/27720+3/2*ln(
p_inf)^2)*y^10+(Complex(-441149/6930)+Complex(193856/3465)*ln(p_inf)+Complex(4)
*ln(p_inf)^2)*y^9+(-1986607/3960+3883927/13860*ln(p_inf)+79/2*ln(p_inf)^2)*y^8+
(Complex(1129609/693)+Complex(-29923/45)*ln(p_inf)+Complex(-154)*ln(p_inf)^2)*y
^7+(2699635/924-312*ln(p_inf)^2-1058971/1155*ln(p_inf))*y^6+(Complex(-3712642/
1155)+Complex(853432/1155)*ln(p_inf)+Complex(384)*ln(p_inf)^2)*y^5+(-727619/308
+312*ln(p_inf)^2+400621/1155*ln(p_inf))*y^4+(Complex(8916461/8316)+Complex(-\
3448/45)*ln(p_inf)+Complex(-154)*ln(p_inf)^2)*y^3+(20645767/83160-79/2*ln(p_inf
)^2+89273/13860*ln(p_inf))*y^2+(Complex(-103717/4158)+Complex(4)*ln(p_inf)^2+
Complex(-4804/3465)*ln(p_inf))*y+5867/4620*ln(p_inf)+23717/2520-3/2*ln(p_inf)^2
)*(y^2+1)^3)/(y^2+1)^12/b^3*p_inf^5+600/77*y^2*Pi^(1/2)*(-2112/25*(Complex(1)*y
^12+Complex(-64)*y^10+28/3*y^11+Complex(449)*y^8-196*y^9+Complex(-820)*y^6+2156
/3*y^7+Complex(449)*y^4-2156/3*y^5+Complex(-64)*y^2+196*y^3+Complex(1)-28/3*y)*
y^5*polylog(2,1/(y^2+1)*y^2)-1056/25*(Complex(1)*y^12+Complex(-64)*y^10+28/3*y^
11+Complex(449)*y^8-196*y^9+Complex(-820)*y^6+2156/3*y^7+Complex(449)*y^4-2156/
3*y^5+Complex(-64)*y^2+196*y^3+Complex(1)-28/3*y)*y^5*ln(y^2+1)^2+(153208/4875*
(Complex(1)*y^17+50103/153208*y^18+Complex(2267151/38302)*y^15+1564751/153208*y
^16+Complex(-11257120/19151)*y^13+14747235/76604*y^14+Complex(1)*y-66144849/
76604*y^12+Complex(2267151/38302)*y^3-16376498/19151*y^10+Complex(7359065/38302
)*y^7+16376498/19151*y^8+Complex(7359065/38302)*y^11+66144849/76604*y^6+
Complex(24787770/19151)*y^9-14747235/76604*y^4+Complex(-11257120/19151)*y^5-\
1564751/153208*y^2-50103/153208)*y^2*ln(y)-1/2*(Complex(1)*y^11+31/500*y^12+
Complex(1601/75)*y^9-629/750*y^10+Complex(-83506/375)*y^7-30409/300*y^8+
Complex(83506/375)*y^5+4277/15*y^6+Complex(-1601/75)*y^3-30409/300*y^4+Complex(
-1)*y-629/750*y^2+31/500)*(y^2+1)^5)*ln(y^2+1)+Complex(-31/1000)*Pi+93/1300*y*(
-306416/1395*(Complex(1)*y^17+50103/153208*y^18+Complex(2267151/38302)*y^15+
1564751/153208*y^16+Complex(-11257120/19151)*y^13+14747235/76604*y^14+Complex(1
)*y-66144849/76604*y^12+Complex(2267151/38302)*y^3-16376498/19151*y^10+Complex(
7359065/38302)*y^7+16376498/19151*y^8+Complex(7359065/38302)*y^11+66144849/
76604*y^6+Complex(24787770/19151)*y^9-14747235/76604*y^4+Complex(-11257120/
19151)*y^5-1564751/153208*y^2-50103/153208)*y*ln(2)+306416/1395*(Complex(1)*y^
17+50103/153208*y^18+Complex(2267151/38302)*y^15+1564751/153208*y^16+Complex(-\
11257120/19151)*y^13+14747235/76604*y^14+Complex(1)*y-66144849/76604*y^12+
Complex(2267151/38302)*y^3-16376498/19151*y^10+Complex(7359065/38302)*y^7+
16376498/19151*y^8+Complex(7359065/38302)*y^11+66144849/76604*y^6+Complex(
24787770/19151)*y^9-14747235/76604*y^4+Complex(-11257120/19151)*y^5-1564751/
153208*y^2-50103/153208)*y*ln(b)+Complex(1)+Complex(1)*y^20+(-1114529/6975-\
11134/155*ln(p_inf))*y^19+(Complex(-306416/1395)*ln(p_inf)+Complex(-14198524/
20925))*y^18+(-148403759/20925-3129502/1395*ln(p_inf))*y^17+(Complex(-418029949
/6975)+Complex(-6045736/465)*ln(p_inf))*y^16+(-156138350/837-3932596/93*ln(
p_inf))*y^15+(Complex(36022784/279)*ln(p_inf)+Complex(9965430256/20925))*y^14+(
1478830802/2325+88193132/465*ln(p_inf))*y^13+(Complex(-11774504/279)*ln(p_inf)+
Complex(-1973870918/20925))*y^12+(262023968/1395*ln(p_inf)+14503842004/20925)*y
^11+(Complex(-26440288/93)*ln(p_inf)+Complex(-273140920/279))*y^10+(-262023968/
1395*ln(p_inf)-411395884/675)*y^9+(Complex(-11774504/279)*ln(p_inf)+Complex(-\
3266299718/20925))*y^8+(-1497842002/2325-88193132/465*ln(p_inf))*y^7+(Complex(
9544904176/20925)+Complex(36022784/279)*ln(p_inf))*y^6+(137642990/837+3932596/
93*ln(p_inf))*y^5+(Complex(-6045736/465)*ln(p_inf)+Complex(-40875221/775))*y^4+
(141539759/20925+3129502/1395*ln(p_inf))*y^3+(Complex(-306416/1395)*ln(p_inf)+
Complex(-14198524/20925))*y^2+(1114529/6975+11134/155*ln(p_inf))*y)*ln(y)-76604
/4875*(Complex(1)*y^17+50103/153208*y^18+Complex(2267151/38302)*y^15+1564751/
153208*y^16+Complex(-11257120/19151)*y^13+14747235/76604*y^14+Complex(1)*y-\
66144849/76604*y^12+Complex(2267151/38302)*y^3-16376498/19151*y^10+Complex(
7359065/38302)*y^7+16376498/19151*y^8+Complex(7359065/38302)*y^11+66144849/
76604*y^6+Complex(24787770/19151)*y^9-14747235/76604*y^4+Complex(-11257120/
19151)*y^5-1564751/153208*y^2-50103/153208)*y^2*ln(y)^2+Complex(-3305036/975)*y
^11*Pi^2+Complex(-31/1000)*Pi*y^22+(Complex(1)*y^15+31/500*y^16+Complex(1751/75
)*y^13-268/375*y^14+Complex(-1)*y-9939/125*y^12+Complex(-1751/75)*y^3+198996/
125*y^10+Complex(15911/5)*y^7-36491/10*y^8+Complex(1677/5)*y^11+198996/125*y^6+
Complex(-15911/5)*y^9-9939/125*y^4+Complex(-1677/5)*y^5-268/375*y^2+31/500)*(y^
2+1)^3*ln(y+Complex(1))+76604/4875*y^2*(Complex(1)*y^17+50103/153208*y^18+
Complex(2061231/38302)*y^15+1564751/153208*y^16+Complex(-4667680/19151)*y^13+
10903395/76604*y^14+Complex(1)*y+14575791/76604*y^12+Complex(2061231/38302)*y^3
-90370418/19151*y^10+Complex(-85099015/38302)*y^7+90370418/19151*y^8+Complex(-\
85099015/38302)*y^11-14575791/76604*y^6+Complex(109214970/19151)*y^9-10903395/
76604*y^4+Complex(-4667680/19151)*y^5-1564751/153208*y^2-50103/153208)*polylog(
2,-y^2)+(Complex(-1436814281/585000)+Complex(-755717/4875)*Pi^2+Complex(-\
145497919/97500)*ln(p_inf)-10211/50*Pi)*y^5+(Complex(479130559/73125)+Complex(
4502848/2925)*Pi^2+Complex(101939836/24375)*ln(p_inf)+26312/25*Pi)*y^7+(
285493183/43875+119912083/29250*ln(p_inf)+Complex(-27027/40)*Pi+983149/1950*Pi^
2)*y^6+(4019372/2925+26612479/48750*ln(p_inf)+Complex(-133133/300)*Pi-22048283/
9750*Pi^2)*y^8+(Complex(624436327/35100)+Complex(183460923/16250)*ln(p_inf)+
Complex(-1471813/2925)*Pi^2+200057/75*Pi)*y^9+(-2211515279/146250*ln(p_inf)-\
169856129/7500+Complex(232947/100)*Pi-32752996/14625*Pi^2)*y^10+(Complex(232947
/100)*Pi-169856129/7500-2211515279/146250*ln(p_inf)+32752996/14625*Pi^2)*y^12+(
Complex(-624436327/35100)+Complex(-1471813/2925)*Pi^2+Complex(-183460923/16250)
*ln(p_inf)-200057/75*Pi)*y^13+(Complex(-479130559/73125)+Complex(4502848/2925)*
Pi^2+Complex(-101939836/24375)*ln(p_inf)-26312/25*Pi)*y^15+(Complex(-133133/300
)*Pi+4019372/2925+26612479/48750*ln(p_inf)+22048283/9750*Pi^2)*y^14+(Complex(-\
27027/40)*Pi+285493183/43875+119912083/29250*ln(p_inf)-983149/1950*Pi^2)*y^16+(
Complex(-253/2600)+1/2*Pi+Complex(-93/1300)*ln(p_inf))*y^21+(42607/48750*ln(
p_inf)-5567/6500*Pi^2-2209031/585000+Complex(793/3000)*Pi)*y^20+(Complex(
1024433/87750)+988/75*Pi+Complex(-38302/14625)*Pi^2+Complex(307772/24375)*ln(
p_inf))*y^19+(Complex(8147/200)*Pi+23081371/351000+7790131/73125*ln(p_inf)-\
1564751/58500*Pi^2)*y^18+(Complex(1436814281/585000)+Complex(145497919/97500)*
ln(p_inf)+10211/50*Pi+Complex(-755717/4875)*Pi^2)*y^17+(-2209031/585000+42607/
48750*ln(p_inf)+Complex(793/3000)*Pi+5567/6500*Pi^2)*y^2+(Complex(253/2600)+
Complex(93/1300)*ln(p_inf)-1/2*Pi)*y+(Complex(-1024433/87750)+Complex(-38302/
14625)*Pi^2+Complex(-307772/24375)*ln(p_inf)-988/75*Pi)*y^3+(23081371/351000+
7790131/73125*ln(p_inf)+Complex(8147/200)*Pi+1564751/58500*Pi^2)*y^4+93/1300*y*
(Complex(7360256/93)*y^12+Complex(182915446/2325)*y^10-85214/6975*y^17+Complex(
-1238063/6975)*y^16-30904882/20925*y^15+Complex(144259856/6975)*y^4-129801772/
2325*y^13+Complex(-7360256/93)*y^6+336180358/6975*y^11+Complex(1)*y^18+
3414489484/20925*y^9+Complex(1238063/6975)*y^2+336180358/6975*y^7+Complex(-\
182915446/2325)*y^8-129801772/2325*y^5+Complex(-144259856/6975)*y^14-30904882/
20925*y^3+Complex(-1)-85214/6975*y)*(y^2+1)*ln(b)-93/1300*y*(Complex(7360256/93
)*y^12+Complex(182915446/2325)*y^10-85214/6975*y^17+Complex(-1238063/6975)*y^16
-30904882/20925*y^15+Complex(144259856/6975)*y^4-129801772/2325*y^13+Complex(-\
7360256/93)*y^6+336180358/6975*y^11+Complex(1)*y^18+3414489484/20925*y^9+
Complex(1238063/6975)*y^2+336180358/6975*y^7+Complex(-182915446/2325)*y^8-\
129801772/2325*y^5+Complex(-144259856/6975)*y^14-30904882/20925*y^3+Complex(-1)
-85214/6975*y)*(y^2+1)*ln(2))*2^(1/2)*mu/b^3/(y^2+1)^13*p_inf^6-1536/11*y^3*Pi^
(1/2)*2^(1/2)*(-1/2*y*(Complex(1490/21)*y^17+7/20*y^20+Complex(-71473/45)*y^15+
7009/630*y^18+Complex(71161/45)*y^13+131461/420*y^16+Complex(-1)*y-125897/45*y^
14+Complex(-5372/63)*y^3-151991/45*y^12+Complex(-209119/45)*y^7+1336049/105*y^
10+Complex(457559/45)*y^11+18298/15*y^8+Complex(-323221/45)*y^9-188131/45*y^6+
Complex(31469/15)*y^5+416251/1260*y^4+Complex(1)*y^19+7009/630*y^2+7/20)*
polylog(2,1/(y^2+1)*y^2)+1/2*y*(Complex(1)*y^13+7/20*y^14+Complex(811/21)*y^11+
2539/252*y^12+Complex(-11365/21)*y^9+172639/1260*y^10+Complex(23990/21)*y^7-\
257723/252*y^8+Complex(-11365/21)*y^5+257723/252*y^6+Complex(811/21)*y^3-172639
/1260*y^4+Complex(1)*y-2539/252*y^2-7/20)*(y^2+1)^3*polylog(2,1/(y^2+1))-1/2*y*
(Complex(1490/21)*y^17+7/20*y^20+Complex(-71473/45)*y^15+7009/630*y^18+Complex(
71161/45)*y^13+131461/420*y^16+Complex(-1)*y-125897/45*y^14+Complex(-5372/63)*y
^3-151991/45*y^12+Complex(-209119/45)*y^7+1336049/105*y^10+Complex(457559/45)*y
^11+18298/15*y^8+Complex(-323221/45)*y^9-188131/45*y^6+Complex(31469/15)*y^5+
416251/1260*y^4+Complex(1)*y^19+7009/630*y^2+7/20)*polylog(2,-y^2)+y*(Complex(
240/7)*y^17+Complex(-5888/45)*y^15+Complex(-38284/45)*y^13+Complex(3/2)*y+
Complex(9241/126)*y^3+Complex(31786/45)*y^7+Complex(-82417/90)*y^11+Complex(
307973/90)*y^9+Complex(-5262/5)*y^5+7/20*y^20+7009/630*y^18+Complex(1)*y^19-21/
40-82027/280*y^4-1336049/420*y^10-426953/360*y^12+166463/1260*y^16+26573/15*y^6
-404/15*y^14-7009/420*y^2+207049/120*y^8)*ln(y^2+1)^2-1/168*((Complex(504)*y^14
+Complex(-272760)*y^6+Complex(19464)*y^12+Complex(-272760)*y^10+Complex(575760)
*y^8+Complex(19464)*y^4+Complex(504)*y^2-515446*y^9+5078*y^13+345278/5*y^11+
515446*y^7-345278/5*y^5-5078*y^3-882/5*y+882/5*y^15)*ln(2)+(Complex(-168)*y^14+
Complex(90920)*y^6+Complex(-6488)*y^4+Complex(-168)*y^2+Complex(-6488)*y^12+
Complex(90920)*y^10+Complex(-191920)*y^8+515446/3*y^9-345278/15*y^11-294/5*y^15
-5078/3*y^13-515446/3*y^7+345278/15*y^5+5078/3*y^3+294/5*y)*ln(b)+(Complex(-\
181840)*y^10+Complex(383840)*y^8+Complex(-181840)*y^6+Complex(12976)*y^4+
Complex(336)*y^2+Complex(12976)*y^12+Complex(336)*y^14+10156/3*y^13+690556/15*y
^11-1030892/3*y^9+1030892/3*y^7-690556/15*y^5-10156/3*y^3-588/5*y+588/5*y^15)*
ln(y)+Complex(1)+Complex(1)*y^16+(294/5*ln(p_inf)+2491/1650)*y^15+(Complex(168)
*ln(p_inf)+Complex(6968/33))*y^14+(5078/3*ln(p_inf)+33981439/20790)*y^13+(
Complex(6488)*ln(p_inf)+Complex(9529582/693))*y^12+(345278/15*ln(p_inf)+
4663813387/103950)*y^11+(Complex(-85842712/693)+Complex(-90920)*ln(p_inf))*y^10
+(-515446/3*ln(p_inf)-878992795/4158)*y^9+(Complex(191920)*ln(p_inf)+Complex(
162465122/693))*y^8+(515446/3*ln(p_inf)+878992795/4158)*y^7+(Complex(-85842712/
693)+Complex(-90920)*ln(p_inf))*y^6+(-345278/15*ln(p_inf)-4663813387/103950)*y^
5+(Complex(6488)*ln(p_inf)+Complex(9529582/693))*y^4+(-5078/3*ln(p_inf)-\
33981439/20790)*y^3+(Complex(168)*ln(p_inf)+Complex(6968/33))*y^2+(-2491/1650-\
294/5*ln(p_inf))*y)*(y^2+1)^3*ln(y^2+1)+1/168*y*(589867/6300+30179/3300*ln(
p_inf)-147/10*ln(p_inf)^2+(Complex(-14629997/29700)+Complex(2386/11)*ln(p_inf)+
Complex(42)*ln(p_inf)^2)*y^13+(2539/6*ln(p_inf)^2-1023762961/207900+67719913/
41580*ln(p_inf))*y^12+(-2539/6*y^2+147/10*y^14+2539/6*y^12+172639/30*y^10-\
257723/6*y^8+257723/6*y^6-172639/30*y^4+Complex(1622)*y^3+Complex(47980)*y^7+
Complex(-22730)*y^5+Complex(42)*y+Complex(42)*y^13+Complex(1622)*y^11+Complex(-\
22730)*y^9-147/10)*ln(b)^2+((-172639/15*y^10+257723/3*y^8-257723/3*y^6+172639/
15*y^4+2539/3*y^2+147/5-147/5*y^14-2539/3*y^12+Complex(-84)*y^13+Complex(-3244)
*y^11+Complex(45460)*y^9+Complex(-95960)*y^7+Complex(-3244)*y^3+Complex(-84)*y+
Complex(45460)*y^5)*ln(y)+Complex(-1)*y^15+(-35161/3300-147/5*ln(p_inf))*y^14+(
Complex(-2386/11)+Complex(-84)*ln(p_inf))*y^13+(-67719913/41580-2539/3*ln(p_inf
))*y^12+(Complex(-9484352/693)+Complex(-3244)*ln(p_inf))*y^11+(-172639/15*ln(
p_inf)-9053647297/207900)*y^10+(Complex(45460)*ln(p_inf)+Complex(67184210/693))
*y^9+(257723/3*ln(p_inf)+1188700501/8316)*y^8+(Complex(-81232561/693)+Complex(-\
95960)*ln(p_inf))*y^7+(-569285089/8316-257723/3*ln(p_inf))*y^6+(Complex(
18658502/693)+Complex(45460)*ln(p_inf))*y^5+(273979477/207900+172639/15*ln(
p_inf))*y^4+(Complex(-45230/693)+Complex(-3244)*ln(p_inf))*y^3+(48593/8316+2539
/3*ln(p_inf))*y^2+(Complex(190/33)+Complex(-84)*ln(p_inf))*y+147/5*ln(p_inf)-\
30179/3300)*ln(b)+(7059748291/18900-1188700501/8316*ln(p_inf)-257723/6*ln(p_inf
)^2)*y^8+((-172639/5*y^10+257723*y^8-257723*y^6+172639/5*y^4+2539*y^2+441/5-441
/5*y^14-2539*y^12+Complex(-252)*y^13+Complex(-9732)*y^11+Complex(136380)*y^5+
Complex(-9732)*y^3+Complex(-252)*y+Complex(136380)*y^9+Complex(-287880)*y^7)*ln
(b)+(172639/5*y^10-257723*y^8+257723*y^6-172639/5*y^4-2539*y^2-441/5+441/5*y^14
+2539*y^12+Complex(252)*y^13+Complex(9732)*y^11+Complex(-136380)*y^9+Complex(
287880)*y^7+Complex(9732)*y^3+Complex(252)*y+Complex(-136380)*y^5)*ln(y)+
Complex(3)*y^15+(543361/3300+441/5*ln(p_inf))*y^14+(Complex(169924/165)+
Complex(252)*ln(p_inf))*y^13+(72396869/8316+2539*ln(p_inf))*y^12+(Complex(
192996574/3465)+Complex(9732)*ln(p_inf))*y^11+(172639/5*ln(p_inf)+37960201897/
207900)*y^10+(Complex(-343737872/693)+Complex(-136380)*ln(p_inf))*y^9+(-\
33952112057/41580-257723*ln(p_inf))*y^8+(Complex(543831775/693)+Complex(287880)
*ln(p_inf))*y^7+(24660880877/41580+257723*ln(p_inf))*y^6+(Complex(-198160748/
693)+Complex(-136380)*ln(p_inf))*y^5+(-11621198437/207900-172639/5*ln(p_inf))*y
^4+(Complex(51409744/3465)+Complex(9732)*ln(p_inf))*y^3+(-159553501/41580-2539*
ln(p_inf))*y^2+(Complex(59704/165)+Complex(252)*ln(p_inf))*y-441/5*ln(p_inf)-\
347341/3300)*ln(2)+(Complex(-1442781227/3780)+Complex(81232561/693)*ln(p_inf)+
Complex(47980)*ln(p_inf)^2)*y^7+(Complex(-240298211/23100)+Complex(45230/693)*
ln(p_inf)+Complex(1622)*ln(p_inf)^2)*y^3+(38414951/14175-2539/6*ln(p_inf)^2-\
48593/8316*ln(p_inf))*y^2+(Complex(4759/13860)+Complex(1)*ln(p_inf))*y^15+(147/
10*ln(p_inf)^2-1579/9+35161/3300*ln(p_inf))*y^14+(Complex(-3971427809/207900)+
Complex(9484352/693)*ln(p_inf)+Complex(1622)*ln(p_inf)^2)*y^11+(9053647297/
207900*ln(p_inf)-132676135/2079+172639/30*ln(p_inf)^2)*y^10+(-7039556891/22275+
257723/6*ln(p_inf)^2+569285089/8316*ln(p_inf))*y^6+(Complex(743827223/4620)+
Complex(-18658502/693)*ln(p_inf)+Complex(-22730)*ln(p_inf)^2)*y^5+(22180093343/
623700-172639/30*ln(p_inf)^2-273979477/207900*ln(p_inf))*y^4+(Complex(-18914513
/69300)+Complex(42)*ln(p_inf)^2+Complex(-190/33)*ln(p_inf))*y+(Complex(1)*y^15+
(35161/3300+147/5*ln(p_inf))*y^14+(Complex(2386/11)+Complex(84)*ln(p_inf))*y^13
+(67719913/41580+2539/3*ln(p_inf))*y^12+(Complex(9484352/693)+Complex(3244)*ln(
p_inf))*y^11+(172639/15*ln(p_inf)+9053647297/207900)*y^10+(Complex(-45460)*ln(
p_inf)+Complex(-67184210/693))*y^9+(-257723/3*ln(p_inf)-1188700501/8316)*y^8+(
Complex(81232561/693)+Complex(95960)*ln(p_inf))*y^7+(569285089/8316+257723/3*ln
(p_inf))*y^6+(Complex(-18658502/693)+Complex(-45460)*ln(p_inf))*y^5+(-273979477
/207900-172639/15*ln(p_inf))*y^4+(Complex(45230/693)+Complex(3244)*ln(p_inf))*y
^3+(-48593/8316-2539/3*ln(p_inf))*y^2+(Complex(-190/33)+Complex(84)*ln(p_inf))*
y-147/5*ln(p_inf)+30179/3300)*ln(y)+(-2539/6*y^2+147/10*y^14+2539/6*y^12+172639
/30*y^10-257723/6*y^8+257723/6*y^6-172639/30*y^4+Complex(1622)*y^3+Complex(
47980)*y^7+Complex(-22730)*y^5+Complex(42)*y+Complex(42)*y^13+Complex(1622)*y^
11+Complex(-22730)*y^9-147/10)*ln(y)^2+(-12695/6*y^2+147/2*y^14+12695/6*y^12+
172639/6*y^10-1288615/6*y^8+1288615/6*y^6-172639/6*y^4+Complex(8110)*y^3-147/2+
Complex(239900)*y^7+Complex(-113650)*y^5+Complex(210)*y+Complex(210)*y^13+
Complex(8110)*y^11+Complex(-113650)*y^9)*ln(2)^2+(Complex(1747576763/8316)+
Complex(-67184210/693)*ln(p_inf)+Complex(-22730)*ln(p_inf)^2)*y^9)*(y^2+1)^3)*
mu/b^3/(y^2+1)^14*p_inf^7;
W_odd_hered_y_4_meqm1_fin := -512/7*y^3*Pi^(1/2)*(3/80*y*(80/3*y*(Complex(1)*y^
11+3/10*y^12+Complex(-113/2)*y^9+54/5*y^10+Complex(515/2)*y^7-297/2*y^8+
Complex(-515/2)*y^5+312*y^6+Complex(113/2)*y^3-297/2*y^4+Complex(-1)*y+54/5*y^2
+3/10)*ln(y)+(y^2+1)*(Complex(1)*y^12+Complex(854/9)*y^10+10*y^11+Complex(-\
17245/9)*y^8+590*y^9+Complex(4380)*y^6-3620*y^7+Complex(-17245/9)*y^4+3620*y^5+
Complex(854/9)*y^2-590*y^3+Complex(1)-10*y))*polylog(2,-y^2)-y^2*(Complex(1)*y^
11+3/10*y^12+Complex(-113/2)*y^9+54/5*y^10+Complex(515/2)*y^7-297/2*y^8+
Complex(-515/2)*y^5+312*y^6+Complex(113/2)*y^3-297/2*y^4+Complex(-1)*y+54/5*y^2
+3/10)*polylog(3,-y^2)+(y^2*(Complex(1)*y^11+3/10*y^12+Complex(-113/2)*y^9+54/5
*y^10+Complex(515/2)*y^7-297/2*y^8+Complex(-515/2)*y^5+312*y^6+Complex(113/2)*y
^3-297/2*y^4+Complex(-1)*y+54/5*y^2+3/10)*ln(y)^2+7/80*(y^2+1)^2*(Complex(1)*y^
11-1/14*y^12+Complex(78)*y^9-46/21*y^10+Complex(-623)*y^7+12559/42*y^8+Complex(
623)*y^5-5584/7*y^6+Complex(-78)*y^3+12559/42*y^4+Complex(-1)*y-46/21*y^2-1/14)
)*ln(y^2+1)-1/2*y^2*(Complex(1)*y^11+3/10*y^12+Complex(-113/2)*y^9+54/5*y^10+
Complex(515/2)*y^7-297/2*y^8+Complex(-515/2)*y^5+312*y^6+Complex(113/2)*y^3-297
/2*y^4+Complex(-1)*y+54/5*y^2+3/10)*ln(y)^3-1/2*y*(y*(Complex(1)*y^11+3/10*y^12
+Complex(-113/2)*y^9+54/5*y^10+Complex(515/2)*y^7-297/2*y^8+Complex(-515/2)*y^5
+312*y^6+Complex(113/2)*y^3-297/2*y^4+Complex(-1)*y+54/5*y^2+3/10)*ln(2)-y*(
Complex(1)*y^11+3/10*y^12+Complex(-113/2)*y^9+54/5*y^10+Complex(515/2)*y^7-297/
2*y^8+Complex(-515/2)*y^5+312*y^6+Complex(113/2)*y^3-297/2*y^4+Complex(-1)*y+54
/5*y^2+3/10)*ln(b)+Complex(-3/40)+(5/8+3/10*ln(p_inf))*y^13+(Complex(137/60)+
Complex(1)*ln(p_inf))*y^12+(54/5*ln(p_inf)+128/5)*y^11+(Complex(-113/2)*ln(
p_inf)+Complex(-17851/120))*y^10+(-297/2*ln(p_inf)-16963/40)*y^9+(Complex(19457
/24)+Complex(515/2)*ln(p_inf))*y^8+(5412/5+312*ln(p_inf))*y^7+(Complex(-515/2)*
ln(p_inf)+Complex(-1991/2))*y^6+(-26053/40-297/2*ln(p_inf))*y^5+(Complex(113/2)
*ln(p_inf)+Complex(5707/20))*y^4+(353/5+54/5*ln(p_inf))*y^3+(Complex(-1)*ln(
p_inf)+Complex(-379/40))*y^2+(11/8+3/10*ln(p_inf))*y)*ln(y)^2+(3/80*(y^2+1)*y*(
Complex(1)*y^12+Complex(854/9)*y^10+10*y^11+Complex(-17245/9)*y^8+590*y^9+
Complex(4380)*y^6-3620*y^7+Complex(-17245/9)*y^4+3620*y^5+Complex(854/9)*y^2-\
590*y^3+Complex(1)-10*y)*ln(2)-3/80*y*(Complex(1)*y^12+Complex(854/9)*y^10+10*y
^11+Complex(-17245/9)*y^8+590*y^9+Complex(4380)*y^6-3620*y^7+Complex(-17245/9)*
y^4+3620*y^5+Complex(854/9)*y^2-590*y^3+Complex(1)-10*y)*(y^2+1)*ln(b)+1/320+1/
320*y^16+(Complex(1/40)+Complex(3/80)*ln(p_inf))*y^15+(73/160+3/8*ln(p_inf)-1/
20*Pi^2)*y^14+(Complex(97/32)+Complex(863/240)*ln(p_inf)+Complex(-1/6)*Pi^2)*y^
13+(5813/240+45/2*ln(p_inf)-9/5*Pi^2)*y^12+(Complex(-2791/32)+Complex(-16391/
240)*ln(p_inf)+Complex(113/12)*Pi^2)*y^11+(-909/8*ln(p_inf)-79687/480+99/4*Pi^2
)*y^10+(Complex(3297/20)+Complex(-515/12)*Pi^2+Complex(4435/48)*ln(p_inf))*y^9+
(4189/96-52*Pi^2)*y^8+(Complex(9373/80)+Complex(4435/48)*ln(p_inf)+Complex(515/
12)*Pi^2)*y^7+(17633/96+909/8*ln(p_inf)+99/4*Pi^2)*y^6+(Complex(-20479/160)+
Complex(-113/12)*Pi^2+Complex(-16391/240)*ln(p_inf))*y^5+(-11999/240-45/2*ln(
p_inf)-9/5*Pi^2)*y^4+(Complex(321/32)+Complex(1/6)*Pi^2+Complex(863/240)*ln(
p_inf))*y^3+(-121/480-3/8*ln(p_inf)-1/20*Pi^2)*y^2+(Complex(9/80)+Complex(3/80)
*ln(p_inf))*y)*ln(y)-7/160*(y^2+1)^2*(Complex(1)*y^11-1/14*y^12+Complex(78)*y^9
-46/21*y^10+Complex(-623)*y^7+12559/42*y^8+Complex(623)*y^5-5584/7*y^6+Complex(
-78)*y^3+12559/42*y^4+Complex(-1)*y-46/21*y^2-1/14)*ln(2)+7/160*(Complex(1)*y^
11-1/14*y^12+Complex(78)*y^9-46/21*y^10+Complex(-623)*y^7+12559/42*y^8+Complex(
623)*y^5-5584/7*y^6+Complex(-78)*y^3+12559/42*y^4+Complex(-1)*y-46/21*y^2-1/14)
*(y^2+1)^2*ln(b)+y^2*(Complex(1)*y^11+3/10*y^12+Complex(-113/2)*y^9+54/5*y^10+
Complex(515/2)*y^7-297/2*y^8+Complex(-515/2)*y^5+312*y^6+Complex(113/2)*y^3-297
/2*y^4+Complex(-1)*y+54/5*y^2+3/10)*Zeta(3)+1/640*(Complex(1)*y^15+(5/3+2*ln(
p_inf))*y^14+(Complex(4)*Pi^2+Complex(-28)*ln(p_inf)+Complex(-10))*y^13+(425+
190/3*ln(p_inf)+40*Pi^2)*y^12+(Complex(-10559/3)+Complex(-2212)*ln(p_inf)+
Complex(3416/9)*Pi^2)*y^11+(-24934/3*ln(p_inf)-30631/3+2360*Pi^2)*y^10+(
Complex(46780/3)+Complex(-68980/9)*Pi^2+Complex(15260)*ln(p_inf))*y^9+(35035/3+
41890/3*ln(p_inf)-14480*Pi^2)*y^8+(Complex(17520)*Pi^2+Complex(6845/3))*y^7+(
42295/3+41890/3*ln(p_inf)+14480*Pi^2)*y^6+(Complex(-43222/3)+Complex(-68980/9)*
Pi^2+Complex(-15260)*ln(p_inf))*y^5+(-23935/3-24934/3*ln(p_inf)-2360*Pi^2)*y^4+
(Complex(7295/3)+Complex(3416/9)*Pi^2+Complex(2212)*ln(p_inf))*y^3+(715/3+190/3
*ln(p_inf)-40*Pi^2)*y^2+(Complex(56/3)+Complex(28)*ln(p_inf)+Complex(4)*Pi^2)*y
+3+2*ln(p_inf))*(y^2+1))*2^(1/2)*mu/(y^2+1)^11/b^4+6656/11*y^2*Pi^(1/2)*(-33/
7280*(y^2+1)^6*y*(Complex(1)*y^7+1/2*y^8+Complex(-24)*y^5+9*y^6+Complex(24)*y^3
-33*y^4+Complex(-1)*y+9*y^2+1/2)*polylog(2,-y/(y^2+1)*(-y+Complex(1)))+33/7280*
(y^2+1)^6*y*(Complex(1)*y^7+1/2*y^8+Complex(-24)*y^5+9*y^6+Complex(24)*y^3-33*y
^4+Complex(-1)*y+9*y^2+1/2)*polylog(2,(1+Complex(1)*y)/(y^2+1))-33/7280*(y^2+1)
^6*y*(Complex(1)*y^7+1/2*y^8+Complex(-24)*y^5+9*y^6+Complex(24)*y^3-33*y^4+
Complex(-1)*y+9*y^2+1/2)*polylog(2,Complex(-1)/(y^2+1)*(y+Complex(1)))+33/7280*
(y^2+1)^6*y*(Complex(1)*y^7+1/2*y^8+Complex(-24)*y^5+9*y^6+Complex(24)*y^3-33*y
^4+Complex(-1)*y+9*y^2+1/2)*polylog(2,y/(y^2+1)*(y+Complex(1)))-33/7280*(y^2+1)
^5*y*(Complex(1)*y^9+1/2*y^10+Complex(52)*y^7+19/2*y^8+Complex(-154)*y^5-119*y^
6+Complex(52)*y^3+119*y^4+Complex(1)*y-19/2*y^2-1/2)*polylog(2,(Complex(-1)+y)/
y)+33/7280*(y^2+1)^3*(Complex(1)*y^13+1/2*y^14+Complex(54)*y^11+21/2*y^12+
Complex(-1841)*y^9+1081/2*y^10+Complex(4404)*y^7-7131/2*y^8+Complex(-1841)*y^5+
7131/2*y^6+Complex(54)*y^3-1081/2*y^4+Complex(1)*y-21/2*y^2-1/2)*y*polylog(2,(y
+Complex(1))/y)+21/1040*y*(1040/21*y^2*(Complex(1)*y^15+15/52*y^16+Complex(321/
52)*y^13+155/14*y^14+Complex(-1)*y+9885/182*y^12+Complex(-321/52)*y^3-253065/
182*y^10+Complex(-30508/13)*y^7+540625/182*y^8+Complex(-29499/52)*y^11-253065/
182*y^6+Complex(30508/13)*y^9+9885/182*y^4+Complex(29499/52)*y^5+155/14*y^2+15/
52)*ln(y)+(Complex(1)*y^17+11/196*y^18+Complex(103043/882)*y^15+2713/196*y^16+
Complex(104551/49)*y^13+230291/294*y^14+Complex(38/49)*y+394915/42*y^12+
Complex(106805/882)*y^3-1336997/21*y^10+Complex(-10040693/294)*y^7+9352643/147*
y^8+Complex(-10048019/294)*y^11-2768431/294*y^6+Complex(31836641/441)*y^9-\
229169/294*y^4+Complex(2153)*y^5-2207/196*y^2+11/196)*(y^2+1))*polylog(2,-y^2)-
y^3*(Complex(1)*y^15+15/52*y^16+Complex(321/52)*y^13+155/14*y^14+Complex(-1)*y+
9885/182*y^12+Complex(-321/52)*y^3-253065/182*y^10+Complex(-30508/13)*y^7+
540625/182*y^8+Complex(-29499/52)*y^11-253065/182*y^6+Complex(30508/13)*y^9+
9885/182*y^4+Complex(29499/52)*y^5+155/14*y^2+15/52)*polylog(3,-y^2)-33/3640*(y
^2+1)^6*y*(Complex(1)*y^7+1/2*y^8+Complex(-24)*y^5+9*y^6+Complex(24)*y^3-33*y^4
+Complex(-1)*y+9*y^2+1/2)*ln(y^2+1)^2+(33/1820*(y^2+1)^6*y*(Complex(1)*y^7+1/2*
y^8+Complex(-24)*y^5+9*y^6+Complex(24)*y^3-33*y^4+Complex(-1)*y+9*y^2+1/2)*ln(y
+Complex(1))+y^3*(Complex(1)*y^15+15/52*y^16+Complex(321/52)*y^13+155/14*y^14+
Complex(-1)*y+9885/182*y^12+Complex(-321/52)*y^3-253065/182*y^10+Complex(-30508
/13)*y^7+540625/182*y^8+Complex(-29499/52)*y^11-253065/182*y^6+Complex(30508/13
)*y^9+9885/182*y^4+Complex(29499/52)*y^5+155/14*y^2+15/52)*ln(y)^2+33/3640*(y^2
+1)^6*y*(Complex(1)*y^7+1/2*y^8+Complex(-24)*y^5+9*y^6+Complex(24)*y^3-33*y^4+
Complex(-1)*y+9*y^2+1/2)*ln(y)+33/58240*(8*(y^2+1)^4*y*(Complex(1)*y^7+1/2*y^8+
Complex(-24)*y^5+9*y^6+Complex(24)*y^3-33*y^4+Complex(-1)*y+9*y^2+1/2)*ln(2)-8*
y*(Complex(1)*y^7+1/2*y^8+Complex(-24)*y^5+9*y^6+Complex(24)*y^3-33*y^4+
Complex(-1)*y+9*y^2+1/2)*(y^2+1)^4*ln(b)+Complex(-1)+Complex(1)*y^18+(96/11+4*
ln(p_inf)+Complex(-4)*Pi)*y^17+(Complex(1619/33)+Complex(8)*ln(p_inf)+8*Pi)*y^
16+(-37640/99+88*ln(p_inf)+Complex(-88)*Pi)*y^15+(Complex(1371860/297)+Complex(
-160)*ln(p_inf)+140*Pi)*y^14+(3526792/297+48*ln(p_inf)+Complex(332)*Pi)*y^13+(
Complex(1654236/11)+Complex(-528)*ln(p_inf)-244*Pi)*y^12+(-536*ln(p_inf)+
136281016/297+Complex(1104)*Pi)*y^11+(Complex(-269677214/297)+Complex(-360)*ln(
p_inf)-1192*Pi)*y^10+(-1000*ln(p_inf)-120230192/99+Complex(500)*Pi)*y^9+(
Complex(269677214/297)+Complex(360)*ln(p_inf)-832*Pi)*y^8+(136281016/297-536*ln
(p_inf)+Complex(-568)*Pi)*y^7+(284*Pi+Complex(-1654236/11)+Complex(528)*ln(
p_inf))*y^6+(3526792/297+48*ln(p_inf)+Complex(-380)*Pi)*y^5+(Complex(-1371860/
297)+300*Pi+Complex(160)*ln(p_inf))*y^4+(-37640/99+88*ln(p_inf))*y^3+(Complex(-\
1619/33)+Complex(-8)*ln(p_inf))*y^2+(96/11+4*ln(p_inf))*y)*(y^2+1)^2)*ln(y^2+1)
-33/3640*(y^2+1)^6*y*(Complex(1)*y^7+1/2*y^8+Complex(-24)*y^5+9*y^6+Complex(24)
*y^3-33*y^4+Complex(-1)*y+9*y^2+1/2)*polylog(2,Complex(1)*y)-33/29120*(16*(y^2+
1)^3*y*(Complex(1)*y^7+1/2*y^8+Complex(-24)*y^5+9*y^6+Complex(24)*y^3-33*y^4+
Complex(-1)*y+9*y^2+1/2)*ln(y)+8*(y^2+1)^3*y*(Complex(1)*y^7+1/2*y^8+Complex(-\
24)*y^5+9*y^6+Complex(24)*y^3-33*y^4+Complex(-1)*y+9*y^2+1/2)*ln(2)-8*y*(
Complex(1)*y^7+1/2*y^8+Complex(-24)*y^5+9*y^6+Complex(24)*y^3-33*y^4+Complex(-1
)*y+9*y^2+1/2)*(y^2+1)^3*ln(b)+Complex(-1)+Complex(1)*y^16+(26/3+4*ln(p_inf))*y
^15+(Complex(142/3)+Complex(8)*ln(p_inf))*y^14+(270+84*ln(p_inf))*y^13+(
Complex(-168)*ln(p_inf)+Complex(-434))*y^12+(Complex(1280)*Pi-36*ln(p_inf)+2)*y
^11+(Complex(-360)*ln(p_inf)+Complex(-1006)+3584*Pi)*y^10+(-500*ln(p_inf)-3850/
3+Complex(-6912)*Pi)*y^9-9216*y^8*Pi+(-3850/3-500*ln(p_inf)+Complex(6912)*Pi)*y
^7+(Complex(360)*ln(p_inf)+Complex(1006)+3584*Pi)*y^6+(Complex(-1280)*Pi-36*ln(
p_inf)+2)*y^5+(Complex(168)*ln(p_inf)+Complex(434))*y^4+(270+84*ln(p_inf))*y^3+
(Complex(-142/3)+Complex(-8)*ln(p_inf))*y^2+(26/3+4*ln(p_inf))*y)*(y^2+1)^3*ln(
y+Complex(1))-1/2*y^3*(Complex(1)*y^15+15/52*y^16+Complex(321/52)*y^13+155/14*y
^14+Complex(-1)*y+9885/182*y^12+Complex(-321/52)*y^3-253065/182*y^10+Complex(-\
30508/13)*y^7+540625/182*y^8+Complex(-29499/52)*y^11-253065/182*y^6+Complex(
30508/13)*y^9+9885/182*y^4+Complex(29499/52)*y^5+155/14*y^2+15/52)*ln(y)^3-1/2*
y^2*(y*(Complex(1)*y^15+15/52*y^16+Complex(321/52)*y^13+155/14*y^14+Complex(-1)
*y+9885/182*y^12+Complex(-321/52)*y^3-253065/182*y^10+Complex(-30508/13)*y^7+
540625/182*y^8+Complex(-29499/52)*y^11-253065/182*y^6+Complex(30508/13)*y^9+
9885/182*y^4+Complex(29499/52)*y^5+155/14*y^2+15/52)*ln(2)-y*(Complex(1)*y^15+
15/52*y^16+Complex(321/52)*y^13+155/14*y^14+Complex(-1)*y+9885/182*y^12+
Complex(-321/52)*y^3-253065/182*y^10+Complex(-30508/13)*y^7+540625/182*y^8+
Complex(-29499/52)*y^11-253065/182*y^6+Complex(30508/13)*y^9+9885/182*y^4+
Complex(29499/52)*y^5+155/14*y^2+15/52)*ln(b)+Complex(-261/7280)+(4507/7280+15/
52*ln(p_inf))*y^17+(Complex(12797/5460)+Complex(1)*ln(p_inf))*y^16+(97463/3640+
155/14*ln(p_inf))*y^15+(Complex(214709/21840)+Complex(321/52)*ln(p_inf))*y^14+(
409933/3640+9885/182*ln(p_inf))*y^13+(Complex(-11728117/7280)+Complex(-29499/52
)*ln(p_inf))*y^12+(-253065/182*ln(p_inf)-2175467/520)*y^11+(Complex(57343701/
7280)+Complex(30508/13)*ln(p_inf))*y^10+(540625/182*ln(p_inf)+5901481/546)*y^9+
(Complex(-206230261/21840)+Complex(-30508/13)*ln(p_inf))*y^8+(-3326177/520-\
253065/182*ln(p_inf))*y^7+(Complex(21167673/7280)+Complex(29499/52)*ln(p_inf))*
y^6+(1882663/3640+9885/182*ln(p_inf))*y^5+(Complex(-2032657/21840)+Complex(-321
/52)*ln(p_inf))*y^4+(224733/3640+155/14*ln(p_inf))*y^3+(Complex(-31379/4368)+
Complex(-1)*ln(p_inf))*y^2+(1171/1040+15/52*ln(p_inf))*y)*ln(y)^2+297/29120*y*(
58/33*y*(Complex(70016/29)*y^12+Complex(-10044356/261)*y^10+410/29*y^15+
Complex(1)*y^16+229730/261*y^13+Complex(70016/29)*y^4+2766418/261*y^11+Complex(
-10044356/261)*y^6-18711622/261*y^9+Complex(104924/783)*y^2+18711622/261*y^7+
Complex(63673282/783)*y^8-2766418/261*y^5+Complex(104924/783)*y^14-229730/261*y
^3+Complex(1)-410/29*y)*(y^2+1)*ln(2)-58/33*y*(Complex(70016/29)*y^12+Complex(-\
10044356/261)*y^10+410/29*y^15+Complex(1)*y^16+229730/261*y^13+Complex(70016/29
)*y^4+2766418/261*y^11+Complex(-10044356/261)*y^6-18711622/261*y^9+Complex(
104924/783)*y^2+18711622/261*y^7+Complex(63673282/783)*y^8-2766418/261*y^5+
Complex(104924/783)*y^14-229730/261*y^3+Complex(1)-410/29*y)*(y^2+1)*ln(b)+(-1/
594+Complex(1)*Pi)*y^20+(Complex(295/99)-2*Pi+Complex(58/33)*ln(p_inf))*y^19+(
2666/81+820/33*ln(p_inf)-1400/297*Pi^2+Complex(24)*Pi)*y^18+(Complex(230536/891
)-496/9*Pi+Complex(-14560/891)*Pi^2+Complex(211414/891)*ln(p_inf))*y^17+(
10645247/5346+42440/27*ln(p_inf)-161200/891*Pi^2+Complex(1513/9)*Pi)*y^16+(
Complex(362792/81)*ln(p_inf)+Complex(11792951/2673)+414*Pi+Complex(-29960/297)*
Pi^2)*y^15+(7297784/297+1997432/99*ln(p_inf)-263600/297*Pi^2+Complex(-1960/3)*
Pi)*y^14+(710*Pi+Complex(-84003319/891)+Complex(2753240/297)*Pi^2+Complex(-\
18828424/297)*ln(p_inf))*y^13+(-155389385/891-966376/9*ln(p_inf)+6748400/297*Pi
^2+Complex(-6110/3)*Pi)*y^12+(Complex(-34168960/891)*Pi^2+Complex(398874529/
2673)-5030/9*Pi+Complex(67080428/891)*ln(p_inf))*y^11+(111633352/2673-43250000/
891*Pi^2+Complex(-2560/3)*Pi)*y^10+(Complex(34168960/891)*Pi^2-9530/9*Pi+
Complex(95577113/891)+Complex(67080428/891)*ln(p_inf))*y^9+(18805471/99+966376/
9*ln(p_inf)+6748400/297*Pi^2+Complex(3250/3)*Pi)*y^8+(Complex(-2753240/297)*Pi^
2-310/9*Pi+Complex(-113621257/891)+Complex(-18828424/297)*ln(p_inf))*y^7+(-\
15262112/297-1997432/99*ln(p_inf)-263600/297*Pi^2+Complex(6280/9)*Pi)*y^6+(
Complex(29960/297)*Pi^2+1586/9*Pi+Complex(35825785/2673)+Complex(362792/81)*ln(
p_inf))*y^5+(-4566635/1782-42440/27*ln(p_inf)-161200/891*Pi^2+Complex(17/9)*Pi)
*y^4+(-416/9*Pi+Complex(1435174/2673)+Complex(14560/891)*Pi^2+Complex(211414/
891)*ln(p_inf))*y^3+(1094/297-820/33*ln(p_inf)-1400/297*Pi^2+Complex(8/3)*Pi)*y
^2+(2/9*Pi+Complex(299/99)+Complex(58/33)*ln(p_inf))*y-1/594+Complex(1/9)*Pi)*
ln(y)+33/29120*((-1/66+Complex(1)*Pi)*y^16+(Complex(-2/11)-2*Pi)*y^15+(16307/99
+Complex(22)*Pi)*y^14+(40*Pi+Complex(-371675/297))*y^13+(-861502/297+Complex(12
)*Pi)*y^12+(Complex(-417519/11)+132*Pi)*y^11+(-34165393/297+Complex(-134)*Pi)*y
^10+(90*Pi+Complex(67344608/297))*y^9+(29994023/99+Complex(-250)*Pi)*y^8+(-90*
Pi+Complex(-67344608/297))*y^7+(-34165393/297+Complex(-134)*Pi)*y^6+(-132*Pi+
Complex(417519/11))*y^5+(-861502/297+Complex(12)*Pi)*y^4+(-40*Pi+Complex(371675
/297))*y^3+(16307/99+Complex(22)*Pi)*y^2+(2*Pi+Complex(2/11))*y-1/66+Complex(1)
*Pi)*y*(y^2+1)^2*ln(2)-33/29120*((-1/66+Complex(1)*Pi)*y^16+(Complex(-2/11)-2*
Pi)*y^15+(16307/99+Complex(22)*Pi)*y^14+(40*Pi+Complex(-371675/297))*y^13+(-\
861502/297+Complex(12)*Pi)*y^12+(Complex(-417519/11)+132*Pi)*y^11+(-34165393/
297+Complex(-134)*Pi)*y^10+(90*Pi+Complex(67344608/297))*y^9+(29994023/99+
Complex(-250)*Pi)*y^8+(-90*Pi+Complex(-67344608/297))*y^7+(-34165393/297+
Complex(-134)*Pi)*y^6+(-132*Pi+Complex(417519/11))*y^5+(-861502/297+Complex(12)
*Pi)*y^4+(-40*Pi+Complex(371675/297))*y^3+(16307/99+Complex(22)*Pi)*y^2+(2*Pi+
Complex(2/11))*y-1/66+Complex(1)*Pi)*y*(y^2+1)^2*ln(b)+y^3*(Complex(1)*y^15+15/
52*y^16+Complex(321/52)*y^13+155/14*y^14+Complex(-1)*y+9885/182*y^12+Complex(-\
321/52)*y^3-253065/182*y^10+Complex(-30508/13)*y^7+540625/182*y^8+Complex(-\
29499/52)*y^11-253065/182*y^6+Complex(30508/13)*y^9+9885/182*y^4+Complex(29499/
52)*y^5+155/14*y^2+15/52)*Zeta(3)+5/3328*(Complex(1)*y^20+(-264/175*Pi^2+(
Complex(132/175)*ln(p_inf)+Complex(198/175))*Pi-751/105-2/175*ln(p_inf))*y^19+(
Complex(-36/35)*Pi^2+(-396/175-264/175*ln(p_inf))*Pi+Complex(30094/525)+
Complex(-24/175)*ln(p_inf))*y^18+(-1152/175*Pi^2+(Complex(-462/25)+Complex(3036
/175)*ln(p_inf))*Pi+145337/525+65222/525*ln(p_inf))*y^17+(Complex(201104/1575)*
Pi^2+(62722/175+5016/175*ln(p_inf))*Pi+Complex(-182216/525)+Complex(-1486916/
1575)*ln(p_inf))*y^16+(660992/525*Pi^2+(Complex(-98824/175)+Complex(4488/175)*
ln(p_inf))*Pi+1904732/525-464332/225*ln(p_inf))*y^15+(Complex(1060016/175)*Pi^2
+(22616/25+22704/175*ln(p_inf))*Pi+Complex(-9495532/175)+Complex(-46578752/1575
)*ln(p_inf))*y^14+(481456/21*Pi^2+(Complex(-281952/175)+Complex(-16104/175)*ln(
p_inf))*Pi-71163368/525-28021516/315*ln(p_inf))*y^13+(Complex(-40005296/525)*Pi
^2+(29304/175*ln(p_inf)-12056/175)*Pi+Complex(2722454/15)+Complex(44857276/315)
*ln(p_inf))*y^12+(-73219456/525*Pi^2+(Complex(-50688/175)*ln(p_inf)+Complex(-\
201916/175))*Pi+223266704/1575*ln(p_inf)+234808682/1575)*y^11+(Complex(36940576
/1575)+Complex(250319704/1575)*Pi^2-51392/25*Pi)*y^10+(74283904/525*Pi^2+(
Complex(160028/175)+Complex(-50688/175)*ln(p_inf))*Pi+223266704/1575*ln(p_inf)+
285078646/1575)*y^9+(Complex(-8126512/105)*Pi^2+(-29304/175*ln(p_inf)-369556/
175)*Pi+Complex(-91522208/525)+Complex(-44857276/315)*ln(p_inf))*y^8+(-12003136
/525*Pi^2+(Complex(281336/175)+Complex(-16104/175)*ln(p_inf))*Pi-106132-\
28021516/315*ln(p_inf))*y^7+(Complex(982928/175)*Pi^2+(-117128/175-22704/175*ln
(p_inf))*Pi+Complex(2871628/75)+Complex(46578752/1575)*ln(p_inf))*y^6+(-35120/
21*Pi^2+(Complex(4488/175)*ln(p_inf)+Complex(116336/175))*Pi+246896/225-464332/
225*ln(p_inf))*y^5+(Complex(53168/225)*Pi^2+(3432/175-5016/175*ln(p_inf))*Pi+
Complex(1105291/1575)+Complex(1486916/1575)*ln(p_inf))*y^4+(-984/35*Pi^2+(
Complex(3036/175)*ln(p_inf)+Complex(10758/175))*Pi+79619/315+65222/525*ln(p_inf
))*y^3+(Complex(348/175)*Pi^2+(3564/175+264/175*ln(p_inf))*Pi+Complex(-2666/175
)+Complex(24/175)*ln(p_inf))*y^2+((Complex(374/175)+Complex(132/175)*ln(p_inf))
*Pi-113/175-2/175*ln(p_inf))*y+66/175*Pi)*(y^2+1))*2^(1/2)*mu/b^4/(y^2+1)^13*
p_inf^2;


==> anc/W_odd_hered_leq4_meqm3.mpl <==
W_odd_hered_y_2_meqm3_fin := -128/35*y^3*Pi^(1/2)*((1/12*y^6+Complex(1)*y^5-23/
4*y^4+Complex(47/6)*y^3+23/4*y^2+Complex(1)*y-1/12)*ln(y^2+1)+(-1/24*y^6+23/8*y
^4-23/8*y^2+Complex(-1/2)*y^5+Complex(-47/12)*y^3+Complex(-1/2)*y+1/24)*ln(2)+(
1/24*y^6+Complex(1/2)*y^5-23/8*y^4+Complex(47/12)*y^3+23/8*y^2+Complex(1/2)*y-1
/24)*ln(b)+(-1/24*y^6+23/8*y^4-23/8*y^2+Complex(-1/2)*y^5+Complex(-47/12)*y^3+
Complex(-1/2)*y+1/24)*ln(y)+Complex(-1/16)*y^7+(23/48-1/24*ln(p_inf))*y^6+(
Complex(1/2)+Complex(-1/2)*ln(p_inf))*y^5+(611/48+23/8*ln(p_inf))*y^4+(Complex(
-577/48)+Complex(-47/12)*ln(p_inf))*y^3+(-253/48-23/8*ln(p_inf))*y^2+(Complex(-\
5/6)+Complex(-1/2)*ln(p_inf))*y+1/16+1/24*ln(p_inf))*(-y+Complex(1))^6*14^(1/2)
*mu/(y^2+1)^9/b^2*p_inf^4+5792/385*y^3*Pi^(1/2)*((Complex(1)*y^9+Complex(-1547/
181)*y^7-29/362+2139/362*y^2-1604/181*y^6+1604/181*y^4+29/362*y^10-2139/362*y^8
+Complex(9364/181)*y^5+Complex(-1547/181)*y^3+Complex(1)*y)*ln(y^2+1)+(-29/724*
y^10+2139/724*y^8+802/181*y^6-802/181*y^4-2139/724*y^2+Complex(-1/2)*y+29/724+
Complex(-1/2)*y^9+Complex(1547/362)*y^7+Complex(-4682/181)*y^5+Complex(1547/362
)*y^3)*ln(2)+(29/724*y^10-2139/724*y^8-802/181*y^6+802/181*y^4+2139/724*y^2+
Complex(1/2)*y-29/724+Complex(1/2)*y^9+Complex(-1547/362)*y^7+Complex(4682/181)
*y^5+Complex(-1547/362)*y^3)*ln(b)+(-29/724*y^10+2139/724*y^8+802/181*y^6-802/
181*y^4-2139/724*y^2+Complex(-1/2)*y+29/724+Complex(-1/2)*y^9+Complex(1547/362)
*y^7+Complex(-4682/181)*y^5+Complex(1547/362)*y^3)*ln(y)+Complex(1/1448)*y^11+(
-29/724*ln(p_inf)-209/4344)*y^10+(Complex(-391/362)+Complex(-1/2)*ln(p_inf))*y^
9+(51329/4344+2139/724*ln(p_inf))*y^8+(Complex(12944/543)+Complex(1547/362)*ln(
p_inf))*y^7+(17258/543+802/181*ln(p_inf))*y^6+(Complex(-172685/2172)+Complex(-\
4682/181)*ln(p_inf))*y^5+(-11957/1086-802/181*ln(p_inf))*y^4+(Complex(28229/
4344)+Complex(1547/362)*ln(p_inf))*y^3+(-8429/1448-2139/724*ln(p_inf))*y^2+(
Complex(-1949/2172)+Complex(-1/2)*ln(p_inf))*y+29/724*ln(p_inf)+283/4344)*(-y+
Complex(1))^6*14^(1/2)*mu/(y^2+1)^11/b^2*p_inf^6-12384/455*y^3*((Complex(1)*y^
13+Complex(217946/4257)*y^9+Complex(256721/2838)*y^7-2551/34056+2551/34056*y^14
+Complex(-235295/17028)*y^11+23895/3784*y^2+2560993/34056*y^6+53903/3784*y^4-\
53903/3784*y^10-2560993/34056*y^8-23895/3784*y^12+Complex(217946/4257)*y^5+
Complex(-235295/17028)*y^3+Complex(1)*y)*ln(y^2+1)+(53903/7568*y^10+2560993/
68112*y^8+Complex(-1/2)*y^13+Complex(-108973/4257)*y^9+Complex(-256721/5676)*y^
7-2560993/68112*y^6-53903/7568*y^4-23895/7568*y^2+Complex(-1/2)*y+2551/68112+
23895/7568*y^12-2551/68112*y^14+Complex(235295/34056)*y^11+Complex(-108973/4257
)*y^5+Complex(235295/34056)*y^3)*ln(2)+(-53903/7568*y^10-2560993/68112*y^8+
Complex(1/2)*y^13+Complex(108973/4257)*y^9+Complex(256721/5676)*y^7+2560993/
68112*y^6+53903/7568*y^4+23895/7568*y^2+Complex(1/2)*y-2551/68112+2551/68112*y^
14-23895/7568*y^12+Complex(-235295/34056)*y^11+Complex(108973/4257)*y^5+
Complex(-235295/34056)*y^3)*ln(b)+(53903/7568*y^10+2560993/68112*y^8+Complex(-1
/2)*y^13+Complex(-108973/4257)*y^9+Complex(-256721/5676)*y^7-2560993/68112*y^6-\
53903/7568*y^4-23895/7568*y^2+Complex(-1/2)*y+2551/68112+23895/7568*y^12-2551/
68112*y^14+Complex(235295/34056)*y^11+Complex(-108973/4257)*y^5+Complex(235295/
34056)*y^3)*ln(y)+Complex(1291/136224)*y^15+(-913/6880-2551/68112*ln(p_inf))*y^
14+(Complex(-121717/85140)+Complex(-1/2)*ln(p_inf))*y^13+(8811949/681120+23895/
7568*ln(p_inf))*y^12+(Complex(8942317/227040)+Complex(235295/34056)*ln(p_inf))*
y^11+(53903/7568*ln(p_inf)+3079427/75680)*y^10+(Complex(-8961547/170280)+
Complex(-108973/4257)*ln(p_inf))*y^9+(369544957/2043360+2560993/68112*ln(p_inf)
)*y^8+(Complex(-105594779/681120)+Complex(-256721/5676)*ln(p_inf))*y^7+(-\
56165269/681120-2560993/68112*ln(p_inf))*y^6+(Complex(-24057953/255420)+
Complex(-108973/4257)*ln(p_inf))*y^5+(-908627/45408-53903/7568*ln(p_inf))*y^4+(
Complex(12163/864)+Complex(235295/34056)*ln(p_inf))*y^3+(-103359/15136-23895/
7568*ln(p_inf))*y^2+(Complex(-11315/11352)+Complex(-1/2)*ln(p_inf))*y+28055/
408672+2551/68112*ln(p_inf))*Pi^(1/2)*(-y+Complex(1))^6*14^(1/2)*mu/(y^2+1)^13/
b^2*p_inf^8+195948/5005*y^3*Pi^(1/2)*(-y+Complex(1))^6*14^(1/2)*(6901/195948*ln
(p_inf)+(Complex(879783/43544)+Complex(2599097/293922)*ln(p_inf))*y^3+(-9146251
/1175688-658295/195948*ln(p_inf))*y^2+(Complex(-632431/587844)+Complex(-1/2)*ln
(p_inf))*y+(Complex(-178409357/587844)+Complex(-6825283/97974)*ln(p_inf))*y^7+(
-446572513/1763532-27417317/293922*ln(p_inf))*y^6+(Complex(-264621173/2939220)+
Complex(-937079/48987)*ln(p_inf))*y^5+(-16272451/587844-309101/32658*ln(p_inf))
*y^4+(251929235/587844+27417317/293922*ln(p_inf))*y^12+(Complex(-2113357/16329)
+Complex(-6825283/97974)*ln(p_inf))*y^11+(2150771/48987*ln(p_inf)+553214693/
1469610)*y^10+(Complex(-463425247/587844)+Complex(-11257607/48987)*ln(p_inf))*y
^9+(519764/27215-2150771/48987*ln(p_inf))*y^8+(Complex(-156661/97974)+Complex(-\
1/2)*ln(p_inf))*y^17+(5545823/391896+658295/195948*ln(p_inf))*y^16+(Complex(
462852299/8817660)+Complex(2599097/293922)*ln(p_inf))*y^15+(26771555/587844+
309101/32658*ln(p_inf))*y^14+(Complex(28385009/2939220)+Complex(-937079/48987)*
ln(p_inf))*y^13+(-2867687/17635320-6901/195948*ln(p_inf))*y^18+Complex(4745/
391896)*y^19+(Complex(1)*y^17-658295/97974*y^16+Complex(-2599097/146961)*y^15+
Complex(1874158/48987)*y^13-6901/97974-309101/16329*y^14+Complex(1)*y+6901/
97974*y^18+658295/97974*y^2+27417317/146961*y^6+309101/16329*y^4-4301542/48987*
y^10+4301542/48987*y^8-27417317/146961*y^12+Complex(-2599097/146961)*y^3+
Complex(6825283/48987)*y^7+Complex(6825283/48987)*y^11+Complex(22515214/48987)*
y^9+Complex(1874158/48987)*y^5)*ln(y^2+1)+(-2150771/48987*y^10+2150771/48987*y^
8+27417317/293922*y^6+309101/32658*y^4+658295/195948*y^2+Complex(1/2)*y^17-6901
/195948+6901/195948*y^18-658295/195948*y^16-309101/32658*y^14-27417317/293922*y
^12+Complex(-2599097/293922)*y^15+Complex(937079/48987)*y^13+Complex(1/2)*y+
Complex(-2599097/293922)*y^3+Complex(6825283/97974)*y^7+Complex(6825283/97974)*
y^11+Complex(11257607/48987)*y^9+Complex(937079/48987)*y^5)*ln(b)+(2150771/
48987*y^10-2150771/48987*y^8-27417317/293922*y^6-309101/32658*y^4-658295/195948
*y^2+Complex(-1/2)*y^17+6901/195948-6901/195948*y^18+27417317/293922*y^12+
309101/32658*y^14+Complex(2599097/293922)*y^15+Complex(-937079/48987)*y^13+
Complex(-1/2)*y+Complex(2599097/293922)*y^3+Complex(-6825283/97974)*y^7+
Complex(-6825283/97974)*y^11+Complex(-11257607/48987)*y^9+Complex(-937079/48987
)*y^5+658295/195948*y^16)*ln(2)+(2150771/48987*y^10-2150771/48987*y^8-27417317/
293922*y^6-309101/32658*y^4-658295/195948*y^2+Complex(-1/2)*y^17+6901/195948-\
6901/195948*y^18+27417317/293922*y^12+309101/32658*y^14+Complex(2599097/293922)
*y^15+Complex(-937079/48987)*y^13+Complex(-1/2)*y+Complex(2599097/293922)*y^3+
Complex(-6825283/97974)*y^7+Complex(-6825283/97974)*y^11+Complex(-11257607/
48987)*y^9+Complex(-937079/48987)*y^5+658295/195948*y^16)*ln(y)+248105/3527064)
*mu/(y^2+1)^15/b^2*p_inf^10;
W_odd_hered_y_3_meqm3_fin := 512/35*y^3*Pi^(1/2)*(Complex(-2515/12)*Pi^2*y^8-1/
32*(Complex(1)*y^14+Complex(79/3)*y^12-10/3*y^13+Complex(2733)*y^10-982/3*y^11+
Complex(-52357/3)*y^8+27242/3*y^9+Complex(52357/3)*y^6-64532/3*y^7+Complex(-\
2733)*y^4+27242/3*y^5+Complex(-79/3)*y^2-982/3*y^3+Complex(-1)-10/3*y)*(y^2+1)*
ln(b)+1/32*(Complex(1)*y^14+Complex(79/3)*y^12-10/3*y^13+Complex(2733)*y^10-982
/3*y^11+Complex(-52357/3)*y^8+27242/3*y^9+Complex(52357/3)*y^6-64532/3*y^7+
Complex(-2733)*y^4+27242/3*y^5+Complex(-79/3)*y^2-982/3*y^3+Complex(-1)-10/3*y)
*(y^2+1)*ln(2)+1/2*y*(Complex(1)*y^13+1/8*y^14+Complex(167/2)*y^11-25/8*y^12+
Complex(-1180)*y^9+3419/8*y^10+Complex(2515)*y^7-16715/8*y^8+Complex(-1180)*y^5
+16715/8*y^6+Complex(167/2)*y^3-3419/8*y^4+Complex(1)*y+25/8*y^2-1/8)*polylog(2
,-y^2)+Complex(-3/64)-1/2*y*(Complex(1)*y^13+1/8*y^14+Complex(167/2)*y^11-25/8*
y^12+Complex(-1180)*y^9+3419/8*y^10+Complex(2515)*y^7-16715/8*y^8+Complex(-1180
)*y^5+16715/8*y^6+Complex(167/2)*y^3-3419/8*y^4+Complex(1)*y+25/8*y^2-1/8)*ln(y
)^2+y*ln(y)*(Complex(1)*y^13+1/8*y^14+Complex(167/2)*y^11-25/8*y^12+Complex(-\
1180)*y^9+3419/8*y^10+Complex(2515)*y^7-16715/8*y^8+Complex(-1180)*y^5+16715/8*
y^6+Complex(167/2)*y^3-3419/8*y^4+Complex(1)*y+25/8*y^2-1/8)*ln(y^2+1)+(
Complex(3/64)+Complex(1/32)*ln(p_inf))*y^16+(-53/192-5/48*ln(p_inf)-1/96*Pi^2)*
y^15+(Complex(41/48)*ln(p_inf)+Complex(27/32)+Complex(-1/12)*Pi^2)*y^14+(-1325/
64-31/3*ln(p_inf)+25/96*Pi^2)*y^13+(Complex(-167/24)*Pi^2+Complex(13871/96)+
Complex(4139/48)*ln(p_inf))*y^12+(6565/24*ln(p_inf)-3419/96*Pi^2+27617/64)*y^11
+(Complex(295/3)*Pi^2+Complex(-22079/48)*ln(p_inf)+Complex(-67715/96))*y^10+(-\
6215/16*ln(p_inf)-112871/192+16715/96*Pi^2)*y^9+(-112871/192-16715/96*Pi^2-6215
/16*ln(p_inf))*y^7+Complex(-1/32)*ln(p_inf)+(-1/2*y*(Complex(1)*y^13+1/8*y^14+
Complex(167/2)*y^11-25/8*y^12+Complex(-1180)*y^9+3419/8*y^10+Complex(2515)*y^7-\
16715/8*y^8+Complex(-1180)*y^5+16715/8*y^6+Complex(167/2)*y^3-3419/8*y^4+
Complex(1)*y+25/8*y^2-1/8)*ln(2)+1/2*y*(Complex(1)*y^13+1/8*y^14+Complex(167/2)
*y^11-25/8*y^12+Complex(-1180)*y^9+3419/8*y^10+Complex(2515)*y^7-16715/8*y^8+
Complex(-1180)*y^5+16715/8*y^6+Complex(167/2)*y^3-3419/8*y^4+Complex(1)*y+25/8*
y^2-1/8)*ln(b)+Complex(-1/32)+Complex(-1/32)*y^16+(-1/96-1/16*ln(p_inf))*y^15+(
Complex(-1/2)*ln(p_inf)+Complex(-91/48))*y^14+(1357/96+25/16*ln(p_inf))*y^13+(
Complex(-167/4)*ln(p_inf)+Complex(-2245/12))*y^12+(-3419/16*ln(p_inf)-79763/96)
*y^11+(Complex(590)*ln(p_inf)+Complex(102763/48))*y^10+(16715/16*ln(p_inf)+
351263/96)*y^9+(Complex(-209077/48)+Complex(-2515/2)*ln(p_inf))*y^8+(-351263/96
-16715/16*ln(p_inf))*y^7+(Complex(590)*ln(p_inf)+Complex(102763/48))*y^6+(79763
/96+3419/16*ln(p_inf))*y^5+(Complex(-167/4)*ln(p_inf)+Complex(-2245/12))*y^4+(-\
1357/96-25/16*ln(p_inf))*y^3+(Complex(-1/2)*ln(p_inf)+Complex(-91/48))*y^2+(1/
96+1/16*ln(p_inf))*y)*ln(y)+(Complex(295/3)*Pi^2+Complex(22079/48)*ln(p_inf)+
Complex(67715/96))*y^6+(27617/64+6565/24*ln(p_inf)+3419/96*Pi^2)*y^5+(Complex(-\
167/24)*Pi^2+Complex(-4139/48)*ln(p_inf)+Complex(-13871/96))*y^4+(-1325/64-31/3
*ln(p_inf)-25/96*Pi^2)*y^3+(Complex(-1/12)*Pi^2+Complex(-41/48)*ln(p_inf)+
Complex(-27/32))*y^2+(-53/192-5/48*ln(p_inf)+1/96*Pi^2)*y)*14^(1/2)*mu/(y^2+1)^
11/b^3*p_inf^2-96/35*(184/11*y^2*(Complex(1)*y^17+131/1104*y^18+Complex(4671/92
)*y^15-1191/368*y^16+Complex(-1241/23)*y^13+29945/184*y^14+Complex(1)*y+636199/
552*y^12+Complex(4671/92)*y^3-180592/23*y^10+Complex(-382143/92)*y^7+180592/23*
y^8+Complex(-382143/92)*y^11-636199/552*y^6+Complex(220260/23)*y^9-29945/184*y^
4+Complex(-1241/23)*y^5+1191/368*y^2-131/1104)*polylog(2,-y^2)-184/11*y^2*(
Complex(1)*y^17+131/1104*y^18+Complex(4671/92)*y^15-1191/368*y^16+Complex(-1241
/23)*y^13+29945/184*y^14+Complex(1)*y+636199/552*y^12+Complex(4671/92)*y^3-\
180592/23*y^10+Complex(-382143/92)*y^7+180592/23*y^8+Complex(-382143/92)*y^11-\
636199/552*y^6+Complex(220260/23)*y^9-29945/184*y^4+Complex(-1241/23)*y^5+1191/
368*y^2-131/1104)*ln(y)^2+Complex(-1/8)*Pi*y^22+Complex(-293680/11)*Pi^2*y^11-\
43/132*(Complex(1187668/43)*y^12+Complex(-8686466/43)*y^10-404/129*y^17+
Complex(2489/43)*y^16-64078/129*y^15+Complex(-119140/43)*y^4+91468/129*y^13+
Complex(-1187668/43)*y^6+13322702/129*y^11+Complex(1)*y^18-32209520/129*y^9+
Complex(-2489/43)*y^2+13322702/129*y^7+Complex(8686466/43)*y^8+91468/129*y^5+
Complex(119140/43)*y^14-64078/129*y^3+Complex(-1)-404/129*y)*y*(y^2+1)*ln(b)+43
/132*(Complex(1187668/43)*y^12+Complex(-8686466/43)*y^10-404/129*y^17+Complex(
2489/43)*y^16-64078/129*y^15+Complex(-119140/43)*y^4+91468/129*y^13+Complex(-\
1187668/43)*y^6+13322702/129*y^11+Complex(1)*y^18-32209520/129*y^9+Complex(-\
2489/43)*y^2+13322702/129*y^7+Complex(8686466/43)*y^8+91468/129*y^5+Complex(
119140/43)*y^14-64078/129*y^3+Complex(-1)-404/129*y)*y*(y^2+1)*ln(2)+(y^2+1)^3*
(Complex(1)*y^15+1/4*y^16+Complex(5)*y^13+Complex(1161)*y^11-165*y^12+Complex(-\
7035)*y^9+3696*y^10+Complex(7035)*y^7-17325/2*y^8+Complex(-1161)*y^5+3696*y^6+
Complex(-5)*y^3-165*y^4+Complex(-1)*y+1/4)*ln(y+Complex(1))+(Complex(40543/44)*
ln(p_inf)+Complex(337015/264)+1179/2*Pi+Complex(-1557/11)*Pi^2)*y^17+(1/2*Pi+
Complex(85/264)+Complex(43/132)*ln(p_inf))*y^21+(Complex(127381/11)*Pi^2+5291*
Pi+Complex(3429215/36)+Complex(3749399/66)*ln(p_inf))*y^9+(1768*Pi+Complex(-\
1898284/99)+Complex(4964/33)*Pi^2+Complex(-326702/33)*ln(p_inf))*y^7+(-232907/
198+415/6*ln(p_inf)+29945/66*Pi^2+Complex(-12805/8)*Pi)*y^6+(-1179/2*Pi+
Complex(-337015/264)+Complex(-1557/11)*Pi^2+Complex(-40543/44)*ln(p_inf))*y^5+(
-26897/88-977/6*ln(p_inf)-397/44*Pi^2+Complex(657/8)*Pi)*y^4+(-4*Pi+Complex(-\
502/33)+Complex(-92/33)*Pi^2+Complex(-211/11)*ln(p_inf))*y^3+(-3049/792-101/99*
ln(p_inf)+131/396*Pi^2+Complex(-3/8)*Pi)*y^2+(-1/2*Pi+Complex(-85/264)+Complex(
-43/132)*ln(p_inf))*y+(3905135/66+203245/6*ln(p_inf)+636199/198*Pi^2+Complex(-\
3861/4)*Pi)*y^8+(Complex(-3/8)*Pi-101/99*ln(p_inf)-131/396*Pi^2-3049/792)*y^20+
(Complex(211/11)*ln(p_inf)+Complex(502/33)+4*Pi+Complex(-92/33)*Pi^2)*y^19+(
Complex(657/8)*Pi-26897/88-977/6*ln(p_inf)+397/44*Pi^2)*y^18+(Complex(4964/33)*
Pi^2+Complex(326702/33)*ln(p_inf)+Complex(1898284/99)-1768*Pi)*y^15+(Complex(-\
3861/4)*Pi+3905135/66+203245/6*ln(p_inf)-636199/198*Pi^2)*y^14+(Complex(127381/
11)*Pi^2+Complex(-3749399/66)*ln(p_inf)+Complex(-3429215/36)-5291*Pi)*y^13+(-\
31041091/396-3147803/66*ln(p_inf)+722368/33*Pi^2+Complex(22737/4)*Pi)*y^12+(-\
3147803/66*ln(p_inf)-31041091/396-722368/33*Pi^2+Complex(22737/4)*Pi)*y^10+(
Complex(-12805/8)*Pi-232907/198+415/6*ln(p_inf)-29945/66*Pi^2)*y^16+Complex(-1/
8)*Pi-43/132*y*(2208/43*y*(Complex(1)*y^17+131/1104*y^18+Complex(4671/92)*y^15-\
1191/368*y^16+Complex(-1241/23)*y^13+29945/184*y^14+Complex(1)*y+636199/552*y^
12+Complex(4671/92)*y^3-180592/23*y^10+Complex(-382143/92)*y^7+180592/23*y^8+
Complex(-382143/92)*y^11-636199/552*y^6+Complex(220260/23)*y^9-29945/184*y^4+
Complex(-1241/23)*y^5+1191/368*y^2-131/1104)*ln(2)-2208/43*y*(Complex(1)*y^17+
131/1104*y^18+Complex(4671/92)*y^15-1191/368*y^16+Complex(-1241/23)*y^13+29945/
184*y^14+Complex(1)*y+636199/552*y^12+Complex(4671/92)*y^3-180592/23*y^10+
Complex(-382143/92)*y^7+180592/23*y^8+Complex(-382143/92)*y^11-636199/552*y^6+
Complex(220260/23)*y^9-29945/184*y^4+Complex(-1241/23)*y^5+1191/368*y^2-131/
1104)*ln(b)+Complex(1)+Complex(1)*y^20+(1103/129+262/43*ln(p_inf))*y^19+(
Complex(2208/43)*ln(p_inf)+Complex(7308/43))*y^18+(-60655/43-7146/43*ln(p_inf))
*y^17+(Complex(112104/43)*ln(p_inf)+Complex(555447/43))*y^16+(1460402/43+359340
/43*ln(p_inf))*y^15+(Complex(-119136/43)*ln(p_inf)+Complex(58016/43))*y^14+(
33099494/129+2544796/43*ln(p_inf))*y^13+(Complex(-35757538/43)+Complex(-9171432
/43)*ln(p_inf))*y^12+(-17336832/43*ln(p_inf)-64444868/43)*y^11+(Complex(
21144960/43)*ln(p_inf)+Complex(76854696/43))*y^10+(17336832/43*ln(p_inf)+
62962244/43)*y^9+(Complex(-34355170/43)+Complex(-9171432/43)*ln(p_inf))*y^8+(-\
32301158/129-2544796/43*ln(p_inf))*y^7+(Complex(-119136/43)*ln(p_inf)+Complex(
531104/43))*y^6+(-1033778/43-359340/43*ln(p_inf))*y^5+(Complex(112104/43)*ln(
p_inf)+Complex(9381))*y^4+(39535/43+7146/43*ln(p_inf))*y^3+(Complex(2208/43)*ln
(p_inf)+Complex(7308/43))*y^2+(-1103/129-262/43*ln(p_inf))*y)*ln(y)+(368/11*y^2
*(Complex(1)*y^17+131/1104*y^18+Complex(4671/92)*y^15-1191/368*y^16+Complex(-\
1241/23)*y^13+29945/184*y^14+Complex(1)*y+636199/552*y^12+Complex(4671/92)*y^3-\
180592/23*y^10+Complex(-382143/92)*y^7+180592/23*y^8+Complex(-382143/92)*y^11-\
636199/552*y^6+Complex(220260/23)*y^9-29945/184*y^4+Complex(-1241/23)*y^5+1191/
368*y^2-131/1104)*ln(y)-1/2*(Complex(1)*y^3+1/4*y^4+Complex(-1)*y-3/2*y^2+1/4)*
(y^2+1)^9)*ln(y^2+1))*y^2*Pi^(1/2)*14^(1/2)*mu/b^3/(y^2+1)^13*p_inf^4+1024/35*(
-1/2*(Complex(1)*y^15+1/8*y^16+Complex(229/2)*y^13-3*y^14+Complex(-1)*y+1531/2*
y^12+Complex(-79/2)*y^3-5757*y^10+Complex(-7395)*y^7+38115/4*y^8+Complex(-5253/
2)*y^11-4077*y^6+Complex(3063/2)*y^5+691/2*y^4+Complex(8775)*y^9-3*y^2+1/8)*y*
polylog(2,1/(y^2+1)*y^2)+1/2*(Complex(1)*y^13+1/8*y^14+Complex(167/2)*y^11-25/8
*y^12+Complex(-1180)*y^9+3419/8*y^10+Complex(2515)*y^7-16715/8*y^8+Complex(-\
1180)*y^5+16715/8*y^6+Complex(167/2)*y^3-3419/8*y^4+Complex(1)*y+25/8*y^2-1/8)*
y*(y^2+1)*polylog(2,1/(y^2+1))-1/2*(Complex(1)*y^15+1/8*y^16+Complex(229/2)*y^
13-3*y^14+Complex(-1)*y+1531/2*y^12+Complex(-79/2)*y^3-5757*y^10+Complex(-7395)
*y^7+38115/4*y^8+Complex(-5253/2)*y^11-4077*y^6+Complex(3063/2)*y^5+691/2*y^4+
Complex(8775)*y^9-3*y^2+1/8)*y*polylog(2,-y^2)+y*(Complex(1)*y^15+Complex(77)*y
^13+Complex(3/2)*y+Complex(231/2)*y^3+Complex(7035/2)*y^7+Complex(-714)*y^11+
Complex(-3507/2)*y^5+Complex(-525)*y^9+9/2*y^2-9867/16*y^4+5423/16*y^12-3*y^14+
1/8*y^16-3/16+12387/4*y^6-38115/16*y^8-2553/4*y^10)*ln(y^2+1)^2-1/16*((Complex(
48)*y^14+6*y^15+Complex(4008)*y^12-150*y^13+Complex(-56640)*y^10+20514*y^11+
Complex(120720)*y^8-100290*y^9+Complex(-56640)*y^6+100290*y^7+Complex(4008)*y^4
-20514*y^5+Complex(48)*y^2+150*y^3-6*y)*ln(2)+(-33430*y^7+6838*y^5-50*y^3-2*y^
15+50*y^13-6838*y^11+33430*y^9+Complex(-40240)*y^8+Complex(18880)*y^6+Complex(-\
1336)*y^4+Complex(-16)*y^2+Complex(-16)*y^14+Complex(-1336)*y^12+Complex(18880)
*y^10+2*y)*ln(b)+(Complex(32)*y^14+4*y^15+Complex(2672)*y^12-100*y^13+Complex(-\
37760)*y^10+13676*y^11+Complex(80480)*y^8-66860*y^9+Complex(-37760)*y^6+66860*y
^7+Complex(2672)*y^4-13676*y^5+Complex(32)*y^2+100*y^3-4*y)*ln(y)+Complex(1)+
Complex(1)*y^16+(2*ln(p_inf)-28967/6930)*y^15+(Complex(16)*ln(p_inf)+Complex(
85102/3465))*y^14+(-50*ln(p_inf)-470549/1386)*y^13+(Complex(1336)*ln(p_inf)+
Complex(10297282/3465))*y^12+(6838*ln(p_inf)+77316467/6930)*y^11+(Complex(-\
18880)*ln(p_inf)+Complex(-17951018/693))*y^10+(-33430*ln(p_inf)-57724495/1386)*
y^9+(Complex(33664250/693)+Complex(40240)*ln(p_inf))*y^8+(33430*ln(p_inf)+
57724495/1386)*y^7+(Complex(-18880)*ln(p_inf)+Complex(-17951018/693))*y^6+(-\
6838*ln(p_inf)-77316467/6930)*y^5+(Complex(1336)*ln(p_inf)+Complex(10297282/
3465))*y^4+(50*ln(p_inf)+470549/1386)*y^3+(Complex(16)*ln(p_inf)+Complex(85102/
3465))*y^2+(28967/6930-2*ln(p_inf))*y)*(y^2+1)*ln(y^2+1)+1/16*y*(23717/7560+
5867/13860*ln(p_inf)-1/2*ln(p_inf)^2+(-125/2*y^12+17095/2*y^10-83575/2*y^8+
83575/2*y^6+5/2*y^14-17095/2*y^4+125/2*y^2-5/2+Complex(-23600)*y^9+Complex(20)*
y+Complex(50300)*y^7+Complex(1670)*y^3+Complex(-23600)*y^5+Complex(20)*y^13+
Complex(1670)*y^11)*ln(2)^2+(Complex(-10487/13860)+Complex(1)*ln(p_inf))*y^15+(
-13701/3080-52067/13860*ln(p_inf)+1/2*ln(p_inf)^2)*y^14+(Complex(1)*y^15+(-\
52067/13860+ln(p_inf))*y^14+(Complex(8)*ln(p_inf)+Complex(89906/3465))*y^13+(-\
928853/2772-25*ln(p_inf))*y^12+(Complex(9929186/3465)+Complex(668)*ln(p_inf))*y
^11+(3419*ln(p_inf)+137977067/13860)*y^10+(Complex(-14075758/693)+Complex(-9440
)*ln(p_inf))*y^9+(-16715*ln(p_inf)-74952475/2772)*y^8+(Complex(16832125/693)+
Complex(20120)*ln(p_inf))*y^7+(40496515/2772+16715*ln(p_inf))*y^6+(Complex(-\
3875260/693)+Complex(-9440)*ln(p_inf))*y^5+(-16655867/13860-3419*ln(p_inf))*y^4
+(Complex(368096/3465)+Complex(668)*ln(p_inf))*y^3+(12245/2772+25*ln(p_inf))*y^
2+(Complex(-4804/3465)+Complex(8)*ln(p_inf))*y-ln(p_inf)+5867/13860)*ln(y)+(1/2
*y^14+Complex(4)*y^13-25/2*y^12+Complex(334)*y^11+3419/2*y^10+Complex(-4720)*y^
9-16715/2*y^8+Complex(10060)*y^7+16715/2*y^6+Complex(-4720)*y^5-3419/2*y^4+
Complex(334)*y^3+25/2*y^2+Complex(4)*y-1/2)*ln(b)^2+(1/2*y^14+Complex(4)*y^13-\
25/2*y^12+Complex(334)*y^11+3419/2*y^10+Complex(-4720)*y^9-16715/2*y^8+Complex(
10060)*y^7+16715/2*y^6+Complex(-4720)*y^5-3419/2*y^4+Complex(334)*y^3+25/2*y^2+
Complex(4)*y-1/2)*ln(y)^2+(Complex(89906/3465)*ln(p_inf)+Complex(-18782/315)+
Complex(4)*ln(p_inf)^2)*y^13+(-25/2*ln(p_inf)^2+1516657/9240-928853/2772*ln(
p_inf))*y^12+(Complex(-303165529/3780)+Complex(10060)*ln(p_inf)^2+Complex(
16832125/693)*ln(p_inf))*y^7+(-1337969/16632+12245/2772*ln(p_inf)+25/2*ln(p_inf
)^2)*y^2+(Complex(-103717/4158)+Complex(4)*ln(p_inf)^2+Complex(-4804/3465)*ln(
p_inf))*y+(Complex(-89478547/41580)+Complex(334)*ln(p_inf)^2+Complex(368096/
3465)*ln(p_inf))*y^3+(-471769631/7560+40496515/2772*ln(p_inf)+16715/2*ln(p_inf)
^2)*y^6+(Complex(345327322/10395)+Complex(-4720)*ln(p_inf)^2+Complex(-3875260/
693)*ln(p_inf))*y^5+(950919251/83160-16655867/13860*ln(p_inf)-3419/2*ln(p_inf)^
2)*y^4+((-y^14+25*y^12-3419*y^10+16715*y^8-16715*y^6+3419*y^4-25*y^2+1+Complex(
9440)*y^5+Complex(9440)*y^9+Complex(-668)*y^3+Complex(-20120)*y^7+Complex(-8)*y
^13+Complex(-668)*y^11+Complex(-8)*y)*ln(y)+Complex(-1)*y^15+(52067/13860-ln(
p_inf))*y^14+(Complex(-8)*ln(p_inf)+Complex(-89906/3465))*y^13+(928853/2772+25*
ln(p_inf))*y^12+(Complex(-9929186/3465)+Complex(-668)*ln(p_inf))*y^11+(-3419*ln
(p_inf)-137977067/13860)*y^10+(Complex(14075758/693)+Complex(9440)*ln(p_inf))*y
^9+(16715*ln(p_inf)+74952475/2772)*y^8+(Complex(-16832125/693)+Complex(-20120)*
ln(p_inf))*y^7+(-40496515/2772-16715*ln(p_inf))*y^6+(Complex(3875260/693)+
Complex(9440)*ln(p_inf))*y^5+(16655867/13860+3419*ln(p_inf))*y^4+(Complex(-\
368096/3465)+Complex(-668)*ln(p_inf))*y^3+(-12245/2772-25*ln(p_inf))*y^2+(
Complex(4804/3465)+Complex(-8)*ln(p_inf))*y+ln(p_inf)-5867/13860)*ln(b)+((-\
10257*y^10+50145*y^8-50145*y^6+10257*y^4-75*y^2+Complex(-24)*y^13+Complex(-2004
)*y^11+3-3*y^14+75*y^12+Complex(28320)*y^9+Complex(-60360)*y^7+Complex(28320)*y
^5+Complex(-2004)*y^3+Complex(-24)*y)*ln(b)+(10257*y^10-50145*y^8+50145*y^6-\
10257*y^4+75*y^2+Complex(24)*y^13+Complex(2004)*y^11+Complex(-28320)*y^9-3+3*y^
14-75*y^12+Complex(60360)*y^7+Complex(-28320)*y^5+Complex(2004)*y^3+Complex(24)
*y)*ln(y)+Complex(3)*y^15+(-93647/13860+3*ln(p_inf))*y^14+(Complex(24)*ln(p_inf
)+Complex(394826/3465))*y^13+(-3099329/2772-75*ln(p_inf))*y^12+(Complex(
40234076/3465)+Complex(2004)*ln(p_inf))*y^11+(10257*ln(p_inf)+627803327/13860)*
y^10+(Complex(-71752762/693)+Complex(-28320)*ln(p_inf))*y^9+(-433975447/2772-\
50145*ln(p_inf))*y^8+(Complex(113425699/693)+Complex(60360)*ln(p_inf))*y^7+(
330607567/2772+50145*ln(p_inf))*y^6+(Complex(-41151268/693)+Complex(-28320)*ln(
p_inf))*y^5+(-263839727/13860-10257*ln(p_inf))*y^4+(Complex(11550806/3465)+
Complex(2004)*ln(p_inf))*y^3+(349505/2772+75*ln(p_inf))*y^2+(Complex(110696/
3465)+Complex(24)*ln(p_inf))*y-44953/13860-3*ln(p_inf))*ln(2)+(Complex(-\
52045831/13860)+Complex(334)*ln(p_inf)^2+Complex(9929186/3465)*ln(p_inf))*y^11+
(137977067/13860*ln(p_inf)-481757477/27720+3419/2*ln(p_inf)^2)*y^10+(Complex(
303984859/6930)+Complex(-4720)*ln(p_inf)^2+Complex(-14075758/693)*ln(p_inf))*y^
9+(541610231/7560-74952475/2772*ln(p_inf)-16715/2*ln(p_inf)^2)*y^8)*(y^2+1))*y^
3*Pi^(1/2)*14^(1/2)*mu/(y^2+1)^12/b^3*p_inf^5+56/11*y^2*Pi^(1/2)*14^(1/2)*(
76604/3185*y^2*(Complex(7682254/19151)*y^17+16701/153208*y^22+Complex(82639556/
19151)*y^15-551841/153208*y^20+Complex(-1145898845/19151)*y^13-3872855/153208*y
^18+Complex(1)*y+6496153/13928*y^16+Complex(944795/38302)*y^3+1762924755/76604*
y^14+Complex(82639556/19151)*y^7-7728765107/76604*y^12+Complex(2284535645/19151
)*y^11+7728765107/76604*y^10+Complex(1)*y^21-1762924755/76604*y^8+Complex(-\
1145898845/19151)*y^9-6496153/13928*y^6+Complex(7682254/19151)*y^5+3872855/
153208*y^4+Complex(944795/38302)*y^19+551841/153208*y^2-16701/153208)*polylog(2
,-y^2)+Complex(-7892330/91)*y^13*Pi^2-76604/3185*y^2*(Complex(11548974/19151)*y
^17+16701/153208*y^22+Complex(-99462364/19151)*y^15-551841/153208*y^20+Complex(
-68182205/19151)*y^13-1310295/153208*y^18+Complex(1)*y+35616153/13928*y^16+
Complex(1150715/38302)*y^3-343499565/76604*y^14+Complex(-99462364/19151)*y^7-\
1199362227/76604*y^12+Complex(414347325/19151)*y^11+1199362227/76604*y^10+
Complex(1)*y^21+343499565/76604*y^8+Complex(-68182205/19151)*y^9-35616153/13928
*y^6+Complex(11548974/19151)*y^5+1310295/153208*y^4+Complex(1150715/38302)*y^19
+551841/153208*y^2-16701/153208)*ln(y)^2+Complex(-93/1960)*Pi*y^26+(Complex(-\
717/245)*y^17+93/980*y^20+Complex(679932/1715)*y^15-1731/490*y^18+Complex(
27670676/1715)*y^13-234333/1372*y^16+Complex(-1)*y-762630/343*y^14+Complex(717/
245)*y^3+164881827/3430*y^12+Complex(-27670676/1715)*y^7-25713369/245*y^10+
Complex(-29796030/343)*y^11+164881827/3430*y^8+Complex(29796030/343)*y^9-762630
/343*y^6+Complex(-679932/1715)*y^5-234333/1372*y^4+Complex(1)*y^19-1731/490*y^2
+93/980)*(y^2+1)^3*ln(y+Complex(1))+(153208/3185*y^2*(Complex(11548974/19151)*y
^17+16701/153208*y^22+Complex(-99462364/19151)*y^15-551841/153208*y^20+Complex(
-68182205/19151)*y^13-1310295/153208*y^18+Complex(1)*y+35616153/13928*y^16+
Complex(1150715/38302)*y^3-343499565/76604*y^14+Complex(-99462364/19151)*y^7-\
1199362227/76604*y^12+Complex(414347325/19151)*y^11+1199362227/76604*y^10+
Complex(1)*y^21+343499565/76604*y^8+Complex(-68182205/19151)*y^9-35616153/13928
*y^6+Complex(11548974/19151)*y^5+1310295/153208*y^4+Complex(1150715/38302)*y^19
+551841/153208*y^2-16701/153208)*ln(y)-1/2*(Complex(1)*y^7+93/980*y^8+Complex(-\
2187/245)*y^5-201/49*y^6+Complex(2187/245)*y^3+1123/98*y^4+Complex(-1)*y-201/49
*y^2+93/980)*(y^2+1)^9)*ln(y^2+1)+Complex(-93/1960)*Pi+(Complex(198924728/9555)
*Pi^2+1826667/98*Pi+Complex(12830363633/382200)+Complex(1624027459/63700)*ln(
p_inf))*y^9+(12614319079/178360+9738662151/222950*ln(p_inf)+130592561/12740*Pi^
2+Complex(-56093325/2744)*Pi)*y^8+(Complex(-56093325/2744)*Pi+12614319079/
178360+9738662151/222950*ln(p_inf)-130592561/12740*Pi^2)*y^18+(52047573/637*ln(
p_inf)+1147805831/7644-22899971/1274*Pi^2+Complex(-6353919/392)*Pi)*y^10+(
Complex(621207/6860)*Pi-20447984/111475*ln(p_inf)+183947/12740*Pi^2-186083129/
535080)*y^22+(Complex(-1624027459/63700)*ln(p_inf)+Complex(-12830363633/382200)
-1826667/98*Pi+Complex(198924728/9555)*Pi^2)*y^17+(Complex(-6353919/392)*Pi+
1147805831/7644+52047573/637*ln(p_inf)+22899971/1274*Pi^2)*y^16+(Complex(
342483213/17150)*ln(p_inf)+Complex(45735784901/1337700)+2969713/343*Pi+Complex(
-7699316/3185)*Pi^2)*y^19+(-2969713/343*Pi+Complex(-45735784901/1337700)+
Complex(-7699316/3185)*Pi^2+Complex(-342483213/17150)*ln(p_inf))*y^7+(-\
443068987/76440-1895836/637*ln(p_inf)-12479/364*Pi^2+Complex(1345689/980)*Pi)*y
^6+(Complex(299702/21)*Pi^2+21426834/343*Pi+Complex(48703458409/133770)+
Complex(4726205487/22295)*ln(p_inf))*y^11+(-1/2*Pi+Complex(759/5096)+Complex(
279/2548)*ln(p_inf))*y+(-186083129/535080-20447984/111475*ln(p_inf)-183947/
12740*Pi^2+Complex(621207/6860)*Pi)*y^4+(Complex(-759/5096)+1/2*Pi+Complex(-279
/2548)*ln(p_inf))*y^25+(-685277/382200+19549/31850*ln(p_inf)-5567/12740*Pi^2+
Complex(3183/1960)*Pi)*y^24+(Complex(42233/2940)+9/245*Pi+Complex(250541/13650)
*ln(p_inf)+Complex(-38302/9555)*Pi^2)*y^23+(Complex(42806049/686)*Pi-\
149920652923/445900-68447376/343*ln(p_inf)+57112487/910*Pi^2)*y^14+(-\
149920652923/445900-68447376/343*ln(p_inf)-57112487/910*Pi^2+Complex(42806049/
686)*Pi)*y^12+(67002/343*Pi+Complex(7810645/8918)+Complex(-230143/1911)*Pi^2+
Complex(42726976/66885)*ln(p_inf))*y^21+(Complex(1345689/980)*Pi-1895836/637*ln
(p_inf)+12479/364*Pi^2-443068987/76440)*y^20+(Complex(299702/21)*Pi^2+Complex(-\
4726205487/22295)*ln(p_inf)+Complex(-48703458409/133770)-21426834/343*Pi)*y^15+
(-9/245*Pi+Complex(-42233/2940)+Complex(-38302/9555)*Pi^2+Complex(-250541/13650
)*ln(p_inf))*y^3+(-685277/382200+19549/31850*ln(p_inf)+5567/12740*Pi^2+Complex(
3183/1960)*Pi)*y^2+(-67002/343*Pi+Complex(-7810645/8918)+Complex(-230143/1911)*
Pi^2+Complex(-42726976/66885)*ln(p_inf))*y^5+279/2548*y*(Complex(223583901994/
146475)*y^12+Complex(-223583901994/146475)*y^10-39098/6975*y^21+Complex(-\
3697692941/20925)*y^16+82065622/48825*y^19+Complex(829840027/146475)*y^4+
415006526/16275*y^17+Complex(3697692941/20925)*y^6-197355656/465*y^15+Complex(-\
829840027/146475)*y^18-149628164/465*y^13+Complex(3528499/20925)*y^2+6979503068
/3255*y^11+Complex(1)*y^22-149628164/465*y^9+Complex(-8569775318/20925)*y^8-\
197355656/465*y^7+Complex(-3528499/20925)*y^20+415006526/16275*y^5+Complex(
8569775318/20925)*y^14+82065622/48825*y^3+Complex(-1)-39098/6975*y)*(y^2+1)*ln(
b)-279/2548*y*(Complex(223583901994/146475)*y^12+Complex(-223583901994/146475)*
y^10-39098/6975*y^21+Complex(-3697692941/20925)*y^16+82065622/48825*y^19+
Complex(829840027/146475)*y^4+415006526/16275*y^17+Complex(3697692941/20925)*y^
6-197355656/465*y^15+Complex(-829840027/146475)*y^18-149628164/465*y^13+
Complex(3528499/20925)*y^2+6979503068/3255*y^11+Complex(1)*y^22-149628164/465*y
^9+Complex(-8569775318/20925)*y^8-197355656/465*y^7+Complex(-3528499/20925)*y^
20+415006526/16275*y^5+Complex(8569775318/20925)*y^14+82065622/48825*y^3+
Complex(-1)-39098/6975*y)*(y^2+1)*ln(2)-3168/49*y^5*(Complex(-5306/3)*y^12+
Complex(31402/3)*y^10+28/9*y^15+Complex(1)*y^16+3500/9*y^13+Complex(-5306/3)*y^
4-15344/3*y^11+Complex(31402/3)*y^6+142688/9*y^9+Complex(338/9)*y^2-142688/9*y^
7+Complex(-163478/9)*y^8+15344/3*y^5+Complex(338/9)*y^14-3500/9*y^3+Complex(1)-\
28/9*y)*ln(y^2+1)^2-6336/49*y^5*(Complex(-5306/3)*y^12+Complex(31402/3)*y^10+28
/9*y^15+Complex(1)*y^16+3500/9*y^13+Complex(-5306/3)*y^4-15344/3*y^11+Complex(
31402/3)*y^6+142688/9*y^9+Complex(338/9)*y^2-142688/9*y^7+Complex(-163478/9)*y^
8+15344/3*y^5+Complex(338/9)*y^14-3500/9*y^3+Complex(1)-28/9*y)*polylog(2,1/(y^
2+1)*y^2)+279/2548*y*(Complex(1)-306416/1395*y*(Complex(11548974/19151)*y^17+
16701/153208*y^22+Complex(-99462364/19151)*y^15-551841/153208*y^20+Complex(-\
68182205/19151)*y^13-1310295/153208*y^18+Complex(1)*y+35616153/13928*y^16+
Complex(1150715/38302)*y^3-343499565/76604*y^14+Complex(-99462364/19151)*y^7-\
1199362227/76604*y^12+Complex(414347325/19151)*y^11+1199362227/76604*y^10+
Complex(1)*y^21+343499565/76604*y^8+Complex(-68182205/19151)*y^9-35616153/13928
*y^6+Complex(11548974/19151)*y^5+1310295/153208*y^4+Complex(1150715/38302)*y^19
+551841/153208*y^2-16701/153208)*ln(2)+Complex(1)*y^24+(-11134/465*ln(p_inf)-\
42467/775)*y^23+(Complex(84720036259/20925)+Complex(1591397824/1395)*ln(p_inf))
*y^8+(33443305213/16275+261185122/465*ln(p_inf))*y^7+(Complex(-61594528/465)*ln
(p_inf)+Complex(-2827193794/5425))*y^6+(-2019995/93-174706/93*ln(p_inf))*y^5+(
Complex(-1841144/279)*ln(p_inf)+Complex(-688686662/29295))*y^4+(Complex(-\
3692939714/5425)+Complex(-61594528/465)*ln(p_inf))*y^18+(-39513677053/16275-\
261185122/465*ln(p_inf))*y^17+(Complex(1591397824/1395)*ln(p_inf)+Complex(
91784514979/20925))*y^16+(4403716898/1395+91599884/93*ln(p_inf))*y^15+(Complex(
218183056/279)*ln(p_inf)+Complex(23045481092/5859))*y^14+(220404723502/16275+
1599149636/465*ln(p_inf))*y^13+(-182929301/48825-367894/465*ln(p_inf))*y^3+(
Complex(-306416/1395)*ln(p_inf)+Complex(-14012834/20925))*y^2+(42467/775+11134/
465*ln(p_inf))*y+(Complex(-123111301492/6975)+Complex(-441970480/93)*ln(p_inf))
*y^12+(-1599149636/465*ln(p_inf)-201767174702/16275)*y^11+(Complex(218183056/
279)*ln(p_inf)+Complex(81877770388/29295))*y^10+(-91599884/93*ln(p_inf)-\
4812761378/1395)*y^9+(Complex(-306416/1395)*ln(p_inf)+Complex(-14012834/20925))
*y^22+(367894/465*ln(p_inf)+253857301/48825)*y^21+(Complex(-1841144/279)*ln(
p_inf)+Complex(-802683974/29295))*y^20+(4317979/93+174706/93*ln(p_inf))*y^19+
306416/1395*y*(Complex(11548974/19151)*y^17+16701/153208*y^22+Complex(-99462364
/19151)*y^15-551841/153208*y^20+Complex(-68182205/19151)*y^13-1310295/153208*y^
18+Complex(1)*y+35616153/13928*y^16+Complex(1150715/38302)*y^3-343499565/76604*
y^14+Complex(-99462364/19151)*y^7-1199362227/76604*y^12+Complex(414347325/19151
)*y^11+1199362227/76604*y^10+Complex(1)*y^21+343499565/76604*y^8+Complex(-\
68182205/19151)*y^9-35616153/13928*y^6+Complex(11548974/19151)*y^5+1310295/
153208*y^4+Complex(1150715/38302)*y^19+551841/153208*y^2-16701/153208)*ln(b))*
ln(y))*mu/b^3/(y^2+1)^15*p_inf^6-1536/11*y^3*Pi^(1/2)*(-1/2*y*(Complex(1)*y^23+
7/60*y^24-3*y^22+5389/15*y^20+91847/15*y^18-7613587/60*y^16+62074178/105*y^14-\
22159709/21*y^12-3*y^2+115463/15*y^6+9074/15*y^4+79120018/105*y^10-11197403/60*
y^8+Complex(-1)*y+7/60+Complex(1516/21)*y^21+Complex(-19504/105)*y^19+Complex(-\
774623/21)*y^17+Complex(1562328/5)*y^15+Complex(-13260794/15)*y^13+Complex(
15061786/15)*y^11+Complex(-2180268/5)*y^9+Complex(1133011/21)*y^7+Complex(92954
/105)*y^5+Complex(-1934/21)*y^3)*polylog(2,1/(y^2+1)*y^2)+1/2*y*(Complex(1)*y^
17+7/60*y^18+Complex(279/7)*y^15-67/20*y^16+Complex(1730/7)*y^13+163/2*y^14+
Complex(1)*y+57113/30*y^12+Complex(279/7)*y^3-48986/5*y^10+Complex(-38739/7)*y^
7+48986/5*y^8+Complex(-38739/7)*y^11-57113/30*y^6+Complex(82230/7)*y^9-163/2*y^
4+Complex(1730/7)*y^5+67/20*y^2-7/60)*(y^2+1)^3*polylog(2,1/(y^2+1))-1/2*y*(
Complex(1)*y^23+7/60*y^24-3*y^22+5389/15*y^20+91847/15*y^18-7613587/60*y^16+
62074178/105*y^14-22159709/21*y^12-3*y^2+115463/15*y^6+9074/15*y^4+79120018/105
*y^10-11197403/60*y^8+Complex(-1)*y+7/60+Complex(1516/21)*y^21+Complex(-19504/
105)*y^19+Complex(-774623/21)*y^17+Complex(1562328/5)*y^15+Complex(-13260794/15
)*y^13+Complex(15061786/15)*y^11+Complex(-2180268/5)*y^9+Complex(1133011/21)*y^
7+Complex(92954/105)*y^5+Complex(-1934/21)*y^3)*polylog(2,-y^2)+y*(Complex(1)*y
^23+7/60*y^24-3*y^22-1/15*y^20+17132/15*y^18+3230081/120*y^16-34660009/210*y^14
+22159709/84*y^12+9/2*y^2-45973/10*y^6-14459/60*y^4-35937089/210*y^10+3087707/
60*y^8-7/40+Complex(3/2)*y+Complex(50573/210)*y^5+Complex(3217/42)*y^3+Complex(
746/21)*y^21+Complex(53401/105)*y^19+Complex(71012/21)*y^17+Complex(-832089/10)
*y^15+Complex(7131097/30)*y^13+Complex(-7030193/30)*y^11+Complex(1039209/10)*y^
9+Complex(-811793/42)*y^7)*ln(y^2+1)^2-1/168*(504*y*(Complex(1)*y^17+7/60*y^18+
Complex(279/7)*y^15-67/20*y^16+Complex(1730/7)*y^13+163/2*y^14+Complex(1)*y+
57113/30*y^12+Complex(279/7)*y^3-48986/5*y^10+Complex(-38739/7)*y^7+48986/5*y^8
+Complex(-38739/7)*y^11-57113/30*y^6+Complex(82230/7)*y^9-163/2*y^4+Complex(
1730/7)*y^5+67/20*y^2-7/60)*ln(2)-168*y*(Complex(1)*y^17+7/60*y^18+Complex(279/
7)*y^15-67/20*y^16+Complex(1730/7)*y^13+163/2*y^14+Complex(1)*y+57113/30*y^12+
Complex(279/7)*y^3-48986/5*y^10+Complex(-38739/7)*y^7+48986/5*y^8+Complex(-\
38739/7)*y^11-57113/30*y^6+Complex(82230/7)*y^9-163/2*y^4+Complex(1730/7)*y^5+
67/20*y^2-7/60)*ln(b)+336*y*(Complex(1)*y^17+7/60*y^18+Complex(279/7)*y^15-67/
20*y^16+Complex(1730/7)*y^13+163/2*y^14+Complex(1)*y+57113/30*y^12+Complex(279/
7)*y^3-48986/5*y^10+Complex(-38739/7)*y^7+48986/5*y^8+Complex(-38739/7)*y^11-\
57113/30*y^6+Complex(82230/7)*y^9-163/2*y^4+Complex(1730/7)*y^5+67/20*y^2-7/60)
*ln(y)+Complex(1)+Complex(1)*y^20+(98/5*ln(p_inf)-42389/4950)*y^19+(Complex(168
)*ln(p_inf)+Complex(23906/165))*y^18+(-2814/5*ln(p_inf)-3710791/1650)*y^17+(
Complex(6696)*ln(p_inf)+Complex(4878471/385))*y^16+(13692*ln(p_inf)+1494259/165
)*y^15+(Complex(41520)*ln(p_inf)+Complex(141056452/1155))*y^14+(1599164/5*ln(
p_inf)+1437152009/2475)*y^13+(Complex(-552523584/385)+Complex(-929736)*ln(p_inf
))*y^12+(-8229648/5*ln(p_inf)-1944886876/825)*y^11+(Complex(1973520)*ln(p_inf)+
Complex(212840948/77))*y^10+(8229648/5*ln(p_inf)+1944886876/825)*y^9+(Complex(-\
552523584/385)+Complex(-929736)*ln(p_inf))*y^8+(-1599164/5*ln(p_inf)-1437152009
/2475)*y^7+(Complex(41520)*ln(p_inf)+Complex(141056452/1155))*y^6+(-13692*ln(
p_inf)-1494259/165)*y^5+(Complex(6696)*ln(p_inf)+Complex(4878471/385))*y^4+(
2814/5*ln(p_inf)+3710791/1650)*y^3+(Complex(168)*ln(p_inf)+Complex(23906/165))*
y^2+(42389/4950-98/5*ln(p_inf))*y)*(y^2+1)^3*ln(y^2+1)+1/168*y*(30179/9900*ln(
p_inf)+(49/2*y^18+399791*y^12-2057412*y^10+2057412*y^8-399791*y^6+17115*y^14-\
17115*y^4+1407/2*y^2-49/2+Complex(210)*y^17+Complex(8370)*y^15+Complex(51900)*y
^13+Complex(210)*y-1407/2*y^16+Complex(8370)*y^3+Complex(-1162170)*y^7+Complex(
-1162170)*y^11+Complex(2466900)*y^9+Complex(51900)*y^5)*ln(2)^2+(49/10*y^18+
399791/5*y^12-2057412/5*y^10+2057412/5*y^8-399791/5*y^6-3423*y^4+1407/10*y^2-49
/10-1407/10*y^16+3423*y^14+Complex(42)*y^17+Complex(1674)*y^15+Complex(10380)*y
^13+Complex(42)*y+Complex(1674)*y^3+Complex(-232434)*y^7+Complex(-232434)*y^11+
Complex(493380)*y^9+Complex(10380)*y^5)*ln(b)^2+((4114824/5*y^10-4114824/5*y^8+
799582/5*y^6+6846*y^4-1407/5*y^2+49/5-49/5*y^18+1407/5*y^16-6846*y^14-799582/5*
y^12+Complex(-84)*y^17+Complex(-3348)*y^15+Complex(-20760)*y^13+Complex(-84)*y+
Complex(-3348)*y^3+Complex(464868)*y^7+Complex(464868)*y^11+Complex(-986760)*y^
9+Complex(-20760)*y^5)*ln(y)+Complex(-1)*y^19+(-49/5*ln(p_inf)+54599/9900)*y^18
+(Complex(-84)*ln(p_inf)+Complex(-24856/165))*y^17+(1407/5*ln(p_inf)+7162921/
3300)*y^16+(Complex(-3348)*ln(p_inf)+Complex(-4455981/385))*y^15+(-760273/330-\
6846*ln(p_inf))*y^14+(Complex(-20760)*ln(p_inf)+Complex(-149818052/1155))*y^13+
(-2537989439/4950-799582/5*ln(p_inf))*y^12+(Complex(417163399/385)+Complex(
464868)*ln(p_inf))*y^11+(4114824/5*ln(p_inf)+1223870768/825)*y^10+(Complex(-\
106420474/77)+Complex(-986760)*ln(p_inf))*y^9+(-4114824/5*ln(p_inf)-721016108/
825)*y^8+(Complex(27072037/77)+Complex(464868)*ln(p_inf))*y^7+(336314579/4950+
799582/5*ln(p_inf))*y^6+(Complex(1752320/231)+Complex(-20760)*ln(p_inf))*y^5+(
445649/66+6846*ln(p_inf))*y^4+(Complex(-84498/77)+Complex(-3348)*ln(p_inf))*y^3
+(-258661/3300-1407/5*ln(p_inf))*y^2+(Complex(190/33)+Complex(-84)*ln(p_inf))*y
+49/5*ln(p_inf)-30179/9900)*ln(b)+(Complex(1)*y^19+(49/5*ln(p_inf)-54599/9900)*
y^18+(Complex(84)*ln(p_inf)+Complex(24856/165))*y^17+(-1407/5*ln(p_inf)-7162921
/3300)*y^16+(Complex(3348)*ln(p_inf)+Complex(4455981/385))*y^15+(760273/330+
6846*ln(p_inf))*y^14+(Complex(20760)*ln(p_inf)+Complex(149818052/1155))*y^13+(
2537989439/4950+799582/5*ln(p_inf))*y^12+(Complex(-417163399/385)+Complex(-\
464868)*ln(p_inf))*y^11+(-4114824/5*ln(p_inf)-1223870768/825)*y^10+(Complex(
106420474/77)+Complex(986760)*ln(p_inf))*y^9+(4114824/5*ln(p_inf)+721016108/825
)*y^8+(Complex(-27072037/77)+Complex(-464868)*ln(p_inf))*y^7+(-336314579/4950-\
799582/5*ln(p_inf))*y^6+(Complex(-1752320/231)+Complex(20760)*ln(p_inf))*y^5+(-\
445649/66-6846*ln(p_inf))*y^4+(Complex(84498/77)+Complex(3348)*ln(p_inf))*y^3+(
258661/3300+1407/5*ln(p_inf))*y^2+(Complex(-190/33)+Complex(84)*ln(p_inf))*y-49
/5*ln(p_inf)+30179/9900)*ln(y)+(Complex(4759/13860)+Complex(1)*ln(p_inf))*y^19+
(49/10*y^18+399791/5*y^12-2057412/5*y^10+2057412/5*y^8-399791/5*y^6-3423*y^4+
1407/10*y^2-49/10-1407/10*y^16+3423*y^14+Complex(42)*y^17+Complex(1674)*y^15+
Complex(10380)*y^13+Complex(42)*y+Complex(1674)*y^3+Complex(-232434)*y^7+
Complex(-232434)*y^11+Complex(493380)*y^9+Complex(10380)*y^5)*ln(y)^2-49/10*ln(
p_inf)^2+589867/18900+((12344472/5*y^10-12344472/5*y^8+2398746/5*y^6+20538*y^4-\
4221/5*y^2+147/5-147/5*y^18+4221/5*y^16-20538*y^14-2398746/5*y^12+Complex(-252)
*y^17+Complex(-10044)*y^15+Complex(-62280)*y^13+Complex(-252)*y+Complex(-10044)
*y^3+Complex(1394604)*y^7+Complex(1394604)*y^11+Complex(-2960280)*y^9+Complex(-\
62280)*y^5)*ln(b)+(-12344472/5*y^10+12344472/5*y^8-2398746/5*y^6-20538*y^4+4221
/5*y^2-147/5+147/5*y^18-4221/5*y^16+20538*y^14+2398746/5*y^12+Complex(252)*y^17
+Complex(10044)*y^15+Complex(62280)*y^13+Complex(252)*y+Complex(10044)*y^3+
Complex(-1394604)*y^7+Complex(-1394604)*y^11+Complex(2960280)*y^9+Complex(62280
)*y^5)*ln(y)+Complex(3)*y^19+(274081/9900+147/5*ln(p_inf))*y^18+(Complex(252)*
ln(p_inf)+Complex(137122/165))*y^17+(-25679881/3300-4221/5*ln(p_inf))*y^16+(
Complex(10044)*ln(p_inf)+Complex(3837093/77))*y^15+(12477121/330+20538*ln(p_inf
))*y^14+(Complex(62280)*ln(p_inf)+Complex(557672576/1155))*y^13+(11186614919/
4950+2398746/5*ln(p_inf))*y^12+(Complex(-2059249999/385)+Complex(-1394604)*ln(
p_inf))*y^11+(-12344472/5*ln(p_inf)-6735882548/825)*y^10+(Complex(662182450/77)
+Complex(2960280)*ln(p_inf))*y^9+(5227318568/825+12344472/5*ln(p_inf))*y^8+(
Complex(-1213840357/385)+Complex(-1394604)*ln(p_inf))*y^7+(-4581590339/4950-\
2398746/5*ln(p_inf))*y^6+(Complex(16386724/231)+Complex(62280)*ln(p_inf))*y^5+(
-16881037/330-20538*ln(p_inf))*y^4+(Complex(7084992/385)+Complex(10044)*ln(
p_inf))*y^3+(4967101/3300+4221/5*ln(p_inf))*y^2+(Complex(59704/165)+Complex(252
)*ln(p_inf))*y-147/5*ln(p_inf)-347341/9900)*ln(2)+(Complex(-4284564679/1155)+
Complex(493380)*ln(p_inf)^2+Complex(106420474/77)*ln(p_inf))*y^9+(Complex(
4455981/385)*ln(p_inf)+Complex(-189169087/11550)+Complex(1674)*ln(p_inf)^2)*y^
15+(Complex(2279237638/1155)+Complex(-232434)*ln(p_inf)^2+Complex(-417163399/
385)*ln(p_inf))*y^11+(-1223870768/825*ln(p_inf)+113425579961/34650-2057412/5*ln
(p_inf)^2)*y^10+(Complex(-18914513/69300)+Complex(42)*ln(p_inf)^2+Complex(-190/
33)*ln(p_inf))*y+(Complex(55034219693/34650)+Complex(-232434)*ln(p_inf)^2+
Complex(-27072037/77)*ln(p_inf))*y^7+(54150503291/103950-336314579/4950*ln(
p_inf)-399791/5*ln(p_inf)^2)*y^6+(-101948580077/34650+721016108/825*ln(p_inf)+
2057412/5*ln(p_inf)^2)*y^8+(Complex(-423533281/6930)+Complex(10380)*ln(p_inf)^2
+Complex(-1752320/231)*ln(p_inf))*y^5+(19026068/825-445649/66*ln(p_inf)-3423*ln
(p_inf)^2)*y^4+(-10797349/11550+258661/3300*ln(p_inf)+1407/10*ln(p_inf)^2)*y^2+
(Complex(-7422089/700)+Complex(1674)*ln(p_inf)^2+Complex(84498/77)*ln(p_inf))*y
^3+(-298454383/11550+760273/330*ln(p_inf)+3423*ln(p_inf)^2)*y^14+(Complex(
149818052/1155)*ln(p_inf)+Complex(-4185600127/34650)+Complex(10380)*ln(p_inf)^2
)*y^13+(399791/5*ln(p_inf)^2-38544880624/51975+2537989439/4950*ln(p_inf))*y^12+
(-1048339/17325-54599/9900*ln(p_inf)+49/10*ln(p_inf)^2)*y^18+(Complex(24856/165
)*ln(p_inf)+Complex(-1700407/3300)+Complex(42)*ln(p_inf)^2)*y^17+(4467451/3300-\
7162921/3300*ln(p_inf)-1407/10*ln(p_inf)^2)*y^16)*(y^2+1)^3)*14^(1/2)*mu/b^3/(y
^2+1)^16*p_inf^7;
W_odd_hered_y_4_meqm3_fin := -512/7*y^3*Pi^(1/2)*(3/80*y*(80/3*y*(Complex(1)*y^
15+1/10*y^16+Complex(227/2)*y^13-21/5*y^14+Complex(-1)*y+3469/5*y^12+Complex(-\
227/2)*y^3-26877/5*y^10+Complex(-8601)*y^7+10029*y^8+Complex(-4749/2)*y^11-\
26877/5*y^6+Complex(4749/2)*y^5+3469/5*y^4+Complex(8601)*y^9-21/5*y^2+1/10)*ln(
y)+(y^2+1)*(Complex(20072/3)*y^12+Complex(-211480/3)*y^10-34/9*y^15+Complex(1)*
y^16-5882/9*y^13+Complex(20072/3)*y^4+28022*y^11+Complex(-211480/3)*y^6-1072514
/9*y^9+Complex(392/9)*y^2+1072514/9*y^7+Complex(1272574/9)*y^8-28022*y^5+
Complex(392/9)*y^14+5882/9*y^3+Complex(1)+34/9*y))*polylog(2,-y^2)-y^2*(
Complex(1)*y^15+1/10*y^16+Complex(227/2)*y^13-21/5*y^14+Complex(-1)*y+3469/5*y^
12+Complex(-227/2)*y^3-26877/5*y^10+Complex(-8601)*y^7+10029*y^8+Complex(-4749/
2)*y^11-26877/5*y^6+Complex(4749/2)*y^5+3469/5*y^4+Complex(8601)*y^9-21/5*y^2+1
/10)*polylog(3,-y^2)+(y^2*(Complex(1)*y^15+1/10*y^16+Complex(227/2)*y^13-21/5*y
^14+Complex(-1)*y+3469/5*y^12+Complex(-227/2)*y^3-26877/5*y^10+Complex(-8601)*y
^7+10029*y^8+Complex(-4749/2)*y^11-26877/5*y^6+Complex(4749/2)*y^5+3469/5*y^4+
Complex(8601)*y^9-21/5*y^2+1/10)*ln(y)^2-1/80*(y^2+1)^2*(Complex(1)*y^15+3/2*y^
16+Complex(512/3)*y^13+259/3*y^14+Complex(-1)*y+16738/3*y^12+Complex(-512/3)*y^
3-253667/3*y^10+Complex(-454189/3)*y^7+548339/3*y^8+Complex(-29874)*y^11-253667
/3*y^6+Complex(29874)*y^5+16738/3*y^4+Complex(454189/3)*y^9+259/3*y^2+3/2))*ln(
y^2+1)-1/2*y^2*(Complex(1)*y^15+1/10*y^16+Complex(227/2)*y^13-21/5*y^14+
Complex(-1)*y+3469/5*y^12+Complex(-227/2)*y^3-26877/5*y^10+Complex(-8601)*y^7+
10029*y^8+Complex(-4749/2)*y^11-26877/5*y^6+Complex(4749/2)*y^5+3469/5*y^4+
Complex(8601)*y^9-21/5*y^2+1/10)*ln(y)^3-1/2*y*(y*(Complex(1)*y^15+1/10*y^16+
Complex(227/2)*y^13-21/5*y^14+Complex(-1)*y+3469/5*y^12+Complex(-227/2)*y^3-\
26877/5*y^10+Complex(-8601)*y^7+10029*y^8+Complex(-4749/2)*y^11-26877/5*y^6+
Complex(4749/2)*y^5+3469/5*y^4+Complex(8601)*y^9-21/5*y^2+1/10)*ln(2)-y*(
Complex(1)*y^15+1/10*y^16+Complex(227/2)*y^13-21/5*y^14+Complex(-1)*y+3469/5*y^
12+Complex(-227/2)*y^3-26877/5*y^10+Complex(-8601)*y^7+10029*y^8+Complex(-4749/
2)*y^11-26877/5*y^6+Complex(4749/2)*y^5+3469/5*y^4+Complex(8601)*y^9-21/5*y^2+1
/10)*ln(b)+Complex(-3/40)+(5/24+1/10*ln(p_inf))*y^17+(Complex(137/60)+Complex(1
)*ln(p_inf))*y^16+(-213/20-21/5*ln(p_inf))*y^15+(Complex(34969/120)+Complex(227
/2)*ln(p_inf))*y^14+(113707/60+3469/5*ln(p_inf))*y^13+(Complex(-277701/40)+
Complex(-4749/2)*ln(p_inf))*y^12+(-26877/5*ln(p_inf)-1012651/60)*y^11+(Complex(
3494059/120)+Complex(8601)*ln(p_inf))*y^10+(10029*ln(p_inf)+183989/5)*y^9+(
Complex(-4132193/120)+Complex(-8601)*ln(p_inf))*y^8+(-1422809/60-26877/5*ln(
p_inf))*y^7+(Complex(469109/40)+Complex(4749/2)*ln(p_inf))*y^6+(15791/4+3469/5*
ln(p_inf))*y^5+(Complex(-31859/40)+Complex(-227/2)*ln(p_inf))*y^4+(-1199/20-21/
5*ln(p_inf))*y^3+(Complex(-45/8)+Complex(-1)*ln(p_inf))*y^2+(-3/40+1/10*ln(
p_inf))*y)*ln(y)^2+(3/80*(y^2+1)*y*(Complex(20072/3)*y^12+Complex(-211480/3)*y^
10-34/9*y^15+Complex(1)*y^16-5882/9*y^13+Complex(20072/3)*y^4+28022*y^11+
Complex(-211480/3)*y^6-1072514/9*y^9+Complex(392/9)*y^2+1072514/9*y^7+Complex(
1272574/9)*y^8-28022*y^5+Complex(392/9)*y^14+5882/9*y^3+Complex(1)+34/9*y)*ln(2
)-3/80*y*(Complex(20072/3)*y^12+Complex(-211480/3)*y^10-34/9*y^15+Complex(1)*y^
16-5882/9*y^13+Complex(20072/3)*y^4+28022*y^11+Complex(-211480/3)*y^6-1072514/9
*y^9+Complex(392/9)*y^2+1072514/9*y^7+Complex(1272574/9)*y^8-28022*y^5+Complex(
392/9)*y^14+5882/9*y^3+Complex(1)+34/9*y)*(y^2+1)*ln(b)+3/320+3/320*y^20+(
Complex(3/40)+Complex(3/80)*ln(p_inf))*y^19+(29/240-17/120*ln(p_inf)-1/60*Pi^2)
*y^18+(Complex(509/160)+Complex(-1/6)*Pi^2+Complex(401/240)*ln(p_inf))*y^17+(-\
1113/64-493/20*ln(p_inf)+7/10*Pi^2)*y^16+(Complex(139129/480)+Complex(-227/12)*
Pi^2+Complex(3788/15)*ln(p_inf))*y^15+(27637/20+61579/60*ln(p_inf)-3469/30*Pi^2
)*y^14+(Complex(-115645/32)+Complex(1583/4)*Pi^2+Complex(-11963/5)*ln(p_inf))*y
^13+(-924627/160-205079/60*ln(p_inf)+8959/10*Pi^2)*y^12+(Complex(2550413/480)+
Complex(-2867/2)*Pi^2+Complex(319067/120)*ln(p_inf))*y^11+(6139/5-3343/2*Pi^2)*
y^10+(Complex(607093/160)+Complex(2867/2)*Pi^2+Complex(319067/120)*ln(p_inf))*y
^9+(2889367/480+205079/60*ln(p_inf)+8959/10*Pi^2)*y^8+(Complex(-761863/160)+
Complex(-1583/4)*Pi^2+Complex(-11963/5)*ln(p_inf))*y^7+(-68947/30-61579/60*ln(
p_inf)-3469/30*Pi^2)*y^6+(Complex(316319/480)+Complex(3788/15)*ln(p_inf)+
Complex(227/12)*Pi^2)*y^5+(28579/320+493/20*ln(p_inf)+7/10*Pi^2)*y^4+(Complex(
491/480)+Complex(1/6)*Pi^2+Complex(401/240)*ln(p_inf))*y^3+(239/240+17/120*ln(
p_inf)-1/60*Pi^2)*y^2+(Complex(1/16)+Complex(3/80)*ln(p_inf))*y)*ln(y)+1/160*(y
^2+1)^2*(Complex(1)*y^15+3/2*y^16+Complex(512/3)*y^13+259/3*y^14+Complex(-1)*y+
16738/3*y^12+Complex(-512/3)*y^3-253667/3*y^10+Complex(-454189/3)*y^7+548339/3*
y^8+Complex(-29874)*y^11-253667/3*y^6+Complex(29874)*y^5+16738/3*y^4+Complex(
454189/3)*y^9+259/3*y^2+3/2)*ln(2)-1/160*(Complex(1)*y^15+3/2*y^16+Complex(512/
3)*y^13+259/3*y^14+Complex(-1)*y+16738/3*y^12+Complex(-512/3)*y^3-253667/3*y^10
+Complex(-454189/3)*y^7+548339/3*y^8+Complex(-29874)*y^11-253667/3*y^6+Complex(
29874)*y^5+16738/3*y^4+Complex(454189/3)*y^9+259/3*y^2+3/2)*(y^2+1)^2*ln(b)+y^2
*(Complex(1)*y^15+1/10*y^16+Complex(227/2)*y^13-21/5*y^14+Complex(-1)*y+3469/5*
y^12+Complex(-227/2)*y^3-26877/5*y^10+Complex(-8601)*y^7+10029*y^8+Complex(-\
4749/2)*y^11-26877/5*y^6+Complex(4749/2)*y^5+3469/5*y^4+Complex(8601)*y^9-21/5*
y^2+1/10)*Zeta(3)+11/1920*(Complex(1)*y^19+(15/11+18/11*ln(p_inf))*y^18+(
Complex(520/11)+Complex(12/11)*Pi^2+Complex(12/11)*ln(p_inf))*y^17+(1759/11+
1054/11*ln(p_inf)-136/33*Pi^2)*y^16+(Complex(18136/11)+Complex(1568/33)*Pi^2+
Complex(2060/11)*ln(p_inf))*y^15+(166700/11+67988/11*ln(p_inf)-23528/33*Pi^2)*y
^14+(Complex(-630448/11)+Complex(80288/11)*Pi^2+Complex(-356440/11)*ln(p_inf))*
y^13+(-1380792/11-86156*ln(p_inf)+336264/11*Pi^2)*y^12+(Complex(1838134/11)+
Complex(-845920/11)*Pi^2+Complex(1458268/11)*ln(p_inf))*y^11+(1178688/11*ln(
p_inf)+1265698/11-4290056/33*Pi^2)*y^10+(Complex(5090296/33)*Pi^2+Complex(
227696/11))*y^9+(140266+1178688/11*ln(p_inf)+4290056/33*Pi^2)*y^8+(Complex(-\
1785984/11)+Complex(-845920/11)*Pi^2+Complex(-1458268/11)*ln(p_inf))*y^7+(-\
106092-86156*ln(p_inf)-336264/11*Pi^2)*y^6+(Complex(465840/11)+Complex(356440/
11)*ln(p_inf)+Complex(80288/11)*Pi^2)*y^5+(9360+67988/11*ln(p_inf)+23528/33*Pi^
2)*y^4+(Complex(-619)+Complex(1568/33)*Pi^2+Complex(-2060/11)*ln(p_inf))*y^3+(
1479/11+1054/11*ln(p_inf)+136/33*Pi^2)*y^2+(Complex(-120/11)+Complex(-12/11)*ln
(p_inf)+Complex(12/11)*Pi^2)*y+18/11*ln(p_inf)+27/11)*(y^2+1))*14^(1/2)*mu/(y^2
+1)^13/b^4+6656/11*y^2*Pi^(1/2)*14^(1/2)*(-99/7280*(y^2+1)^6*y*(Complex(1)*y^11
+1/6*y^12+Complex(58)*y^9-2*y^10+Complex(-503)*y^7+481/2*y^8+Complex(503)*y^5-\
1904/3*y^6+Complex(-58)*y^3+481/2*y^4+Complex(-1)*y-2*y^2+1/6)*polylog(2,-y/(y^
2+1)*(-y+Complex(1)))+99/7280*(y^2+1)^6*y*(Complex(1)*y^11+1/6*y^12+Complex(58)
*y^9-2*y^10+Complex(-503)*y^7+481/2*y^8+Complex(503)*y^5-1904/3*y^6+Complex(-58
)*y^3+481/2*y^4+Complex(-1)*y-2*y^2+1/6)*polylog(2,(1+Complex(1)*y)/(y^2+1))-99
/7280*(y^2+1)^6*y*(Complex(1)*y^11+1/6*y^12+Complex(58)*y^9-2*y^10+Complex(-503
)*y^7+481/2*y^8+Complex(503)*y^5-1904/3*y^6+Complex(-58)*y^3+481/2*y^4+Complex(
-1)*y-2*y^2+1/6)*polylog(2,Complex(-1)/(y^2+1)*(y+Complex(1)))+99/7280*(y^2+1)^
6*y*(Complex(1)*y^11+1/6*y^12+Complex(58)*y^9-2*y^10+Complex(-503)*y^7+481/2*y^
8+Complex(503)*y^5-1904/3*y^6+Complex(-58)*y^3+481/2*y^4+Complex(-1)*y-2*y^2+1/
6)*polylog(2,y/(y^2+1)*(y+Complex(1)))-99/7280*(y^2+1)^9*y*(Complex(1)*y^5+1/6*
y^6+Complex(-10/3)*y^3-5/2*y^4+Complex(1)*y+5/2*y^2-1/6)*polylog(2,(Complex(-1)
+y)/y)+99/7280*(y^2+1)^5*(Complex(1)*y^13+1/6*y^14+Complex(322/3)*y^11-11/6*y^
12+Complex(-5651/3)*y^9+1267/2*y^10+Complex(4212)*y^7-6921/2*y^8+Complex(-5651/
3)*y^5+6921/2*y^6+Complex(322/3)*y^3-1267/2*y^4+Complex(1)*y+11/6*y^2-1/6)*y*
polylog(2,(y+Complex(1))/y)+9/364*y*(364/9*y^2*(Complex(4089/52)*y^17+5/52*y^20
+Complex(-38421/52)*y^15-56/13*y^18+Complex(-303221/52)*y^13+19395/52*y^16+
Complex(-1)*y+4400/13*y^14+Complex(-4089/52)*y^3-222194/13*y^12+Complex(303221/
52)*y^7+462672/13*y^10+Complex(1551333/52)*y^11-222194/13*y^8+Complex(-1551333/
52)*y^9+4400/13*y^6+Complex(38421/52)*y^5+19395/52*y^4+Complex(1)*y^19-56/13*y^
2+5/52)*ln(y)+(Complex(1330121/270)*y^17+11/240*y^22+Complex(261205/108)*y^15-\
1069/432*y^20+Complex(-36539113/108)*y^13-236269/432*y^18+Complex(9/20)*y+
27407939/2160*y^16+Complex(40579/1080)*y^3+113979461/1080*y^14+Complex(1728359/
540)*y^7-132390703/216*y^12+Complex(39856751/54)*y^11+660319421/1080*y^10+
Complex(1)*y^21-114304379/1080*y^8+Complex(-182105129/540)*y^9-26755133/2160*y^
6+Complex(2720533/540)*y^5+1457159/2160*y^4+Complex(78001/1080)*y^19+3959/2160*
y^2+11/240)*(y^2+1))*polylog(2,-y^2)-y^3*(Complex(4089/52)*y^17+5/52*y^20+
Complex(-38421/52)*y^15-56/13*y^18+Complex(-303221/52)*y^13+19395/52*y^16+
Complex(-1)*y+4400/13*y^14+Complex(-4089/52)*y^3-222194/13*y^12+Complex(303221/
52)*y^7+462672/13*y^10+Complex(1551333/52)*y^11-222194/13*y^8+Complex(-1551333/
52)*y^9+4400/13*y^6+Complex(38421/52)*y^5+19395/52*y^4+Complex(1)*y^19-56/13*y^
2+5/52)*polylog(3,-y^2)-99/3640*(y^2+1)^6*y*(Complex(1)*y^11+1/6*y^12+Complex(
58)*y^9-2*y^10+Complex(-503)*y^7+481/2*y^8+Complex(503)*y^5-1904/3*y^6+Complex(
-58)*y^3+481/2*y^4+Complex(-1)*y-2*y^2+1/6)*ln(y^2+1)^2+(99/1820*(y^2+1)^6*y*(
Complex(1)*y^11+1/6*y^12+Complex(58)*y^9-2*y^10+Complex(-503)*y^7+481/2*y^8+
Complex(503)*y^5-1904/3*y^6+Complex(-58)*y^3+481/2*y^4+Complex(-1)*y-2*y^2+1/6)
*ln(y+Complex(1))+y^3*(Complex(4089/52)*y^17+5/52*y^20+Complex(-38421/52)*y^15-\
56/13*y^18+Complex(-303221/52)*y^13+19395/52*y^16+Complex(-1)*y+4400/13*y^14+
Complex(-4089/52)*y^3-222194/13*y^12+Complex(303221/52)*y^7+462672/13*y^10+
Complex(1551333/52)*y^11-222194/13*y^8+Complex(-1551333/52)*y^9+4400/13*y^6+
Complex(38421/52)*y^5+19395/52*y^4+Complex(1)*y^19-56/13*y^2+5/52)*ln(y)^2+99/
3640*(y^2+1)^6*y*(Complex(1)*y^11+1/6*y^12+Complex(58)*y^9-2*y^10+Complex(-503)
*y^7+481/2*y^8+Complex(503)*y^5-1904/3*y^6+Complex(-58)*y^3+481/2*y^4+Complex(-\
1)*y-2*y^2+1/6)*ln(y)+99/58240*(Complex(-1)+(-2917580/297+1868*ln(p_inf)+
Complex(-888)*Pi)*y^17+(-3196/3*Pi+Complex(-2120)*ln(p_inf)+Complex(13429487/
297))*y^16+(-7901456/297+2528*ln(p_inf)+Complex(-3440/3)*Pi)*y^15+(8*Pi+
Complex(8)*ln(p_inf)+Complex(359/11))*y^20+(-12296/33-32/3*ln(p_inf)+Complex(32
/3)*Pi)*y^19+(788/3*Pi+Complex(496)*ln(p_inf)+Complex(143465/99))*y^18+(4/3*ln(
p_inf)-20/33+Complex(-4/3)*Pi)*y^21+(Complex(-8)*ln(p_inf)+Complex(-359/11))*y^
2+(-20/33+4/3*ln(p_inf))*y+(-2917580/297+1868*ln(p_inf)+Complex(-980)*Pi)*y^5+(
-700/3*Pi+Complex(-496)*ln(p_inf)+Complex(-143465/99))*y^4+(-12296/33-32/3*ln(
p_inf))*y^3+(4516*Pi+Complex(9256)*ln(p_inf)+Complex(-5454502/9))*y^8+(-7901456
/297+2528*ln(p_inf)+Complex(-4144/3)*Pi)*y^7+(3164/3*Pi+Complex(-13429487/297)+
Complex(2120)*ln(p_inf))*y^6+(-15104*ln(p_inf)-1367211856/297+Complex(7552)*Pi)
*y^11+(9244/3*Pi+Complex(6648)*ln(p_inf)+Complex(1120992002/297))*y^10+(-6904*
ln(p_inf)+599281792/297+Complex(9992/3)*Pi)*y^9+(-4740*Pi+Complex(-9256)*ln(
p_inf)+Complex(5454502/9))*y^14+(599281792/297-6904*ln(p_inf)+Complex(10720/3)*
Pi)*y^13+(-10700/3*Pi+Complex(-6648)*ln(p_inf)+Complex(-1120992002/297))*y^12+
Complex(1)*y^22+8*(y^2+1)^4*y*(Complex(1)*y^11+1/6*y^12+Complex(58)*y^9-2*y^10+
Complex(-503)*y^7+481/2*y^8+Complex(503)*y^5-1904/3*y^6+Complex(-58)*y^3+481/2*
y^4+Complex(-1)*y-2*y^2+1/6)*ln(2)-8*y*(Complex(1)*y^11+1/6*y^12+Complex(58)*y^
9-2*y^10+Complex(-503)*y^7+481/2*y^8+Complex(503)*y^5-1904/3*y^6+Complex(-58)*y
^3+481/2*y^4+Complex(-1)*y-2*y^2+1/6)*(y^2+1)^4*ln(b))*(y^2+1)^2)*ln(y^2+1)-99/
3640*(y^2+1)^3*y*(Complex(1)*y^17+1/6*y^18+Complex(343/3)*y^15-3/2*y^16+
Complex(-3846)*y^13+875*y^14+Complex(-1)*y-34957/3*y^12+Complex(-23/3)*y^3+
41296*y^10+Complex(27231)*y^7-43184*y^8+Complex(25569)*y^11+35443/3*y^6+
Complex(-3194)*y^5-405*y^4+Complex(-49280)*y^9-3/2*y^2+1/6)*polylog(2,Complex(1
)*y)-99/29120*(16*y*(Complex(1)*y^17+1/6*y^18+Complex(263/3)*y^15-3/2*y^16+
Complex(-2086)*y^13+555*y^14+Complex(-1)*y-17357/3*y^12+Complex(-103/3)*y^3+
20176*y^10+Complex(14031)*y^7-22064*y^8+Complex(12369)*y^11+17843/3*y^6+
Complex(-1434)*y^5-85*y^4+Complex(-24640)*y^9-3/2*y^2+1/6)*ln(y)+(8*(y^2+1)*y*(
Complex(1)*y^11+1/6*y^12+Complex(58)*y^9-2*y^10+Complex(-503)*y^7+481/2*y^8+
Complex(503)*y^5-1904/3*y^6+Complex(-58)*y^3+481/2*y^4+Complex(-1)*y-2*y^2+1/6)
*ln(2)-8*y*(Complex(1)*y^11+1/6*y^12+Complex(58)*y^9-2*y^10+Complex(-503)*y^7+
481/2*y^8+Complex(503)*y^5-1904/3*y^6+Complex(-58)*y^3+481/2*y^4+Complex(-1)*y-\
2*y^2+1/6)*(y^2+1)*ln(b)+Complex(-1)+Complex(1)*y^16+(-2/3+4/3*ln(p_inf))*y^15+
(Complex(8)*ln(p_inf)+Complex(94/3))*y^14+(-530/3-44/3*ln(p_inf))*y^13+(-640/3*
Pi+Complex(472)*ln(p_inf)+Complex(5834/3))*y^12+(1908*ln(p_inf)+19618/3+
Complex(1280)*Pi)*y^11+(11264/3*Pi+Complex(-3560)*ln(p_inf)+Complex(-33658/3))*
y^10+(-9460/3*ln(p_inf)-28622/3+Complex(-6912)*Pi)*y^9-8448*y^8*Pi+(-28622/3-\
9460/3*ln(p_inf)+Complex(6912)*Pi)*y^7+(11264/3*Pi+Complex(33658/3)+Complex(
3560)*ln(p_inf))*y^6+(19618/3+1908*ln(p_inf)+Complex(-1280)*Pi)*y^5+(-640/3*Pi+
Complex(-472)*ln(p_inf)+Complex(-5834/3))*y^4+(-530/3-44/3*ln(p_inf))*y^3+(
Complex(-8)*ln(p_inf)+Complex(-94/3))*y^2+(-2/3+4/3*ln(p_inf))*y)*(y^2+1)^2)*(y
^2+1)^3*ln(y+Complex(1))-1/2*y^3*(Complex(4089/52)*y^17+5/52*y^20+Complex(-\
38421/52)*y^15-56/13*y^18+Complex(-303221/52)*y^13+19395/52*y^16+Complex(-1)*y+
4400/13*y^14+Complex(-4089/52)*y^3-222194/13*y^12+Complex(303221/52)*y^7+462672
/13*y^10+Complex(1551333/52)*y^11-222194/13*y^8+Complex(-1551333/52)*y^9+4400/
13*y^6+Complex(38421/52)*y^5+19395/52*y^4+Complex(1)*y^19-56/13*y^2+5/52)*ln(y)
^3-1/2*y^2*(y*(Complex(4089/52)*y^17+5/52*y^20+Complex(-38421/52)*y^15-56/13*y^
18+Complex(-303221/52)*y^13+19395/52*y^16+Complex(-1)*y+4400/13*y^14+Complex(-\
4089/52)*y^3-222194/13*y^12+Complex(303221/52)*y^7+462672/13*y^10+Complex(
1551333/52)*y^11-222194/13*y^8+Complex(-1551333/52)*y^9+4400/13*y^6+Complex(
38421/52)*y^5+19395/52*y^4+Complex(1)*y^19-56/13*y^2+5/52)*ln(2)-y*(Complex(
4089/52)*y^17+5/52*y^20+Complex(-38421/52)*y^15-56/13*y^18+Complex(-303221/52)*
y^13+19395/52*y^16+Complex(-1)*y+4400/13*y^14+Complex(-4089/52)*y^3-222194/13*y
^12+Complex(303221/52)*y^7+462672/13*y^10+Complex(1551333/52)*y^11-222194/13*y^
8+Complex(-1551333/52)*y^9+4400/13*y^6+Complex(38421/52)*y^5+19395/52*y^4+
Complex(1)*y^19-56/13*y^2+5/52)*ln(b)+Complex(-261/7280)+(5/52*ln(p_inf)+4507/
21840)*y^21+(Complex(1)*ln(p_inf)+Complex(4877/5460))*y^20+(-156259/5460-56/13*
ln(p_inf))*y^19+(Complex(4089/52)*ln(p_inf)+Complex(2174927/7280))*y^18+(277449
/208+19395/52*ln(p_inf))*y^17+(Complex(-38421/52)*ln(p_inf)+Complex(-2964589/
1040))*y^16+(-137743/546+4400/13*ln(p_inf))*y^15+(Complex(-303221/52)*ln(p_inf)
+Complex(-183069037/10920))*y^14+(-606066337/10920-222194/13*ln(p_inf))*y^13+(
Complex(1551333/52)*ln(p_inf)+Complex(382018239/3640))*y^12+(462672/13*ln(p_inf
)+17582349/130)*y^11+(Complex(-1551333/52)*ln(p_inf)+Complex(-11256809/91))*y^
10+(-222194/13*ln(p_inf)-866448091/10920)*y^9+(Complex(303221/52)*ln(p_inf)+
Complex(44744792/1365))*y^8+(3132257/546+4400/13*ln(p_inf))*y^7+(Complex(
7592287/3640)+Complex(38421/52)*ln(p_inf))*y^6+(343887/208+19395/52*ln(p_inf))*
y^5+(Complex(-4089/52)*ln(p_inf)+Complex(-1594973/3640))*y^4+(-59729/1820-56/13
*ln(p_inf))*y^3+(Complex(-1)*ln(p_inf)+Complex(-47647/7280))*y^2+(727/7280+5/52
*ln(p_inf))*y)*ln(y)^2+297/29120*y*((68/3*Pi+Complex(120146/891)*ln(p_inf)+
Complex(102128/891)+Complex(14560/891)*Pi^2)*y^3+(11471/297+4652/891*ln(p_inf)-\
1400/891*Pi^2+Complex(-2/3)*Pi)*y^2+(2/3*Pi+Complex(58/33)*ln(p_inf)+Complex(
283/99))*y+(-1012/3*Pi+Complex(190622/891)+Complex(120146/891)*ln(p_inf)+
Complex(-14560/891)*Pi^2)*y^21+(Complex(311/99)-6*Pi+Complex(58/33)*ln(p_inf))*
y^23+(-4652/891*ln(p_inf)-1400/891*Pi^2-1877/297+Complex(-6)*Pi)*y^22+(-1323904
/891*ln(p_inf)+62720/891*Pi^2-1567697/891+Complex(5558/3)*Pi)*y^20+(5684*Pi+
Complex(3626710/297)*ln(p_inf)+Complex(1418764/81)+Complex(-381640/297)*Pi^2)*y
^19+(1627475/33+2862476/99*ln(p_inf)-603400/99*Pi^2+Complex(-11326)*Pi)*y^18+(-\
14314*Pi+Complex(5610106/297)*ln(p_inf)+Complex(3639979/891)+Complex(398440/33)
*Pi^2)*y^17+(737778473/1782+85121792/297*ln(p_inf)-448000/81*Pi^2+Complex(20213
/3)*Pi)*y^16+(-158884/9*Pi+Complex(-241177540/297)*ln(p_inf)+Complex(-131348390
/99)+Complex(84901880/891)*Pi^2)*y^15+(-1969499990/891-121554344/99*ln(p_inf)+
248857280/891*Pi^2+Complex(149660/3)*Pi)*y^14+(170960/3*Pi+Complex(288222884/
297)*ln(p_inf)+Complex(1800968984/891)+Complex(-144791080/297)*Pi^2)*y^13+(
139600/3*Pi+Complex(288222884/297)*ln(p_inf)+Complex(1337642836/891)+Complex(
144791080/297)*Pi^2)*y^11+(121554344/99*ln(p_inf)+2047073746/891+248857280/891*
Pi^2+Complex(-202180/3)*Pi)*y^10+(-319804/9*Pi+Complex(-241177540/297)*ln(p_inf
)+Complex(-514611602/297)+Complex(-84901880/891)*Pi^2)*y^9+(-146271679/198-\
85121792/297*ln(p_inf)-448000/81*Pi^2+Complex(-6721)*Pi)*y^8+(-68242/3*Pi+
Complex(5610106/297)*ln(p_inf)+Complex(12519911/99)+Complex(-398440/33)*Pi^2)*y
^7+(-11280953/297-2862476/99*ln(p_inf)-603400/99*Pi^2+Complex(139234/9)*Pi)*y^6
+(15092/3*Pi+Complex(7643510/297)+Complex(3626710/297)*ln(p_inf)+Complex(381640
/297)*Pi^2)*y^5+(1325389/297+1323904/891*ln(p_inf)+62720/891*Pi^2+Complex(-1898
/3)*Pi)*y^4+Complex(1/9)*Pi-1/198+(-1/198+Complex(1)*Pi)*y^24+(Complex(-43820/3
)*Pi+11352314/27-6397440/11*Pi^2)*y^12-58/33*y*(Complex(-364800694/783)*y^12+
Complex(797135020/783)*y^10-2326/783*y^19+Complex(5380775/783)*y^16-659626/783*
y^17+Complex(5380775/783)*y^4+13540768/783*y^15+Complex(3034384/783)*y^6+
114141920/783*y^13+Complex(59290/783)*y^18-661136468/783*y^11+Complex(59290/783
)*y^2+661136468/783*y^9+Complex(-364800694/783)*y^8-114141920/783*y^7+Complex(1
)*y^20-13540768/783*y^5+Complex(3034384/783)*y^14+659626/783*y^3+Complex(1)+
2326/783*y)*(y^2+1)*ln(b)+58/33*y*(Complex(-364800694/783)*y^12+Complex(
797135020/783)*y^10-2326/783*y^19+Complex(5380775/783)*y^16-659626/783*y^17+
Complex(5380775/783)*y^4+13540768/783*y^15+Complex(3034384/783)*y^6+114141920/
783*y^13+Complex(59290/783)*y^18-661136468/783*y^11+Complex(59290/783)*y^2+
661136468/783*y^9+Complex(-364800694/783)*y^8-114141920/783*y^7+Complex(1)*y^20
-13540768/783*y^5+Complex(3034384/783)*y^14+659626/783*y^3+Complex(1)+2326/783*
y)*(y^2+1)*ln(2))*ln(y)+33/29120*y*((-1/22+Complex(1)*Pi)*y^20+(Complex(14/11)-\
6*Pi)*y^19+(1600/11+Complex(-8)*Pi)*y^18+(Complex(14665/33)-372*Pi)*y^17+(
2350879/198+Complex(1401)*Pi)*y^16+(Complex(-3750179/99)+1590*Pi)*y^15+(2684204
/99+Complex(1896)*Pi)*y^14+(Complex(-1426159/3)+6942*Pi)*y^13+(Complex(-5178)*
Pi-151210507/99)*y^12+(Complex(278726321/99)+4986*Pi)*y^11+(Complex(-11328)*Pi+
338523688/99)*y^10+(Complex(-278726321/99)-4986*Pi)*y^9+(Complex(-5178)*Pi-\
151210507/99)*y^8+(Complex(1426159/3)-6942*Pi)*y^7+(2684204/99+Complex(1896)*Pi
)*y^6+(Complex(3750179/99)-1590*Pi)*y^5+(2350879/198+Complex(1401)*Pi)*y^4+(
Complex(-14665/33)+372*Pi)*y^3+(1600/11+Complex(-8)*Pi)*y^2+(Complex(-14/11)+6*
Pi)*y-1/22+Complex(1)*Pi)*(y^2+1)^2*ln(2)-33/29120*y*((-1/22+Complex(1)*Pi)*y^
20+(Complex(14/11)-6*Pi)*y^19+(1600/11+Complex(-8)*Pi)*y^18+(Complex(14665/33)-\
372*Pi)*y^17+(2350879/198+Complex(1401)*Pi)*y^16+(Complex(-3750179/99)+1590*Pi)
*y^15+(2684204/99+Complex(1896)*Pi)*y^14+(Complex(-1426159/3)+6942*Pi)*y^13+(
Complex(-5178)*Pi-151210507/99)*y^12+(Complex(278726321/99)+4986*Pi)*y^11+(
Complex(-11328)*Pi+338523688/99)*y^10+(Complex(-278726321/99)-4986*Pi)*y^9+(
Complex(-5178)*Pi-151210507/99)*y^8+(Complex(1426159/3)-6942*Pi)*y^7+(2684204/
99+Complex(1896)*Pi)*y^6+(Complex(3750179/99)-1590*Pi)*y^5+(2350879/198+
Complex(1401)*Pi)*y^4+(Complex(-14665/33)+372*Pi)*y^3+(1600/11+Complex(-8)*Pi)*
y^2+(Complex(-14/11)+6*Pi)*y-1/22+Complex(1)*Pi)*(y^2+1)^2*ln(b)+y^3*(Complex(
4089/52)*y^17+5/52*y^20+Complex(-38421/52)*y^15-56/13*y^18+Complex(-303221/52)*
y^13+19395/52*y^16+Complex(-1)*y+4400/13*y^14+Complex(-4089/52)*y^3-222194/13*y
^12+Complex(303221/52)*y^7+462672/13*y^10+Complex(1551333/52)*y^11-222194/13*y^
8+Complex(-1551333/52)*y^9+4400/13*y^6+Complex(38421/52)*y^5+19395/52*y^4+
Complex(1)*y^19-56/13*y^2+5/52)*Zeta(3)-187/349440*(-54/17*Pi+(-478284320/561*
Pi^2+(Complex(1135332/17)+Complex(118152/17)*ln(p_inf))*Pi+953572178/187+
594105212/187*ln(p_inf))*y^15+(Complex(1464303256/561)*Pi^2+(-377352/17-429408/
17*ln(p_inf))*Pi+Complex(-926652296/187)*ln(p_inf)+Complex(-1273161024/187))*y^
14+((Complex(90/17)+Complex(-36/17)*ln(p_inf))*Pi+1017/187+18/187*ln(p_inf))*y+
(Complex(-14360/51)*Pi^2+(-105462/17-13608/17*ln(p_inf))*Pi+Complex(16044/17)*
ln(p_inf)+Complex(510043/187))*y^4+(Complex(-24850720/561)*Pi^2+(-823518/17-\
307152/17*ln(p_inf))*Pi+Complex(203253704/187)*ln(p_inf)+Complex(431903998/187)
)*y^16+(2619873488/561*Pi^2+(Complex(2229660/17)+Complex(594216/17)*ln(p_inf))*
Pi-889918674/187-68113884/17*ln(p_inf))*y^13+(Complex(-26335292/561)*Pi^2+(-\
255312/17-43848/17*ln(p_inf))*Pi+Complex(14824736/187)*ln(p_inf)+Complex(-\
7470426/187))*y^18+(72/17*Pi^2+(Complex(-54/17)+Complex(-36/17)*ln(p_inf))*Pi+
18/187*ln(p_inf)+4449/187)*y^23+(Complex(-1044/187)*Pi^2+(-1728/17-216/17*ln(
p_inf))*Pi+Complex(504/187)*ln(p_inf)+Complex(5886/187))*y^2+(Complex(-15555808
/561)*Pi^2+(307152/17*ln(p_inf)+1037268/17)*Pi+Complex(-203253704/187)*ln(p_inf
)+Complex(-329995865/187))*y^8+(Complex(3708/187)*Pi^2+(-108/17+216/17*ln(p_inf
))*Pi+Complex(4984/187)+Complex(-504/187)*ln(p_inf))*y^22+(Complex(-25294604/
561)*Pi^2+(-46188/17+43848/17*ln(p_inf))*Pi+Complex(-4686216/187)+Complex(-\
14824736/187)*ln(p_inf))*y^6+(-55194256/561*Pi^2+(Complex(28386/17)+Complex(-\
118692/17)*ln(p_inf))*Pi-107598075/187-15438574/187*ln(p_inf))*y^17+(-331664/51
*Pi^2+(Complex(-228258/17)+Complex(-50148/17)*ln(p_inf))*Pi-4587653/187-4759358
/187*ln(p_inf))*y^5+(-2639133344/561*Pi^2+(Complex(1232748/17)+Complex(594216/
17)*ln(p_inf))*Pi-68113884/17*ln(p_inf)-1060060106/187)*y^11+(Complex(
1477675384/561)*Pi^2+(2302704/17+429408/17*ln(p_inf))*Pi+Complex(926652296/187)
*ln(p_inf)+Complex(1252610476/187))*y^10+(474477968/561*Pi^2+(Complex(-615708/
17)+Complex(118152/17)*ln(p_inf))*Pi+594105212/187*ln(p_inf)+830754290/187)*y^9
+(Complex(34888/51)*Pi^2+(18/17+13608/17*ln(p_inf))*Pi+Complex(-16044/17)*ln(
p_inf)+Complex(58007/187))*y^20+(-7328/561*Pi^2+(Complex(-4122/17)+Complex(252/
17)*ln(p_inf))*Pi-57582/187*ln(p_inf)-61337/187)*y^21+(59036248/561*Pi^2+(
Complex(-875214/17)+Complex(-118692/17)*ln(p_inf))*Pi-63048035/187-15438574/187
*ln(p_inf))*y^7+(477032/51*Pi^2+(Complex(-94698/17)+Complex(-50148/17)*ln(p_inf
))*Pi-1834681/187-4759358/187*ln(p_inf))*y^19+(-9304/561*Pi^2+(Complex(702)+
Complex(252/17)*ln(p_inf))*Pi-44237/187-57582/187*ln(p_inf))*y^3+Complex(1)*y^
24+(1513764/17*Pi+Complex(-135172690/187)+Complex(-287100464/51)*Pi^2)*y^12)*(y
^2+1))*mu/b^4/(y^2+1)^15*p_inf^2;


==> anc/W_odd_hered_leq5_meqm2.mpl <==
W_odd_hered_y_2_meqm2_fin := 64/495*y^3*11^(1/2)*mu*((Complex(1)*y^6+Complex(-\
27)*y^4-9*y^5+Complex(27)*y^2-32*y^3+Complex(-1)-9*y)*ln(y^2+1)+(Complex(-1/2)*
y^6+9/2*y^5+Complex(27/2)*y^4+16*y^3+Complex(-27/2)*y^2+9/2*y+Complex(1/2))*ln(
2)+(-9/2*y^5-16*y^3-9/2*y+Complex(-1/2)+Complex(1/2)*y^6+Complex(-27/2)*y^4+
Complex(27/2)*y^2)*ln(b)+(Complex(-1/2)*y^6+9/2*y^5+Complex(27/2)*y^4+16*y^3+
Complex(-27/2)*y^2+9/2*y+Complex(1/2))*ln(y)+1/2*y^7+(Complex(31/12)+Complex(-1
/2)*ln(p_inf))*y^6+(19/4+9/2*ln(p_inf))*y^5+(Complex(27/2)*ln(p_inf)+Complex(
239/4))*y^4+(295/6+16*ln(p_inf))*y^3+(Complex(-27/2)*ln(p_inf)+Complex(-87/4))*
y^2+(29/4+9/2*ln(p_inf))*y+Complex(1/2)*ln(p_inf)+Complex(3/4))*(-y+Complex(1))
^6*Pi^(1/2)/(y^2+1)^9/b^2*p_inf^5-64/117*((2791/385*y-2791/385*y^11-36331/385*y
^9-115524/385*y^7+115524/385*y^5+36331/385*y^3+Complex(1)+Complex(1)*y^12+
Complex(-736/77)*y^10+Complex(553656/385)*y^6+Complex(-143961/385)*y^4+Complex(
-736/77)*y^2+Complex(-143961/385)*y^8)*ln(y^2+1)+(2791/770*y^11+36331/770*y^9+
57762/385*y^7-57762/385*y^5-36331/770*y^3-2791/770*y+Complex(-1/2)+Complex(-1/2
)*y^12+Complex(368/77)*y^10+Complex(-276828/385)*y^6+Complex(143961/770)*y^4+
Complex(368/77)*y^2+Complex(143961/770)*y^8)*ln(2)+(-2791/770*y^11-36331/770*y^
9-57762/385*y^7+57762/385*y^5+36331/770*y^3+2791/770*y+Complex(1/2)+Complex(1/2
)*y^12+Complex(-368/77)*y^10+Complex(276828/385)*y^6+Complex(-143961/770)*y^4+
Complex(-368/77)*y^2+Complex(-143961/770)*y^8)*ln(b)+(2791/770*y^11+36331/770*y
^9+57762/385*y^7-57762/385*y^5-36331/770*y^3-2791/770*y+Complex(-1/2)+Complex(-\
1/2)*y^12+Complex(368/77)*y^10+Complex(-276828/385)*y^6+Complex(143961/770)*y^4
+Complex(368/77)*y^2+Complex(143961/770)*y^8)*ln(y)+3/110*y^13+(Complex(-1/2)*
ln(p_inf)+Complex(-1564/5775))*y^12+(34687/5775+2791/770*ln(p_inf))*y^11+(
Complex(221203/11550)+Complex(368/77)*ln(p_inf))*y^10+(122443/770+36331/770*ln(
p_inf))*y^9+(Complex(143961/770)*ln(p_inf)+Complex(2233853/2310))*y^8+(844127/
1050+57762/385*ln(p_inf))*y^7+(Complex(-4435034/1925)+Complex(-276828/385)*ln(
p_inf))*y^6+(-355723/825-57762/385*ln(p_inf))*y^5+(Complex(143961/770)*ln(p_inf
)+Complex(469034/1155))*y^4+(-245911/2310-36331/770*ln(p_inf))*y^3+(Complex(368
/77)*ln(p_inf)+Complex(593/70))*y^2+(-2461/385-2791/770*ln(p_inf))*y+Complex(-1
/2)*ln(p_inf)+Complex(-89/110))*y^3*11^(1/2)*mu*(-y+Complex(1))^4*Pi^(1/2)/(y^2
+1)^11/b^2*p_inf^7+6592/6435*((Complex(1)*y^16+Complex(1075266/721)*y^8+5527/
721*y-5527/721*y^15-82937/721*y^13-43485/103*y^11-1112989/721*y^9+1112989/721*y
^7+43485/103*y^5+82937/721*y^3+Complex(1)+Complex(-455642/721)*y^4+Complex(
1075906/721)*y^10+Complex(-7398/721)*y^14+Complex(1075906/721)*y^6+Complex(-\
455642/721)*y^12+Complex(-7398/721)*y^2)*ln(y^2+1)+(43485/206*y^11+1112989/1442
*y^9+5527/1442*y^15+82937/1442*y^13-1112989/1442*y^7-43485/206*y^5-82937/1442*y
^3-5527/1442*y+Complex(-1/2)+Complex(-1/2)*y^16+Complex(-537633/721)*y^8+
Complex(227821/721)*y^4+Complex(-537953/721)*y^10+Complex(3699/721)*y^14+
Complex(-537953/721)*y^6+Complex(227821/721)*y^12+Complex(3699/721)*y^2)*ln(2)+
(-43485/206*y^11-1112989/1442*y^9-5527/1442*y^15-82937/1442*y^13+1112989/1442*y
^7+43485/206*y^5+82937/1442*y^3+5527/1442*y+Complex(1/2)+Complex(1/2)*y^16+
Complex(537633/721)*y^8+Complex(-227821/721)*y^4+Complex(537953/721)*y^10+
Complex(-3699/721)*y^14+Complex(537953/721)*y^6+Complex(-227821/721)*y^12+
Complex(-3699/721)*y^2)*ln(b)+(43485/206*y^11+1112989/1442*y^9+5527/1442*y^15+
82937/1442*y^13-1112989/1442*y^7-43485/206*y^5-82937/1442*y^3-5527/1442*y+
Complex(-1/2)+Complex(-1/2)*y^16+Complex(-537633/721)*y^8+Complex(227821/721)*y
^4+Complex(-537953/721)*y^10+Complex(3699/721)*y^14+Complex(-537953/721)*y^6+
Complex(227821/721)*y^12+Complex(3699/721)*y^2)*ln(y)-13/206*y^17+(Complex(-\
59083/86520)+Complex(-1/2)*ln(p_inf))*y^16+(489337/86520+5527/1442*ln(p_inf))*y
^15+(Complex(40693/2884)+Complex(3699/721)*ln(p_inf))*y^14+(3150643/17304+82937
/1442*ln(p_inf))*y^13+(Complex(227821/721)*ln(p_inf)+Complex(14218985/8652))*y^
12+(27219543/28840+43485/206*ln(p_inf))*y^11+(Complex(-25792139/14420)+Complex(
-537953/721)*ln(p_inf))*y^10+(2968571/824+1112989/1442*ln(p_inf))*y^9+(Complex(
-537633/721)*ln(p_inf)+Complex(-1737364/721))*y^8+(-10383311/5768-1112989/1442*
ln(p_inf))*y^7+(Complex(-5869011/2060)+Complex(-537953/721)*ln(p_inf))*y^6+(-\
2772427/4120-43485/206*ln(p_inf))*y^5+(Complex(227821/721)*ln(p_inf)+Complex(
2209145/2884))*y^4+(-112597/824-82937/1442*ln(p_inf))*y^3+(Complex(3699/721)*ln
(p_inf)+Complex(29443/2884))*y^2+(-42905/5768-5527/1442*ln(p_inf))*y+Complex(-1
/2)*ln(p_inf)+Complex(-741/824))*y^3*11^(1/2)*mu*(-y+Complex(1))^4*Pi^(1/2)/(y^
2+1)^13/b^2*p_inf^9;
W_odd_hered_y_3_meqm2_fin := -128/165*(1/4+1/2*y*(Complex(1)*y^14+Complex(15)*y
^12-4*y^13+Complex(1019)*y^10-144*y^11+Complex(-5715)*y^8+3100*y^9+Complex(5715
)*y^6-6960*y^7+Complex(-1019)*y^4+3100*y^5+Complex(-15)*y^2-144*y^3+Complex(-1)
-4*y)*polylog(2,-y^2)-1/2*y*(Complex(1)*y^14+Complex(15)*y^12-4*y^13+Complex(
1019)*y^10-144*y^11+Complex(-5715)*y^8+3100*y^9+Complex(5715)*y^6-6960*y^7+
Complex(-1019)*y^4+3100*y^5+Complex(-15)*y^2-144*y^3+Complex(-1)-4*y)*ln(y)^2+1
/6*ln(p_inf)+47/6*(y^2+1)*(1/47*y^14+Complex(1)*y^11+34/47*y^12+Complex(-4432/
47)*y^9+1146/47*y^10+Complex(11202/47)*y^7-8967/47*y^8+Complex(-4432/47)*y^5+
8967/47*y^6+Complex(1)*y^3-1146/47*y^4-34/47*y^2-1/47)*ln(b)+580*Pi^2*y^8+(-\
17819/9-2607/2*ln(p_inf)-775/3*Pi^2)*y^6+(Complex(83207/72)+Complex(4385/6)*ln(
p_inf)+Complex(1019/12)*Pi^2)*y^5+(Complex(-13475/8)+Complex(-3385/3)*ln(p_inf)
+Complex(1905/4)*Pi^2)*y^9+(-1/4-1/6*ln(p_inf))*y^16+(Complex(-49/72)+Complex(-\
1/12)*Pi^2)*y^15+(-73/9-35/6*ln(p_inf)+1/3*Pi^2)*y^14+(Complex(-2075/72)+
Complex(-47/6)*ln(p_inf)+Complex(-5/4)*Pi^2)*y^13+(-6199/18-590/3*ln(p_inf)+12*
Pi^2)*y^12+(Complex(83207/72)+Complex(4385/6)*ln(p_inf)+Complex(-1019/12)*Pi^2)
*y^11+(17819/9+2607/2*ln(p_inf)-775/3*Pi^2)*y^10+(-1/2*y*(Complex(1)*y^14+
Complex(15)*y^12-4*y^13+Complex(1019)*y^10-144*y^11+Complex(-5715)*y^8+3100*y^9
+Complex(5715)*y^6-6960*y^7+Complex(-1019)*y^4+3100*y^5+Complex(-15)*y^2-144*y^
3+Complex(-1)-4*y)*ln(2)+1/2*y*(Complex(1)*y^14+Complex(15)*y^12-4*y^13+
Complex(1019)*y^10-144*y^11+Complex(-5715)*y^8+3100*y^9+Complex(5715)*y^6-6960*
y^7+Complex(-1019)*y^4+3100*y^5+Complex(-15)*y^2-144*y^3+Complex(-1)-4*y)*ln(b)
+1/6+1/6*y^16+(Complex(-1/2)*ln(p_inf)+Complex(-11/12))*y^15+(10+2*ln(p_inf))*y
^14+(Complex(-89/12)+Complex(-15/2)*ln(p_inf))*y^13+(1102/3+72*ln(p_inf))*y^12+
(Complex(-8131/4)+Complex(-1019/2)*ln(p_inf))*y^11+(-16958/3-1550*ln(p_inf))*y^
10+(Complex(119813/12)+Complex(5715/2)*ln(p_inf))*y^9+(12001+3480*ln(p_inf))*y^
8+(Complex(-119813/12)+Complex(-5715/2)*ln(p_inf))*y^7+(-16958/3-1550*ln(p_inf)
)*y^6+(Complex(8131/4)+Complex(1019/2)*ln(p_inf))*y^5+(1102/3+72*ln(p_inf))*y^4
+(Complex(89/12)+Complex(15/2)*ln(p_inf))*y^3+(10+2*ln(p_inf))*y^2+(Complex(1/2
)*ln(p_inf)+Complex(11/12))*y)*ln(y)+(Complex(-49/72)+Complex(1/12)*Pi^2)*y+(
6199/18+590/3*ln(p_inf)+12*Pi^2)*y^4+(Complex(-2075/72)+Complex(-47/6)*ln(p_inf
)+Complex(5/4)*Pi^2)*y^3+(73/9+35/6*ln(p_inf)+1/3*Pi^2)*y^2+(Complex(-13475/8)+
Complex(-3385/3)*ln(p_inf)+Complex(-1905/4)*Pi^2)*y^7-47/6*(y^2+1)*(1/47*y^14+
Complex(1)*y^11+34/47*y^12+Complex(-4432/47)*y^9+1146/47*y^10+Complex(11202/47)
*y^7-8967/47*y^8+Complex(-4432/47)*y^5+8967/47*y^6+Complex(1)*y^3-1146/47*y^4-\
34/47*y^2-1/47)*ln(2)+y*(Complex(1)*y^14+Complex(15)*y^12-4*y^13+Complex(1019)*
y^10-144*y^11+Complex(-5715)*y^8+3100*y^9+Complex(5715)*y^6-6960*y^7+Complex(-\
1019)*y^4+3100*y^5+Complex(-15)*y^2-144*y^3+Complex(-1)-4*y)*ln(y)*ln(y^2+1))*y
^3*11^(1/2)*mu*Pi^(1/2)/(y^2+1)^11/b^3*p_inf^3+32/165*y^2*11^(1/2)*mu*Pi^(1/2)*
(1/2*Pi+1/2*y^22*Pi+9969160/91*Pi^2*y^11+(Complex(1)*y^16+Complex(-9450)*y^8-2*
y^15+Complex(-12)*y^4-42*y^13+Complex(3444)*y^10-882*y^11+Complex(12)*y^14+7350
*y^9+Complex(3444)*y^6-7350*y^7+Complex(-12)*y^12+882*y^5+Complex(12)*y^2+42*y^
3+Complex(1)+2*y)*(y^2+1)^3*ln(y+Complex(1))+(324/13*y^2*(Complex(1031/63)*y^16
+Complex(1)*y^18-2396/567*y^17+Complex(24978416/567)*y^8-30616/189*y^15+
Complex(-191330/567)*y^4-176104/189*y^13+Complex(-24978416/567)*y^10+13864936/
567*y^11+Complex(191330/567)*y^14-9969160/189*y^9+Complex(-1487246/189)*y^6+
13864936/567*y^7+Complex(1487246/189)*y^12-176104/189*y^5+Complex(-1031/63)*y^2
-30616/189*y^3+Complex(-1)-2396/567*y)*ln(y)-1/2*(Complex(1)*y^8+Complex(8)*y^6
-2*y^7+Complex(-50)*y^4-34*y^5+Complex(8)*y^2+34*y^3+Complex(1)+2*y)*(y^2+1)^7)
*ln(y^2+1)+162/13*y^2*(Complex(1031/63)*y^16+Complex(1)*y^18-2396/567*y^17+
Complex(24978416/567)*y^8-30616/189*y^15+Complex(-191330/567)*y^4-176104/189*y^
13+Complex(-24978416/567)*y^10+13864936/567*y^11+Complex(191330/567)*y^14-\
9969160/189*y^9+Complex(-1487246/189)*y^6+13864936/567*y^7+Complex(1487246/189)
*y^12-176104/189*y^5+Complex(-1031/63)*y^2-30616/189*y^3+Complex(-1)-2396/567*y
)*polylog(2,-y^2)-162/13*y*(y*(Complex(1031/63)*y^16+Complex(1)*y^18-2396/567*y
^17+Complex(24978416/567)*y^8-30616/189*y^15+Complex(-191330/567)*y^4-176104/
189*y^13+Complex(-24978416/567)*y^10+13864936/567*y^11+Complex(191330/567)*y^14
-9969160/189*y^9+Complex(-1487246/189)*y^6+13864936/567*y^7+Complex(1487246/189
)*y^12-176104/189*y^5+Complex(-1031/63)*y^2-30616/189*y^3+Complex(-1)-2396/567*
y)*ln(2)-y*(Complex(1031/63)*y^16+Complex(1)*y^18-2396/567*y^17+Complex(
24978416/567)*y^8-30616/189*y^15+Complex(-191330/567)*y^4-176104/189*y^13+
Complex(-24978416/567)*y^10+13864936/567*y^11+Complex(191330/567)*y^14-9969160/
189*y^9+Complex(-1487246/189)*y^6+13864936/567*y^7+Complex(1487246/189)*y^12-\
176104/189*y^5+Complex(-1031/63)*y^2-30616/189*y^3+Complex(-1)-2396/567*y)*ln(b
)-29/243-29/243*y^20+(Complex(10481/5670)+Complex(1)*ln(p_inf))*y^19+(-18404/
1215-2396/567*ln(p_inf))*y^18+(Complex(405931/17010)+Complex(1031/63)*ln(p_inf)
)*y^17+(-284899/405-30616/189*ln(p_inf))*y^16+(Complex(191330/567)*ln(p_inf)+
Complex(1873003/1701))*y^15+(-4872652/945-176104/189*ln(p_inf))*y^14+(Complex(
93437473/2835)+Complex(1487246/189)*ln(p_inf))*y^13+(9831014/105+13864936/567*
ln(p_inf))*y^12+(Complex(-197323384/1215)+Complex(-24978416/567)*ln(p_inf))*y^
11+(-36289552/189-9969160/189*ln(p_inf))*y^10+(Complex(196025464/1215)+Complex(
24978416/567)*ln(p_inf))*y^9+(262583618/2835+13864936/567*ln(p_inf))*y^8+(
Complex(-93088033/2835)+Complex(-1487246/189)*ln(p_inf))*y^7+(-15782756/2835-\
176104/189*ln(p_inf))*y^6+(Complex(-1383787/1701)+Complex(-191330/567)*ln(p_inf
))*y^5+(-259939/405-30616/189*ln(p_inf))*y^4+(Complex(-405931/17010)+Complex(-\
1031/63)*ln(p_inf))*y^3+(-18404/1215-2396/567*ln(p_inf))*y^2+(Complex(-1)*ln(
p_inf)+Complex(-10481/5670))*y)*ln(y)+369/455*y*(Complex(1)*y+2030/1107*y^18+
Complex(51364/41)*y^5+33472/369*y^16+Complex(478400386/1107)*y^9+457498/123*y^
14+Complex(172682/1107)*y^3+58141610/1107*y^12+Complex(-66149198/369)*y^11-\
128246842/369*y^10+Complex(51364/41)*y^13+128246842/369*y^8+Complex(1)*y^17-\
58141610/1107*y^6+Complex(-66149198/369)*y^7-457498/123*y^4+Complex(172682/1107
)*y^15-33472/369*y^2-2030/1107)*(y^2+1)*ln(b)-369/455*y*(Complex(1)*y+2030/1107
*y^18+Complex(51364/41)*y^5+33472/369*y^16+Complex(478400386/1107)*y^9+457498/
123*y^14+Complex(172682/1107)*y^3+58141610/1107*y^12+Complex(-66149198/369)*y^
11-128246842/369*y^10+Complex(51364/41)*y^13+128246842/369*y^8+Complex(1)*y^17-\
58141610/1107*y^6+Complex(-66149198/369)*y^7-457498/123*y^4+Complex(172682/1107
)*y^15-33472/369*y^2-2030/1107)*(y^2+1)*ln(2)-162/13*y^2*(Complex(1031/63)*y^16
+Complex(1)*y^18-2396/567*y^17+Complex(24978416/567)*y^8-30616/189*y^15+
Complex(-191330/567)*y^4-176104/189*y^13+Complex(-24978416/567)*y^10+13864936/
567*y^11+Complex(191330/567)*y^14-9969160/189*y^9+Complex(-1487246/189)*y^6+
13864936/567*y^7+Complex(1487246/189)*y^12-176104/189*y^5+Complex(-1031/63)*y^2
-30616/189*y^3+Complex(-1)-2396/567*y)*ln(y)^2+(2396/273*Pi^2+54599/819+102446/
1365*ln(p_inf)+Complex(-24)*Pi)*y^3+(Complex(-7484/455)+15/2*Pi+Complex(27/13)*
Pi^2+Complex(-369/455)*ln(p_inf))*y^2+(61/39+58/39*ln(p_inf)+Complex(-1)*Pi)*y+
(Complex(-449209/819)+27/2*Pi+Complex(3093/91)*Pi^2+Complex(-24827/195)*ln(
p_inf))*y^4+(Complex(-573271/91)+3445/2*Pi+Complex(191330/273)*Pi^2+Complex(-\
311902/273)*ln(p_inf))*y^6+(30616/91*Pi^2+2052419/455+1405966/455*ln(p_inf)+
Complex(-507)*Pi)*y^5+(176104/91*Pi^2+117200966/1365+8894156/195*ln(p_inf)+
Complex(2288)*Pi)*y^7+(Complex(69279641/273)+429*Pi+Complex(9383846/65)*ln(
p_inf)+Complex(1487246/91)*Pi^2)*y^8+(Complex(-107193599/315)-7293*Pi+Complex(-\
24978416/273)*Pi^2+Complex(-39993256/195)*ln(p_inf))*y^10+(-13864936/273*Pi^2-\
332726962/819-46656988/195*ln(p_inf)+Complex(6006)*Pi)*y^9+(Complex(-107193599/
315)+Complex(24978416/273)*Pi^2-7293*Pi+Complex(-39993256/195)*ln(p_inf))*y^12+
(429*Pi+Complex(69279641/273)+Complex(-1487246/91)*Pi^2+Complex(9383846/65)*ln(
p_inf))*y^14+(332726962/819+46656988/195*ln(p_inf)-13864936/273*Pi^2+Complex(-\
6006)*Pi)*y^13+(-117200966/1365-8894156/195*ln(p_inf)+176104/91*Pi^2+Complex(-\
2288)*Pi)*y^15+(Complex(-573271/91)+3445/2*Pi+Complex(-311902/273)*ln(p_inf)+
Complex(-191330/273)*Pi^2)*y^16+(30616/91*Pi^2-1405966/455*ln(p_inf)-2052419/
455+Complex(507)*Pi)*y^17+(Complex(-449209/819)+27/2*Pi+Complex(-24827/195)*ln(
p_inf)+Complex(-3093/91)*Pi^2)*y^18+(2396/273*Pi^2-102446/1365*ln(p_inf)-54599/
819+Complex(24)*Pi)*y^19+(Complex(-7484/455)+15/2*Pi+Complex(-27/13)*Pi^2+
Complex(-369/455)*ln(p_inf))*y^20+(-58/39*ln(p_inf)-61/39+Complex(1)*Pi)*y^21)/
b^3/(y^2+1)^13*p_inf^5-256/165*y^3*11^(1/2)*mu*(-1/2*y*(Complex(717)*y^16+
Complex(18)*y^18-4*y^19+Complex(-357518)*y^8-156*y^17+Complex(-1523)*y^4-1264*y
^15+Complex(588588)*y^10+113344*y^13+Complex(1)*y^20-477064*y^11+Complex(26648)
*y^14+531944*y^9+Complex(-279118)*y^12-174944*y^7+Complex(58008)*y^6+12464*y^5+
Complex(18)*y^2+156*y^3+Complex(1)+4*y)*polylog(2,1/(y^2+1)*y^2)+1/2*(y^2+1)^3*
(Complex(1)*y^14+Complex(15)*y^12-4*y^13+Complex(1019)*y^10-144*y^11+Complex(-\
5715)*y^8+3100*y^9+Complex(5715)*y^6-6960*y^7+Complex(-1019)*y^4+3100*y^5+
Complex(-15)*y^2-144*y^3+Complex(-1)-4*y)*y*polylog(2,1/(y^2+1))-1/2*y*(
Complex(717)*y^16+Complex(18)*y^18-4*y^19+Complex(-357518)*y^8-156*y^17+
Complex(-1523)*y^4-1264*y^15+Complex(588588)*y^10+113344*y^13+Complex(1)*y^20-\
477064*y^11+Complex(26648)*y^14+531944*y^9+Complex(-279118)*y^12-174944*y^7+
Complex(58008)*y^6+12464*y^5+Complex(18)*y^2+156*y^3+Complex(1)+4*y)*polylog(2,
-y^2)+y*(-143766*y^9+204*y^5-25956*y^13+46116*y^7+108486*y^11-156*y^17+3636*y^
15-234*y^3-6*y-4*y^19+Complex(2309/2)*y^16+Complex(18)*y^18+Complex(99827)*y^8+
Complex(-3/2)+Complex(-953)*y^4+Complex(-147147)*y^10+Complex(1)*y^20+Complex(-\
9927)*y^14+Complex(59332)*y^12+Complex(-11237)*y^6+Complex(-27)*y^2)*ln(y^2+1)^
2-(3*y*(Complex(1)*y^14+Complex(15)*y^12-4*y^13+Complex(1019)*y^10-144*y^11+
Complex(-5715)*y^8+3100*y^9+Complex(5715)*y^6-6960*y^7+Complex(-1019)*y^4+3100*
y^5+Complex(-15)*y^2-144*y^3+Complex(-1)-4*y)*ln(2)-y*(Complex(1)*y^14+Complex(
15)*y^12-4*y^13+Complex(1019)*y^10-144*y^11+Complex(-5715)*y^8+3100*y^9+
Complex(5715)*y^6-6960*y^7+Complex(-1019)*y^4+3100*y^5+Complex(-15)*y^2-144*y^3
+Complex(-1)-4*y)*ln(b)+2*(Complex(1)*y^14+Complex(15)*y^12-4*y^13+Complex(1019
)*y^10-144*y^11+Complex(-5715)*y^8+3100*y^9+Complex(5715)*y^6-6960*y^7+Complex(
-1019)*y^4+3100*y^5+Complex(-15)*y^2-144*y^3+Complex(-1)-4*y)*y*ln(y)-1/3-1/3*y
^16+(Complex(1)*ln(p_inf)+Complex(-2011/2860))*y^15+(-4*ln(p_inf)-21137/2145)*y
^14+(Complex(-39835/1716)+Complex(15)*ln(p_inf))*y^13+(-144*ln(p_inf)-792392/
2145)*y^12+(Complex(12705493/8580)+Complex(1019)*ln(p_inf))*y^11+(3100*ln(p_inf
)+492241/143)*y^10+(Complex(-9391409/1716)+Complex(-5715)*ln(p_inf))*y^9+(-6960
*ln(p_inf)-907778/143)*y^8+(Complex(9391409/1716)+Complex(5715)*ln(p_inf))*y^7+
(3100*ln(p_inf)+492241/143)*y^6+(Complex(-12705493/8580)+Complex(-1019)*ln(
p_inf))*y^5+(-144*ln(p_inf)-792392/2145)*y^4+(Complex(39835/1716)+Complex(-15)*
ln(p_inf))*y^3+(-4*ln(p_inf)-21137/2145)*y^2+(Complex(-1)*ln(p_inf)+Complex(
2011/2860))*y)*(y^2+1)^3*ln(y^2+1)+1/4*y*(y^2+1)^3*(((864*y^11-18600*y^9+24*y^
13+41760*y^7-18600*y^5+864*y^3+24*y+Complex(6)+Complex(-6)*y^14+Complex(90)*y^2
+Complex(-90)*y^12+Complex(-6114)*y^10+Complex(34290)*y^8+Complex(-34290)*y^6+
Complex(6114)*y^4)*ln(b)+(-864*y^11+18600*y^9-24*y^13-41760*y^7-24*y+18600*y^5-\
864*y^3+Complex(-6)+Complex(6)*y^14+Complex(-90)*y^2+Complex(90)*y^12+Complex(
6114)*y^10+Complex(-34290)*y^8+Complex(34290)*y^6+Complex(-6114)*y^4)*ln(y)-4*y
^15+(Complex(25427/4290)+Complex(6)*ln(p_inf))*y^14+(-364024/2145-24*ln(p_inf))
*y^13+(Complex(-23193/286)+Complex(90)*ln(p_inf))*y^12+(-4316808/715-864*ln(
p_inf))*y^11+(Complex(120092773/4290)+Complex(6114)*ln(p_inf))*y^10+(29063816/
429+18600*ln(p_inf))*y^9+(Complex(-29847255/286)+Complex(-34290)*ln(p_inf))*y^8
+(-15544700/143-41760*ln(p_inf))*y^7+(Complex(22102375/286)+Complex(34290)*ln(
p_inf))*y^6+(15642980/429+18600*ln(p_inf))*y^5+(Complex(-44846173/4290)+
Complex(-6114)*ln(p_inf))*y^4+(-942008/715-864*ln(p_inf))*y^3+(Complex(-30575/
286)+Complex(-90)*ln(p_inf))*y^2+(-63724/2145-24*ln(p_inf))*y+Complex(-25427/
4290)+Complex(-6)*ln(p_inf))*ln(2)+(Complex(958603/8580)+Complex(-15)*ln(p_inf)
^2+Complex(4317/286)*ln(p_inf))*y^2+(-4*ln(p_inf)^2+75353/2574+2592/715*ln(
p_inf))*y+(Complex(1)*y^14+Complex(15)*y^12-4*y^13+Complex(1019)*y^10-144*y^11+
Complex(-5715)*y^8+3100*y^9+Complex(5715)*y^6-6960*y^7+Complex(-1019)*y^4+3100*
y^5+Complex(-15)*y^2-144*y^3+Complex(-1)-4*y)*ln(y)^2+(Complex(5)*y^14+Complex(
75)*y^12-20*y^13+Complex(5095)*y^10-720*y^11+Complex(-28575)*y^8+15500*y^9+
Complex(28575)*y^6-34800*y^7+Complex(-5095)*y^4+15500*y^5+Complex(-75)*y^2-720*
y^3+Complex(-5)-20*y)*ln(2)^2+(Complex(-9941/780)+Complex(1)*ln(p_inf)^2+
Complex(-2011/1430)*ln(p_inf))*y^14+(213011/2574-92324/2145*ln(p_inf)-4*ln(
p_inf)^2)*y^13+(Complex(1)*y^14+Complex(15)*y^12-4*y^13+Complex(1019)*y^10-144*
y^11+Complex(-5715)*y^8+3100*y^9+Complex(5715)*y^6-6960*y^7+Complex(-1019)*y^4+
3100*y^5+Complex(-15)*y^2-144*y^3+Complex(-1)-4*y)*ln(b)^2+(Complex(208752229/
25740)+Complex(-1019)*ln(p_inf)^2+Complex(-164393/4290)*ln(p_inf))*y^4+(2316632
/2145+102616/2145*ln(p_inf)-144*ln(p_inf)^2)*y^3+Complex(17083/2340)+(-4/3*y^15
+(Complex(-2011/1430)+Complex(2)*ln(p_inf))*y^14+(-8*ln(p_inf)-92324/2145)*y^13
+(Complex(-66719/858)+Complex(30)*ln(p_inf))*y^12+(-288*ln(p_inf)-1090728/715)*
y^11+(Complex(8415531/1430)+Complex(2038)*ln(p_inf))*y^10+(6200*ln(p_inf)+
1730084/143)*y^9+(Complex(-4421283/286)+Complex(-11430)*ln(p_inf))*y^8+(-13920*
ln(p_inf)-1815556/143)*y^7+(Complex(5518969/858)+Complex(11430)*ln(p_inf))*y^6+
(6200*ln(p_inf)+238880/143)*y^5+(Complex(-164393/4290)+Complex(-2038)*ln(p_inf)
)*y^4+(-288*ln(p_inf)+102616/2145)*y^3+(Complex(4317/286)+Complex(-30)*ln(p_inf
))*y^2+(-8*ln(p_inf)+2592/715)*y+Complex(2011/1430)+Complex(-2)*ln(p_inf))*ln(y
)+(-4/3*ln(p_inf)+8893/6435)*y^15+(-7547467/286+238880/143*ln(p_inf)+3100*ln(
p_inf)^2)*y^5+(Complex(48173123/780)+Complex(-5715)*ln(p_inf)^2+Complex(-\
4421283/286)*ln(p_inf))*y^8+(4482001/65-1815556/143*ln(p_inf)-6960*ln(p_inf)^2)
*y^7+(4967032/2145-1090728/715*ln(p_inf)-144*ln(p_inf)^2)*y^11+(Complex(-314591
/1716)+Complex(15)*ln(p_inf)^2+Complex(-66719/858)*ln(p_inf))*y^12+(Complex(-\
27115633/1980)+Complex(8415531/1430)*ln(p_inf)+Complex(1019)*ln(p_inf)^2)*y^10+
(-476203501/12870+1730084/143*ln(p_inf)+3100*ln(p_inf)^2)*y^9+((Complex(-2)*y^
14+Complex(-30)*y^12+8*y^13+Complex(-2038)*y^10+288*y^11+Complex(11430)*y^8-\
6200*y^9+Complex(-11430)*y^6+13920*y^7+Complex(2038)*y^4-6200*y^5+Complex(30)*y
^2+288*y^3+Complex(2)+8*y)*ln(y)+4/3*y^15+(Complex(2011/1430)+Complex(-2)*ln(
p_inf))*y^14+(8*ln(p_inf)+92324/2145)*y^13+(Complex(66719/858)+Complex(-30)*ln(
p_inf))*y^12+(288*ln(p_inf)+1090728/715)*y^11+(Complex(-8415531/1430)+Complex(-\
2038)*ln(p_inf))*y^10+(-6200*ln(p_inf)-1730084/143)*y^9+(Complex(4421283/286)+
Complex(11430)*ln(p_inf))*y^8+(13920*ln(p_inf)+1815556/143)*y^7+(Complex(-\
5518969/858)+Complex(-11430)*ln(p_inf))*y^6+(-6200*ln(p_inf)-238880/143)*y^5+(
Complex(164393/4290)+Complex(2038)*ln(p_inf))*y^4+(288*ln(p_inf)-102616/2145)*y
^3+(Complex(-4317/286)+Complex(30)*ln(p_inf))*y^2+(8*ln(p_inf)-2592/715)*y+
Complex(-2011/1430)+Complex(2)*ln(p_inf))*ln(b)+Complex(-1)*ln(p_inf)^2+
Complex(2011/1430)*ln(p_inf)+(Complex(-1347217519/25740)+Complex(5715)*ln(p_inf
)^2+Complex(5518969/858)*ln(p_inf))*y^6))*Pi^(1/2)/(y^2+1)^14/b^3*p_inf^6;
W_odd_hered_y_4_meqm2_fin := 512/165*y^3*11^(1/2)*mu*(y*((Complex(1)*y^16+
Complex(34290)*y^8-5*y^15+Complex(1978)*y^4-235*y^13+Complex(-17854)*y^10+7515*
y^11+Complex(18)*y^14-29215*y^9+Complex(-17854)*y^6+29215*y^7+Complex(1978)*y^
12-7515*y^5+Complex(18)*y^2+235*y^3+Complex(1)+5*y)*y*ln(y)+1/4*(y^2+1)*(
Complex(-1)*y-y^16+Complex(-13057)*y^5-55*y^14+Complex(-60783)*y^9-2648*y^12+
Complex(79)*y^3+34967*y^10+Complex(13057)*y^11-72718*y^8+Complex(-79)*y^13+
34967*y^6+Complex(60783)*y^7-2648*y^4+Complex(1)*y^15-55*y^2-1))*polylog(2,-y^2
)-(Complex(1)*y^16+Complex(34290)*y^8-5*y^15+Complex(1978)*y^4-235*y^13+
Complex(-17854)*y^10+7515*y^11+Complex(18)*y^14-29215*y^9+Complex(-17854)*y^6+
29215*y^7+Complex(1978)*y^12-7515*y^5+Complex(18)*y^2+235*y^3+Complex(1)+5*y)*y
^2*polylog(3,-y^2)+((Complex(1)*y^16+Complex(34290)*y^8-5*y^15+Complex(1978)*y^
4-235*y^13+Complex(-17854)*y^10+7515*y^11+Complex(18)*y^14-29215*y^9+Complex(-\
17854)*y^6+29215*y^7+Complex(1978)*y^12-7515*y^5+Complex(18)*y^2+235*y^3+
Complex(1)+5*y)*y^2*ln(y)^2-1/12*(Complex(1)*y^16+Complex(283462/3)*y^8+3*y^15+
Complex(5558/3)*y^4+494/3*y^13+Complex(-125044/3)*y^10+13426*y^11+Complex(176/3
)*y^14-232367/3*y^9+Complex(-125044/3)*y^6+232367/3*y^7+Complex(5558/3)*y^12-\
13426*y^5+Complex(176/3)*y^2-494/3*y^3+Complex(1)-3*y)*(y^2+1)^2)*ln(y^2+1)-1/2
*(Complex(1)*y^16+Complex(34290)*y^8-5*y^15+Complex(1978)*y^4-235*y^13+Complex(
-17854)*y^10+7515*y^11+Complex(18)*y^14-29215*y^9+Complex(-17854)*y^6+29215*y^7
+Complex(1978)*y^12-7515*y^5+Complex(18)*y^2+235*y^3+Complex(1)+5*y)*y^2*ln(y)^
3-1/2*((Complex(1)*y^16+Complex(34290)*y^8-5*y^15+Complex(1978)*y^4-235*y^13+
Complex(-17854)*y^10+7515*y^11+Complex(18)*y^14-29215*y^9+Complex(-17854)*y^6+
29215*y^7+Complex(1978)*y^12-7515*y^5+Complex(18)*y^2+235*y^3+Complex(1)+5*y)*y
*ln(2)-y*(Complex(1)*y^16+Complex(34290)*y^8-5*y^15+Complex(1978)*y^4-235*y^13+
Complex(-17854)*y^10+7515*y^11+Complex(18)*y^14-29215*y^9+Complex(-17854)*y^6+
29215*y^7+Complex(1978)*y^12-7515*y^5+Complex(18)*y^2+235*y^3+Complex(1)+5*y)*
ln(b)+1/2+(Complex(25/12)+Complex(1)*ln(p_inf))*y^17+(-137/12-5*ln(p_inf))*y^16
+(Complex(81/2)+Complex(18)*ln(p_inf))*y^15+(-7139/12-235*ln(p_inf))*y^14+(
Complex(31975/6)+Complex(1978)*ln(p_inf))*y^13+(86937/4+7515*ln(p_inf))*y^12+(
Complex(-333521/6)+Complex(-17854)*ln(p_inf))*y^11+(-1180081/12-29215*ln(p_inf)
)*y^10+(Complex(34290)*ln(p_inf)+Complex(125528))*y^9+(1406587/12+29215*ln(
p_inf))*y^8+(Complex(-476699/6)+Complex(-17854)*ln(p_inf))*y^7+(-151575/4-7515*
ln(p_inf))*y^6+(Complex(70909/6)+Complex(1978)*ln(p_inf))*y^5+(23357/12+235*ln(
p_inf))*y^4+(Complex(3/2)+Complex(18)*ln(p_inf))*y^3+(473/12+5*ln(p_inf))*y^2+(
Complex(31/12)+Complex(1)*ln(p_inf))*y)*y*ln(y)^2+(1/4*(y^2+1)*(Complex(-1)*y-y
^16+Complex(-13057)*y^5-55*y^14+Complex(-60783)*y^9-2648*y^12+Complex(79)*y^3+
34967*y^10+Complex(13057)*y^11-72718*y^8+Complex(-79)*y^13+34967*y^6+Complex(
60783)*y^7-2648*y^4+Complex(1)*y^15-55*y^2-1)*y*ln(2)-1/4*y*(Complex(-1)*y-y^16
+Complex(-13057)*y^5-55*y^14+Complex(-60783)*y^9-2648*y^12+Complex(79)*y^3+
34967*y^10+Complex(13057)*y^11-72718*y^8+Complex(-79)*y^13+34967*y^6+Complex(
60783)*y^7-2648*y^4+Complex(1)*y^15-55*y^2-1)*(y^2+1)*ln(b)+Complex(1/24)+
Complex(1/24)*y^20+(-1/4*ln(p_inf)-1/3)*y^19+(Complex(1/4)*ln(p_inf)+Complex(13
/8)+Complex(-1/6)*Pi^2)*y^18+(5/6*Pi^2-14*ln(p_inf)-127/8)*y^17+(Complex(143/24
)+Complex(-39/2)*ln(p_inf)+Complex(-3)*Pi^2)*y^16+(-54131/72-2703/4*ln(p_inf)+
235/6*Pi^2)*y^15+(Complex(6489/2)*ln(p_inf)+Complex(154561/36)+Complex(-989/3)*
Pi^2)*y^14+(288803/24+32319/4*ln(p_inf)-2505/2*Pi^2)*y^13+(Complex(8927/3)*Pi^2
+Complex(-23863/2)*ln(p_inf)+Complex(-179519/9))*y^12+(29215/6*Pi^2-1347217/72-\
37751/4*ln(p_inf))*y^11+(Complex(-5715)*Pi^2+Complex(8801/2))*y^10+(-29215/6*Pi
^2-321013/24-37751/4*ln(p_inf))*y^9+(Complex(8927/3)*Pi^2+Complex(23863/2)*ln(
p_inf)+Complex(21028))*y^8+(2505/2*Pi^2+389681/24+32319/4*ln(p_inf))*y^7+(
Complex(-989/3)*Pi^2+Complex(-6489/2)*ln(p_inf)+Complex(-268313/36))*y^6+(-235/
6*Pi^2-136681/72-2703/4*ln(p_inf))*y^5+(Complex(-3)*Pi^2+Complex(39/2)*ln(p_inf
)+Complex(3799/24))*y^4+(-5/6*Pi^2-2167/72-14*ln(p_inf))*y^3+(Complex(-1/6)*Pi^
2+Complex(-1/4)*ln(p_inf)+Complex(247/72))*y^2+(-7/12-1/4*ln(p_inf))*y)*ln(y)+1
/24*(Complex(1)*y^16+Complex(283462/3)*y^8+3*y^15+Complex(5558/3)*y^4+494/3*y^
13+Complex(-125044/3)*y^10+13426*y^11+Complex(176/3)*y^14-232367/3*y^9+Complex(
-125044/3)*y^6+232367/3*y^7+Complex(5558/3)*y^12-13426*y^5+Complex(176/3)*y^2-\
494/3*y^3+Complex(1)-3*y)*(y^2+1)^2*ln(2)-1/24*(Complex(1)*y^16+Complex(283462/
3)*y^8+3*y^15+Complex(5558/3)*y^4+494/3*y^13+Complex(-125044/3)*y^10+13426*y^11
+Complex(176/3)*y^14-232367/3*y^9+Complex(-125044/3)*y^6+232367/3*y^7+Complex(
5558/3)*y^12-13426*y^5+Complex(176/3)*y^2-494/3*y^3+Complex(1)-3*y)*(y^2+1)^2*
ln(b)+(Complex(1)*y^16+Complex(34290)*y^8-5*y^15+Complex(1978)*y^4-235*y^13+
Complex(-17854)*y^10+7515*y^11+Complex(18)*y^14-29215*y^9+Complex(-17854)*y^6+
29215*y^7+Complex(1978)*y^12-7515*y^5+Complex(18)*y^2+235*y^3+Complex(1)+5*y)*y
^2*Zeta(3)+1/24*(-1/2*y^19+(Complex(1)*ln(p_inf)+Complex(4/3))*y^18+(-Pi^2+3*ln
(p_inf)-43/2)*y^17+(Complex(476/3)+Complex(179/3)*ln(p_inf)+Complex(1)*Pi^2)*y^
16+(-427/2+503/3*ln(p_inf)-55*Pi^2)*y^15+(Complex(5734/3)*ln(p_inf)+Complex(
33529/6)+Complex(-79)*Pi^2)*y^14+(50143/2+40772/3*ln(p_inf)-2648*Pi^2)*y^13+(
Complex(13057)*Pi^2+Complex(-119486/3)*ln(p_inf)+Complex(-353539/6))*y^12+(
34967*Pi^2-486317/6-192089/3*ln(p_inf))*y^11+(Complex(52806)*ln(p_inf)+Complex(
338479/6)+Complex(-60783)*Pi^2)*y^10+(-63583/6-72718*Pi^2)*y^9+(Complex(60783)*
Pi^2+Complex(52806)*ln(p_inf)+Complex(137701/2))*y^8+(34967*Pi^2+466609/6+
192089/3*ln(p_inf))*y^7+(Complex(-13057)*Pi^2+Complex(-119486/3)*ln(p_inf)+
Complex(-97515/2))*y^6+(-2648*Pi^2-107981/6-40772/3*ln(p_inf))*y^5+(Complex(79)
*Pi^2+Complex(5734/3)*ln(p_inf)+Complex(6513/2))*y^4+(-55*Pi^2-128/3-503/3*ln(
p_inf))*y^3+(Complex(-1)*Pi^2+Complex(179/3)*ln(p_inf)+Complex(593/6))*y^2+(8/3
-3*ln(p_inf)-Pi^2)*y+Complex(3/2)+Complex(1)*ln(p_inf))*(y^2+1))*Pi^(1/2)/(y^2+
1)^13/b^4*p_inf-54784/2145*y^2*11^(1/2)*mu*(-13/856*(Complex(1)*y^12+Complex(12
)*y^10-3*y^11+Complex(459)*y^8-79*y^9+Complex(-1344)*y^6+1044*y^7+Complex(459)*
y^4-1044*y^5+Complex(12)*y^2+79*y^3+Complex(1)+3*y)*(y^2+1)^6*y*polylog(2,-y/(y
^2+1)*(-y+Complex(1)))+13/856*(Complex(1)*y^12+Complex(12)*y^10-3*y^11+Complex(
459)*y^8-79*y^9+Complex(-1344)*y^6+1044*y^7+Complex(459)*y^4-1044*y^5+Complex(
12)*y^2+79*y^3+Complex(1)+3*y)*(y^2+1)^6*y*polylog(2,(1+Complex(1)*y)/(y^2+1))-\
13/856*(Complex(1)*y^12+Complex(12)*y^10-3*y^11+Complex(459)*y^8-79*y^9+
Complex(-1344)*y^6+1044*y^7+Complex(459)*y^4-1044*y^5+Complex(12)*y^2+79*y^3+
Complex(1)+3*y)*(y^2+1)^6*y*polylog(2,Complex(-1)/(y^2+1)*(y+Complex(1)))+13/
856*(Complex(1)*y^12+Complex(12)*y^10-3*y^11+Complex(459)*y^8-79*y^9+Complex(-\
1344)*y^6+1044*y^7+Complex(459)*y^4-1044*y^5+Complex(12)*y^2+79*y^3+Complex(1)+
3*y)*(y^2+1)^6*y*polylog(2,y/(y^2+1)*(y+Complex(1)))-13/856*(Complex(1)*y^10+
Complex(11)*y^8-3*y^9+Complex(-182)*y^6-76*y^7+Complex(182)*y^4+238*y^5+
Complex(-11)*y^2-76*y^3+Complex(-1)-3*y)*(y^2+1)^7*y*polylog(2,(Complex(-1)+y)/
y)+13/856*(Complex(15)*y^16+Complex(1)*y^18-3*y^17+Complex(135498)*y^8-88*y^15+
Complex(132)*y^4-5460*y^13+Complex(-135498)*y^10+77208*y^11+Complex(-132)*y^14-\
162514*y^9+Complex(-28196)*y^6+77208*y^7+Complex(28196)*y^12-5460*y^5+Complex(-\
15)*y^2-88*y^3+Complex(-1)-3*y)*(y^2+1)^3*y*polylog(2,(y+Complex(1))/y)+13/1712
*y*(1712/13*(Complex(702995/749)*y^16+Complex(14440/749)*y^18-3905/749*y^19+
Complex(-13240040/107)*y^8-27535/107*y^17+Complex(702995/749)*y^4+528856/749*y^
15+Complex(25833088/107)*y^10+5392780/107*y^13+Complex(1)*y^20-21877460/107*y^
11+Complex(1109600/107)*y^14+21877460/107*y^9+Complex(1109600/107)*y^6-5392780/
107*y^7+Complex(-13240040/107)*y^12-528856/749*y^5+Complex(14440/749)*y^2+27535
/107*y^3+Complex(1)+3905/749*y)*y^2*ln(y)+(Complex(45950223/455)*y^16+Complex(-\
529973/455)*y^18-259/13*y^21+Complex(1)*y^22-120894/91*y^19+Complex(-1301232262
/455)*y^8-5908211/91*y^17+Complex(1011363/455)*y^4-203421884/455*y^15+Complex(
6349722282/455)*y^10+3662417634/455*y^13+Complex(19763/455)*y^20-7541812664/455
*y^11+Complex(1299825402/455)*y^14+3658328094/455*y^9+Complex(-44966513/455)*y^
6-206475844/455*y^7+Complex(-6355620902/455)*y^12-6020869/91*y^5+Complex(-4293/
455)*y^2-103786/91*y^3+Complex(1)-181/13*y)*(y^2+1))*polylog(2,-y^2)-(Complex(
702995/749)*y^16+Complex(14440/749)*y^18-3905/749*y^19+Complex(-13240040/107)*y
^8-27535/107*y^17+Complex(702995/749)*y^4+528856/749*y^15+Complex(25833088/107)
*y^10+5392780/107*y^13+Complex(1)*y^20-21877460/107*y^11+Complex(1109600/107)*y
^14+21877460/107*y^9+Complex(1109600/107)*y^6-5392780/107*y^7+Complex(-13240040
/107)*y^12-528856/749*y^5+Complex(14440/749)*y^2+27535/107*y^3+Complex(1)+3905/
749*y)*y^3*polylog(3,-y^2)-13/428*(y^2+1)^6*(Complex(1)*y^12+Complex(12)*y^10-3
*y^11+Complex(459)*y^8-79*y^9+Complex(-1344)*y^6+1044*y^7+Complex(459)*y^4-1044
*y^5+Complex(12)*y^2+79*y^3+Complex(1)+3*y)*y*ln(y^2+1)^2+(13/214*(y^2+1)^6*(
Complex(1)*y^12+Complex(12)*y^10-3*y^11+Complex(459)*y^8-79*y^9+Complex(-1344)*
y^6+1044*y^7+Complex(459)*y^4-1044*y^5+Complex(12)*y^2+79*y^3+Complex(1)+3*y)*y
*ln(y+Complex(1))+(Complex(702995/749)*y^16+Complex(14440/749)*y^18-3905/749*y^
19+Complex(-13240040/107)*y^8-27535/107*y^17+Complex(702995/749)*y^4+528856/749
*y^15+Complex(25833088/107)*y^10+5392780/107*y^13+Complex(1)*y^20-21877460/107*
y^11+Complex(1109600/107)*y^14+21877460/107*y^9+Complex(1109600/107)*y^6-\
5392780/107*y^7+Complex(-13240040/107)*y^12-528856/749*y^5+Complex(14440/749)*y
^2+27535/107*y^3+Complex(1)+3905/749*y)*y^3*ln(y)^2+13/428*(y^2+1)^6*(Complex(1
)*y^12+Complex(12)*y^10-3*y^11+Complex(459)*y^8-79*y^9+Complex(-1344)*y^6+1044*
y^7+Complex(459)*y^4-1044*y^5+Complex(12)*y^2+79*y^3+Complex(1)+3*y)*y*ln(y)+13
/856*(1/2-1/2*y^22+(Complex(1)*y^12+Complex(12)*y^10-3*y^11+Complex(459)*y^8-79
*y^9+Complex(-1344)*y^6+1044*y^7+Complex(459)*y^4-1044*y^5+Complex(12)*y^2+79*y
^3+Complex(1)+3*y)*(y^2+1)^4*y*ln(2)-y*(Complex(1)*y^12+Complex(12)*y^10-3*y^11
+Complex(459)*y^8-79*y^9+Complex(-1344)*y^6+1044*y^7+Complex(459)*y^4-1044*y^5+
Complex(12)*y^2+79*y^3+Complex(1)+3*y)*(y^2+1)^4*ln(b)+(913/70+3*ln(p_inf))*y^2
+(Complex(79/78)+Complex(1)*ln(p_inf))*y+(Complex(-5138949/910)+315*Pi+Complex(
513)*ln(p_inf))*y^5+(287797/1170+91*ln(p_inf))*y^4+(Complex(-608332/4095)+
Complex(16)*ln(p_inf))*y^3+(Complex(-664792/15)+588*Pi+Complex(568)*ln(p_inf))*
y^7+(81552179/2730-710*ln(p_inf)+Complex(441)*Pi)*y^6+(-1774096303/585-1848*ln(
p_inf)+Complex(313)*Pi)*y^10+(-654*Pi+Complex(-2114)*ln(p_inf)+Complex(
962917973/585))*y^9+(8004317/15-2646*ln(p_inf)+Complex(1161)*Pi)*y^8+(
1774096303/585+1848*ln(p_inf)+Complex(-1535)*Pi)*y^12+(Complex(-722198008/195)-\
2184*Pi+Complex(-4368)*ln(p_inf))*y^11+(-8004317/15+2646*ln(p_inf)+Complex(-\
1485)*Pi)*y^14+(Complex(962917973/585)-1460*Pi+Complex(-2114)*ln(p_inf))*y^13+(
Complex(-5138949/910)+198*Pi+Complex(513)*ln(p_inf))*y^17+(-81552179/2730+710*
ln(p_inf)+Complex(-269)*Pi)*y^16+(Complex(-664792/15)-20*Pi+Complex(568)*ln(
p_inf))*y^15+(Complex(-608332/4095)+16*Pi+Complex(16)*ln(p_inf))*y^19+(-287797/
1170-91*ln(p_inf)+Complex(91)*Pi)*y^18+(Complex(79/78)+Pi+Complex(1)*ln(p_inf))
*y^21+(-3*ln(p_inf)-913/70+Complex(3)*Pi)*y^20)*(y^2+1)^2)*ln(y^2+1)-13/428*(
Complex(1)*y^12+Complex(12)*y^10-3*y^11+Complex(459)*y^8-79*y^9+Complex(-1344)*
y^6+1044*y^7+Complex(459)*y^4-1044*y^5+Complex(12)*y^2+79*y^3+Complex(1)+3*y)*(
y^2+1)^6*y*polylog(2,Complex(1)*y)-13/428*(2*(y^2+1)^3*(Complex(1)*y^12+
Complex(12)*y^10-3*y^11+Complex(459)*y^8-79*y^9+Complex(-1344)*y^6+1044*y^7+
Complex(459)*y^4-1044*y^5+Complex(12)*y^2+79*y^3+Complex(1)+3*y)*y*ln(y)+(y^2+1
)^3*(Complex(1)*y^12+Complex(12)*y^10-3*y^11+Complex(459)*y^8-79*y^9+Complex(-\
1344)*y^6+1044*y^7+Complex(459)*y^4-1044*y^5+Complex(12)*y^2+79*y^3+Complex(1)+
3*y)*y*ln(2)-y*(Complex(1)*y^12+Complex(12)*y^10-3*y^11+Complex(459)*y^8-79*y^9
+Complex(-1344)*y^6+1044*y^7+Complex(459)*y^4-1044*y^5+Complex(12)*y^2+79*y^3+
Complex(1)+3*y)*(y^2+1)^3*ln(b)+1/2-1/2*y^20+(Complex(7/6)+Complex(1)*ln(p_inf)
)*y^19+(-17-3*ln(p_inf))*y^18+(Complex(23/2)+Complex(15)*ln(p_inf))*y^17+(-2557
/6-88*ln(p_inf))*y^16+(Complex(498)*ln(p_inf)+Complex(1657))*y^15+(Complex(-\
1344)*Pi+798*ln(p_inf)+2210)*y^14+(Complex(1949/3)-7168*Pi+Complex(70)*ln(p_inf
))*y^13+(Complex(19200)*Pi+1848*ln(p_inf)+5633)*y^12+(Complex(-2184)*ln(p_inf)+
Complex(-6266)+33792*Pi)*y^11+Complex(-40832)*y^10*Pi+(Complex(-2184)*ln(p_inf)
+Complex(-6266)-33792*Pi)*y^9+(Complex(19200)*Pi-1848*ln(p_inf)-5633)*y^8+(
Complex(1949/3)+7168*Pi+Complex(70)*ln(p_inf))*y^7+(Complex(-1344)*Pi-798*ln(
p_inf)-2210)*y^6+(Complex(498)*ln(p_inf)+Complex(1657))*y^5+(2557/6+88*ln(p_inf
))*y^4+(Complex(23/2)+Complex(15)*ln(p_inf))*y^3+(17+3*ln(p_inf))*y^2+(Complex(
7/6)+Complex(1)*ln(p_inf))*y)*(y^2+1)^3*ln(y+Complex(1))-1/2*(Complex(702995/
749)*y^16+Complex(14440/749)*y^18-3905/749*y^19+Complex(-13240040/107)*y^8-\
27535/107*y^17+Complex(702995/749)*y^4+528856/749*y^15+Complex(25833088/107)*y^
10+5392780/107*y^13+Complex(1)*y^20-21877460/107*y^11+Complex(1109600/107)*y^14
+21877460/107*y^9+Complex(1109600/107)*y^6-5392780/107*y^7+Complex(-13240040/
107)*y^12-528856/749*y^5+Complex(14440/749)*y^2+27535/107*y^3+Complex(1)+3905/
749*y)*y^3*ln(y)^3-1/2*((Complex(702995/749)*y^16+Complex(14440/749)*y^18-3905/
749*y^19+Complex(-13240040/107)*y^8-27535/107*y^17+Complex(702995/749)*y^4+
528856/749*y^15+Complex(25833088/107)*y^10+5392780/107*y^13+Complex(1)*y^20-\
21877460/107*y^11+Complex(1109600/107)*y^14+21877460/107*y^9+Complex(1109600/
107)*y^6-5392780/107*y^7+Complex(-13240040/107)*y^12-528856/749*y^5+Complex(
14440/749)*y^2+27535/107*y^3+Complex(1)+3905/749*y)*y*ln(2)-(Complex(702995/749
)*y^16+Complex(14440/749)*y^18-3905/749*y^19+Complex(-13240040/107)*y^8-27535/
107*y^17+Complex(702995/749)*y^4+528856/749*y^15+Complex(25833088/107)*y^10+
5392780/107*y^13+Complex(1)*y^20-21877460/107*y^11+Complex(1109600/107)*y^14+
21877460/107*y^9+Complex(1109600/107)*y^6-5392780/107*y^7+Complex(-13240040/107
)*y^12-528856/749*y^5+Complex(14440/749)*y^2+27535/107*y^3+Complex(1)+3905/749*
y)*y*ln(b)+55/214+(Complex(2753/1284)+Complex(1)*ln(p_inf))*y^21+(-3905/749*ln(
p_inf)-109727/8988)*y^20+(Complex(14161/321)+Complex(14440/749)*ln(p_inf))*y^19
+(-1988961/2996-27535/107*ln(p_inf))*y^18+(Complex(7823099/2996)+Complex(702995
/749)*ln(p_inf))*y^17+(11508831/3745+528856/749*ln(p_inf))*y^16+(Complex(
2945000/107)+Complex(1109600/107)*ln(p_inf))*y^15+(225691251/1498+5392780/107*
ln(p_inf))*y^14+(Complex(-601289077/1498)+Complex(-13240040/107)*ln(p_inf))*y^
13+(-1614955421/2247-21877460/107*ln(p_inf))*y^12+(Complex(10328455796/11235)+
Complex(25833088/107)*ln(p_inf))*y^11+(1912484366/2247+21877460/107*ln(p_inf))*
y^10+(Complex(-13240040/107)*ln(p_inf)+Complex(-858089495/1498))*y^9+(-\
399621427/1498-5392780/107*ln(p_inf))*y^8+(Complex(53705576/749)+Complex(
1109600/107)*ln(p_inf))*y^7+(28773789/7490-528856/749*ln(p_inf))*y^6+(Complex(
13596445/2996)+Complex(702995/749)*ln(p_inf))*y^5+(5272009/2996+27535/107*ln(
p_inf))*y^4+(Complex(42229/2247)+Complex(14440/749)*ln(p_inf))*y^3+(280547/8988
+3905/749*ln(p_inf))*y^2+(Complex(114397/44940)+Complex(1)*ln(p_inf))*y)*y^2*ln
(y)^2+1/856*y*(-13/2*Pi+Complex(1)+(49363200*y^9+49363200*y^15-55449140*y^13-\
117385782/35*y^7-3038440/7*y^5-56940/7*y^3-110*y-110*y^23-56940/7*y^21-3038440/
7*y^19-117385782/35*y^17+Complex(134598720/7)*y^16+Complex(4468770/7)*y^18+
Complex(6014/35)*y^22+Complex(-134598720/7)*y^8+Complex(75864/7)*y^4+Complex(
72173468)*y^10+Complex(-75864/7)*y^20+Complex(-72173468)*y^14+Complex(-4468770/
7)*y^6-55449140*y^11+Complex(-6014/35)*y^2)*ln(2)+(Complex(-103332352/3)*Pi^2+
683410*Pi+Complex(1193059276/45))*y^12+(Complex(1)-117/2*Pi)*y^24+(56940/7*y^21
+3038440/7*y^19+117385782/35*y^17+55449140*y^11-49363200*y^9-49363200*y^15+
55449140*y^13+117385782/35*y^7+3038440/7*y^5+56940/7*y^3+110*y+110*y^23+
Complex(-134598720/7)*y^16+Complex(-4468770/7)*y^18+Complex(-6014/35)*y^22+
Complex(134598720/7)*y^8+Complex(-75864/7)*y^4+Complex(-72173468)*y^10+Complex(
75864/7)*y^20+Complex(72173468)*y^14+Complex(4468770/7)*y^6+Complex(6014/35)*y^
2)*ln(b)+(Complex(-428/3)*Pi^2-117*Pi+Complex(-6014/35)*ln(p_inf)+Complex(
573166/315))*y^2+(-16768/105-110*ln(p_inf)+Complex(39/2)*Pi)*y+(-894699/2*Pi+
Complex(-4438400/3)*Pi^2+Complex(-134598720/7)*ln(p_inf)+Complex(-15204922307/
315))*y^8+(2115424/21*Pi^2-80765512/7-117385782/35*ln(p_inf)+Complex(535509/2)*
Pi)*y^7+(75127*Pi+Complex(-2811980/21)*Pi^2+Complex(-4468770/7)*ln(p_inf)+
Complex(-42047612/105))*y^6+(-110140/3*Pi^2-14812708/15-3038440/7*ln(p_inf)+
Complex(-67977/2)*Pi)*y^5+(-13689*Pi+Complex(-57760/21)*Pi^2+Complex(75864/7)*
ln(p_inf)+Complex(4518146/45))*y^4+(21571120/3*Pi^2+33367067296/315+49363200*ln
(p_inf)+Complex(-27261)*Pi)*y^9+(-907530*Pi+Complex(72173468)*ln(p_inf)+
Complex(6148660112/45)+Complex(52960160/3)*Pi^2)*y^10+(-15620/21*Pi^2-457466/45
-56940/7*ln(p_inf)+Complex(1261/2)*Pi)*y^3+(1604070*Pi+Complex(-72173468)*ln(
p_inf)+Complex(-654947564/5)+Complex(52960160/3)*Pi^2)*y^14+(2837298292/35+
49363200*ln(p_inf)-21571120/3*Pi^2+Complex(777829)*Pi)*y^15+(-2115424/21*Pi^2-\
117385782/35*ln(p_inf)-33105536/9+Complex(1030419/2)*Pi)*y^17+(605709/2*Pi+
Complex(2951107807/105)+Complex(134598720/7)*ln(p_inf)+Complex(-4438400/3)*Pi^2
)*y^16+(-37231623176/315-55449140*ln(p_inf)+87509840/3*Pi^2+Complex(-847665)*Pi
)*y^13+(-87509840/3*Pi^2-27053311816/315-55449140*ln(p_inf)+Complex(-1390935)*
Pi)*y^11+(-254657*Pi+Complex(4468770/7)*ln(p_inf)+Complex(75530522/63)+Complex(
-2811980/21)*Pi^2)*y^18+(110140/3*Pi^2-3038440/7*ln(p_inf)-5230486/9+Complex(-\
108927/2)*Pi)*y^19+(-56940/7*ln(p_inf)-1348748/105+15620/21*Pi^2+Complex(-11349
/2)*Pi)*y^21+(-9321*Pi+Complex(-7738/7)+Complex(-75864/7)*ln(p_inf)+Complex(-\
57760/21)*Pi^2)*y^20+(Complex(29432/105)-1053*Pi+Complex(-428/3)*Pi^2+Complex(
6014/35)*ln(p_inf))*y^22+(-22852/105-110*ln(p_inf)+Complex(-351/2)*Pi)*y^23)*ln
(y)+1/856*y*((Complex(1)-13/2*Pi)*y^20+(-1014/35+Complex(-39/2)*Pi)*y^19+(-104*
Pi+Complex(330101/315))*y^18+(-57677/45+Complex(-1183/2)*Pi)*y^17+(-6669/2*Pi+
Complex(1664321/35))*y^16+(7201837/35+Complex(4615)*Pi)*y^15+(-3692*Pi+Complex(
4546048/15))*y^14+(52792753/15+Complex(17199)*Pi)*y^13+(13741*Pi+Complex(-\
483101764/45))*y^12+(-885400499/45+Complex(12012)*Pi)*y^11+(28392*Pi+Complex(
359877134/15))*y^10+(885400499/45+Complex(-12012)*Pi)*y^9+(13741*Pi+Complex(-\
483101764/45))*y^8+(-52792753/15+Complex(-17199)*Pi)*y^7+(-3692*Pi+Complex(
4546048/15))*y^6+(-7201837/35+Complex(-4615)*Pi)*y^5+(-6669/2*Pi+Complex(
1664321/35))*y^4+(57677/45+Complex(1183/2)*Pi)*y^3+(-104*Pi+Complex(330101/315)
)*y^2+(1014/35+Complex(39/2)*Pi)*y+Complex(1)-13/2*Pi)*(y^2+1)^2*ln(2)-1/856*y*
((Complex(1)-13/2*Pi)*y^20+(-1014/35+Complex(-39/2)*Pi)*y^19+(-104*Pi+Complex(
330101/315))*y^18+(-57677/45+Complex(-1183/2)*Pi)*y^17+(-6669/2*Pi+Complex(
1664321/35))*y^16+(7201837/35+Complex(4615)*Pi)*y^15+(-3692*Pi+Complex(4546048/
15))*y^14+(52792753/15+Complex(17199)*Pi)*y^13+(13741*Pi+Complex(-483101764/45)
)*y^12+(-885400499/45+Complex(12012)*Pi)*y^11+(28392*Pi+Complex(359877134/15))*
y^10+(885400499/45+Complex(-12012)*Pi)*y^9+(13741*Pi+Complex(-483101764/45))*y^
8+(-52792753/15+Complex(-17199)*Pi)*y^7+(-3692*Pi+Complex(4546048/15))*y^6+(-\
7201837/35+Complex(-4615)*Pi)*y^5+(-6669/2*Pi+Complex(1664321/35))*y^4+(57677/
45+Complex(1183/2)*Pi)*y^3+(-104*Pi+Complex(330101/315))*y^2+(1014/35+Complex(
39/2)*Pi)*y+Complex(1)-13/2*Pi)*(y^2+1)^2*ln(b)+(Complex(702995/749)*y^16+
Complex(14440/749)*y^18-3905/749*y^19+Complex(-13240040/107)*y^8-27535/107*y^17
+Complex(702995/749)*y^4+528856/749*y^15+Complex(25833088/107)*y^10+5392780/107
*y^13+Complex(1)*y^20-21877460/107*y^11+Complex(1109600/107)*y^14+21877460/107*
y^9+Complex(1109600/107)*y^6-5392780/107*y^7+Complex(-13240040/107)*y^12-528856
/749*y^5+Complex(14440/749)*y^2+27535/107*y^3+Complex(1)+3905/749*y)*y^3*Zeta(3
)-13/856*(Complex(-1/2)*Pi+29/78*y^24+(Complex(23198)*Pi+612636132/455*Pi^2+
130325579/585)*y^12+(2423/273*Pi^2+(Complex(-77/3)+Complex(47)*ln(p_inf))*Pi+
82573/819*ln(p_inf)+10515119/8190)*y^20+(Complex(20198/1365)*Pi^2+(211/12+17/2*
ln(p_inf))*Pi+Complex(-1304/63)+Complex(-330416/4095)*ln(p_inf))*y^21+(Complex(
157177/1365)*Pi^2+(11663/12+529/2*ln(p_inf))*Pi+Complex(-1701319/234)+Complex(-\
3061798/819)*ln(p_inf))*y^19+(-908673166/1365*Pi^2+(Complex(7191/2)+Complex(-\
2247)*ln(p_inf))*Pi+7442570816/4095+145404448/117*ln(p_inf))*y^14+(Complex(
515343146/455)*Pi^2+(-115849/6-3241*ln(p_inf))*Pi+Complex(-1736450539/1365)+
Complex(-596529638/585)*ln(p_inf))*y^13+(Complex(-346990408/1365)*Pi^2+(-773*ln
(p_inf)-98459/6)*Pi+Complex(793489756/585)+Complex(93892724/117)*ln(p_inf))*y^
15+(24520142/455*Pi^2+(Complex(-50791/6)+Complex(-1678)*ln(p_inf))*Pi-\
2440721473/4095-391154782/1365*ln(p_inf))*y^16+(28085/273*Pi^2+(Complex(-1201/3
)+Complex(-47)*ln(p_inf))*Pi-1711699/2730-82573/819*ln(p_inf))*y^4+(Complex(-\
90292/1365)*Pi^2+(9647/12+529/2*ln(p_inf))*Pi+Complex(-3465233/585)+Complex(-\
3061798/819)*ln(p_inf))*y^5+(22228762/455*Pi^2+(Complex(10841/3)+Complex(1678)*
ln(p_inf))*Pi+11237271/26+391154782/1365*ln(p_inf))*y^8+(Complex(3007/1365)*Pi^
2+(-125/12+17/2*ln(p_inf))*Pi+Complex(-17463/182)+Complex(-330416/4095)*ln(
p_inf))*y^3+(55/39*Pi^2+(Complex(-69/4)+Complex(-3/2)*ln(p_inf))*Pi-56386/4095-\
78/35*ln(p_inf))*y^2+((5/12+1/2*ln(p_inf))*Pi+Complex(28/39)+Complex(-1/13)*ln(
p_inf))*y+(Complex(349466518/1365)*Pi^2+(79249/6-773*ln(p_inf))*Pi+Complex(
93892724/117)*ln(p_inf)+Complex(357030551/315))*y^9+(-927993376/1365*Pi^2+(
Complex(2247)*ln(p_inf)+Complex(39631/2))*Pi-1444348751/819-145404448/117*ln(
p_inf))*y^10+(Complex(6736787/1365)*Pi^2+(83605/12+1081/2*ln(p_inf))*Pi+
Complex(-8463905/126)+Complex(-36815299/1365)*ln(p_inf))*y^7+(450544/91*Pi^2+(
Complex(-19787/12)+Complex(619/2)*ln(p_inf))*Pi+8221247/630+64412794/4095*ln(
p_inf))*y^6+(Complex(-522878856/455)*Pi^2+(3263/6-3241*ln(p_inf))*Pi+Complex(-\
6336207704/4095)+Complex(-596529638/585)*ln(p_inf))*y^11+(Complex(1)*Pi^2+(17/
12+1/2*ln(p_inf))*Pi+Complex(14243/2730)+Complex(-1/13)*ln(p_inf))*y^23+(-62/39
*Pi^2+(Complex(11/4)+Complex(3/2)*ln(p_inf))*Pi+12953/390+78/35*ln(p_inf))*y^22
+(315773/91*Pi^2+(Complex(-45931/12)+Complex(-619/2)*ln(p_inf))*Pi-30225491/
4095-64412794/4095*ln(p_inf))*y^18+(Complex(-674822/1365)*Pi^2+(-31895/12+1081/
2*ln(p_inf))*Pi+Complex(-32980537/273)+Complex(-36815299/1365)*ln(p_inf))*y^17)
*(y^2+1))*Pi^(1/2)/b^4/(y^2+1)^15*p_inf^3;


==> anc/W_odd_hered_leq5_meqm4.mpl <==
W_odd_hered_y_2_meqm4_fin := 32/495*y^3*33^(1/2)*mu*((Complex(1)+14*y+Complex(-\
94)*y^2-406*y^3+Complex(-610)*y^4+406*y^5+Complex(-94)*y^6-14*y^7+Complex(1)*y^
8)*ln(y^2+1)+(Complex(-1/2)*y^8+7*y^7+Complex(47)*y^6-203*y^5+Complex(305)*y^4+
203*y^3+Complex(47)*y^2-7*y+Complex(-1/2))*ln(2)+(-7*y^7+203*y^5-203*y^3+7*y+
Complex(1/2)+Complex(-305)*y^4+Complex(1/2)*y^8+Complex(-47)*y^6+Complex(-47)*y
^2)*ln(b)+(Complex(-1/2)*y^8+7*y^7+Complex(47)*y^6-203*y^5+Complex(305)*y^4+203
*y^3+Complex(47)*y^2-7*y+Complex(-1/2))*ln(y)+y^9+(Complex(127/12)+Complex(-1/2
)*ln(p_inf))*y^8+(-247/6+7*ln(p_inf))*y^7+(Complex(5/3)+Complex(47)*ln(p_inf))*
y^6+(-5849/6-203*ln(p_inf))*y^5+(Complex(5951/6)+Complex(305)*ln(p_inf))*y^4+(
2351/6+203*ln(p_inf))*y^3+(Complex(47)*ln(p_inf)+Complex(84))*y^2+(-23/2-7*ln(
p_inf))*y+Complex(-3/4)+Complex(-1/2)*ln(p_inf))*(-y+Complex(1))^8*Pi^(1/2)/(y^
2+1)^11/b^2*p_inf^5-32/117*((5582/385*y+Complex(1)+Complex(-38492/385)*y^2+
Complex(136231/385)*y^4+Complex(136231/385)*y^8+Complex(-124448/35)*y^6-5582/
385*y^11+169146/385*y^9+338024/385*y^7-338024/385*y^5-169146/385*y^3+Complex(1)
*y^12+Complex(-38492/385)*y^10)*ln(y^2+1)+(2791/385*y^11-84573/385*y^9-169012/
385*y^7+169012/385*y^5+84573/385*y^3-2791/385*y+Complex(-1/2)+Complex(-1/2)*y^
12+Complex(19246/385)*y^10+Complex(19246/385)*y^2+Complex(-136231/770)*y^4+
Complex(-136231/770)*y^8+Complex(62224/35)*y^6)*ln(2)+(-2791/385*y^11+84573/385
*y^9+169012/385*y^7-169012/385*y^5-84573/385*y^3+2791/385*y+Complex(1/2)+
Complex(-19246/385)*y^10+Complex(136231/770)*y^4+Complex(136231/770)*y^8+
Complex(-62224/35)*y^6+Complex(-19246/385)*y^2+Complex(1/2)*y^12)*ln(b)+(2791/
385*y^11-84573/385*y^9-169012/385*y^7+169012/385*y^5+84573/385*y^3-2791/385*y+
Complex(-1/2)+Complex(-1/2)*y^12+Complex(19246/385)*y^10+Complex(19246/385)*y^2
+Complex(-136231/770)*y^4+Complex(-136231/770)*y^8+Complex(62224/35)*y^6)*ln(y)
+3/55*y^13+(Complex(2711/5775)+Complex(-1/2)*ln(p_inf))*y^12+(29054/5775+2791/
385*ln(p_inf))*y^11+(Complex(1218523/11550)+Complex(19246/385)*ln(p_inf))*y^10+
(-1088183/1155-84573/385*ln(p_inf))*y^9+(Complex(-976589/770)+Complex(-136231/
770)*ln(p_inf))*y^8+(-5620793/1925-169012/385*ln(p_inf))*y^7+(Complex(33286256/
5775)+Complex(62224/35)*ln(p_inf))*y^6+(6201374/5775+169012/385*ln(p_inf))*y^5+
(Complex(-193619/1155)+Complex(-136231/770)*ln(p_inf))*y^4+(525673/1155+84573/
385*ln(p_inf))*y^3+(Complex(73727/770)+Complex(19246/385)*ln(p_inf))*y^2+(-4922
/385-2791/385*ln(p_inf))*y+Complex(-89/110)+Complex(-1/2)*ln(p_inf))*y^3*33^(1/
2)*mu*(-y+Complex(1))^8*Pi^(1/2)/(y^2+1)^13/b^2*p_inf^7+3296/6435*y^3*33^(1/2)*
mu*((11054/721*y+Complex(1)+Complex(1)*y^16+Complex(-5948430/721)*y^8+Complex(
566038/721)*y^4+Complex(-2983042/721)*y^10+Complex(-80538/721)*y^14-11054/721*y
^15+373694/721*y^13+1169178/721*y^11+4095206/721*y^9-4095206/721*y^7-1169178/
721*y^5-373694/721*y^3+Complex(-2983042/721)*y^6+Complex(566038/721)*y^12+
Complex(-80538/721)*y^2)*ln(y^2+1)+(-584589/721*y^11-2047603/721*y^9+5527/721*y
^15-186847/721*y^13+2047603/721*y^7+584589/721*y^5+186847/721*y^3-5527/721*y+
Complex(-1/2)+Complex(-1/2)*y^16+Complex(2974215/721)*y^8+Complex(-283019/721)*
y^4+Complex(1491521/721)*y^10+Complex(40269/721)*y^14+Complex(1491521/721)*y^6+
Complex(-283019/721)*y^12+Complex(40269/721)*y^2)*ln(2)+(584589/721*y^11+
2047603/721*y^9-5527/721*y^15+186847/721*y^13-2047603/721*y^7-584589/721*y^5-\
186847/721*y^3+5527/721*y+Complex(1/2)+Complex(1/2)*y^16+Complex(-2974215/721)*
y^8+Complex(283019/721)*y^4+Complex(-1491521/721)*y^10+Complex(-40269/721)*y^14
+Complex(-1491521/721)*y^6+Complex(283019/721)*y^12+Complex(-40269/721)*y^2)*ln
(b)+(-584589/721*y^11-2047603/721*y^9+5527/721*y^15-186847/721*y^13+2047603/721
*y^7+584589/721*y^5+186847/721*y^3-5527/721*y+Complex(-1/2)+Complex(-1/2)*y^16+
Complex(2974215/721)*y^8+Complex(-283019/721)*y^4+Complex(1491521/721)*y^10+
Complex(40269/721)*y^14+Complex(1491521/721)*y^6+Complex(-283019/721)*y^12+
Complex(40269/721)*y^2)*ln(y)-13/103*y^17+(Complex(-1/2)*ln(p_inf)+Complex(-\
145843/86520))*y^16+(724777/43260+5527/721*ln(p_inf))*y^15+(Complex(40269/721)*
ln(p_inf)+Complex(433339/2884))*y^14+(-6949999/6180-186847/721*ln(p_inf))*y^13+
(Complex(-22592275/8652)+Complex(-283019/721)*ln(p_inf))*y^12+(-9460007/2060-\
584589/721*ln(p_inf))*y^11+(Complex(193468097/43260)+Complex(1491521/721)*ln(
p_inf))*y^10+(-128109497/8652-2047603/721*ln(p_inf))*y^9+(Complex(53009709/3605
)+Complex(2974215/721)*ln(p_inf))*y^8+(17132113/2884+2047603/721*ln(p_inf))*y^7
+(Complex(112981381/14420)+Complex(1491521/721)*ln(p_inf))*y^6+(32572763/14420+
584589/721*ln(p_inf))*y^5+(Complex(-6524417/8652)+Complex(-283019/721)*ln(p_inf
))*y^4+(5038447/8652+186847/721*ln(p_inf))*y^3+(Complex(336781/2884)+Complex(
40269/721)*ln(p_inf))*y^2+(-42905/2884-5527/721*ln(p_inf))*y+Complex(-741/824)+
Complex(-1/2)*ln(p_inf))*(-y+Complex(1))^8*Pi^(1/2)/(y^2+1)^15/b^2*p_inf^9;
W_odd_hered_y_3_meqm4_fin := -64/165*y^3*33^(1/2)*mu*(1/2+1/3*ln(p_inf)+136660/
3*y^10*Pi^2+3/2*(Complex(1)*y+2/9*y^18+Complex(3734)*y^5+8/3*y^16+Complex(
868706/9)*y^9-242*y^14+Complex(325/9)*y^3+157982/9*y^12+Complex(-139799/3)*y^11
-80762*y^10+Complex(3734)*y^13+80762*y^8+Complex(-139799/3)*y^7-157982/9*y^6+
Complex(1)*y^17+242*y^4+Complex(325/9)*y^15-8/3*y^2-2/9)*(y^2+1)*ln(b)-3/2*(
Complex(1)*y+2/9*y^18+Complex(3734)*y^5+8/3*y^16+Complex(868706/9)*y^9-242*y^14
+Complex(325/9)*y^3+157982/9*y^12+Complex(-139799/3)*y^11-80762*y^10+Complex(
3734)*y^13+80762*y^8+Complex(-139799/3)*y^7-157982/9*y^6+Complex(1)*y^17+242*y^
4+Complex(325/9)*y^15-8/3*y^2-2/9)*(y^2+1)*ln(2)+y*(Complex(-23)*y^16+Complex(1
)*y^18-8*y^17+Complex(465776)*y^8+16*y^15+Complex(4470)*y^4-32784*y^13+Complex(
-465776)*y^10+285232*y^11+Complex(-4470)*y^14-546640*y^9+Complex(-121138)*y^6+
285232*y^7+Complex(121138)*y^12-32784*y^5+Complex(23)*y^2+16*y^3+Complex(-1)-8*
y)*ln(y)*ln(y^2+1)+(-1/2*y*(Complex(-23)*y^16+Complex(1)*y^18-8*y^17+Complex(
465776)*y^8+16*y^15+Complex(4470)*y^4-32784*y^13+Complex(-465776)*y^10+285232*y
^11+Complex(-4470)*y^14-546640*y^9+Complex(-121138)*y^6+285232*y^7+Complex(
121138)*y^12-32784*y^5+Complex(23)*y^2+16*y^3+Complex(-1)-8*y)*ln(2)+1/2*(
Complex(-23)*y^16+Complex(1)*y^18-8*y^17+Complex(465776)*y^8+16*y^15+Complex(
4470)*y^4-32784*y^13+Complex(-465776)*y^10+285232*y^11+Complex(-4470)*y^14-\
546640*y^9+Complex(-121138)*y^6+285232*y^7+Complex(121138)*y^12-32784*y^5+
Complex(23)*y^2+16*y^3+Complex(-1)-8*y)*y*ln(b)+1/3+1/3*y^20+(Complex(-1/2)*ln(
p_inf)+Complex(7/12))*y^19+(38/3+4*ln(p_inf))*y^18+(Complex(23/2)*ln(p_inf)+
Complex(337/4))*y^17+(-393-8*ln(p_inf))*y^16+(Complex(2235)*ln(p_inf)+Complex(
22841/2))*y^15+(70520+16392*ln(p_inf))*y^14+(Complex(-60569)*ln(p_inf)+Complex(
-480103/2))*y^13+(-539490-142616*ln(p_inf))*y^12+(Complex(232888)*ln(p_inf)+
Complex(2577931/3))*y^11+(3001700/3+273320*ln(p_inf))*y^10+(Complex(-232888)*ln
(p_inf)+Complex(-2577931/3))*y^9+(-539490-142616*ln(p_inf))*y^8+(Complex(60569)
*ln(p_inf)+Complex(480103/2))*y^7+(70520+16392*ln(p_inf))*y^6+(Complex(-22841/2
)+Complex(-2235)*ln(p_inf))*y^5+(-393-8*ln(p_inf))*y^4+(Complex(-23/2)*ln(p_inf
)+Complex(-337/4))*y^3+(38/3+4*ln(p_inf))*y^2+(Complex(1/2)*ln(p_inf)+Complex(-\
7/12))*y)*ln(y)+(-1/3*ln(p_inf)-1/2)*y^20+(Complex(-3/2)*ln(p_inf)+Complex(-247
/72)+Complex(-1/12)*Pi^2)*y^19+(Complex(-3/2)*ln(p_inf)+Complex(-247/72)+
Complex(1/12)*Pi^2)*y+(-5/9-13/3*ln(p_inf)+2/3*Pi^2)*y^18+(Complex(-167/3)*ln(
p_inf)+Complex(-7211/72)+Complex(23/12)*Pi^2)*y^17+(16129/18+359*ln(p_inf)-4/3*
Pi^2)*y^16+(Complex(745/2)*Pi^2+Complex(-33931/6)*ln(p_inf)+Complex(-32992/3))*
y^15+(-47094-77902/3*ln(p_inf)+2732*Pi^2)*y^14+(Complex(-60569/6)*Pi^2+Complex(
128597/2)*ln(p_inf)+Complex(1013197/9))*y^13+(1465141/9+284438/3*ln(p_inf)-\
71308/3*Pi^2)*y^12+(Complex(116444/3)*Pi^2+Complex(-449309/6)*ln(p_inf)+
Complex(-4582435/36))*y^11+(Complex(-116444/3)*Pi^2+Complex(-449309/6)*ln(p_inf
)+Complex(-4582435/36))*y^9+(-1465141/9-284438/3*ln(p_inf)-71308/3*Pi^2)*y^8+(
Complex(60569/6)*Pi^2+Complex(128597/2)*ln(p_inf)+Complex(1013197/9))*y^7+(
47094+77902/3*ln(p_inf)+2732*Pi^2)*y^6+(Complex(-32992/3)+Complex(-745/2)*Pi^2+
Complex(-33931/6)*ln(p_inf))*y^5+(-16129/18-359*ln(p_inf)-4/3*Pi^2)*y^4+(
Complex(-167/3)*ln(p_inf)+Complex(-7211/72)+Complex(-23/12)*Pi^2)*y^3+(5/9+13/3
*ln(p_inf)+2/3*Pi^2)*y^2-1/2*y*(Complex(-23)*y^16+Complex(1)*y^18-8*y^17+
Complex(465776)*y^8+16*y^15+Complex(4470)*y^4-32784*y^13+Complex(-465776)*y^10+
285232*y^11+Complex(-4470)*y^14-546640*y^9+Complex(-121138)*y^6+285232*y^7+
Complex(121138)*y^12-32784*y^5+Complex(23)*y^2+16*y^3+Complex(-1)-8*y)*ln(y)^2+
1/2*y*(Complex(-23)*y^16+Complex(1)*y^18-8*y^17+Complex(465776)*y^8+16*y^15+
Complex(4470)*y^4-32784*y^13+Complex(-465776)*y^10+285232*y^11+Complex(-4470)*y
^14-546640*y^9+Complex(-121138)*y^6+285232*y^7+Complex(121138)*y^12-32784*y^5+
Complex(23)*y^2+16*y^3+Complex(-1)-8*y)*polylog(2,-y^2))*Pi^(1/2)/(y^2+1)^13/b^
3*p_inf^3+32/165*y^2*33^(1/2)*mu*(1/2*Pi+1/2*y^26*Pi+(-39491840/39*Pi^2+
Complex(348920)*Pi-4725036694/585-57239892/13*ln(p_inf))*y^11+82731424/39*y^13*
Pi^2+(Complex(20332951/7)*ln(p_inf)+Complex(22457856172/4095)+Complex(13391305/
39)*Pi^2+215735/2*Pi)*y^10+(Complex(-27/26)*Pi^2+5/2*Pi+Complex(-7419/910)*ln(
p_inf)+Complex(-9522/455))*y^24+(16963/819-14862/455*ln(p_inf)+Complex(20)*Pi+
2396/273*Pi^2)*y^23+(6352208/273*Pi^2+Complex(86710)*Pi+8597597557/4095+
473055386/455*ln(p_inf))*y^9+(6352208/273*Pi^2-473055386/455*ln(p_inf)-\
8597597557/4095+Complex(-86710)*Pi)*y^17+(Complex(-254375/78)*Pi^2+Complex(-\
428703/14)*ln(p_inf)+Complex(-65054189/1170)-14413*Pi)*y^6+(-5120/273*Pi^2+
Complex(1448)*Pi-22380466/4095-14468/7*ln(p_inf))*y^5+(-5120/273*Pi^2+14468/7*
ln(p_inf)+22380466/4095+Complex(-1448)*Pi)*y^21+(Complex(27/26)*Pi^2+Complex(-\
7419/910)*ln(p_inf)+Complex(-9522/455)+5/2*Pi)*y^2+(Complex(-2)*Pi+61/39+58/39*
ln(p_inf))*y+(-5*Pi+Complex(14467/546)*Pi^2+Complex(-1359773/2730)*ln(p_inf)+
Complex(-1006153/1170))*y^22+(Complex(2)*Pi-61/39-58/39*ln(p_inf))*y^25+(
Complex(-428703/14)*ln(p_inf)+Complex(-65054189/1170)-14413*Pi+Complex(254375/
78)*Pi^2)*y^20+(4996772/273*Pi^2-108921142/1365*ln(p_inf)-470254327/4095+
Complex(56540)*Pi)*y^19+(Complex(-20682149/546)*Pi^2+Complex(-84924227/910)*ln(
p_inf)+Complex(-33205234/117)+224675/2*Pi)*y^18+(Complex(-13391305/39)*Pi^2+
Complex(20332951/7)*ln(p_inf)+Complex(22457856172/4095)+215735/2*Pi)*y^16+(
4725036694/585+57239892/13*ln(p_inf)-39491840/39*Pi^2+Complex(-348920)*Pi)*y^15
+(-338910*Pi+Complex(-8639950429/1365)+Complex(69262217/39)*Pi^2+Complex(-\
45480083/13)*ln(p_inf))*y^14+(Complex(-8639950429/1365)+Complex(-45480083/13)*
ln(p_inf)+Complex(-69262217/39)*Pi^2-338910*Pi)*y^12+(Complex(-14467/546)*Pi^2+
Complex(-1359773/2730)*ln(p_inf)+Complex(-1006153/1170)-5*Pi)*y^4+(2396/273*Pi^
2+Complex(-20)*Pi-16963/819+14862/455*ln(p_inf))*y^3+(Complex(20682149/546)*Pi^
2+Complex(-84924227/910)*ln(p_inf)+Complex(-33205234/117)+224675/2*Pi)*y^8+(
4996772/273*Pi^2+Complex(-56540)*Pi+470254327/4095+108921142/1365*ln(p_inf))*y^
7-81/13*y*((Complex(138524434/81)*ln(p_inf)+Complex(55312486739/8505))*y^11+(
717142624/189+78983680/81*ln(p_inf))*y^10+(Complex(-26782610/81)*ln(p_inf)+
Complex(-2362190567/1701))*y^9+(-505804342/2835-12704416/567*ln(p_inf))*y^8+(
Complex(-20682149/567)*ln(p_inf)+Complex(-28334101/270))*y^7+(-538681324/8505-\
9993544/567*ln(p_inf))*y^6+(Complex(15127793/1134)+Complex(254375/81)*ln(p_inf)
)*y^5+(701812/1701+10240/567*ln(p_inf))*y^4+(Complex(14467/567)*ln(p_inf)+
Complex(824611/5670))*y^3+(-199796/8505-4792/567*ln(p_inf))*y^2+(10240/567*ln(
p_inf)+1540468/1701)*y^20+(Complex(-254375/81)*ln(p_inf)+Complex(-20346097/1134
))*y^19+(-692434924/8505-9993544/567*ln(p_inf))*y^18+(Complex(20682149/567)*ln(
p_inf)+Complex(114288703/810))*y^17+(-142199314/945-12704416/567*ln(p_inf))*y^
16+(Complex(3431/5670)+Complex(1)*ln(p_inf))*y^23+(-199796/8505-4792/567*ln(
p_inf))*y^22+(Complex(-824611/5670)+Complex(-14467/567)*ln(p_inf))*y^21+(
Complex(26782610/81)*ln(p_inf)+Complex(2421455591/1701))*y^15+(2214979360/567+
78983680/81*ln(p_inf))*y^14+(Complex(-138524434/81)*ln(p_inf)+Complex(-\
56235008339/8505))*y^13+(-22019669368/2835-165462848/81*ln(p_inf))*y^12-58/243*
y^24+(Complex(-1)*ln(p_inf)+Complex(-3431/5670))*y-y*(Complex(20682149/567)*y^
16+Complex(-254375/81)*y^18-4792/567*y^21+Complex(1)*y^22+10240/567*y^19+
Complex(-26782610/81)*y^8-9993544/567*y^17+Complex(254375/81)*y^4-12704416/567*
y^15+Complex(138524434/81)*y^10+78983680/81*y^13+Complex(-14467/567)*y^20-\
165462848/81*y^11+Complex(26782610/81)*y^14+78983680/81*y^9+Complex(-20682149/
567)*y^6-12704416/567*y^7+Complex(-138524434/81)*y^12-9993544/567*y^5+Complex(
14467/567)*y^2+10240/567*y^3+Complex(-1)-4792/567*y)*ln(b)+y*(Complex(20682149/
567)*y^16+Complex(-254375/81)*y^18-4792/567*y^21+Complex(1)*y^22+10240/567*y^19
+Complex(-26782610/81)*y^8-9993544/567*y^17+Complex(254375/81)*y^4-12704416/567
*y^15+Complex(138524434/81)*y^10+78983680/81*y^13+Complex(-14467/567)*y^20-\
165462848/81*y^11+Complex(26782610/81)*y^14+78983680/81*y^9+Complex(-20682149/
567)*y^6-12704416/567*y^7+Complex(-138524434/81)*y^12-9993544/567*y^5+Complex(
14467/567)*y^2+10240/567*y^3+Complex(-1)-4792/567*y)*ln(2)-58/243)*ln(y)+81/13*
y^2*(Complex(20682149/567)*y^16+Complex(-254375/81)*y^18-4792/567*y^21+Complex(
1)*y^22+10240/567*y^19+Complex(-26782610/81)*y^8-9993544/567*y^17+Complex(
254375/81)*y^4-12704416/567*y^15+Complex(138524434/81)*y^10+78983680/81*y^13+
Complex(-14467/567)*y^20-165462848/81*y^11+Complex(26782610/81)*y^14+78983680/
81*y^9+Complex(-20682149/567)*y^6-12704416/567*y^7+Complex(-138524434/81)*y^12-\
9993544/567*y^5+Complex(14467/567)*y^2+10240/567*y^3+Complex(-1)-4792/567*y)*
polylog(2,-y^2)-81/13*y^2*(Complex(20682149/567)*y^16+Complex(-254375/81)*y^18-\
4792/567*y^21+Complex(1)*y^22+10240/567*y^19+Complex(-26782610/81)*y^8-9993544/
567*y^17+Complex(254375/81)*y^4-12704416/567*y^15+Complex(138524434/81)*y^10+
78983680/81*y^13+Complex(-14467/567)*y^20-165462848/81*y^11+Complex(26782610/81
)*y^14+78983680/81*y^9+Complex(-20682149/567)*y^6-12704416/567*y^7+Complex(-\
138524434/81)*y^12-9993544/567*y^5+Complex(14467/567)*y^2+10240/567*y^3+
Complex(-1)-4792/567*y)*ln(y)^2+(-14468/7*y^21+108921142/1365*y^19+473055386/
455*y^17+57239892/13*y^11-473055386/455*y^9-57239892/13*y^15-108921142/1365*y^7
+14468/7*y^5-14862/455*y^3-58/39*y+Complex(-20332951/7)*y^16+Complex(84924227/
910)*y^18+Complex(1359773/2730)*y^22+Complex(84924227/910)*y^8+Complex(1359773/
2730)*y^4+Complex(-20332951/7)*y^10+Complex(428703/14)*y^20+14862/455*y^23+58/
39*y^25+Complex(45480083/13)*y^14+Complex(428703/14)*y^6+Complex(45480083/13)*y
^12+Complex(7419/910)*y^2+Complex(7419/910)*y^24)*ln(b)+(162/13*y^2*(Complex(
20682149/567)*y^16+Complex(-254375/81)*y^18-4792/567*y^21+Complex(1)*y^22+10240
/567*y^19+Complex(-26782610/81)*y^8-9993544/567*y^17+Complex(254375/81)*y^4-\
12704416/567*y^15+Complex(138524434/81)*y^10+78983680/81*y^13+Complex(-14467/
567)*y^20-165462848/81*y^11+Complex(26782610/81)*y^14+78983680/81*y^9+Complex(-\
20682149/567)*y^6-12704416/567*y^7+Complex(-138524434/81)*y^12-9993544/567*y^5+
Complex(14467/567)*y^2+10240/567*y^3+Complex(-1)-4792/567*y)*ln(y)-1/2*(y^2+1)^
11*(Complex(1)*y^4+Complex(-6)*y^2-4*y^3+Complex(1)+4*y))*ln(y^2+1)+(-14862/455
*y^23-57239892/13*y^11+473055386/455*y^9+57239892/13*y^15+108921142/1365*y^7-\
14468/7*y^5+14862/455*y^3+58/39*y+Complex(20332951/7)*y^16+Complex(-84924227/
910)*y^18+Complex(-1359773/2730)*y^22+Complex(-84924227/910)*y^8+Complex(-\
1359773/2730)*y^4+Complex(20332951/7)*y^10+Complex(-428703/14)*y^20-58/39*y^25+
14468/7*y^21-108921142/1365*y^19-473055386/455*y^17+Complex(-45480083/13)*y^14+
Complex(-428703/14)*y^6+Complex(-45480083/13)*y^12+Complex(-7419/910)*y^2+
Complex(-7419/910)*y^24)*ln(2)+(y^2+1)^3*(Complex(-19)*y^16+Complex(2)*y^18-4*y
^19+Complex(311058)*y^8-28*y^17+Complex(-19)*y^4+2992*y^15+Complex(-631092)*y^
10-121968*y^13+Complex(1)*y^20+530376*y^11+Complex(-28776)*y^14-530376*y^9+
Complex(-28776)*y^6+121968*y^7+Complex(311058)*y^12-2992*y^5+Complex(2)*y^2+28*
y^3+Complex(1)+4*y)*ln(y+Complex(1)))*Pi^(1/2)/b^3/(y^2+1)^15*p_inf^5-128/165*y
^3*33^(1/2)*mu*(-1/2*y*(Complex(-6523)*y^16+Complex(-22)*y^18-8*y^19+Complex(-\
1104838)*y^8+8*y^17+Complex(-2603)*y^4-58528*y^15+Complex(2270268)*y^10+735168*
y^13+Complex(1)*y^20-2103248*y^11+Complex(260168)*y^14+1836688*y^9+Complex(
144808)*y^6-482048*y^7+Complex(-1453718)*y^12+27168*y^5+Complex(-22)*y^2-8*y^3+
Complex(1)+8*y)*polylog(2,1/(y^2+1)*y^2)+1/2*(y^2+1)*y*(Complex(-23)*y^16+
Complex(1)*y^18-8*y^17+Complex(465776)*y^8+16*y^15+Complex(4470)*y^4-32784*y^13
+Complex(-465776)*y^10+285232*y^11+Complex(-4470)*y^14-546640*y^9+Complex(-\
121138)*y^6+285232*y^7+Complex(121138)*y^12-32784*y^5+Complex(23)*y^2+16*y^3+
Complex(-1)-8*y)*polylog(2,1/(y^2+1))-1/2*y*(Complex(-6523)*y^16+Complex(-22)*y
^18-8*y^19+Complex(-1104838)*y^8+8*y^17+Complex(-2603)*y^4-58528*y^15+Complex(
2270268)*y^10+735168*y^13+Complex(1)*y^20-2103248*y^11+Complex(260168)*y^14+
1836688*y^9+Complex(144808)*y^6-482048*y^7+Complex(-1453718)*y^12+27168*y^5+
Complex(-22)*y^2-8*y^3+Complex(1)+8*y)*polylog(2,-y^2)+y*(-785932*y^9-47752*y^5
+131768*y^13+436072*y^7+199052*y^11+8*y^17-26328*y^15+Complex(-7971/2)*y^16+12*
y^3-12*y-8*y^19+Complex(-22)*y^18+Complex(707007)*y^8+Complex(6267)*y^4+
Complex(-3/2)+Complex(-567567)*y^10+Complex(1)*y^20+Complex(80793)*y^14+
Complex(-182037)*y^6+Complex(-67368)*y^12+Complex(33)*y^2)*ln(y^2+1)^2-(3*y*(
Complex(-23)*y^16+Complex(1)*y^18-8*y^17+Complex(465776)*y^8+16*y^15+Complex(
4470)*y^4-32784*y^13+Complex(-465776)*y^10+285232*y^11+Complex(-4470)*y^14-\
546640*y^9+Complex(-121138)*y^6+285232*y^7+Complex(121138)*y^12-32784*y^5+
Complex(23)*y^2+16*y^3+Complex(-1)-8*y)*ln(2)-(Complex(-23)*y^16+Complex(1)*y^
18-8*y^17+Complex(465776)*y^8+16*y^15+Complex(4470)*y^4-32784*y^13+Complex(-\
465776)*y^10+285232*y^11+Complex(-4470)*y^14-546640*y^9+Complex(-121138)*y^6+
285232*y^7+Complex(121138)*y^12-32784*y^5+Complex(23)*y^2+16*y^3+Complex(-1)-8*
y)*y*ln(b)+2*y*(Complex(-23)*y^16+Complex(1)*y^18-8*y^17+Complex(465776)*y^8+16
*y^15+Complex(4470)*y^4-32784*y^13+Complex(-465776)*y^10+285232*y^11+Complex(-\
4470)*y^14-546640*y^9+Complex(-121138)*y^6+285232*y^7+Complex(121138)*y^12-\
32784*y^5+Complex(23)*y^2+16*y^3+Complex(-1)-8*y)*ln(y)-2/3-2/3*y^20+(Complex(1
)*ln(p_inf)+Complex(-10591/2860))*y^19+(-8*ln(p_inf)-10814/2145)*y^18+(Complex(
-23)*ln(p_inf)+Complex(-945181/8580))*y^17+(16*ln(p_inf)+1598918/2145)*y^16+(
Complex(-4470)*ln(p_inf)+Complex(-3289839/286))*y^15+(-32784*ln(p_inf)-41387084
/715)*y^14+(Complex(121138)*ln(p_inf)+Complex(741478723/4290))*y^13+(285232*ln(
p_inf)+762536096/2145)*y^12+(Complex(-465776)*ln(p_inf)+Complex(-384090186/715)
)*y^11+(-546640*ln(p_inf)-87886628/143)*y^10+(Complex(465776)*ln(p_inf)+
Complex(384090186/715))*y^9+(285232*ln(p_inf)+762536096/2145)*y^8+(Complex(-\
121138)*ln(p_inf)+Complex(-741478723/4290))*y^7+(-32784*ln(p_inf)-41387084/715)
*y^6+(Complex(4470)*ln(p_inf)+Complex(3289839/286))*y^5+(16*ln(p_inf)+1598918/
2145)*y^4+(Complex(23)*ln(p_inf)+Complex(945181/8580))*y^3+(-8*ln(p_inf)-10814/
2145)*y^2+(Complex(-1)*ln(p_inf)+Complex(10591/2860))*y)*(y^2+1)*ln(y^2+1)+1/4*
y*(((48*y^17-1711392*y^11+3279840*y^9-96*y^15+196704*y^13-1711392*y^7+196704*y^
5-96*y^3+48*y+Complex(6)+Complex(138)*y^16+Complex(-6)*y^18+Complex(-2794656)*y
^8+Complex(-26820)*y^4+Complex(2794656)*y^10+Complex(26820)*y^14+Complex(726828
)*y^6+Complex(-726828)*y^12+Complex(-138)*y^2)*ln(b)+(1711392*y^11-3279840*y^9-\
196704*y^13+96*y^15+1711392*y^7-48*y-196704*y^5+96*y^3-48*y^17+Complex(-6)+
Complex(-138)*y^16+Complex(6)*y^18+Complex(2794656)*y^8+Complex(26820)*y^4+
Complex(-2794656)*y^10+Complex(-26820)*y^14+Complex(-726828)*y^6+Complex(726828
)*y^12+Complex(138)*y^2)*ln(y)-8*y^19+(Complex(6)*ln(p_inf)+Complex(-129013/
4290))*y^18+(-48*ln(p_inf)-350528/2145)*y^17+(Complex(-138)*ln(p_inf)+Complex(-\
6702361/4290))*y^16+(19182376/2145+96*ln(p_inf))*y^15+(Complex(-26059157/143)+
Complex(-26820)*ln(p_inf))*y^14+(-708948288/715-196704*ln(p_inf))*y^13+(
Complex(6515805853/2145)+Complex(726828)*ln(p_inf))*y^12+(13223198632/2145+
1711392*ln(p_inf))*y^11+(Complex(-2794656)*ln(p_inf)+Complex(-18977842046/2145)
)*y^10+(-3961264568/429-3279840*ln(p_inf))*y^9+(Complex(2794656)*ln(p_inf)+
Complex(15122770826/2145))*y^8+(8342242552/2145+1711392*ln(p_inf))*y^7+(
Complex(-726828)*ln(p_inf)+Complex(-3205719073/2145))*y^6+(-263348848/715-\
196704*ln(p_inf))*y^5+(Complex(26820)*ln(p_inf)+Complex(6650625/143))*y^4+(
701056/2145+96*ln(p_inf))*y^3+(Complex(138)*ln(p_inf)+Complex(970921/4290))*y^2
+(-127448/2145-48*ln(p_inf))*y+Complex(-25427/4290)+Complex(-6)*ln(p_inf))*ln(2
)+(Complex(1662029246/2145)*ln(p_inf)+Complex(-54539831899/12870)+Complex(
465776)*ln(p_inf)^2)*y^8+(-5303413552/2145+711579512/2145*ln(p_inf)+285232*ln(
p_inf)^2)*y^7+(Complex(-2947052986/2145)*ln(p_inf)+Complex(426508331/90)+
Complex(-465776)*ln(p_inf)^2)*y^10+(519359312/99-175773256/143*ln(p_inf)-546640
*ln(p_inf)^2)*y^9+(Complex(-3353/1430)*ln(p_inf)+Complex(-4504609/25740)+
Complex(23)*ln(p_inf)^2)*y^2+(75353/1287+5184/715*ln(p_inf)-8*ln(p_inf)^2)*y+(-\
1238846/6435+117616/2145*ln(p_inf)+16*ln(p_inf)^2)*y^3+(Complex(165251/429)*ln(
p_inf)+Complex(-25040852/715)+Complex(4470)*ln(p_inf)^2)*y^4+(Complex(-\
189797593/2145)*ln(p_inf)+Complex(6473475637/6435)+Complex(-121138)*ln(p_inf)^2
)*y^6+(1690873774/6435-25522784/2145*ln(p_inf)-32784*ln(p_inf)^2)*y^5+(Complex(
-19171/1430)*ln(p_inf)+Complex(-7391/1716)+Complex(1)*ln(p_inf)^2)*y^18+(-58808
/2145*ln(p_inf)+914003/6435-8*ln(p_inf)^2)*y^17+(Complex(-1900421/4290)*ln(
p_inf)+Complex(1439613/2860)+Complex(-23)*ln(p_inf)^2)*y^16+(-1987408/6435+
6278056/2145*ln(p_inf)+16*ln(p_inf)^2)*y^15+(Complex(36151391/585)+Complex(-\
19573783/429)*ln(p_inf)+Complex(-4470)*ln(p_inf)^2)*y^14+(885745702/2145-\
471122224/2145*ln(p_inf)-32784*ln(p_inf)^2)*y^13+(Complex(-1814791666/1287)+
Complex(1293159853/2145)*ln(p_inf)+Complex(121138)*ln(p_inf)^2)*y^12+(-\
19910082524/6435+779521624/715*ln(p_inf)+285232*ln(p_inf)^2)*y^11+((-570464*y^
11+1093280*y^9+65568*y^13-32*y^15-570464*y^7+16*y+65568*y^5-32*y^3+16*y^17+
Complex(46)*y^16+Complex(-2)*y^18+Complex(-931552)*y^8+Complex(-8940)*y^4+
Complex(931552)*y^10+Complex(8940)*y^14+Complex(242276)*y^6+Complex(-242276)*y^
12+Complex(-46)*y^2+Complex(2))*ln(y)+8/3*y^19+(Complex(-2)*ln(p_inf)+Complex(
19171/1430))*y^18+(16*ln(p_inf)+58808/2145)*y^17+(Complex(46)*ln(p_inf)+
Complex(1900421/4290))*y^16+(-32*ln(p_inf)-6278056/2145)*y^15+(Complex(8940)*ln
(p_inf)+Complex(19573783/429))*y^14+(65568*ln(p_inf)+471122224/2145)*y^13+(
Complex(-242276)*ln(p_inf)+Complex(-1293159853/2145))*y^12+(-570464*ln(p_inf)-\
779521624/715)*y^11+(Complex(931552)*ln(p_inf)+Complex(2947052986/2145))*y^10+(
1093280*ln(p_inf)+175773256/143)*y^9+(Complex(-931552)*ln(p_inf)+Complex(-\
1662029246/2145))*y^8+(-570464*ln(p_inf)-711579512/2145)*y^7+(Complex(242276)*
ln(p_inf)+Complex(189797593/2145))*y^6+(65568*ln(p_inf)+25522784/2145)*y^5+(
Complex(-8940)*ln(p_inf)+Complex(-165251/429))*y^4+(-32*ln(p_inf)-117616/2145)*
y^3+(Complex(-46)*ln(p_inf)+Complex(3353/1430))*y^2+(16*ln(p_inf)-5184/715)*y+
Complex(-2011/1430)+Complex(2)*ln(p_inf))*ln(b)+(-8/3*ln(p_inf)+17786/6435)*y^
19+Complex(2011/1430)*ln(p_inf)+(-8/3*y^19+(Complex(2)*ln(p_inf)+Complex(-19171
/1430))*y^18+(-16*ln(p_inf)-58808/2145)*y^17+(Complex(-46)*ln(p_inf)+Complex(-\
1900421/4290))*y^16+(32*ln(p_inf)+6278056/2145)*y^15+(Complex(-8940)*ln(p_inf)+
Complex(-19573783/429))*y^14+(-65568*ln(p_inf)-471122224/2145)*y^13+(Complex(
242276)*ln(p_inf)+Complex(1293159853/2145))*y^12+(570464*ln(p_inf)+779521624/
715)*y^11+(Complex(-931552)*ln(p_inf)+Complex(-2947052986/2145))*y^10+(-1093280
*ln(p_inf)-175773256/143)*y^9+(Complex(931552)*ln(p_inf)+Complex(1662029246/
2145))*y^8+(570464*ln(p_inf)+711579512/2145)*y^7+(Complex(-242276)*ln(p_inf)+
Complex(-189797593/2145))*y^6+(-65568*ln(p_inf)-25522784/2145)*y^5+(Complex(
8940)*ln(p_inf)+Complex(165251/429))*y^4+(32*ln(p_inf)+117616/2145)*y^3+(
Complex(46)*ln(p_inf)+Complex(-3353/1430))*y^2+(-16*ln(p_inf)+5184/715)*y+
Complex(2011/1430)+Complex(-2)*ln(p_inf))*ln(y)+Complex(-1)*ln(p_inf)^2+
Complex(17083/2340)+(Complex(-115)*y^16+Complex(5)*y^18-40*y^17+Complex(2328880
)*y^8+80*y^15+Complex(22350)*y^4-163920*y^13+Complex(-2328880)*y^10+1426160*y^
11+Complex(-22350)*y^14-2733200*y^9+Complex(-605690)*y^6+1426160*y^7+Complex(
605690)*y^12-163920*y^5+Complex(115)*y^2+80*y^3+Complex(-5)-40*y)*ln(2)^2+(
Complex(-23)*y^16+Complex(1)*y^18-8*y^17+Complex(465776)*y^8+16*y^15+Complex(
4470)*y^4-32784*y^13+Complex(-465776)*y^10+285232*y^11+Complex(-4470)*y^14-\
546640*y^9+Complex(-121138)*y^6+285232*y^7+Complex(121138)*y^12-32784*y^5+
Complex(23)*y^2+16*y^3+Complex(-1)-8*y)*ln(y)^2+(Complex(-23)*y^16+Complex(1)*y
^18-8*y^17+Complex(465776)*y^8+16*y^15+Complex(4470)*y^4-32784*y^13+Complex(-\
465776)*y^10+285232*y^11+Complex(-4470)*y^14-546640*y^9+Complex(-121138)*y^6+
285232*y^7+Complex(121138)*y^12-32784*y^5+Complex(23)*y^2+16*y^3+Complex(-1)-8*
y)*ln(b)^2)*(y^2+1))*Pi^(1/2)/(y^2+1)^14/b^3*p_inf^6;
W_odd_hered_y_4_meqm4_fin := 256/165*y^3*33^(1/2)*mu*(y*((Complex(-8825)*y^16+
Complex(-40)*y^18-10*y^19+Complex(-1881880)*y^8+70*y^17+Complex(-8825)*y^4-\
73840*y^15+Complex(3260432)*y^10+923720*y^13+Complex(1)*y^20-2846200*y^11+
Complex(322960)*y^14+2846200*y^9+Complex(322960)*y^6-923720*y^7+Complex(-\
1881880)*y^12+73840*y^5+Complex(-40)*y^2-70*y^3+Complex(1)+10*y)*y*ln(y)-1/2-9*
y^2+805304*y^14-776447*y^12-776447*y^10+805304*y^8-256911/2*y^6+1304*y^4+
Complex(11/4)*y-1/2*y^22-9*y^20+1304*y^18-256911/2*y^16+Complex(92749/4)*y^5+
Complex(2099713/2)*y^9+Complex(-156)*y^19+Complex(156)*y^3+Complex(-2099713/2)*
y^13+Complex(-11/4)*y^21+Complex(-401556)*y^7+Complex(401556)*y^15+Complex(-\
92749/4)*y^17)*polylog(2,-y^2)-(Complex(-8825)*y^16+Complex(-40)*y^18-10*y^19+
Complex(-1881880)*y^8+70*y^17+Complex(-8825)*y^4-73840*y^15+Complex(3260432)*y^
10+923720*y^13+Complex(1)*y^20-2846200*y^11+Complex(322960)*y^14+2846200*y^9+
Complex(322960)*y^6-923720*y^7+Complex(-1881880)*y^12+73840*y^5+Complex(-40)*y^
2-70*y^3+Complex(1)+10*y)*y^2*polylog(3,-y^2)+((Complex(-8825)*y^16+Complex(-40
)*y^18-10*y^19+Complex(-1881880)*y^8+70*y^17+Complex(-8825)*y^4-73840*y^15+
Complex(3260432)*y^10+923720*y^13+Complex(1)*y^20-2846200*y^11+Complex(322960)*
y^14+2846200*y^9+Complex(322960)*y^6-923720*y^7+Complex(-1881880)*y^12+73840*y^
5+Complex(-40)*y^2-70*y^3+Complex(1)+10*y)*y^2*ln(y)^2-1/3*(y^2+1)^2*(Complex(
1117/2)*y^16+Complex(104/3)*y^18-3*y^19+Complex(-7048181/6)*y^8-1351/6*y^17+
Complex(1117/2)*y^4-32089/2*y^15+Complex(2272116)*y^10+983255/2*y^13+Complex(1)
*y^20-11591461/6*y^11+Complex(129130)*y^14+11591461/6*y^9+Complex(129130)*y^6-\
983255/2*y^7+Complex(-7048181/6)*y^12+32089/2*y^5+Complex(104/3)*y^2+1351/6*y^3
+Complex(1)+3*y))*ln(y^2+1)-1/2*y^2*(Complex(-8825)*y^16+Complex(-40)*y^18-10*y
^19+Complex(-1881880)*y^8+70*y^17+Complex(-8825)*y^4-73840*y^15+Complex(3260432
)*y^10+923720*y^13+Complex(1)*y^20-2846200*y^11+Complex(322960)*y^14+2846200*y^
9+Complex(322960)*y^6-923720*y^7+Complex(-1881880)*y^12+73840*y^5+Complex(-40)*
y^2-70*y^3+Complex(1)+10*y)*ln(y)^3-1/2*(y*(Complex(-8825)*y^16+Complex(-40)*y^
18-10*y^19+Complex(-1881880)*y^8+70*y^17+Complex(-8825)*y^4-73840*y^15+Complex(
3260432)*y^10+923720*y^13+Complex(1)*y^20-2846200*y^11+Complex(322960)*y^14+
2846200*y^9+Complex(322960)*y^6-923720*y^7+Complex(-1881880)*y^12+73840*y^5+
Complex(-40)*y^2-70*y^3+Complex(1)+10*y)*ln(2)-y*(Complex(-8825)*y^16+Complex(-\
40)*y^18-10*y^19+Complex(-1881880)*y^8+70*y^17+Complex(-8825)*y^4-73840*y^15+
Complex(3260432)*y^10+923720*y^13+Complex(1)*y^20-2846200*y^11+Complex(322960)*
y^14+2846200*y^9+Complex(322960)*y^6-923720*y^7+Complex(-1881880)*y^12+73840*y^
5+Complex(-40)*y^2-70*y^3+Complex(1)+10*y)*ln(b)+1+(Complex(25/12)+Complex(1)*
ln(p_inf))*y^21+(-10*ln(p_inf)-137/6)*y^20+(Complex(-40)*ln(p_inf)+Complex(-307
/3))*y^19+(433/2+70*ln(p_inf))*y^18+(Complex(-8825)*ln(p_inf)+Complex(-95503/4)
)*y^17+(-209018-73840*ln(p_inf))*y^16+(Complex(322960)*ln(p_inf)+Complex(964290
))*y^15+(2920319+923720*ln(p_inf))*y^14+(Complex(-1881880)*ln(p_inf)+Complex(-\
12639749/2))*y^13+(-30568042/3-2846200*ln(p_inf))*y^12+(Complex(3260432)*ln(
p_inf)+Complex(37488362/3))*y^11+(35226724/3+2846200*ln(p_inf))*y^10+(Complex(-\
1881880)*ln(p_inf)+Complex(-16839175/2))*y^9+(-4530927-923720*ln(p_inf))*y^8+(
Complex(322960)*ln(p_inf)+Complex(1767402))*y^7+(465929+73840*ln(p_inf))*y^6+(
Complex(-8825)*ln(p_inf)+Complex(-281001/4))*y^5+(-5649/2-70*ln(p_inf))*y^4+(
Complex(-40)*ln(p_inf)+Complex(-1243/3))*y^3+(245/6+10*ln(p_inf))*y^2+(Complex(
1)*ln(p_inf)+Complex(-41/12))*y)*y*ln(y)^2+(Complex(1/6)+Complex(1/6)*y^24+(9*y
^21-1304*y^19+256911/2*y^17+776447*y^11-805304*y^9-805304*y^15+776447*y^13+
256911/2*y^7-1304*y^5+9*y^3+1/2*y+1/2*y^23+Complex(-401556)*y^16+Complex(92749/
4)*y^18+Complex(11/4)*y^22+Complex(401556)*y^8+Complex(-156)*y^4+Complex(-\
2099713/2)*y^10+Complex(156)*y^20+Complex(2099713/2)*y^14+Complex(-92749/4)*y^6
+Complex(-11/4)*y^2)*ln(b)+(-1/2*y^23-776447*y^11+805304*y^9+805304*y^15-776447
*y^13-256911/2*y^7+1304*y^5-9*y^3-1/2*y+Complex(401556)*y^16+Complex(-92749/4)*
y^18+Complex(-11/4)*y^22+Complex(-401556)*y^8+Complex(156)*y^4+Complex(2099713/
2)*y^10+Complex(-156)*y^20+Complex(-2099713/2)*y^14+Complex(92749/4)*y^6+
Complex(11/4)*y^2-9*y^21+1304*y^19-256911/2*y^17)*ln(2)+(Complex(6584515/18)+
Complex(-1630216/3)*Pi^2)*y^12+(-1423100/3*Pi^2-21805957/18-776447*ln(p_inf))*y
^11+(Complex(71374687/36)+Complex(940940/3)*Pi^2+Complex(2099713/2)*ln(p_inf))*
y^10+(461860/3*Pi^2+15218381/9+805304*ln(p_inf))*y^9+(-35/3*Pi^2+1304*ln(p_inf)
+5243/9)*y^19+(Complex(-1945913/72)+Complex(-92749/4)*ln(p_inf)+Complex(8825/6)
*Pi^2)*y^18+(36920/3*Pi^2-256911/2*ln(p_inf)-6442085/36)*y^17+(Complex(-8359426
/9)+Complex(-161480/3)*Pi^2+Complex(-401556)*ln(p_inf))*y^8+(-36920/3*Pi^2-\
1328205/4-256911/2*ln(p_inf))*y^7+(Complex(1690891/24)+Complex(8825/6)*Pi^2+
Complex(92749/4)*ln(p_inf))*y^6+(Complex(1870597/3)+Complex(401556)*ln(p_inf)+
Complex(-161480/3)*Pi^2)*y^16+(4108094/3+805304*ln(p_inf)-461860/3*Pi^2)*y^15+(
Complex(-1/6)*Pi^2+Complex(955/72)+Complex(11/4)*ln(p_inf))*y^2+(-5/12-1/2*ln(
p_inf))*y+(35/3*Pi^2+36491/6+1304*ln(p_inf))*y^5+(Complex(20/3)*Pi^2+Complex(
7379/18)+Complex(156)*ln(p_inf))*y^4+(-5/3*Pi^2+655/18-9*ln(p_inf))*y^3+(
Complex(-25/24)+Complex(-1/6)*Pi^2+Complex(-11/4)*ln(p_inf))*y^22+(5/3*Pi^2-9*
ln(p_inf)-122/3)*y^21+(Complex(-601/3)+Complex(20/3)*Pi^2+Complex(-156)*ln(
p_inf))*y^20+(-17/12-1/2*ln(p_inf))*y^23+(Complex(-23584153/12)+Complex(-\
2099713/2)*ln(p_inf)+Complex(940940/3)*Pi^2)*y^14+(-30447653/18-776447*ln(p_inf
)+1423100/3*Pi^2)*y^13)*ln(y)+1/6*(y^2+1)^2*(Complex(1117/2)*y^16+Complex(104/3
)*y^18-3*y^19+Complex(-7048181/6)*y^8-1351/6*y^17+Complex(1117/2)*y^4-32089/2*y
^15+Complex(2272116)*y^10+983255/2*y^13+Complex(1)*y^20-11591461/6*y^11+
Complex(129130)*y^14+11591461/6*y^9+Complex(129130)*y^6-983255/2*y^7+Complex(-\
7048181/6)*y^12+32089/2*y^5+Complex(104/3)*y^2+1351/6*y^3+Complex(1)+3*y)*ln(2)
-1/6*(Complex(1117/2)*y^16+Complex(104/3)*y^18-3*y^19+Complex(-7048181/6)*y^8-\
1351/6*y^17+Complex(1117/2)*y^4-32089/2*y^15+Complex(2272116)*y^10+983255/2*y^
13+Complex(1)*y^20-11591461/6*y^11+Complex(129130)*y^14+11591461/6*y^9+Complex(
129130)*y^6-983255/2*y^7+Complex(-7048181/6)*y^12+32089/2*y^5+Complex(104/3)*y^
2+1351/6*y^3+Complex(1)+3*y)*(y^2+1)^2*ln(b)+y^2*(Complex(-8825)*y^16+Complex(-\
40)*y^18-10*y^19+Complex(-1881880)*y^8+70*y^17+Complex(-8825)*y^4-73840*y^15+
Complex(3260432)*y^10+923720*y^13+Complex(1)*y^20-2846200*y^11+Complex(322960)*
y^14+2846200*y^9+Complex(322960)*y^6-923720*y^7+Complex(-1881880)*y^12+73840*y^
5+Complex(-40)*y^2-70*y^3+Complex(1)+10*y)*Zeta(3)+1/6*(Complex(3/2)-3/4*y^23+
Complex(1)*ln(p_inf)+(Complex(20637133/12)+Complex(2948893/2)*Pi^2+Complex(
6584515/6)*ln(p_inf))*y^10+(935072*Pi^2+2101867+4320848/3*ln(p_inf))*y^9+(-17/2
*Pi^2-1369/6*ln(p_inf)-2145/2)*y^19+(Complex(-18104855/12)+Complex(-424590)*Pi^
2+Complex(-6273401/6)*ln(p_inf))*y^8+(-129768*Pi^2-8430079/12-475583*ln(p_inf))
*y^7+(Complex(1633861/8)+Complex(23034)*Pi^2+Complex(259377/2)*ln(p_inf))*y^6+(
-12728467/6-4320848/3*ln(p_inf)+935072*Pi^2)*y^13+(Complex(2805909/2)+Complex(-\
2948893/2)*Pi^2+Complex(6584515/6)*ln(p_inf))*y^12+(Complex(-7/24)+Complex(1)*
ln(p_inf))*y^22+(Complex(-6293/4)+Complex(3559/6)*ln(p_inf)+Complex(-613/4)*Pi^
2)*y^18+(2625/2*Pi^2-48809/3*ln(p_inf)-654007/12)*y^17+(Complex(3603749/12)+
Complex(259377/2)*ln(p_inf)+Complex(-23034)*Pi^2)*y^16+(-129768*Pi^2+475583*ln(
p_inf)+903250)*y^15+(Complex(-5183147/3)+Complex(-6273401/6)*ln(p_inf)+Complex(
424590)*Pi^2)*y^14+(-1/2*Pi^2-3*ln(p_inf)-32)*y^21+(2625/2*Pi^2+179699/6+48809/
3*ln(p_inf))*y^5+(Complex(613/4)*Pi^2+Complex(1967/8)+Complex(3559/6)*ln(p_inf)
)*y^4+(-17/2*Pi^2+502+1369/6*ln(p_inf))*y^3+(Complex(11/4)*Pi^2+Complex(221/6)+
Complex(107/3)*ln(p_inf))*y^2+(115/12+3*ln(p_inf)-1/2*Pi^2)*y+(Complex(-841/24)
+Complex(-11/4)*Pi^2+Complex(107/3)*ln(p_inf))*y^20+(-488579/2-1711519*Pi^2)*y^
11)*(y^2+1))*Pi^(1/2)/(y^2+1)^15/b^4*p_inf-27392/2145*(-13/428*(y^2+1)^6*(
Complex(1)*y^16+Complex(-83130)*y^8-6*y^15+Complex(-1940)*y^4-10*y^13+Complex(
37146)*y^10-12314*y^11+Complex(-10)*y^14+68330*y^9+Complex(37146)*y^6-68330*y^7
+Complex(-1940)*y^12+12314*y^5+Complex(-10)*y^2+10*y^3+Complex(1)+6*y)*y*
polylog(2,-y/(y^2+1)*(-y+Complex(1)))+13/428*(y^2+1)^6*(Complex(1)*y^16+
Complex(-83130)*y^8-6*y^15+Complex(-1940)*y^4-10*y^13+Complex(37146)*y^10-12314
*y^11+Complex(-10)*y^14+68330*y^9+Complex(37146)*y^6-68330*y^7+Complex(-1940)*y
^12+12314*y^5+Complex(-10)*y^2+10*y^3+Complex(1)+6*y)*y*polylog(2,(1+Complex(1)
*y)/(y^2+1))-13/428*(y^2+1)^6*(Complex(1)*y^16+Complex(-83130)*y^8-6*y^15+
Complex(-1940)*y^4-10*y^13+Complex(37146)*y^10-12314*y^11+Complex(-10)*y^14+
68330*y^9+Complex(37146)*y^6-68330*y^7+Complex(-1940)*y^12+12314*y^5+Complex(-\
10)*y^2+10*y^3+Complex(1)+6*y)*y*polylog(2,Complex(-1)/(y^2+1)*(y+Complex(1)))+
13/428*(y^2+1)^6*(Complex(1)*y^16+Complex(-83130)*y^8-6*y^15+Complex(-1940)*y^4
-10*y^13+Complex(37146)*y^10-12314*y^11+Complex(-10)*y^14+68330*y^9+Complex(
37146)*y^6-68330*y^7+Complex(-1940)*y^12+12314*y^5+Complex(-10)*y^2+10*y^3+
Complex(1)+6*y)*y*polylog(2,y/(y^2+1)*(y+Complex(1)))-13/428*(y^2+1)^11*(
Complex(1)*y^6+Complex(-15)*y^4-6*y^5+Complex(15)*y^2+20*y^3+Complex(-1)-6*y)*y
*polylog(2,(Complex(-1)+y)/y)+13/428*(y^2+1)^5*y*(Complex(-9)*y^16+Complex(1)*y
^18-6*y^17+Complex(523842)*y^8-16*y^15+Complex(3900)*y^4-32232*y^13+Complex(-\
523842)*y^10+313488*y^11+Complex(-3900)*y^14-619300*y^9+Complex(-127628)*y^6+
313488*y^7+Complex(127628)*y^12-32232*y^5+Complex(9)*y^2-16*y^3+Complex(-1)-6*y
)*polylog(2,(y+Complex(1))/y)+13/856*y*(856/13*y^2*(Complex(1)+7810/749*y-7810/
749*y^23+56970/749*y^21-5137082/107*y^19+Complex(1)*y^24-1006150800/107*y^13+
1662011496/749*y^15+158780982/749*y^17-158780982/749*y^7+5137082/107*y^5-56970/
749*y^3-1662011496/749*y^9+1006150800/107*y^11+Complex(-32302/749)*y^22+
Complex(-5094976/749)*y^20+Complex(117057950/749)*y^18+Complex(232473195/749)*y
^16+Complex(-610046832/107)*y^14+Complex(1179880176/107)*y^12+Complex(-\
610046832/107)*y^10+Complex(232473195/749)*y^8+Complex(117057950/749)*y^6+
Complex(-5094976/749)*y^4+Complex(-32302/749)*y^2)*ln(y)+(Complex(1)-142/13*y-\
298/13*y^25-48660/91*y^23+3578816/91*y^21-1733398532/455*y^19+Complex(1)*y^26-\
33847772976/91*y^13+16815972344/91*y^15-3302833662/455*y^17-1739404532/455*y^7+
5839984/91*y^5-41380/91*y^3-3439379162/455*y^9+16773972568/91*y^11+Complex(-\
76969706/91)*y^20+Complex(594502437/91)*y^18+Complex(6117527085/91)*y^16+
Complex(-28612761572/91)*y^14+Complex(28560753252/91)*y^12+Complex(-6122348811/
91)*y^10+Complex(-579377327/91)*y^8+Complex(81948498/91)*y^6+Complex(413778/65)
*y^4+Complex(41751/455)*y^2+Complex(-46301/455)*y^24+Complex(-671178/65)*y^22)*
(y^2+1))*polylog(2,-y^2)-y^3*(Complex(1)+7810/749*y-7810/749*y^23+56970/749*y^
21-5137082/107*y^19+Complex(1)*y^24-1006150800/107*y^13+1662011496/749*y^15+
158780982/749*y^17-158780982/749*y^7+5137082/107*y^5-56970/749*y^3-1662011496/
749*y^9+1006150800/107*y^11+Complex(-32302/749)*y^22+Complex(-5094976/749)*y^20
+Complex(117057950/749)*y^18+Complex(232473195/749)*y^16+Complex(-610046832/107
)*y^14+Complex(1179880176/107)*y^12+Complex(-610046832/107)*y^10+Complex(
232473195/749)*y^8+Complex(117057950/749)*y^6+Complex(-5094976/749)*y^4+
Complex(-32302/749)*y^2)*polylog(3,-y^2)-13/214*(y^2+1)^6*(Complex(1)*y^16+
Complex(-83130)*y^8-6*y^15+Complex(-1940)*y^4-10*y^13+Complex(37146)*y^10-12314
*y^11+Complex(-10)*y^14+68330*y^9+Complex(37146)*y^6-68330*y^7+Complex(-1940)*y
^12+12314*y^5+Complex(-10)*y^2+10*y^3+Complex(1)+6*y)*y*ln(y^2+1)^2+(13/107*(y^
2+1)^6*(Complex(1)*y^16+Complex(-83130)*y^8-6*y^15+Complex(-1940)*y^4-10*y^13+
Complex(37146)*y^10-12314*y^11+Complex(-10)*y^14+68330*y^9+Complex(37146)*y^6-\
68330*y^7+Complex(-1940)*y^12+12314*y^5+Complex(-10)*y^2+10*y^3+Complex(1)+6*y)
*y*ln(y+Complex(1))+y^3*(Complex(1)+7810/749*y-7810/749*y^23+56970/749*y^21-\
5137082/107*y^19+Complex(1)*y^24-1006150800/107*y^13+1662011496/749*y^15+
158780982/749*y^17-158780982/749*y^7+5137082/107*y^5-56970/749*y^3-1662011496/
749*y^9+1006150800/107*y^11+Complex(-32302/749)*y^22+Complex(-5094976/749)*y^20
+Complex(117057950/749)*y^18+Complex(232473195/749)*y^16+Complex(-610046832/107
)*y^14+Complex(1179880176/107)*y^12+Complex(-610046832/107)*y^10+Complex(
232473195/749)*y^8+Complex(117057950/749)*y^6+Complex(-5094976/749)*y^4+
Complex(-32302/749)*y^2)*ln(y)^2+13/214*(y^2+1)^6*(Complex(1)*y^16+Complex(-\
83130)*y^8-6*y^15+Complex(-1940)*y^4-10*y^13+Complex(37146)*y^10-12314*y^11+
Complex(-10)*y^14+68330*y^9+Complex(37146)*y^6-68330*y^7+Complex(-1940)*y^12+
12314*y^5+Complex(-10)*y^2+10*y^3+Complex(1)+6*y)*y*ln(y)+13/428*(1-y^26+(y^2+1
)^4*(Complex(1)*y^16+Complex(-83130)*y^8-6*y^15+Complex(-1940)*y^4-10*y^13+
Complex(37146)*y^10-12314*y^11+Complex(-10)*y^14+68330*y^9+Complex(37146)*y^6-\
68330*y^7+Complex(-1940)*y^12+12314*y^5+Complex(-10)*y^2+10*y^3+Complex(1)+6*y)
*y*ln(2)+(Complex(-80268)*ln(p_inf)+Complex(32021113204/819)-39864*Pi)*y^11+(
11130052567/819-131060*ln(p_inf)+Complex(65176)*Pi)*y^10+(Complex(53775)*ln(
p_inf)+Complex(-1717454119/1170)+27189*Pi)*y^9+(780397013/819-18990*ln(p_inf)+
Complex(9414)*Pi)*y^8+(Complex(29330)*ln(p_inf)+Complex(-1746069274/4095)+14826
*Pi)*y^7+(-29335448/819+12390*ln(p_inf)+Complex(-6174)*Pi)*y^6+(Complex(-182914
/819)-6*Pi+Complex(-6)*ln(p_inf))*y^23+(796636/585-34*ln(p_inf)+Complex(34)*Pi)
*y^22+(Complex(-205492)*ln(p_inf)+Complex(-66992105302/819)-102746*Pi)*y^13+(-\
4312199476/63-99708*ln(p_inf)+Complex(49224)*Pi)*y^12+(Complex(-1974)*ln(p_inf)
+Complex(-10053005/819)-1029*Pi)*y^21+(-12390*ln(p_inf)+29335448/819+Complex(
6216)*Pi)*y^20+(Complex(29330)*ln(p_inf)+Complex(-1746069274/4095)+14504*Pi)*y^
19+(-780397013/819+18990*ln(p_inf)+Complex(-9576)*Pi)*y^18+(Complex(53775)*ln(
p_inf)+Complex(-1717454119/1170)+26586*Pi)*y^17+(Complex(-167/78)+Pi+Complex(1)
*ln(p_inf))*y^25+(Complex(6)*Pi-7757/455-6*ln(p_inf))*y^24+(-11130052567/819+
131060*ln(p_inf)+Complex(-65884)*Pi)*y^16+(Complex(-80268)*ln(p_inf)+Complex(
32021113204/819)-40404*Pi)*y^15+(4312199476/63+99708*ln(p_inf)+Complex(-50484)*
Pi)*y^14+(Complex(1)*ln(p_inf)+Complex(-167/78))*y+(Complex(-1974)*ln(p_inf)+
Complex(-10053005/819)-945*Pi)*y^5+(-796636/585+34*ln(p_inf))*y^4+(Complex(-6)*
ln(p_inf)+Complex(-182914/819))*y^3+(7757/455+6*ln(p_inf))*y^2-y*(Complex(1)*y^
16+Complex(-83130)*y^8-6*y^15+Complex(-1940)*y^4-10*y^13+Complex(37146)*y^10-\
12314*y^11+Complex(-10)*y^14+68330*y^9+Complex(37146)*y^6-68330*y^7+Complex(-\
1940)*y^12+12314*y^5+Complex(-10)*y^2+10*y^3+Complex(1)+6*y)*(y^2+1)^4*ln(b))*(
y^2+1)^2)*ln(y^2+1)-13/214*(y^2+1)^3*y*(Complex(206017)*y^16+Complex(-3887)*y^
18-6*y^21+Complex(1)*y^22-28*y^19+Complex(1944398)*y^8-39242*y^17+Complex(-47)*
y^4+730232*y^15+Complex(-5868506)*y^10-3744132*y^13+Complex(-7)*y^20+6589440*y^
11+Complex(-1899442)*y^14-3943548*y^9+Complex(-143423)*y^6+667528*y^7+Complex(
5663014)*y^12-14518*y^5+Complex(-7)*y^2+28*y^3+Complex(1)+6*y)*polylog(2,
Complex(1)*y)-13/214*(2*(Complex(118657)*y^16+Complex(-2927)*y^18-6*y^21+
Complex(1)*y^22-28*y^19+Complex(983438)*y^8-25802*y^17+Complex(-1007)*y^4+
380792*y^15+Complex(-2985626)*y^10-1822212*y^13+Complex(-7)*y^20+3294720*y^11+
Complex(-938482)*y^14-2021628*y^9+Complex(-56063)*y^6+318088*y^7+Complex(
2780134)*y^12-1078*y^5+Complex(-7)*y^2+28*y^3+Complex(1)+6*y)*y*ln(y)+((y^2+1)*
(Complex(1)*y^16+Complex(-83130)*y^8-6*y^15+Complex(-1940)*y^4-10*y^13+Complex(
37146)*y^10-12314*y^11+Complex(-10)*y^14+68330*y^9+Complex(37146)*y^6-68330*y^7
+Complex(-1940)*y^12+12314*y^5+Complex(-10)*y^2+10*y^3+Complex(1)+6*y)*y*ln(2)-
y*(Complex(1)*y^16+Complex(-83130)*y^8-6*y^15+Complex(-1940)*y^4-10*y^13+
Complex(37146)*y^10-12314*y^11+Complex(-10)*y^14+68330*y^9+Complex(37146)*y^6-\
68330*y^7+Complex(-1940)*y^12+12314*y^5+Complex(-10)*y^2+10*y^3+Complex(1)+6*y)
*(y^2+1)*ln(b)+1-y^20+(Complex(1)*ln(p_inf)+Complex(-11/6))*y^19+(-22-6*ln(
p_inf))*y^18+(Complex(-9)*ln(p_inf)+Complex(-211/2))*y^17+(931/3-16*ln(p_inf))*
y^16+(Complex(-1950)*ln(p_inf)+Complex(-9593)+960*Pi)*y^15+(Complex(-8064)*Pi-\
12324*ln(p_inf)-48820)*y^14+(Complex(35206)*ln(p_inf)+Complex(378131/3)-31936*
Pi)*y^13+(Complex(78336)*Pi+56016*ln(p_inf)+189602)*y^12+(Complex(-45984)*ln(
p_inf)+Complex(-151138)+130944*Pi)*y^11+Complex(-154880)*y^10*Pi+(Complex(-\
45984)*ln(p_inf)+Complex(-151138)-130944*Pi)*y^9+(Complex(78336)*Pi-56016*ln(
p_inf)-189602)*y^8+(Complex(35206)*ln(p_inf)+Complex(378131/3)+31936*Pi)*y^7+(
Complex(-8064)*Pi+12324*ln(p_inf)+48820)*y^6+(Complex(-1950)*ln(p_inf)+Complex(
-9593)-960*Pi)*y^5+(-931/3+16*ln(p_inf))*y^4+(Complex(-9)*ln(p_inf)+Complex(-\
211/2))*y^3+(22+6*ln(p_inf))*y^2+(Complex(1)*ln(p_inf)+Complex(-11/6))*y)*(y^2+
1)^2)*(y^2+1)^3*ln(y+Complex(1))-1/2*y^3*(Complex(1)+7810/749*y-7810/749*y^23+
56970/749*y^21-5137082/107*y^19+Complex(1)*y^24-1006150800/107*y^13+1662011496/
749*y^15+158780982/749*y^17-158780982/749*y^7+5137082/107*y^5-56970/749*y^3-\
1662011496/749*y^9+1006150800/107*y^11+Complex(-32302/749)*y^22+Complex(-\
5094976/749)*y^20+Complex(117057950/749)*y^18+Complex(232473195/749)*y^16+
Complex(-610046832/107)*y^14+Complex(1179880176/107)*y^12+Complex(-610046832/
107)*y^10+Complex(232473195/749)*y^8+Complex(117057950/749)*y^6+Complex(-\
5094976/749)*y^4+Complex(-32302/749)*y^2)*ln(y)^3-1/2*y^2*((90004829045/2247+
1006150800/107*ln(p_inf))*y^12+(Complex(-610046832/107)*ln(p_inf)+Complex(-\
300450370949/11235))*y^11+(-136051221239/11235-1662011496/749*ln(p_inf))*y^10+(
Complex(232473195/749)*ln(p_inf)+Complex(8457105103/2996))*y^9+(-3510132637/
7490-158780982/749*ln(p_inf))*y^8+(Complex(2753/1284)+Complex(1)*ln(p_inf))*y^
25+(-109727/4494-7810/749*ln(p_inf))*y^24+(Complex(2311/642)+Complex(-32302/749
)*ln(p_inf))*y^23+(1204457/642+56970/749*ln(p_inf))*y^22+(77549677298/11235+
1662011496/749*ln(p_inf))*y^16+(Complex(-610046832/107)*ln(p_inf)+Complex(-\
219746264519/11235))*y^15+(-77795019503/2247-1006150800/107*ln(p_inf))*y^14+(
Complex(1179880176/107)*ln(p_inf)+Complex(488725133462/11235))*y^13+(Complex(-\
5094976/749)*ln(p_inf)+Complex(-9358322/321))*y^21+(-5137082/107*ln(p_inf)-\
3999908869/22470)*y^20+(Complex(117057950/749)*ln(p_inf)+Complex(2600507603/
4494))*y^19+(6753448209/7490+158780982/749*ln(p_inf))*y^18+(Complex(232473195/
749)*ln(p_inf)+Complex(1733081417/2996))*y^17+(Complex(1)*ln(p_inf)+Complex(-\
35723/44940))*y+(Complex(117057950/749)*ln(p_inf)+Complex(2989016069/4494))*y^7
+(5621509387/22470+5137082/107*ln(p_inf))*y^6+(Complex(-5094976/749)*ln(p_inf)+
Complex(-476005072/11235))*y^5+(-526655/642-56970/749*ln(p_inf))*y^4+(Complex(-\
32302/749)*ln(p_inf)+Complex(-10922773/22470))*y^3+(179567/4494+7810/749*ln(
p_inf))*y^2+55/107-y*(Complex(1)+7810/749*y-7810/749*y^23+56970/749*y^21-\
5137082/107*y^19+Complex(1)*y^24-1006150800/107*y^13+1662011496/749*y^15+
158780982/749*y^17-158780982/749*y^7+5137082/107*y^5-56970/749*y^3-1662011496/
749*y^9+1006150800/107*y^11+Complex(-32302/749)*y^22+Complex(-5094976/749)*y^20
+Complex(117057950/749)*y^18+Complex(232473195/749)*y^16+Complex(-610046832/107
)*y^14+Complex(1179880176/107)*y^12+Complex(-610046832/107)*y^10+Complex(
232473195/749)*y^8+Complex(117057950/749)*y^6+Complex(-5094976/749)*y^4+
Complex(-32302/749)*y^2)*ln(b)+y*(Complex(1)+7810/749*y-7810/749*y^23+56970/749
*y^21-5137082/107*y^19+Complex(1)*y^24-1006150800/107*y^13+1662011496/749*y^15+
158780982/749*y^17-158780982/749*y^7+5137082/107*y^5-56970/749*y^3-1662011496/
749*y^9+1006150800/107*y^11+Complex(-32302/749)*y^22+Complex(-5094976/749)*y^20
+Complex(117057950/749)*y^18+Complex(232473195/749)*y^16+Complex(-610046832/107
)*y^14+Complex(1179880176/107)*y^12+Complex(-610046832/107)*y^10+Complex(
232473195/749)*y^8+Complex(117057950/749)*y^6+Complex(-5094976/749)*y^4+
Complex(-32302/749)*y^2)*ln(2))*ln(y)^2+1/214*y*(-13/4*Pi+Complex(1)+(-55*ln(
p_inf)-25237/210+Complex(-351/2)*Pi)*y^27+(-319875926984/315-609028590*ln(p_inf
)-335383600*Pi^2+Complex(24692772)*Pi)*y^13+(Complex(-77942768249/126)+Complex(
-77491065/7)*Pi^2-159757*Pi+Complex(-3353438915/14)*ln(p_inf))*y^10+(Complex(-\
23119/42)+Complex(-107/3)*Pi^2+Complex(-22013/70)*ln(p_inf)+117*Pi)*y^26+(
Complex(503132099419/315)+Complex(203348944)*Pi^2+151075457/4*Pi+Complex(
5616704866/7)*ln(p_inf))*y^12+(554003832/7*Pi^2+89978476111/70+20150938967/35*
ln(p_inf)+Complex(-46892781/2)*Pi)*y^11+(-52926994/7*Pi^2-182410998/5*ln(p_inf)
-747141187/18+Complex(-15676895/2)*Pi)*y^19+(48685573/315+166585*ln(p_inf)+
Complex(-445380)*Pi-18990/7*Pi^2)*y^23+(Complex(-520951477/126)+Complex(5094976
/21)*Pi^2-1769560*Pi+Complex(-100273214/35)*ln(p_inf))*y^22+(5137082/3*Pi^2-\
428213633/35*ln(p_inf)-6338995592/315+Complex(4424160)*Pi)*y^21+(Complex(
11463646648/315)+Complex(-117057950/21)*Pi^2+29848975/4*Pi+Complex(126870195/7)
*ln(p_inf))*y^20+(Complex(-107/3)*Pi^2+13*Pi+Complex(80933/63)+Complex(22013/70
)*ln(p_inf))*y^2+(-14383/210-55*ln(p_inf)+Complex(39/2)*Pi)*y+(Complex(-931099/
21)+Complex(32302/21)*Pi^2+211965/4*Pi+Complex(-960343/35)*ln(p_inf))*y^24+(
Complex(-494653289167/315)-118956487/4*Pi+Complex(-5616704866/7)*ln(p_inf)+
Complex(203348944)*Pi^2)*y^16+(-430655428454/315-609028590*ln(p_inf)+335383600*
Pi^2+Complex(30642092)*Pi)*y^15+(Complex(122214774926/315)-1330693*Pi+Complex(
3353438915/14)*ln(p_inf)+Complex(-77491065/7)*Pi^2)*y^18+(-554003832/7*Pi^2+
20150938967/35*ln(p_inf)+216570232163/210+Complex(-27293851/2)*Pi)*y^17+(7810/
21*Pi^2+Complex(-2691/2)*Pi-828577/210-11640/7*ln(p_inf))*y^25+(-7810/21*Pi^2+
61931/18-11640/7*ln(p_inf)+Complex(299/2)*Pi)*y^3+(Complex(32302/21)*Pi^2+2405/
4*Pi+Complex(3851738/63)+Complex(960343/35)*ln(p_inf))*y^4+(18990/7*Pi^2+
224818576/315+166585*ln(p_inf)+Complex(-116740)*Pi)*y^5+(Complex(4767608119/630
)+Complex(5094976/21)*Pi^2+1119560*Pi+Complex(100273214/35)*ln(p_inf))*y^6+(-\
41282345/4*Pi+Complex(-656064303/35)+Complex(-117057950/21)*Pi^2+Complex(-\
126870195/7)*ln(p_inf))*y^8+(-5137082/3*Pi^2-8034831391/315-428213633/35*ln(
p_inf)+Complex(4602520)*Pi)*y^7+(52926994/7*Pi^2-18270534565/126-182410998/5*ln
(p_inf)+Complex(-23675145/2)*Pi)*y^9+(-117/4*Pi+Complex(1))*y^28+(55*y+55*y^27+
11640/7*y^25-166585*y^23+428213633/35*y^21+182410998/5*y^19+609028590*y^13+
609028590*y^15-20150938967/35*y^17+428213633/35*y^7-166585*y^5+11640/7*y^3+
182410998/5*y^9-20150938967/35*y^11+Complex(22013/70)*y^26+Complex(-3353438915/
14)*y^18+Complex(5616704866/7)*y^16+Complex(-126870195/7)*y^20+Complex(-\
5616704866/7)*y^12+Complex(960343/35)*y^24+Complex(126870195/7)*y^8+Complex(-\
100273214/35)*y^6+Complex(3353438915/14)*y^10+Complex(100273214/35)*y^22+
Complex(-960343/35)*y^4+Complex(-22013/70)*y^2)*ln(b)+(Complex(-393293392)*Pi^2
+Complex(271757651)+7365280*Pi)*y^14+(-55*y-55*y^27-11640/7*y^25+166585*y^23-\
428213633/35*y^21-182410998/5*y^19-609028590*y^13-609028590*y^15+20150938967/35
*y^17-428213633/35*y^7+166585*y^5-11640/7*y^3-182410998/5*y^9+20150938967/35*y^
11+Complex(-960343/35)*y^24+Complex(-100273214/35)*y^22+Complex(126870195/7)*y^
20+Complex(3353438915/14)*y^18+Complex(-5616704866/7)*y^16+Complex(5616704866/7
)*y^12+Complex(-3353438915/14)*y^10+Complex(-126870195/7)*y^8+Complex(100273214
/35)*y^6+Complex(960343/35)*y^4+Complex(22013/70)*y^2+Complex(-22013/70)*y^26)*
ln(2))*ln(y)+1/214*y*(-13/4*Pi+Complex(1)+(163864/45+Complex(221/2)*Pi)*y^3+(39
/2*Pi+Complex(92005/252))*y^2+(1809/70+Complex(39/2)*Pi)*y+(-699075/4*Pi+
Complex(243655133/45))*y^16+(2869052026/63+Complex(425945)*Pi)*y^15+(Complex(-\
16107204335/126)+260871*Pi)*y^14+(-13947002173/63+Complex(324051)*Pi)*y^13+(
Complex(16613968174/63)+667849*Pi)*y^12+(13947002173/63+Complex(-324051)*Pi)*y^
11+(Complex(-16107204335/126)+260871*Pi)*y^10+(-2869052026/63+Complex(-425945)*
Pi)*y^9+(-699075/4*Pi+Complex(243655133/45))*y^8+(-408237391/126+Complex(-\
123435/2)*Pi)*y^7+(Complex(2143064509/1260)-190645/2*Pi)*y^6+(17152853/63+
Complex(80535/2)*Pi)*y^5+(12831/2*Pi+Complex(483155/63))*y^4+(-13/4*Pi+Complex(
1))*y^24+(-1809/70+Complex(-39/2)*Pi)*y^23+(39/2*Pi+Complex(92005/252))*y^22+(
Complex(-221/2)*Pi-163864/45)*y^21+(12831/2*Pi+Complex(483155/63))*y^20+(
Complex(-80535/2)*Pi-17152853/63)*y^19+(Complex(2143064509/1260)-190645/2*Pi)*y
^18+(408237391/126+Complex(123435/2)*Pi)*y^17)*(y^2+1)^2*ln(2)-1/214*y*(-13/4*
Pi+Complex(1)+(163864/45+Complex(221/2)*Pi)*y^3+(39/2*Pi+Complex(92005/252))*y^
2+(1809/70+Complex(39/2)*Pi)*y+(-699075/4*Pi+Complex(243655133/45))*y^16+(
2869052026/63+Complex(425945)*Pi)*y^15+(Complex(-16107204335/126)+260871*Pi)*y^
14+(-13947002173/63+Complex(324051)*Pi)*y^13+(Complex(16613968174/63)+667849*Pi
)*y^12+(13947002173/63+Complex(-324051)*Pi)*y^11+(Complex(-16107204335/126)+
260871*Pi)*y^10+(-2869052026/63+Complex(-425945)*Pi)*y^9+(-699075/4*Pi+Complex(
243655133/45))*y^8+(-408237391/126+Complex(-123435/2)*Pi)*y^7+(Complex(
2143064509/1260)-190645/2*Pi)*y^6+(17152853/63+Complex(80535/2)*Pi)*y^5+(12831/
2*Pi+Complex(483155/63))*y^4+(-13/4*Pi+Complex(1))*y^24+(-1809/70+Complex(-39/2
)*Pi)*y^23+(39/2*Pi+Complex(92005/252))*y^22+(Complex(-221/2)*Pi-163864/45)*y^
21+(12831/2*Pi+Complex(483155/63))*y^20+(Complex(-80535/2)*Pi-17152853/63)*y^19
+(Complex(2143064509/1260)-190645/2*Pi)*y^18+(408237391/126+Complex(123435/2)*
Pi)*y^17)*(y^2+1)^2*ln(b)+y^3*(Complex(1)+7810/749*y-7810/749*y^23+56970/749*y^
21-5137082/107*y^19+Complex(1)*y^24-1006150800/107*y^13+1662011496/749*y^15+
158780982/749*y^17-158780982/749*y^7+5137082/107*y^5-56970/749*y^3-1662011496/
749*y^9+1006150800/107*y^11+Complex(-32302/749)*y^22+Complex(-5094976/749)*y^20
+Complex(117057950/749)*y^18+Complex(232473195/749)*y^16+Complex(-610046832/107
)*y^14+Complex(1179880176/107)*y^12+Complex(-610046832/107)*y^10+Complex(
232473195/749)*y^8+Complex(117057950/749)*y^6+Complex(-5094976/749)*y^4+
Complex(-32302/749)*y^2)*Zeta(3)-13/428*(Complex(-1)*Pi-23/26*y^28+(Complex(1)*
Pi^2+(17/12+1/2*ln(p_inf))*Pi+Complex(23587/5460)+Complex(-2/13)*ln(p_inf))*y^
27+(306689151/455*Pi^2+(Complex(1376131/6)+Complex(75025)*ln(p_inf))*Pi+
104263772857/8190+682926827/91*ln(p_inf))*y^10+(-4237221554/273*Pi^2+(Complex(
115384)*ln(p_inf)+Complex(1778936/3))*Pi-344133499499/8190-7385300098/273*ln(
p_inf))*y^12+(335/273*Pi^2+(Complex(763/3)+Complex(20)*ln(p_inf))*Pi+512599/315
+2310377/4095*ln(p_inf))*y^24+((-31/12+1/2*ln(p_inf))*Pi+Complex(-2/13)*ln(
p_inf)+Complex(56/39))*y+(Complex(103006977/182)*Pi^2+(1010173/4+83105/2*ln(
p_inf))*Pi+Complex(-2988469411/2730)*ln(p_inf)+Complex(-22950468833/8190))*y^9+
(Complex(-7127440123/273)*Pi^2+(-964117/3-142880*ln(p_inf))*Pi+Complex(-\
271757651/13)*ln(p_inf)+Complex(-20155643291/585))*y^13+(Complex(-93537/130)*Pi
^2+(1089/2-990*ln(p_inf))*Pi+Complex(-8036981/4095)+Complex(-674875/546)*ln(
p_inf))*y^23+(Complex(7089787963/273)*Pi^2+(-142880*ln(p_inf)-1769311/3)*Pi+
Complex(-271757651/13)*ln(p_inf)+Complex(-117557795477/4095))*y^15+(Complex(
55972141/546)*Pi^2+(78103/2+13678*ln(p_inf))*Pi+Complex(-2152727609/8190)*ln(
p_inf)+Complex(-194056592/819))*y^21+(Complex(-54663/130)*Pi^2+(-19929/2-990*ln
(p_inf))*Pi+Complex(-674875/546)*ln(p_inf)+Complex(703769/819))*y^5+(485533583/
1365*Pi^2+(Complex(3300)*ln(p_inf)+Complex(-56013))*Pi+232301107/1365+41547965/
91*ln(p_inf))*y^8+(-709676/91*Pi^2+(Complex(-117373/3)+Complex(-6212)*ln(p_inf)
)*Pi-103886725/1638-173822626/4095*ln(p_inf))*y^6+(-4206785330/273*Pi^2+(
Complex(-519665/3)+Complex(-115384)*ln(p_inf))*Pi+34772415308/819+7385300098/
273*ln(p_inf))*y^16+(Complex(-95525867/182)*Pi^2+(176073/4+83105/2*ln(p_inf))*
Pi+Complex(-2988469411/2730)*ln(p_inf)+Complex(-73201412881/16380))*y^19+(
339035101/455*Pi^2+(Complex(-1500913/6)+Complex(-75025)*ln(p_inf))*Pi-\
66862794893/4095-682926827/91*ln(p_inf))*y^18+(Complex(-526114387/91)*Pi^2+(-\
1002379/4-26493/2*ln(p_inf))*Pi+Complex(8569427757/455)*ln(p_inf)+Complex(
45712140436/1365))*y^17+(55/39*Pi^2+(Complex(-45/2)+Complex(-3)*ln(p_inf))*Pi-\
51076/4095-1809/455*ln(p_inf))*y^2+(Complex(-22013/2730)*Pi^2+(-1507/12-5/2*ln(
p_inf))*Pi+Complex(-92257/1638)*ln(p_inf)+Complex(5819/1092))*y^3+(-1305180/91*
Pi^2+(Complex(23851/3)+Complex(6212)*ln(p_inf))*Pi+52775407/910+173822626/4095*
ln(p_inf))*y^22+(Complex(-48832645/546)*Pi^2+(100601/2+13678*ln(p_inf))*Pi+
Complex(-2152727609/8190)*ln(p_inf)+Complex(-390566282/1365))*y^7+(Complex(
525079444/91)*Pi^2+(818909/4-26493/2*ln(p_inf))*Pi+Complex(8569427757/455)*ln(
p_inf)+Complex(10723825279/364))*y^11+(-179/39*Pi^2+(Complex(7/2)+Complex(3)*ln
(p_inf))*Pi+1809/455*ln(p_inf)-4153/546)*y^26+(487662983/1365*Pi^2+(Complex(-\
3300)*ln(p_inf)+Complex(-57208))*Pi-41547965/91*ln(p_inf)+2041681639/8190)*y^20
+(11255/273*Pi^2+(Complex(1232/3)+Complex(-20)*ln(p_inf))*Pi-1272217/1170-\
2310377/4095*ln(p_inf))*y^4+(Complex(8363/2730)*Pi^2+(425/12-5/2*ln(p_inf))*Pi+
Complex(75359/1170)+Complex(-92257/1638)*ln(p_inf))*y^25+(2796592808/91*Pi^2+
57995227/13+Complex(359190)*Pi)*y^14)*(y^2+1))*y^2*33^(1/2)*mu*Pi^(1/2)/b^4/(y^
2+1)^17*p_inf^3;


==> anc/W_odd_hered_leq6_meqm1.mpl <==
W_odd_hered_y_2_meqm1_fin := 2048/45045*mu*((Complex(1)*y^9+Complex(18)*y^3+
Complex(1)*y+Complex(18)*y^7+Complex(-603/8)*y^5-5/16+5/16*y^10+57/16*y^8+201/8
*y^6-201/8*y^4-57/16*y^2)*ln(y^2+1)+(Complex(-1/2)*y^9+Complex(-9)*y^3+Complex(
-1/2)*y+Complex(-9)*y^7+Complex(603/16)*y^5-5/32*y^10-57/32*y^8-201/16*y^6+201/
16*y^4+57/32*y^2+5/32)*ln(2)+(Complex(1/2)*y+Complex(1/2)*y^9+Complex(9)*y^7+
Complex(-603/16)*y^5+Complex(9)*y^3+5/32*y^10+57/32*y^8+201/16*y^6-201/16*y^4-\
57/32*y^2-5/32)*ln(b)+(Complex(-1/2)*y^9+Complex(-9)*y^3+Complex(-1/2)*y+
Complex(-9)*y^7+Complex(603/16)*y^5-5/32*y^10-57/32*y^8-201/16*y^6+201/16*y^4+
57/32*y^2+5/32)*ln(y)+Complex(-5/64)*y^11+(-7/48-5/32*ln(p_inf))*y^10+(Complex(
-419/192)+Complex(-1/2)*ln(p_inf))*y^9+(-61/16-57/32*ln(p_inf))*y^8+(Complex(-9
)*ln(p_inf)+Complex(-9275/192))*y^7+(-10397/192-201/16*ln(p_inf))*y^6+(Complex(
603/16)*ln(p_inf)+Complex(7347/64))*y^5+(5905/192+201/16*ln(p_inf))*y^4+(
Complex(-9)*ln(p_inf)+Complex(-443/24))*y^3+(221/64+57/32*ln(p_inf))*y^2+(
Complex(-1/2)*ln(p_inf)+Complex(-13/16))*y+15/64+5/32*ln(p_inf))*y^3*(-y+
Complex(1))^2*Pi^(1/2)*130^(1/2)/(y^2+1)^9/b^2*p_inf^6-96/455*((Complex(82201/
297)*y^9+Complex(556/27)*y^3+Complex(1)*y+Complex(-273256/297)*y^7+Complex(
82201/297)*y^5-10/33+404/99*y^12+9536/297*y^10+2534/27*y^8-2534/27*y^6-9536/297
*y^4+10/33*y^14-404/99*y^2+Complex(556/27)*y^11+Complex(1)*y^13)*ln(y^2+1)+(
Complex(-1/2)*y-4768/297*y^10-1267/27*y^8+1267/27*y^6+4768/297*y^4+202/99*y^2+
Complex(-82201/594)*y^9+Complex(-278/27)*y^3+Complex(136628/297)*y^7+Complex(-\
82201/594)*y^5+Complex(-1/2)*y^13+Complex(-278/27)*y^11+5/33-202/99*y^12-5/33*y
^14)*ln(2)+(Complex(1/2)*y+5/33*y^14+202/99*y^12+4768/297*y^10+1267/27*y^8-1267
/27*y^6-4768/297*y^4-202/99*y^2+Complex(82201/594)*y^9+Complex(-136628/297)*y^7
+Complex(82201/594)*y^5+Complex(278/27)*y^3+Complex(1/2)*y^13+Complex(278/27)*y
^11-5/33)*ln(b)+(Complex(-1/2)*y-4768/297*y^10-1267/27*y^8+1267/27*y^6+4768/297
*y^4+202/99*y^2+Complex(-82201/594)*y^9+Complex(-278/27)*y^3+Complex(136628/297
)*y^7+Complex(-82201/594)*y^5+Complex(-1/2)*y^13+Complex(-278/27)*y^11+5/33-202
/99*y^12-5/33*y^14)*ln(y)+Complex(-5/594)*y^15+(-133/1782-5/33*ln(p_inf))*y^14+
(Complex(-1337/1782)+Complex(-1/2)*ln(p_inf))*y^13+(-5495/1782-202/99*ln(p_inf)
)*y^12+(Complex(-17953/594)+Complex(-278/27)*ln(p_inf))*y^11+(-1433/27-4768/297
*ln(p_inf))*y^10+(Complex(-837175/1188)+Complex(-82201/594)*ln(p_inf))*y^9+(-\
149275/594-1267/27*ln(p_inf))*y^8+(Complex(136628/297)*ln(p_inf)+Complex(298607
/198))*y^7+(83705/594+1267/27*ln(p_inf))*y^6+(Complex(-82201/594)*ln(p_inf)+
Complex(-586255/1782))*y^5+(70115/1782+4768/297*ln(p_inf))*y^4+(Complex(-278/27
)*ln(p_inf)+Complex(-38969/1782))*y^3+(1205/297+202/99*ln(p_inf))*y^2+(Complex(
-1/2)*ln(p_inf)+Complex(-1033/1188))*y+145/594+5/33*ln(p_inf))*mu*y^3*(-y+
Complex(1))^2*Pi^(1/2)*130^(1/2)/(y^2+1)^11/b^2*p_inf^8;
W_odd_hered_y_3_meqm1_fin := -2048/15015*(-5/96*(y^2+1)*(Complex(1)*y^14+
Complex(31)*y^12+33/10*y^13+Complex(969)*y^10+639/5*y^11+Complex(-7881)*y^8+
7431/2*y^9+Complex(7881)*y^6-10458*y^7+Complex(-969)*y^4+7431/2*y^5+Complex(-31
)*y^2+639/5*y^3+Complex(-1)+33/10*y)*ln(b)+Complex(-5/96)*ln(p_inf)+Complex(-5/
64)+(Complex(-1/12)*Pi^2+Complex(5/3)*ln(p_inf)+Complex(1375/576))*y^14+(437/64
*ln(p_inf)+4735/1152-115/96*Pi^2)*y^13+(-22475/64*ln(p_inf)-65813/128+13025/96*
Pi^2)*y^9+(-22475/64*ln(p_inf)-65813/128-13025/96*Pi^2)*y^7+(Complex(360)*ln(
p_inf)+Complex(314417/576)+Complex(845/12)*Pi^2)*y^6+(12811/64*ln(p_inf)+366269
/1152+595/32*Pi^2)*y^5+(Complex(-3)*Pi^2+Complex(-625/12)*ln(p_inf)+Complex(-\
13271/144))*y^4+(437/64*ln(p_inf)+4735/1152+115/96*Pi^2)*y^3+(Complex(-3)*Pi^2+
Complex(625/12)*ln(p_inf)+Complex(13271/144))*y^12+(12811/64*ln(p_inf)+366269/
1152-595/32*Pi^2)*y^11+(Complex(845/12)*Pi^2+Complex(-360)*ln(p_inf)+Complex(-\
314417/576))*y^10+Complex(-1915/12)*Pi^2*y^8+(Complex(-1375/576)+Complex(-1/12)
*Pi^2+Complex(-5/3)*ln(p_inf))*y^2+(-127/1152+11/64*ln(p_inf)+5/96*Pi^2)*y+(
Complex(5/64)+Complex(5/96)*ln(p_inf))*y^16+(11/64*ln(p_inf)-127/1152-5/96*Pi^2
)*y^15+(-1/2*y*(Complex(1)*y^13+5/8*y^14+Complex(36)*y^11+115/8*y^12+Complex(-\
845)*y^9+1785/8*y^10+Complex(1915)*y^7-13025/8*y^8+Complex(-845)*y^5+13025/8*y^
6+Complex(36)*y^3-1785/8*y^4+Complex(1)*y-115/8*y^2-5/8)*ln(2)+1/2*(Complex(1)*
y^13+5/8*y^14+Complex(36)*y^11+115/8*y^12+Complex(-845)*y^9+1785/8*y^10+
Complex(1915)*y^7-13025/8*y^8+Complex(-845)*y^5+13025/8*y^6+Complex(36)*y^3-\
1785/8*y^4+Complex(1)*y-115/8*y^2-5/8)*y*ln(b)+Complex(-5/96)+Complex(-5/96)*y^
16+(-5/16*ln(p_inf)-143/192)*y^15+(Complex(-65/24)+Complex(-1/2)*ln(p_inf))*y^
14+(-115/16*ln(p_inf)-4237/192)*y^13+(Complex(-18)*ln(p_inf)+Complex(-379/4))*y
^12+(-1785/16*ln(p_inf)-90589/192)*y^11+(Complex(845/2)*ln(p_inf)+Complex(18509
/12))*y^10+(13025/16*ln(p_inf)+181355/64)*y^9+(Complex(-1915/2)*ln(p_inf)+
Complex(-52789/16))*y^8+(-13025/16*ln(p_inf)-181355/64)*y^7+(Complex(845/2)*ln(
p_inf)+Complex(18509/12))*y^6+(1785/16*ln(p_inf)+90589/192)*y^5+(Complex(-18)*
ln(p_inf)+Complex(-379/4))*y^4+(115/16*ln(p_inf)+4237/192)*y^3+(Complex(-65/24)
+Complex(-1/2)*ln(p_inf))*y^2+(143/192+5/16*ln(p_inf))*y)*ln(y)+ln(y)*y*(
Complex(1)*y^13+5/8*y^14+Complex(36)*y^11+115/8*y^12+Complex(-845)*y^9+1785/8*y
^10+Complex(1915)*y^7-13025/8*y^8+Complex(-845)*y^5+13025/8*y^6+Complex(36)*y^3
-1785/8*y^4+Complex(1)*y-115/8*y^2-5/8)*ln(y^2+1)+1/2*y*(Complex(1)*y^13+5/8*y^
14+Complex(36)*y^11+115/8*y^12+Complex(-845)*y^9+1785/8*y^10+Complex(1915)*y^7-\
13025/8*y^8+Complex(-845)*y^5+13025/8*y^6+Complex(36)*y^3-1785/8*y^4+Complex(1)
*y-115/8*y^2-5/8)*polylog(2,-y^2)-1/2*y*(Complex(1)*y^13+5/8*y^14+Complex(36)*y
^11+115/8*y^12+Complex(-845)*y^9+1785/8*y^10+Complex(1915)*y^7-13025/8*y^8+
Complex(-845)*y^5+13025/8*y^6+Complex(36)*y^3-1785/8*y^4+Complex(1)*y-115/8*y^2
-5/8)*ln(y)^2+5/96*(Complex(1)*y^14+Complex(31)*y^12+33/10*y^13+Complex(969)*y^
10+639/5*y^11+Complex(-7881)*y^8+7431/2*y^9+Complex(7881)*y^6-10458*y^7+
Complex(-969)*y^4+7431/2*y^5+Complex(-31)*y^2+639/5*y^3+Complex(-1)+33/10*y)*(y
^2+1)*ln(2))*mu*y^3*Pi^(1/2)*130^(1/2)/(y^2+1)^11/b^3*p_inf^4;
W_odd_hered_y_4_meqm1_fin := 2048/3003*mu*y^3*Pi^(1/2)*130^(1/2)*(1/16*y*(16*y*
(Complex(1629)*y^5+1/2*y^16+Complex(47)*y^13+15*y^14+Complex(-1)*y+311*y^12+
Complex(6410)*y^9-3881*y^10+Complex(1)*y^15+7815*y^8+Complex(-1629)*y^11-3881*y
^6+Complex(-6410)*y^7+311*y^4+Complex(-47)*y^3+15*y^2+1/2)*ln(y)+(y^2+1)*(
Complex(63922)*y^8+Complex(-30546)*y^6+32/5*y^15+Complex(246/5)*y^14+284*y^13+
Complex(246/5)*y^2+50128/5*y^11+Complex(11106/5)*y^4-54932*y^9+Complex(-30546)*
y^10+54932*y^7+Complex(11106/5)*y^12-50128/5*y^5+Complex(1)*y^16-284*y^3+
Complex(1)-32/5*y))*polylog(2,-y^2)-y^2*(Complex(1629)*y^5+1/2*y^16+Complex(47)
*y^13+15*y^14+Complex(-1)*y+311*y^12+Complex(6410)*y^9-3881*y^10+Complex(1)*y^
15+7815*y^8+Complex(-1629)*y^11-3881*y^6+Complex(-6410)*y^7+311*y^4+Complex(-47
)*y^3+15*y^2+1/2)*polylog(3,-y^2)+(y^2*(Complex(1629)*y^5+1/2*y^16+Complex(47)*
y^13+15*y^14+Complex(-1)*y+311*y^12+Complex(6410)*y^9-3881*y^10+Complex(1)*y^15
+7815*y^8+Complex(-1629)*y^11-3881*y^6+Complex(-6410)*y^7+311*y^4+Complex(-47)*
y^3+15*y^2+1/2)*ln(y)^2+13/160*(Complex(-37887/13)*y^5-5/39*y^16+Complex(5605/
117)*y^13-1468/117*y^14+Complex(-1)*y-9598/117*y^12+Complex(-2045905/117)*y^9+
1065320/117*y^10+Complex(1)*y^15-2615870/117*y^8+Complex(37887/13)*y^11+1065320
/117*y^6+Complex(2045905/117)*y^7-9598/117*y^4+Complex(-5605/117)*y^3-1468/117*
y^2-5/39)*(y^2+1)^2)*ln(y^2+1)-1/2*y^2*(Complex(1629)*y^5+1/2*y^16+Complex(47)*
y^13+15*y^14+Complex(-1)*y+311*y^12+Complex(6410)*y^9-3881*y^10+Complex(1)*y^15
+7815*y^8+Complex(-1629)*y^11-3881*y^6+Complex(-6410)*y^7+311*y^4+Complex(-47)*
y^3+15*y^2+1/2)*ln(y)^3-1/2*y*(y*(Complex(1629)*y^5+1/2*y^16+Complex(47)*y^13+
15*y^14+Complex(-1)*y+311*y^12+Complex(6410)*y^9-3881*y^10+Complex(1)*y^15+7815
*y^8+Complex(-1629)*y^11-3881*y^6+Complex(-6410)*y^7+311*y^4+Complex(-47)*y^3+
15*y^2+1/2)*ln(2)-y*(Complex(1629)*y^5+1/2*y^16+Complex(47)*y^13+15*y^14+
Complex(-1)*y+311*y^12+Complex(6410)*y^9-3881*y^10+Complex(1)*y^15+7815*y^8+
Complex(-1629)*y^11-3881*y^6+Complex(-6410)*y^7+311*y^4+Complex(-47)*y^3+15*y^2
+1/2)*ln(b)+Complex(-1/8)+(1/2*ln(p_inf)+25/24)*y^17+(Complex(137/60)+Complex(1
)*ln(p_inf))*y^16+(15*ln(p_inf)+699/20)*y^15+(Complex(47)*ln(p_inf)+Complex(
7139/60))*y^14+(311*ln(p_inf)+12116/15)*y^13+(Complex(-1629)*ln(p_inf)+Complex(
-47033/10))*y^12+(-3881*ln(p_inf)-714643/60)*y^11+(Complex(6410)*ln(p_inf)+
Complex(517333/24))*y^10+(7815*ln(p_inf)+114023/4)*y^9+(Complex(-6410)*ln(p_inf
)+Complex(-617461/24))*y^8+(-3881*ln(p_inf)-1051441/60)*y^7+(Complex(1629)*ln(
p_inf)+Complex(82439/10))*y^6+(311*ln(p_inf)+62893/30)*y^5+(Complex(-47)*ln(
p_inf)+Complex(-24167/60))*y^4+(15*ln(p_inf)+285/4)*y^3+(Complex(-1)*ln(p_inf)+
Complex(-1027/120))*y^2+(221/120+1/2*ln(p_inf))*y)*ln(y)^2+(1/16*y*(y^2+1)*(
Complex(63922)*y^8+Complex(-30546)*y^6+32/5*y^15+Complex(246/5)*y^14+284*y^13+
Complex(246/5)*y^2+50128/5*y^11+Complex(11106/5)*y^4-54932*y^9+Complex(-30546)*
y^10+54932*y^7+Complex(11106/5)*y^12-50128/5*y^5+Complex(1)*y^16-284*y^3+
Complex(1)-32/5*y)*ln(2)-1/16*y*(y^2+1)*(Complex(63922)*y^8+Complex(-30546)*y^6
+32/5*y^15+Complex(246/5)*y^14+284*y^13+Complex(246/5)*y^2+50128/5*y^11+
Complex(11106/5)*y^4-54932*y^9+Complex(-30546)*y^10+54932*y^7+Complex(11106/5)*
y^12-50128/5*y^5+Complex(1)*y^16-284*y^3+Complex(1)-32/5*y)*ln(b)+1/192+1/192*y
^20+(Complex(1/16)*ln(p_inf)+Complex(71/960))*y^19+(-1/12*Pi^2+2/5*ln(p_inf)+77
/120)*y^18+(Complex(251/80)*ln(p_inf)+Complex(3127/960)+Complex(-1/6)*Pi^2)*y^
17+(-5/2*Pi^2+363/20*ln(p_inf)+1545/64)*y^16+(Complex(1419/10)*ln(p_inf)+
Complex(114097/720)+Complex(-47/6)*Pi^2)*y^15+(594673/720+12887/20*ln(p_inf)-\
311/6*Pi^2)*y^14+(Complex(-17703/10)*ln(p_inf)+Complex(-210039/80)+Complex(543/
2)*Pi^2)*y^13+(-3319241/720-56133/20*ln(p_inf)+3881/6*Pi^2)*y^12+(Complex(2086)
*ln(p_inf)+Complex(2975927/720)+Complex(-3205/3)*Pi^2)*y^11+(51685/48-2605/2*Pi
^2)*y^10+(Complex(2086)*ln(p_inf)+Complex(353911/120)+Complex(3205/3)*Pi^2)*y^9
+(79259/16+56133/20*ln(p_inf)+3881/6*Pi^2)*y^8+(Complex(-17703/10)*ln(p_inf)+
Complex(-142751/40)+Complex(-543/2)*Pi^2)*y^7+(-1117001/720-12887/20*ln(p_inf)-\
311/6*Pi^2)*y^6+(Complex(1419/10)*ln(p_inf)+Complex(72563/180)+Complex(47/6)*Pi
^2)*y^5+(-14809/960-363/20*ln(p_inf)-5/2*Pi^2)*y^4+(Complex(251/80)*ln(p_inf)+
Complex(21059/2880)+Complex(1/6)*Pi^2)*y^3+(287/720-2/5*ln(p_inf)-1/12*Pi^2)*y^
2+(Complex(1/16)*ln(p_inf)+Complex(149/960))*y)*ln(y)-13/320*(Complex(-37887/13
)*y^5-5/39*y^16+Complex(5605/117)*y^13-1468/117*y^14+Complex(-1)*y-9598/117*y^
12+Complex(-2045905/117)*y^9+1065320/117*y^10+Complex(1)*y^15-2615870/117*y^8+
Complex(37887/13)*y^11+1065320/117*y^6+Complex(2045905/117)*y^7-9598/117*y^4+
Complex(-5605/117)*y^3-1468/117*y^2-5/39)*(y^2+1)^2*ln(2)+13/320*(Complex(-\
37887/13)*y^5-5/39*y^16+Complex(5605/117)*y^13-1468/117*y^14+Complex(-1)*y-9598
/117*y^12+Complex(-2045905/117)*y^9+1065320/117*y^10+Complex(1)*y^15-2615870/
117*y^8+Complex(37887/13)*y^11+1065320/117*y^6+Complex(2045905/117)*y^7-9598/
117*y^4+Complex(-5605/117)*y^3-1468/117*y^2-5/39)*(y^2+1)^2*ln(b)+y^2*(Complex(
1629)*y^5+1/2*y^16+Complex(47)*y^13+15*y^14+Complex(-1)*y+311*y^12+Complex(6410
)*y^9-3881*y^10+Complex(1)*y^15+7815*y^8+Complex(-1629)*y^11-3881*y^6+Complex(-\
6410)*y^7+311*y^4+Complex(-47)*y^3+15*y^2+1/2)*Zeta(3)+1/384*(y^2+1)*(Complex(1
)*y^19+(2*ln(p_inf)-2/15)*y^18+(Complex(-78/5)*ln(p_inf)+Complex(282/5)+
Complex(4)*Pi^2)*y^17+(128/5*Pi^2+2966/15*ln(p_inf)+9446/15)*y^16+(Complex(-\
11444/15)*ln(p_inf)+Complex(-79/5)+Complex(984/5)*Pi^2)*y^15+(176921/15+22132/
15*ln(p_inf)+1136*Pi^2)*y^14+(Complex(-693176/15)*ln(p_inf)+Complex(-427593/5)+
Complex(44424/5)*Pi^2)*y^13+(-3194417/15-2111444/15*ln(p_inf)+200512/5*Pi^2)*y^
12+(Complex(3409844/15)*ln(p_inf)+Complex(4371167/15)+Complex(-122184)*Pi^2)*y^
11+(1095793/5+206740*ln(p_inf)-219728*Pi^2)*y^10+(Complex(119419/3)+Complex(
255688)*Pi^2)*y^9+(4015397/15+206740*ln(p_inf)+219728*Pi^2)*y^8+(Complex(-\
3409844/15)*ln(p_inf)+Complex(-4155067/15)+Complex(-122184)*Pi^2)*y^7+(-849627/
5-2111444/15*ln(p_inf)-200512/5*Pi^2)*y^6+(Complex(693176/15)*ln(p_inf)+
Complex(907619/15)+Complex(44424/5)*Pi^2)*y^5+(90841/15+22132/15*ln(p_inf)-1136
*Pi^2)*y^4+(Complex(11444/15)*ln(p_inf)+Complex(6842/15)+Complex(984/5)*Pi^2)*y
^3+(393+2966/15*ln(p_inf)-128/5*Pi^2)*y^2+(Complex(78/5)*ln(p_inf)+Complex(-61/
15)+Complex(4)*Pi^2)*y+3+2*ln(p_inf)))/(y^2+1)^13/b^4*p_inf^2-18176/3003*mu*y^2
*(-3/710*y*(y^2+1)^6*(Complex(1)*y^11+5/6*y^12+Complex(79/3)*y^9+14*y^10+
Complex(-383)*y^7+307/2*y^8+Complex(383)*y^5-536*y^6+Complex(-79/3)*y^3+307/2*y
^4+Complex(-1)*y+14*y^2+5/6)*polylog(2,-y/(y^2+1)*(-y+Complex(1)))+3/710*y*(y^2
+1)^6*(Complex(1)*y^11+5/6*y^12+Complex(79/3)*y^9+14*y^10+Complex(-383)*y^7+307
/2*y^8+Complex(383)*y^5-536*y^6+Complex(-79/3)*y^3+307/2*y^4+Complex(-1)*y+14*y
^2+5/6)*polylog(2,(1+Complex(1)*y)/(y^2+1))-3/710*y*(y^2+1)^6*(Complex(1)*y^11+
5/6*y^12+Complex(79/3)*y^9+14*y^10+Complex(-383)*y^7+307/2*y^8+Complex(383)*y^5
-536*y^6+Complex(-79/3)*y^3+307/2*y^4+Complex(-1)*y+14*y^2+5/6)*polylog(2,
Complex(-1)/(y^2+1)*(y+Complex(1)))+3/710*y*(y^2+1)^6*(Complex(1)*y^11+5/6*y^12
+Complex(79/3)*y^9+14*y^10+Complex(-383)*y^7+307/2*y^8+Complex(383)*y^5-536*y^6
+Complex(-79/3)*y^3+307/2*y^4+Complex(-1)*y+14*y^2+5/6)*polylog(2,y/(y^2+1)*(y+
Complex(1)))-3/710*y*(y^2+1)^5*(Complex(1)*y^13+5/6*y^14+Complex(82/3)*y^11+89/
6*y^12+Complex(2605/3)*y^9+335/2*y^10+Complex(-2412)*y^7-3789/2*y^8+Complex(
2605/3)*y^5+3789/2*y^6+Complex(82/3)*y^3-335/2*y^4+Complex(1)*y-89/6*y^2-5/6)*
polylog(2,(Complex(-1)+y)/y)+3/710*y*(y^2+1)^3*(Complex(924)*y^5+5/6*y^18+
Complex(924)*y^13+33/2*y^16+Complex(1)*y+198*y^14+Complex(1)*y^17+24038/3*y^12+
Complex(170962/3)*y^9-46783*y^10+Complex(88/3)*y^15+46783*y^8+Complex(-25224)*y
^11-24038/3*y^6+Complex(-25224)*y^7-198*y^4+Complex(88/3)*y^3-33/2*y^2-5/6)*
polylog(2,(y+Complex(1))/y)+12/355*y*(355/12*y^2*(Complex(-911680/71)*y^13+34/
71*y^20+Complex(-76)*y^5+1100/71*y^18+Complex(-1)*y+23934/71*y^16+Complex(3535/
71)*y^17+84496/71*y^14+Complex(-3518816/71)*y^9-2144800/71*y^12+Complex(76)*y^
15+4452000/71*y^10+Complex(3518816/71)*y^11-2144800/71*y^8+Complex(911680/71)*y
^7+84496/71*y^6+Complex(-3535/71)*y^3+23934/71*y^4+Complex(1)*y^19+1100/71*y^2+
34/71)*ln(y)+(Complex(-64090175/144)*y^13+5/96*y^22+Complex(437455/144)*y^5+
2035/288*y^20+Complex(7/8)*y+104965/288*y^18+Complex(433111/144)*y^17+4033169/
288*y^16+Complex(1)*y^21+2291167/18*y^14+Complex(-64060061/144)*y^9-7289141/9*y
^12+Complex(2157325/72)*y^15+29143187/36*y^10+Complex(32499545/36)*y^11-4586147
/36*y^8+Complex(2168653/72)*y^7-4019495/288*y^6+Complex(3895/72)*y^3-96619/288*
y^4+Complex(4177/72)*y^19-1381/288*y^2+5/96)*(y^2+1))*polylog(2,-y^2)-y^3*(
Complex(-911680/71)*y^13+34/71*y^20+Complex(-76)*y^5+1100/71*y^18+Complex(-1)*y
+23934/71*y^16+Complex(3535/71)*y^17+84496/71*y^14+Complex(-3518816/71)*y^9-\
2144800/71*y^12+Complex(76)*y^15+4452000/71*y^10+Complex(3518816/71)*y^11-\
2144800/71*y^8+Complex(911680/71)*y^7+84496/71*y^6+Complex(-3535/71)*y^3+23934/
71*y^4+Complex(1)*y^19+1100/71*y^2+34/71)*polylog(3,-y^2)-3/355*y*(y^2+1)^6*(
Complex(1)*y^11+5/6*y^12+Complex(79/3)*y^9+14*y^10+Complex(-383)*y^7+307/2*y^8+
Complex(383)*y^5-536*y^6+Complex(-79/3)*y^3+307/2*y^4+Complex(-1)*y+14*y^2+5/6)
*ln(y^2+1)^2+(6/355*y*(y^2+1)^6*(Complex(1)*y^11+5/6*y^12+Complex(79/3)*y^9+14*
y^10+Complex(-383)*y^7+307/2*y^8+Complex(383)*y^5-536*y^6+Complex(-79/3)*y^3+
307/2*y^4+Complex(-1)*y+14*y^2+5/6)*ln(y+Complex(1))+y^3*(Complex(-911680/71)*y
^13+34/71*y^20+Complex(-76)*y^5+1100/71*y^18+Complex(-1)*y+23934/71*y^16+
Complex(3535/71)*y^17+84496/71*y^14+Complex(-3518816/71)*y^9-2144800/71*y^12+
Complex(76)*y^15+4452000/71*y^10+Complex(3518816/71)*y^11-2144800/71*y^8+
Complex(911680/71)*y^7+84496/71*y^6+Complex(-3535/71)*y^3+23934/71*y^4+Complex(
1)*y^19+1100/71*y^2+34/71)*ln(y)^2+3/355*y*(y^2+1)^6*(Complex(1)*y^11+5/6*y^12+
Complex(79/3)*y^9+14*y^10+Complex(-383)*y^7+307/2*y^8+Complex(383)*y^5-536*y^6+
Complex(-79/3)*y^3+307/2*y^4+Complex(-1)*y+14*y^2+5/6)*ln(y)+1/1136*(Complex(-1
)+Complex(1)*y^22+(2940*Pi+Complex(1304)*ln(p_inf)+Complex(-368921/3))*y^6+(
5148/5*ln(p_inf)-118581/5)*y^5+(Complex(-728/5)*ln(p_inf)+Complex(31547/45))*y^
4+(416/5*ln(p_inf)-50464/45)*y^3+(Complex(-24/5)*ln(p_inf)+Complex(-71/15))*y^2
+(31/5+4*ln(p_inf))*y+(4*ln(p_inf)+31/5+Complex(-4)*Pi)*y^21+(24/5*Pi+Complex(
24/5)*ln(p_inf)+Complex(71/15))*y^20+(416/5*ln(p_inf)-50464/45+Complex(-416/5)*
Pi)*y^19+(728/5*Pi+Complex(-31547/45)+Complex(728/5)*ln(p_inf))*y^18+(-9408*ln(
p_inf)-255678896/15+Complex(4704)*Pi)*y^11+(-36592/5*Pi+Complex(16464/5)*ln(
p_inf)+Complex(576202808/45))*y^10+(-24304/5*ln(p_inf)+101282074/15+Complex(-\
27108/5)*Pi)*y^9+(15156/5*Pi+Complex(23688/5)*ln(p_inf)+Complex(-11606178/5))*y
^8+(3968/5*ln(p_inf)+2251040/9+Complex(-18144/5)*Pi)*y^7+(5148/5*ln(p_inf)-\
118581/5+Complex(-5148/5)*Pi)*y^17+(Complex(-1304)*ln(p_inf)+Complex(368921/3)+
1636*Pi)*y^16+(3968/5*ln(p_inf)+2251040/9+Complex(14176/5)*Pi)*y^15+(-8532/5*Pi
+Complex(-23688/5)*ln(p_inf)+Complex(11606178/5))*y^14+(-24304/5*ln(p_inf)+
101282074/15+Complex(51412/5)*Pi)*y^13+(-53056/5*Pi+Complex(-16464/5)*ln(p_inf)
+Complex(-576202808/45))*y^12+24/5*y*(y^2+1)^4*(Complex(1)*y^11+5/6*y^12+
Complex(79/3)*y^9+14*y^10+Complex(-383)*y^7+307/2*y^8+Complex(383)*y^5-536*y^6+
Complex(-79/3)*y^3+307/2*y^4+Complex(-1)*y+14*y^2+5/6)*ln(2)-24/5*y*(Complex(1)
*y^11+5/6*y^12+Complex(79/3)*y^9+14*y^10+Complex(-383)*y^7+307/2*y^8+Complex(
383)*y^5-536*y^6+Complex(-79/3)*y^3+307/2*y^4+Complex(-1)*y+14*y^2+5/6)*(y^2+1)
^4*ln(b))*(y^2+1)^2)*ln(y^2+1)-3/355*y*(y^2+1)^6*(Complex(1)*y^11+5/6*y^12+
Complex(79/3)*y^9+14*y^10+Complex(-383)*y^7+307/2*y^8+Complex(383)*y^5-536*y^6+
Complex(-79/3)*y^3+307/2*y^4+Complex(-1)*y+14*y^2+5/6)*polylog(2,Complex(1)*y)-\
1/568*(48/5*y*(y^2+1)^3*(Complex(1)*y^11+5/6*y^12+Complex(79/3)*y^9+14*y^10+
Complex(-383)*y^7+307/2*y^8+Complex(383)*y^5-536*y^6+Complex(-79/3)*y^3+307/2*y
^4+Complex(-1)*y+14*y^2+5/6)*ln(y)+24/5*y*(y^2+1)^3*(Complex(1)*y^11+5/6*y^12+
Complex(79/3)*y^9+14*y^10+Complex(-383)*y^7+307/2*y^8+Complex(383)*y^5-536*y^6+
Complex(-79/3)*y^3+307/2*y^4+Complex(-1)*y+14*y^2+5/6)*ln(2)-24/5*y*(Complex(1)
*y^11+5/6*y^12+Complex(79/3)*y^9+14*y^10+Complex(-383)*y^7+307/2*y^8+Complex(
383)*y^5-536*y^6+Complex(-79/3)*y^3+307/2*y^4+Complex(-1)*y+14*y^2+5/6)*(y^2+1)
^3*ln(b)+Complex(-1)+Complex(1)*y^20+(103/15+4*ln(p_inf))*y^19+(Complex(153/5)+
Complex(24/5)*ln(p_inf))*y^18+(396/5*ln(p_inf)+927/5)*y^17+(Complex(704/5)*ln(
p_inf)+Complex(10741/15))*y^16+(4752/5*ln(p_inf)+3218)*y^15+(Complex(-7224/5)*
ln(p_inf)+Complex(-19962/5))*y^14+(-784/5*ln(p_inf)+8386/15+Complex(57344/5)*Pi
)*y^13+(147456/5*Pi+Complex(-16464/5)*ln(p_inf)+Complex(-50078/5))*y^12+(-4704*
ln(p_inf)-65884/5+Complex(-270336/5)*Pi)*y^11-360448/5*y^10*Pi+(-4704*ln(p_inf)
-65884/5+Complex(270336/5)*Pi)*y^9+(147456/5*Pi+Complex(16464/5)*ln(p_inf)+
Complex(50078/5))*y^8+(-784/5*ln(p_inf)+8386/15+Complex(-57344/5)*Pi)*y^7+(
Complex(7224/5)*ln(p_inf)+Complex(19962/5))*y^6+(4752/5*ln(p_inf)+3218)*y^5+(
Complex(-704/5)*ln(p_inf)+Complex(-10741/15))*y^4+(396/5*ln(p_inf)+927/5)*y^3+(
Complex(-24/5)*ln(p_inf)+Complex(-153/5))*y^2+(103/15+4*ln(p_inf))*y)*(y^2+1)^3
*ln(y+Complex(1))-1/2*y^3*(Complex(-911680/71)*y^13+34/71*y^20+Complex(-76)*y^5
+1100/71*y^18+Complex(-1)*y+23934/71*y^16+Complex(3535/71)*y^17+84496/71*y^14+
Complex(-3518816/71)*y^9-2144800/71*y^12+Complex(76)*y^15+4452000/71*y^10+
Complex(3518816/71)*y^11-2144800/71*y^8+Complex(911680/71)*y^7+84496/71*y^6+
Complex(-3535/71)*y^3+23934/71*y^4+Complex(1)*y^19+1100/71*y^2+34/71)*ln(y)^3-1
/2*y^2*(y*(Complex(-911680/71)*y^13+34/71*y^20+Complex(-76)*y^5+1100/71*y^18+
Complex(-1)*y+23934/71*y^16+Complex(3535/71)*y^17+84496/71*y^14+Complex(-\
3518816/71)*y^9-2144800/71*y^12+Complex(76)*y^15+4452000/71*y^10+Complex(
3518816/71)*y^11-2144800/71*y^8+Complex(911680/71)*y^7+84496/71*y^6+Complex(-\
3535/71)*y^3+23934/71*y^4+Complex(1)*y^19+1100/71*y^2+34/71)*ln(2)-y*(Complex(-\
911680/71)*y^13+34/71*y^20+Complex(-76)*y^5+1100/71*y^18+Complex(-1)*y+23934/71
*y^16+Complex(3535/71)*y^17+84496/71*y^14+Complex(-3518816/71)*y^9-2144800/71*y
^12+Complex(76)*y^15+4452000/71*y^10+Complex(3518816/71)*y^11-2144800/71*y^8+
Complex(911680/71)*y^7+84496/71*y^6+Complex(-3535/71)*y^3+23934/71*y^4+Complex(
1)*y^19+1100/71*y^2+34/71)*ln(b)+Complex(-9/142)+(34/71*ln(p_inf)+437/426)*y^21
+(Complex(1)*ln(p_inf)+Complex(9967/4260))*y^20+(1100/71*ln(p_inf)+7835/213)*y^
19+(Complex(36453/284)+Complex(3535/71)*ln(p_inf))*y^18+(23934/71*ln(p_inf)+
630163/710)*y^17+(Complex(76)*ln(p_inf)+Complex(2307/710))*y^16+(84496/71*ln(
p_inf)+2721133/1065)*y^15+(Complex(-911680/71)*ln(p_inf)+Complex(-8274022/213))
*y^14+(-2144800/71*ln(p_inf)-20477144/213)*y^13+(Complex(3518816/71)*ln(p_inf)+
Complex(372162071/2130))*y^12+(4452000/71*ln(p_inf)+84366833/355)*y^11+(
Complex(-3518816/71)*ln(p_inf)+Complex(-438822413/2130))*y^10+(-2144800/71*ln(
p_inf)-30358694/213)*y^9+(Complex(911680/71)*ln(p_inf)+Complex(14261224/213))*y
^8+(84496/71*ln(p_inf)+12822469/1065)*y^7+(Complex(-76)*ln(p_inf)+Complex(-\
757833/355))*y^6+(23934/71*ln(p_inf)+1346689/710)*y^5+(Complex(-3535/71)*ln(
p_inf)+Complex(-95567/284))*y^4+(1100/71*ln(p_inf)+4320/71)*y^3+(Complex(-1)*ln
(p_inf)+Complex(-26381/4260))*y^2+(1013/710+34/71*ln(p_inf))*y)*ln(y)^2+9/568*y
*((1/54+Complex(1)*Pi)*y^24+(76906126/135-5936000/9*Pi^2+Complex(-73304/9)*Pi)*
y^12+1/54+(-209666090/81-4367224/3*ln(p_inf)+8579200/27*Pi^2+Complex(-50216/3)*
Pi)*y^14+(-337984/27*Pi^2+13566752/45*ln(p_inf)+67181293/162+Complex(-70007/15)
*Pi)*y^16+(Complex(352686/5)*ln(p_inf)+Complex(26482409/324)+15436/5*Pi+
Complex(-21584/27)*Pi^2)*y^17+(-31912/9*Pi^2+1375708/45*ln(p_inf)+1190434/27+
Complex(80966/45)*Pi)*y^18+(Complex(59114/9)*ln(p_inf)+Complex(13844483/1620)-\
672*Pi+Complex(-14140/27)*Pi^2)*y^19+(-4400/27*Pi^2+20500/27*ln(p_inf)+499058/
405+Complex(300)*Pi)*y^20+(Complex(345823/1620)-194/5*Pi+Complex(-284/27)*Pi^2+
Complex(16414/135)*ln(p_inf))*y^21+(-136/27*Pi^2+1708/135*ln(p_inf)+8836/405+
Complex(114/5)*Pi)*y^22+(-6/5*Pi+Complex(2263/540)+Complex(2)*ln(p_inf))*y^23+(
20752/405-1708/135*ln(p_inf)-136/27*Pi^2+Complex(38/15)*Pi)*y^2+(Complex(2)*ln(
p_inf)+Complex(1457/540)+2/15*Pi)*y+(Complex(16414/135)*ln(p_inf)+Complex(70231
/540)+194/45*Pi+Complex(284/27)*Pi^2)*y^3+(170264/405-20500/27*ln(p_inf)-4400/
27*Pi^2+Complex(100/3)*Pi)*y^4+(Complex(59114/9)*ln(p_inf)+Complex(923851/60)-\
1232/3*Pi+Complex(14140/27)*Pi^2)*y^5+(-7383062/135-1375708/45*ln(p_inf)-31912/
9*Pi^2+Complex(9494/45)*Pi)*y^6+(Complex(352686/5)*ln(p_inf)+Complex(24345245/
108)+16588/15*Pi+Complex(21584/27)*Pi^2)*y^7+(-661270567/810-13566752/45*ln(
p_inf)-337984/27*Pi^2+Complex(29179/5)*Pi)*y^8+(Complex(-7966552/9)*ln(p_inf)+
Complex(-28514672/15)-1622/3*Pi+Complex(-3646720/27)*Pi^2)*y^9+(1121299202/405+
4367224/3*ln(p_inf)+8579200/27*Pi^2+Complex(24184/3)*Pi)*y^10+(Complex(43948708
/45)*ln(p_inf)+Complex(122613710/81)-22630/3*Pi+Complex(14075264/27)*Pi^2)*y^11
+(Complex(43948708/45)*ln(p_inf)+Complex(848401622/405)+Complex(-14075264/27)*
Pi^2-7930/3*Pi)*y^13+(Complex(-7966552/9)*ln(p_inf)+Complex(-589946678/405)+
59042/9*Pi+Complex(3646720/27)*Pi^2)*y^15+Complex(1/9)*Pi+2*(Complex(-64075118/
135)*y^8+Complex(4325978/135)*y^6+854/135*y^19+Complex(4325978/135)*y^14+50396/
135*y^17+Complex(1)*y^20+2013166/135*y^15+Complex(8072/135)*y^2+18336962/135*y^
13+Complex(8072/135)*y^18-116599502/135*y^11+Complex(435283/135)*y^4+116599502/
135*y^9+Complex(25999636/27)*y^10-18336962/135*y^7+Complex(-64075118/135)*y^12-\
2013166/135*y^5+Complex(435283/135)*y^16-50396/135*y^3+Complex(1)-854/135*y)*y*
(y^2+1)*ln(2)-2*(Complex(-64075118/135)*y^8+Complex(4325978/135)*y^6+854/135*y^
19+Complex(4325978/135)*y^14+50396/135*y^17+Complex(1)*y^20+2013166/135*y^15+
Complex(8072/135)*y^2+18336962/135*y^13+Complex(8072/135)*y^18-116599502/135*y^
11+Complex(435283/135)*y^4+116599502/135*y^9+Complex(25999636/27)*y^10-18336962
/135*y^7+Complex(-64075118/135)*y^12-2013166/135*y^5+Complex(435283/135)*y^16-\
50396/135*y^3+Complex(1)-854/135*y)*y*(y^2+1)*ln(b))*ln(y)+1/568*y*((1/6+
Complex(1)*Pi)*y^20+(Complex(403/60)-6/5*Pi)*y^19+(14779/45+Complex(104/5)*Pi)*
y^18+(Complex(65147/180)-182/5*Pi)*y^17+(67799/10+Complex(1287/5)*Pi)*y^16+(
Complex(-63125/2)+326*Pi)*y^15+(-2771308/45+Complex(992/5)*Pi)*y^14+(Complex(-\
5838109/10)+5922/5*Pi)*y^13+(-1691189+Complex(-6076/5)*Pi)*y^12+(Complex(
287876053/90)+4116/5*Pi)*y^11+(63820898/15+Complex(-2352)*Pi)*y^10+(Complex(-\
287876053/90)-4116/5*Pi)*y^9+(-1691189+Complex(-6076/5)*Pi)*y^8+(-5922/5*Pi+
Complex(5838109/10))*y^7+(-2771308/45+Complex(992/5)*Pi)*y^6+(-326*Pi+Complex(
63125/2))*y^5+(67799/10+Complex(1287/5)*Pi)*y^4+(182/5*Pi+Complex(-65147/180))*
y^3+(14779/45+Complex(104/5)*Pi)*y^2+(6/5*Pi+Complex(-403/60))*y+1/6+Complex(1)
*Pi)*(y^2+1)^2*ln(2)-1/568*y*((1/6+Complex(1)*Pi)*y^20+(Complex(403/60)-6/5*Pi)
*y^19+(14779/45+Complex(104/5)*Pi)*y^18+(Complex(65147/180)-182/5*Pi)*y^17+(
67799/10+Complex(1287/5)*Pi)*y^16+(Complex(-63125/2)+326*Pi)*y^15+(-2771308/45+
Complex(992/5)*Pi)*y^14+(Complex(-5838109/10)+5922/5*Pi)*y^13+(-1691189+
Complex(-6076/5)*Pi)*y^12+(Complex(287876053/90)+4116/5*Pi)*y^11+(63820898/15+
Complex(-2352)*Pi)*y^10+(Complex(-287876053/90)-4116/5*Pi)*y^9+(-1691189+
Complex(-6076/5)*Pi)*y^8+(-5922/5*Pi+Complex(5838109/10))*y^7+(-2771308/45+
Complex(992/5)*Pi)*y^6+(-326*Pi+Complex(63125/2))*y^5+(67799/10+Complex(1287/5)
*Pi)*y^4+(182/5*Pi+Complex(-65147/180))*y^3+(14779/45+Complex(104/5)*Pi)*y^2+(6
/5*Pi+Complex(-403/60))*y+1/6+Complex(1)*Pi)*(y^2+1)^2*ln(b)+y^3*(Complex(-\
911680/71)*y^13+34/71*y^20+Complex(-76)*y^5+1100/71*y^18+Complex(-1)*y+23934/71
*y^16+Complex(3535/71)*y^17+84496/71*y^14+Complex(-3518816/71)*y^9-2144800/71*y
^12+Complex(76)*y^15+4452000/71*y^10+Complex(3518816/71)*y^11-2144800/71*y^8+
Complex(911680/71)*y^7+84496/71*y^6+Complex(-3535/71)*y^3+23934/71*y^4+Complex(
1)*y^19+1100/71*y^2+34/71)*Zeta(3)+17/6816*(6/17*Pi+Complex(1)*y^24+(-1489236/
85*Pi+Complex(515216624/255)*Pi^2+Complex(15461231/45))*y^12+(Complex(18752/255
)*Pi^2+(-6328/85-2256/85*ln(p_inf))*Pi+Complex(66356/255)*ln(p_inf)+Complex(
150494/51))*y^20+(-4432/255*Pi^2+(Complex(3754/85)+Complex(1308/85)*ln(p_inf))*
Pi+59146/255*ln(p_inf)+111898/255)*y^21+(Complex(36/85)*Pi^2+(-312/85-72/85*ln(
p_inf))*Pi+Complex(3782/51)+Complex(403/85)*ln(p_inf))*y^22+(-24/17*Pi^2+(
Complex(12/17)*ln(p_inf)+Complex(46/17))*Pi+2/17*ln(p_inf)-1549/255)*y^23+((
Complex(116/85)+Complex(12/17)*ln(p_inf))*Pi-7/17+2/17*ln(p_inf))*y+(Complex(36
/17)*Pi^2+(1026/85+72/85*ln(p_inf))*Pi+Complex(-403/85)*ln(p_inf)+Complex(-\
12617/510))*y^2+(-3416/255*Pi^2+(Complex(1308/85)*ln(p_inf)+Complex(40))*Pi+
59146/255*ln(p_inf)+280654/765)*y^3+(Complex(32288/255)*Pi^2+(24364/85+2256/85*
ln(p_inf))*Pi+Complex(-66356/255)*ln(p_inf)+Complex(-175085/153))*y^4+(-201584/
255*Pi^2+(Complex(56774/85)+Complex(16692/85)*ln(p_inf))*Pi+1279498/255*ln(
p_inf)+8245933/765)*y^5+(Complex(1695772/255)*Pi^2+(14284/17-17376/85*ln(p_inf)
)*Pi+Complex(330359/15)*ln(p_inf)+Complex(17694184/765))*y^6+(-8002936/255*Pi^2
+(Complex(27348/85)*ln(p_inf)+Complex(542098/85))*Pi-1972970/51*ln(p_inf)-15940
/9)*y^7+(Complex(18766664/255)*Pi^2+(-385232/85-90624/85*ln(p_inf))*Pi+Complex(
36922404/85)*ln(p_inf)+Complex(492293444/765))*y^8+(-76739024/255*Pi^2+(
Complex(247372/17)+Complex(-61008/85)*ln(p_inf))*Pi-315499252/255*ln(p_inf)-\
146371219/85)*y^9+(Complex(-257978744/255)*Pi^2+(-1491768/85-120456/85*ln(p_inf
))*Pi+Complex(-470666144/255)*ln(p_inf)+Complex(-119416703/45))*y^10+(464831984
/255*Pi^2+(Complex(108980/17)+Complex(-214032/85)*ln(p_inf))*Pi+153812252/85*ln
(p_inf)+2084064979/765)*y^11+(-460160912/255*Pi^2+(Complex(-230128/17)+Complex(
-214032/85)*ln(p_inf))*Pi+153812252/85*ln(p_inf)+1710617777/765)*y^13+(Complex(
-255093848/255)*Pi^2+(37884/85+120456/85*ln(p_inf))*Pi+Complex(470666144/255)*
ln(p_inf)+Complex(2095339646/765))*y^14+(76621232/255*Pi^2+(Complex(-61008/85)*
ln(p_inf)+Complex(-1379896/85))*Pi-315499252/255*ln(p_inf)-1655521681/765)*y^15
+(Complex(19733768/255)*Pi^2+(152554/17+90624/85*ln(p_inf))*Pi+Complex(-\
36922404/85)*ln(p_inf)+Complex(-229112747/255))*y^16+(6871168/255*Pi^2+(
Complex(-427952/85)+Complex(27348/85)*ln(p_inf))*Pi-1972970/51*ln(p_inf)+
2585990/51)*y^17+(Complex(1361548/255)*Pi^2+(288118/85+17376/85*ln(p_inf))*Pi+
Complex(-3068623/170)+Complex(-330359/15)*ln(p_inf))*y^18+(101432/255*Pi^2+(
Complex(1636/17)+Complex(16692/85)*ln(p_inf))*Pi+1279498/255*ln(p_inf)+4394521/
255)*y^19)*(y^2+1))*Pi^(1/2)*130^(1/2)/b^4/(y^2+1)^15*p_inf^4;


==> anc/W_odd_hered_leq6_meqm3.mpl <==
W_odd_hered_y_2_meqm3_fin := 2048/5005*((5/48*y^10-167/48*y^8-1031/24*y^6+1031/
24*y^4-5/48+167/48*y^2+Complex(1)*y+Complex(1)*y^9+Complex(-2/3)*y^7+Complex(
1495/24)*y^5+Complex(-2/3)*y^3)*ln(y^2+1)+(-5/96*y^10+167/96*y^8+1031/48*y^6-\
1031/48*y^4-167/96*y^2+5/96+Complex(1/3)*y^3+Complex(-1/2)*y+Complex(-1/2)*y^9+
Complex(1/3)*y^7+Complex(-1495/48)*y^5)*ln(2)+(5/96*y^10-167/96*y^8-1031/48*y^6
+1031/48*y^4+167/96*y^2-5/96+Complex(1495/48)*y^5+Complex(-1/3)*y^3+Complex(1/2
)*y+Complex(1/2)*y^9+Complex(-1/3)*y^7)*ln(b)+(-5/96*y^10+167/96*y^8+1031/48*y^
6-1031/48*y^4-167/96*y^2+5/96+Complex(1/3)*y^3+Complex(-1/2)*y+Complex(-1/2)*y^
9+Complex(1/3)*y^7+Complex(-1495/48)*y^5)*ln(y)+Complex(-5/64)*y^11+(77/144-5/
96*ln(p_inf))*y^10+(Complex(85/192)+Complex(-1/2)*ln(p_inf))*y^9+(943/144+167/
96*ln(p_inf))*y^8+(Complex(10799/576)+Complex(1/3)*ln(p_inf))*y^7+(55835/576+
1031/48*ln(p_inf))*y^6+(Complex(-58541/576)+Complex(-1495/48)*ln(p_inf))*y^5+(-\
9581/192-1031/48*ln(p_inf))*y^4+(Complex(-29/72)+Complex(1/3)*ln(p_inf))*y^3+(-\
571/192-167/96*ln(p_inf))*y^2+(Complex(-1/2)*ln(p_inf)+Complex(-13/16))*y+5/96*
ln(p_inf)+5/64)*mu*y^3*13^(1/2)*(-y+Complex(1))^6*Pi^(1/2)/(y^2+1)^11/b^2*p_inf
^6-864/455*((-15536/297*y^10-48682/297*y^8+48682/297*y^6+15536/297*y^4-10/99+
3092/891*y^2+Complex(1)*y^13+Complex(460/891)*y^11+10/99*y^14-3092/891*y^12+
Complex(1)*y+Complex(-38791/297)*y^9+Complex(176152/297)*y^7+Complex(-38791/297
)*y^5+Complex(460/891)*y^3)*ln(y^2+1)+(7768/297*y^10+24341/297*y^8-24341/297*y^
6-7768/297*y^4-1546/891*y^2+5/99+1546/891*y^12-5/99*y^14+Complex(-1/2)*y+
Complex(-1/2)*y^13+Complex(-230/891)*y^11+Complex(-230/891)*y^3+Complex(38791/
594)*y^9+Complex(-88076/297)*y^7+Complex(38791/594)*y^5)*ln(2)+(5/99*y^14-1546/
891*y^12-7768/297*y^10-24341/297*y^8+24341/297*y^6+7768/297*y^4+1546/891*y^2-5/
99+Complex(1/2)*y+Complex(1/2)*y^13+Complex(230/891)*y^11+Complex(-38791/594)*y
^5+Complex(230/891)*y^3+Complex(-38791/594)*y^9+Complex(88076/297)*y^7)*ln(b)+(
7768/297*y^10+24341/297*y^8-24341/297*y^6-7768/297*y^4-1546/891*y^2+5/99+1546/
891*y^12-5/99*y^14+Complex(-1/2)*y+Complex(-1/2)*y^13+Complex(-230/891)*y^11+
Complex(-230/891)*y^3+Complex(38791/594)*y^9+Complex(-88076/297)*y^7+Complex(
38791/594)*y^5)*ln(y)+Complex(-5/594)*y^15+(25/486-5/99*ln(p_inf))*y^14+(
Complex(-593/1782)+Complex(-1/2)*ln(p_inf))*y^13+(6595/1782+1546/891*ln(p_inf))
*y^12+(Complex(29803/5346)+Complex(-230/891)*ln(p_inf))*y^11+(83833/891+7768/
297*ln(p_inf))*y^10+(Complex(3919681/10692)+Complex(38791/594)*ln(p_inf))*y^9+(
2404679/5346+24341/297*ln(p_inf))*y^8+(Complex(-1769633/1782)+Complex(-88076/
297)*ln(p_inf))*y^7+(-1278533/5346-24341/297*ln(p_inf))*y^6+(Complex(754675/
5346)+Complex(38791/594)*ln(p_inf))*y^5+(-12223/198-7768/297*ln(p_inf))*y^4+(
Complex(-629/486)+Complex(-230/891)*ln(p_inf))*y^3+(-8545/2673-1546/891*ln(
p_inf))*y^2+(Complex(-1/2)*ln(p_inf)+Complex(-1033/1188))*y+5/99*ln(p_inf)+145/
1782)*mu*y^3*13^(1/2)*(-y+Complex(1))^6*Pi^(1/2)/(y^2+1)^13/b^2*p_inf^8;
W_odd_hered_y_3_meqm3_fin := -6144/5005*mu*y^3*13^(1/2)*(Complex(-24505/9)*y^10
*Pi^2-5/96*(Complex(688208/5)*y^8+Complex(-126136/5)*y^6-21/10*y^17+Complex(
1336/5)*y^14-424/5*y^15+Complex(-117/5)*y^2-18672/5*y^13+Complex(1)*y^18+75560*
y^11+Complex(-1336/5)*y^4-834123/5*y^9+Complex(-688208/5)*y^10+75560*y^7+
Complex(126136/5)*y^12-18672/5*y^5+Complex(117/5)*y^16-424/5*y^3+Complex(-1)-21
/10*y)*(y^2+1)*ln(b)+5/96*(y^2+1)*(Complex(688208/5)*y^8+Complex(-126136/5)*y^6
-21/10*y^17+Complex(1336/5)*y^14-424/5*y^15+Complex(-117/5)*y^2-18672/5*y^13+
Complex(1)*y^18+75560*y^11+Complex(-1336/5)*y^4-834123/5*y^9+Complex(-688208/5)
*y^10+75560*y^7+Complex(126136/5)*y^12-18672/5*y^5+Complex(117/5)*y^16-424/5*y^
3+Complex(-1)-21/10*y)*ln(2)+Complex(-5/64)+Complex(-5/96)*ln(p_inf)+(Complex(
1388)*y^5+5/24*y^18+Complex(1388)*y^13+15/8*y^16+Complex(1)*y-145/2*y^14+
Complex(1)*y^17+37805/6*y^12+Complex(98020/3)*y^9-27505*y^10+Complex(74/3)*y^15
+27505*y^8+Complex(-16179)*y^11-37805/6*y^6+Complex(-16179)*y^7+145/2*y^4+
Complex(74/3)*y^3-15/8*y^2-5/24)*ln(y)*y*ln(y^2+1)+1/2*y*(Complex(1388)*y^5+5/
24*y^18+Complex(1388)*y^13+15/8*y^16+Complex(1)*y-145/2*y^14+Complex(1)*y^17+
37805/6*y^12+Complex(98020/3)*y^9-27505*y^10+Complex(74/3)*y^15+27505*y^8+
Complex(-16179)*y^11-37805/6*y^6+Complex(-16179)*y^7+145/2*y^4+Complex(74/3)*y^
3-15/8*y^2-5/24)*polylog(2,-y^2)-1/2*y*(Complex(1388)*y^5+5/24*y^18+Complex(
1388)*y^13+15/8*y^16+Complex(1)*y-145/2*y^14+Complex(1)*y^17+37805/6*y^12+
Complex(98020/3)*y^9-27505*y^10+Complex(74/3)*y^15+27505*y^8+Complex(-16179)*y^
11-37805/6*y^6+Complex(-16179)*y^7+145/2*y^4+Complex(74/3)*y^3-15/8*y^2-5/24)*
ln(y)^2+(Complex(2868547/288)+Complex(70259/12)*ln(p_inf)+Complex(5393/4)*Pi^2)
*y^8+(44891/12*ln(p_inf)+5663003/864+37805/72*Pi^2)*y^7+(Complex(-237305/96)+
Complex(-7967/6)*ln(p_inf)+Complex(-347/3)*Pi^2)*y^6+(-2387/12*ln(p_inf)-14023/
32-145/24*Pi^2)*y^5+(Complex(-18901/1728)+Complex(-1453/96)*ln(p_inf)+Complex(-\
37/18)*Pi^2)*y^4+(Complex(-2868547/288)+Complex(-70259/12)*ln(p_inf)+Complex(
5393/4)*Pi^2)*y^12+(-456323/96*ln(p_inf)-4592471/576+27505/12*Pi^2)*y^11+(-\
456323/96*ln(p_inf)-4592471/576-27505/12*Pi^2)*y^9+(-869/192*ln(p_inf)-12613/
1152+5/32*Pi^2)*y^3+(Complex(-61/48)*ln(p_inf)+Complex(-865/576)+Complex(-1/12)
*Pi^2)*y^2+(-1183/3456-7/64*ln(p_inf)+5/288*Pi^2)*y+(Complex(5/64)+Complex(5/96
)*ln(p_inf))*y^20+(-7/64*ln(p_inf)-1183/3456-5/288*Pi^2)*y^19+(Complex(865/576)
+Complex(61/48)*ln(p_inf)+Complex(-1/12)*Pi^2)*y^18+(-869/192*ln(p_inf)-12613/
1152-5/32*Pi^2)*y^17+(Complex(18901/1728)+Complex(1453/96)*ln(p_inf)+Complex(-\
37/18)*Pi^2)*y^16+(-2387/12*ln(p_inf)-14023/32+145/24*Pi^2)*y^15+(Complex(
237305/96)+Complex(7967/6)*ln(p_inf)+Complex(-347/3)*Pi^2)*y^14+(44891/12*ln(
p_inf)+5663003/864-37805/72*Pi^2)*y^13+(-1/2*y*(Complex(1388)*y^5+5/24*y^18+
Complex(1388)*y^13+15/8*y^16+Complex(1)*y-145/2*y^14+Complex(1)*y^17+37805/6*y^
12+Complex(98020/3)*y^9-27505*y^10+Complex(74/3)*y^15+27505*y^8+Complex(-16179)
*y^11-37805/6*y^6+Complex(-16179)*y^7+145/2*y^4+Complex(74/3)*y^3-15/8*y^2-5/24
)*ln(2)+1/2*y*(Complex(1388)*y^5+5/24*y^18+Complex(1388)*y^13+15/8*y^16+
Complex(1)*y-145/2*y^14+Complex(1)*y^17+37805/6*y^12+Complex(98020/3)*y^9-27505
*y^10+Complex(74/3)*y^15+27505*y^8+Complex(-16179)*y^11-37805/6*y^6+Complex(-\
16179)*y^7+145/2*y^4+Complex(74/3)*y^3-15/8*y^2-5/24)*ln(b)+Complex(-5/96)+
Complex(-5/96)*y^20+(-5/48*ln(p_inf)-47/576)*y^19+(Complex(-1/2)*ln(p_inf)+
Complex(-37/16))*y^18+(-15/16*ln(p_inf)+551/192)*y^17+(Complex(-4181/96)+
Complex(-37/3)*ln(p_inf))*y^16+(145/4*ln(p_inf)+28447/96)*y^15+(Complex(-76387/
24)+Complex(-694)*ln(p_inf))*y^14+(-37805/12*ln(p_inf)-1221185/96)*y^13+(
Complex(1474405/48)+Complex(16179/2)*ln(p_inf))*y^12+(27505/2*ln(p_inf)+2429747
/48)*y^11+(Complex(-4287673/72)+Complex(-49010/3)*ln(p_inf))*y^10+(-27505/2*ln(
p_inf)-2429747/48)*y^9+(Complex(1474405/48)+Complex(16179/2)*ln(p_inf))*y^8+(
37805/12*ln(p_inf)+1221185/96)*y^7+(Complex(-76387/24)+Complex(-694)*ln(p_inf))
*y^6+(-145/4*ln(p_inf)-28447/96)*y^5+(Complex(-4181/96)+Complex(-37/3)*ln(p_inf
))*y^4+(15/16*ln(p_inf)-551/192)*y^3+(Complex(-1/2)*ln(p_inf)+Complex(-37/16))*
y^2+(47/576+5/48*ln(p_inf))*y)*ln(y))*Pi^(1/2)/(y^2+1)^13/b^3*p_inf^4;
W_odd_hered_y_4_meqm3_fin := 6144/1001*mu*y^3*13^(1/2)*(1/16*y*(16*y*(Complex(-\
7214/3)*y^5+1/6*y^20+Complex(-40313)*y^13+4/3*y^18+Complex(-1)*y-247/2*y^16+
Complex(91/3)*y^17+38588/3*y^14+Complex(-400463/3)*y^9-258524/3*y^12+Complex(
7214/3)*y^15+154028*y^10+Complex(400463/3)*y^11-258524/3*y^8+Complex(40313)*y^7
+38588/3*y^6+Complex(1)*y^19-247/2*y^4+Complex(-91/3)*y^3+4/3*y^2+1/6)*ln(y)+(
Complex(-2047784/3)*y^8+Complex(1179136/15)*y^6-32/15*y^19+Complex(1179136/15)*
y^14-748/5*y^17+Complex(1)*y^20-48408/5*y^15+Complex(176/5)*y^2+4379192/15*y^13
+Complex(176/5)*y^18-16618916/15*y^11+Complex(2771/5)*y^4+16618916/15*y^9+
Complex(19461728/15)*y^10-4379192/15*y^7+Complex(-2047784/3)*y^12+48408/5*y^5+
Complex(2771/5)*y^16+748/5*y^3+Complex(1)+32/15*y)*(y^2+1))*polylog(2,-y^2)-y^2
*(Complex(-7214/3)*y^5+1/6*y^20+Complex(-40313)*y^13+4/3*y^18+Complex(-1)*y-247
/2*y^16+Complex(91/3)*y^17+38588/3*y^14+Complex(-400463/3)*y^9-258524/3*y^12+
Complex(7214/3)*y^15+154028*y^10+Complex(400463/3)*y^11-258524/3*y^8+Complex(
40313)*y^7+38588/3*y^6+Complex(1)*y^19-247/2*y^4+Complex(-91/3)*y^3+4/3*y^2+1/6
)*polylog(3,-y^2)+(y^2*(Complex(-7214/3)*y^5+1/6*y^20+Complex(-40313)*y^13+4/3*
y^18+Complex(-1)*y-247/2*y^16+Complex(91/3)*y^17+38588/3*y^14+Complex(-400463/3
)*y^9-258524/3*y^12+Complex(7214/3)*y^15+154028*y^10+Complex(400463/3)*y^11-\
258524/3*y^8+Complex(40313)*y^7+38588/3*y^6+Complex(1)*y^19-247/2*y^4+Complex(-\
91/3)*y^3+4/3*y^2+1/6)*ln(y)^2-3/160*(Complex(-304622/81)*y^5+5/3*y^20+Complex(
-9929458/27)*y^13+5866/81*y^18+Complex(-1)*y+52367/27*y^16+Complex(3185/27)*y^
17+6494000/81*y^14+Complex(-130914238/81)*y^9-25629436/27*y^12+Complex(304622/
81)*y^15+17281516/9*y^10+Complex(130914238/81)*y^11-25629436/27*y^8+Complex(
9929458/27)*y^7+6494000/81*y^6+Complex(1)*y^19+52367/27*y^4+Complex(-3185/27)*y
^3+5866/81*y^2+5/3)*(y^2+1)^2)*ln(y^2+1)-1/2*y^2*(Complex(-7214/3)*y^5+1/6*y^20
+Complex(-40313)*y^13+4/3*y^18+Complex(-1)*y-247/2*y^16+Complex(91/3)*y^17+
38588/3*y^14+Complex(-400463/3)*y^9-258524/3*y^12+Complex(7214/3)*y^15+154028*y
^10+Complex(400463/3)*y^11-258524/3*y^8+Complex(40313)*y^7+38588/3*y^6+Complex(
1)*y^19-247/2*y^4+Complex(-91/3)*y^3+4/3*y^2+1/6)*ln(y)^3-1/2*y*(y*(Complex(-\
7214/3)*y^5+1/6*y^20+Complex(-40313)*y^13+4/3*y^18+Complex(-1)*y-247/2*y^16+
Complex(91/3)*y^17+38588/3*y^14+Complex(-400463/3)*y^9-258524/3*y^12+Complex(
7214/3)*y^15+154028*y^10+Complex(400463/3)*y^11-258524/3*y^8+Complex(40313)*y^7
+38588/3*y^6+Complex(1)*y^19-247/2*y^4+Complex(-91/3)*y^3+4/3*y^2+1/6)*ln(2)-y*
(Complex(-7214/3)*y^5+1/6*y^20+Complex(-40313)*y^13+4/3*y^18+Complex(-1)*y-247/
2*y^16+Complex(91/3)*y^17+38588/3*y^14+Complex(-400463/3)*y^9-258524/3*y^12+
Complex(7214/3)*y^15+154028*y^10+Complex(400463/3)*y^11-258524/3*y^8+Complex(
40313)*y^7+38588/3*y^6+Complex(1)*y^19-247/2*y^4+Complex(-91/3)*y^3+4/3*y^2+1/6
)*ln(b)+Complex(-1/8)+(1/6*ln(p_inf)+25/72)*y^21+(Complex(137/60)+Complex(1)*ln
(p_inf))*y^20+(4/3*ln(p_inf)+229/90)*y^19+(Complex(1503/20)+Complex(91/3)*ln(
p_inf))*y^18+(-247/2*ln(p_inf)-13623/40)*y^17+(Complex(403481/60)+Complex(7214/
3)*ln(p_inf))*y^16+(38588/3*ln(p_inf)+1137721/30)*y^15+(Complex(-40313)*ln(
p_inf)+Complex(-5042979/40))*y^14+(-258524/3*ln(p_inf)-17214631/60)*y^13+(
Complex(171028247/360)+Complex(400463/3)*ln(p_inf))*y^12+(154028*ln(p_inf)+
17668349/30)*y^11+(Complex(-400463/3)*ln(p_inf)+Complex(-198696671/360))*y^10+(
-258524/3*ln(p_inf)-23334493/60)*y^9+(Complex(40313)*ln(p_inf)+Complex(8062907/
40))*y^8+(38588/3*ln(p_inf)+732071/10)*y^7+(Complex(-1994411/120)+Complex(-7214
/3)*ln(p_inf))*y^6+(-247/2*ln(p_inf)-62779/40)*y^5+(Complex(-5953/40)+Complex(-\
91/3)*ln(p_inf))*y^4+(4/3*ln(p_inf)-739/45)*y^3+(Complex(-1)*ln(p_inf)+Complex(
-817/120))*y^2+(29/360+1/6*ln(p_inf))*y)*ln(y)^2+((Complex(1213/576)+Complex(
181/80)*ln(p_inf)+Complex(1/6)*Pi^2)*y^3+(5293/4320+2/15*ln(p_inf)-1/36*Pi^2)*y
^2+(Complex(101/960)+Complex(1/16)*ln(p_inf))*y+(Complex(25743187/432)+Complex(
400463/18)*Pi^2+Complex(1152851/30)*ln(p_inf))*y^11+(13005004/135+1019977/20*ln
(p_inf)+129262/9*Pi^2)*y^10+(Complex(-28778267/360)+Complex(-40313/6)*Pi^2+
Complex(-377491/10)*ln(p_inf))*y^9+(-360462607/8640-264623/15*ln(p_inf)-19294/9
*Pi^2)*y^8+(Complex(1187449/240)*ln(p_inf)+Complex(38829467/2880)+Complex(3607/
9)*Pi^2)*y^7+(213413/96+12289/20*ln(p_inf)+247/12*Pi^2)*y^6+(Complex(127589/
1728)+Complex(2947/80)*ln(p_inf)+Complex(-91/18)*Pi^2)*y^19+(247/12*Pi^2-12289/
20*ln(p_inf)-929839/1440)*y^18+(Complex(58149251/8640)+Complex(1187449/240)*ln(
p_inf)+Complex(-3607/9)*Pi^2)*y^17+(Complex(4181/960)+Complex(181/80)*ln(p_inf)
+Complex(-1/6)*Pi^2)*y^21+(-2/9*Pi^2-569/60*ln(p_inf)-3473/720)*y^20+(Complex(
1152851/30)*ln(p_inf)+Complex(179278867/2160)+Complex(-400463/18)*Pi^2)*y^13+(
Complex(119/960)+Complex(1/16)*ln(p_inf))*y^23+(-1/36*Pi^2-2/15*ln(p_inf)+281/
1440)*y^22+(-19294/9*Pi^2+264623/15*ln(p_inf)+77658731/2880)*y^16+(Complex(-\
7602697/120)+Complex(40313/6)*Pi^2+Complex(-377491/10)*ln(p_inf))*y^15+(-\
6798485/72-1019977/20*ln(p_inf)+129262/9*Pi^2)*y^14+(Complex(-3227/2880)+
Complex(2947/80)*ln(p_inf)+Complex(91/18)*Pi^2)*y^5+(94903/2160+569/60*ln(p_inf
)-2/9*Pi^2)*y^4+1/64+1/64*y^24+1/16*y*(Complex(-2047784/3)*y^8+Complex(1179136/
15)*y^6-32/15*y^19+Complex(1179136/15)*y^14-748/5*y^17+Complex(1)*y^20-48408/5*
y^15+Complex(176/5)*y^2+4379192/15*y^13+Complex(176/5)*y^18-16618916/15*y^11+
Complex(2771/5)*y^4+16618916/15*y^9+Complex(19461728/15)*y^10-4379192/15*y^7+
Complex(-2047784/3)*y^12+48408/5*y^5+Complex(2771/5)*y^16+748/5*y^3+Complex(1)+
32/15*y)*(y^2+1)*ln(2)+(3276889/180-77014/3*Pi^2)*y^12-1/16*y*(Complex(-2047784
/3)*y^8+Complex(1179136/15)*y^6-32/15*y^19+Complex(1179136/15)*y^14-748/5*y^17+
Complex(1)*y^20-48408/5*y^15+Complex(176/5)*y^2+4379192/15*y^13+Complex(176/5)*
y^18-16618916/15*y^11+Complex(2771/5)*y^4+16618916/15*y^9+Complex(19461728/15)*
y^10-4379192/15*y^7+Complex(-2047784/3)*y^12+48408/5*y^5+Complex(2771/5)*y^16+
748/5*y^3+Complex(1)+32/15*y)*(y^2+1)*ln(b))*ln(y)+3/320*(Complex(-304622/81)*y
^5+5/3*y^20+Complex(-9929458/27)*y^13+5866/81*y^18+Complex(-1)*y+52367/27*y^16+
Complex(3185/27)*y^17+6494000/81*y^14+Complex(-130914238/81)*y^9-25629436/27*y^
12+Complex(304622/81)*y^15+17281516/9*y^10+Complex(130914238/81)*y^11-25629436/
27*y^8+Complex(9929458/27)*y^7+6494000/81*y^6+Complex(1)*y^19+52367/27*y^4+
Complex(-3185/27)*y^3+5866/81*y^2+5/3)*(y^2+1)^2*ln(2)-3/320*(y^2+1)^2*(
Complex(-304622/81)*y^5+5/3*y^20+Complex(-9929458/27)*y^13+5866/81*y^18+
Complex(-1)*y+52367/27*y^16+Complex(3185/27)*y^17+6494000/81*y^14+Complex(-\
130914238/81)*y^9-25629436/27*y^12+Complex(304622/81)*y^15+17281516/9*y^10+
Complex(130914238/81)*y^11-25629436/27*y^8+Complex(9929458/27)*y^7+6494000/81*y
^6+Complex(1)*y^19+52367/27*y^4+Complex(-3185/27)*y^3+5866/81*y^2+5/3)*ln(b)+y^
2*(Complex(-7214/3)*y^5+1/6*y^20+Complex(-40313)*y^13+4/3*y^18+Complex(-1)*y-\
247/2*y^16+Complex(91/3)*y^17+38588/3*y^14+Complex(-400463/3)*y^9-258524/3*y^12
+Complex(7214/3)*y^15+154028*y^10+Complex(400463/3)*y^11-258524/3*y^8+Complex(
40313)*y^7+38588/3*y^6+Complex(1)*y^19-247/2*y^4+Complex(-91/3)*y^3+4/3*y^2+1/6
)*Zeta(3)+11/1152*(18/11*ln(p_inf)+(Complex(-292064404/165)+Complex(-8191136/11
)*Pi^2+Complex(-202251728/165)*ln(p_inf))*y^9+(-202224868/165-140788616/165*ln(
p_inf)-17516768/55*Pi^2)*y^8+(Complex(58967504/165)*ln(p_inf)+Complex(88009159/
165)+Complex(4716544/55)*Pi^2)*y^7+(22059464/165+13302202/165*ln(p_inf)+580896/
55*Pi^2)*y^6+(Complex(-594662/55)+Complex(-628354/165)*ln(p_inf)+Complex(33252/
55)*Pi^2)*y^5+(484204/165+325934/165*ln(p_inf)+816/5*Pi^2)*y^4+(Complex(4171403
/165)+Complex(628354/165)*ln(p_inf)+Complex(33252/55)*Pi^2)*y^17+(-580896/55*Pi
^2+13302202/165*ln(p_inf)+34187519/165)*y^16+(Complex(-116050492/165)+Complex(
4716544/55)*Pi^2+Complex(-58967504/165)*ln(p_inf))*y^15+(-15666202/11-140788616
/165*ln(p_inf)+17516768/55*Pi^2)*y^14+(Complex(202251728/165)*ln(p_inf)+
Complex(297095182/165)+Complex(-8191136/11)*Pi^2)*y^13+(66314686/55+4766384/5*
ln(p_inf)-66475664/55*Pi^2)*y^12+(81233716/55+4766384/5*ln(p_inf)+66475664/55*
Pi^2)*y^10+(18/11*ln(p_inf)+58/55)*y^22+(Complex(2524/55)+Complex(54/55)*ln(
p_inf)+Complex(12/11)*Pi^2)*y^21+(Complex(-25248/55)+Complex(-584/5)*ln(p_inf)+
Complex(192/5)*Pi^2)*y^3+(3293/33+12002/165*ln(p_inf)+128/55*Pi^2)*y^2+(
Complex(-589/55)+Complex(-54/55)*ln(p_inf)+Complex(12/11)*Pi^2)*y+(-128/55*Pi^2
+12002/165*ln(p_inf)+12074/165)*y^20+(Complex(71454/55)+Complex(584/5)*ln(p_inf
)+Complex(192/5)*Pi^2)*y^19+(-816/5*Pi^2+325934/165*ln(p_inf)+619171/165)*y^18+
Complex(1)*y^23+(Complex(7065310/33)+Complex(7076992/5)*Pi^2)*y^11+27/11)*(y^2+
1))*Pi^(1/2)/(y^2+1)^15/b^4*p_inf^2-54528/1001*mu*y^2*13^(1/2)*(-9/710*y*(y^2+1
)^6*(Complex(-6596/9)*y^5+5/18*y^16+Complex(175/9)*y^13+23/9*y^14+Complex(-1)*y
-317/9*y^12+Complex(-49010/9)*y^9+8225/3*y^10+Complex(1)*y^15-20285/3*y^8+
Complex(6596/9)*y^11+8225/3*y^6+Complex(49010/9)*y^7-317/9*y^4+Complex(-175/9)*
y^3+23/9*y^2+5/18)*polylog(2,-y/(y^2+1)*(-y+Complex(1)))+9/710*y*(y^2+1)^6*(
Complex(-6596/9)*y^5+5/18*y^16+Complex(175/9)*y^13+23/9*y^14+Complex(-1)*y-317/
9*y^12+Complex(-49010/9)*y^9+8225/3*y^10+Complex(1)*y^15-20285/3*y^8+Complex(
6596/9)*y^11+8225/3*y^6+Complex(49010/9)*y^7-317/9*y^4+Complex(-175/9)*y^3+23/9
*y^2+5/18)*polylog(2,(1+Complex(1)*y)/(y^2+1))-9/710*y*(y^2+1)^6*(Complex(-6596
/9)*y^5+5/18*y^16+Complex(175/9)*y^13+23/9*y^14+Complex(-1)*y-317/9*y^12+
Complex(-49010/9)*y^9+8225/3*y^10+Complex(1)*y^15-20285/3*y^8+Complex(6596/9)*y
^11+8225/3*y^6+Complex(49010/9)*y^7-317/9*y^4+Complex(-175/9)*y^3+23/9*y^2+5/18
)*polylog(2,Complex(-1)/(y^2+1)*(y+Complex(1)))+9/710*y*(y^2+1)^6*(Complex(-\
6596/9)*y^5+5/18*y^16+Complex(175/9)*y^13+23/9*y^14+Complex(-1)*y-317/9*y^12+
Complex(-49010/9)*y^9+8225/3*y^10+Complex(1)*y^15-20285/3*y^8+Complex(6596/9)*y
^11+8225/3*y^6+Complex(49010/9)*y^7-317/9*y^4+Complex(-175/9)*y^3+23/9*y^2+5/18
)*polylog(2,y/(y^2+1)*(y+Complex(1)))-9/710*y*(y^2+1)^9*(Complex(1)*y^9+5/18*y^
10+Complex(148/9)*y^7+31/18*y^8+Complex(-490/9)*y^5-371/9*y^6+Complex(148/9)*y^
3+371/9*y^4+Complex(1)*y-31/18*y^2-5/18)*polylog(2,(Complex(-1)+y)/y)+9/710*y*(
Complex(533/9)*y^5+5/18*y^22+Complex(-3804446/9)*y^13+61/18*y^20+Complex(1)*y-\
481/18*y^18+Complex(533/9)*y^17-117833/18*y^16+Complex(1)*y^21+1627201/9*y^14+
Complex(-3804446/9)*y^9-6178471/9*y^12+Complex(441976/9)*y^15+6178471/9*y^10+
Complex(7236476/9)*y^11-1627201/9*y^8+Complex(441976/9)*y^7+117833/18*y^6+
Complex(202/9)*y^19+481/18*y^4+Complex(202/9)*y^3-61/18*y^2-5/18)*(y^2+1)^3*
polylog(2,(y+Complex(1))/y)+27/710*(710/27*(-9368/71*y^20+1004872/213*y^18+34/
213*y^24+96/71*y^22+3686506/71*y^16+Complex(1)*y^23+Complex(-1)*y-33129136/71*y
^10+3686506/71*y^8+1004872/213*y^6-9368/71*y^4+96/71*y^2-33129136/71*y^14+
60951296/71*y^12+34/213+Complex(2277/71)*y^21+Complex(109697/71)*y^19+Complex(
34487/71)*y^17+Complex(-109697/71)*y^5+Complex(-2277/71)*y^3+Complex(-14518988/
71)*y^15+Complex(52500896/71)*y^13+Complex(-52500896/71)*y^11+Complex(14518988/
71)*y^9+Complex(-34487/71)*y^7)*y^2*ln(y)+(Complex(2/3)*y+5/108*y^26-5489035/
486*y^20+49310125/972*y^18-1397/972*y^24-85361/486*y^22+2367742115/972*y^16+
Complex(1)*y^25-2369034605/972*y^10-47164795/972*y^8+5909245/486*y^6+82175/486*
y^4+2675/972*y^2-2436461438/243*y^14+2434298702/243*y^12+5/108+Complex(1087/27)
*y^23+Complex(410215/486)*y^21+Complex(14580277/243)*y^19+Complex(120626867/243
)*y^17+Complex(274117/486)*y^5+Complex(289/9)*y^3+Complex(-1476905366/243)*y^15
+Complex(2859626666/243)*y^13+Complex(-1475242148/243)*y^11+Complex(121781432/
243)*y^9+Complex(14707987/243)*y^7)*(y^2+1))*y*polylog(2,-y^2)-(-9368/71*y^20+
1004872/213*y^18+34/213*y^24+96/71*y^22+3686506/71*y^16+Complex(1)*y^23+
Complex(-1)*y-33129136/71*y^10+3686506/71*y^8+1004872/213*y^6-9368/71*y^4+96/71
*y^2-33129136/71*y^14+60951296/71*y^12+34/213+Complex(2277/71)*y^21+Complex(
109697/71)*y^19+Complex(34487/71)*y^17+Complex(-109697/71)*y^5+Complex(-2277/71
)*y^3+Complex(-14518988/71)*y^15+Complex(52500896/71)*y^13+Complex(-52500896/71
)*y^11+Complex(14518988/71)*y^9+Complex(-34487/71)*y^7)*y^3*polylog(3,-y^2)-9/
355*y*(Complex(-6596/9)*y^5+5/18*y^16+Complex(175/9)*y^13+23/9*y^14+Complex(-1)
*y-317/9*y^12+Complex(-49010/9)*y^9+8225/3*y^10+Complex(1)*y^15-20285/3*y^8+
Complex(6596/9)*y^11+8225/3*y^6+Complex(49010/9)*y^7-317/9*y^4+Complex(-175/9)*
y^3+23/9*y^2+5/18)*(y^2+1)^6*ln(y^2+1)^2+(18/355*y*(Complex(-6596/9)*y^5+5/18*y
^16+Complex(175/9)*y^13+23/9*y^14+Complex(-1)*y-317/9*y^12+Complex(-49010/9)*y^
9+8225/3*y^10+Complex(1)*y^15-20285/3*y^8+Complex(6596/9)*y^11+8225/3*y^6+
Complex(49010/9)*y^7-317/9*y^4+Complex(-175/9)*y^3+23/9*y^2+5/18)*(y^2+1)^6*ln(
y+Complex(1))+(-9368/71*y^20+1004872/213*y^18+34/213*y^24+96/71*y^22+3686506/71
*y^16+Complex(1)*y^23+Complex(-1)*y-33129136/71*y^10+3686506/71*y^8+1004872/213
*y^6-9368/71*y^4+96/71*y^2-33129136/71*y^14+60951296/71*y^12+34/213+Complex(
2277/71)*y^21+Complex(109697/71)*y^19+Complex(34487/71)*y^17+Complex(-109697/71
)*y^5+Complex(-2277/71)*y^3+Complex(-14518988/71)*y^15+Complex(52500896/71)*y^
13+Complex(-52500896/71)*y^11+Complex(14518988/71)*y^9+Complex(-34487/71)*y^7)*
y^3*ln(y)^2+9/355*y*(Complex(-6596/9)*y^5+5/18*y^16+Complex(175/9)*y^13+23/9*y^
14+Complex(-1)*y-317/9*y^12+Complex(-49010/9)*y^9+8225/3*y^10+Complex(1)*y^15-\
20285/3*y^8+Complex(6596/9)*y^11+8225/3*y^6+Complex(49010/9)*y^7-317/9*y^4+
Complex(-175/9)*y^3+23/9*y^2+5/18)*(y^2+1)^6*ln(y)+3/1136*((4/3*ln(p_inf)-23/45
+Complex(-4/3)*Pi)*y^25+(Complex(145/9)+24/5*Pi+Complex(24/5)*ln(p_inf))*y^24+(
92596/5*Pi+Complex(8672508418/135)+Complex(208152/5)*ln(p_inf))*y^12+(Complex(
17928)*Pi-38368*ln(p_inf)+5030174252/135)*y^11+(2156*Pi+Complex(-281636/15)+
Complex(3920)*ln(p_inf))*y^20+(37688/3*ln(p_inf)-7555810/27+Complex(-86968/15)*
Pi)*y^19+(88/5*ln(p_inf)-81862/405+Complex(-88/5)*Pi)*y^23+(1688/15*Pi+Complex(
-74242/135)+Complex(1688/15)*ln(p_inf))*y^22+(-112*ln(p_inf)-2850922/405+
Complex(112)*Pi)*y^21+(-88396/3*Pi+Complex(1844655809/135)+Complex(-170792/3)*
ln(p_inf))*y^16+(Complex(20440)*Pi-38368*ln(p_inf)+5030174252/135)*y^15+(-\
115556/5*Pi+Complex(-208152/5)*ln(p_inf)+Complex(-8672508418/135))*y^14+(
Complex(673456/15)*Pi-1346912/15*ln(p_inf)-10330427668/135)*y^13+(-28532/5*Pi+
Complex(14198501/27)+Complex(-11488)*ln(p_inf))*y^18+(Complex(-41944/5)*Pi+
19220*ln(p_inf)-2112453)*y^17+(-1764*Pi+Complex(281636/15)+Complex(-3920)*ln(
p_inf))*y^6+Complex(-1)+Complex(1)*y^26+24/5*y*(y^2+1)^4*(Complex(-6596/9)*y^5+
5/18*y^16+Complex(175/9)*y^13+23/9*y^14+Complex(-1)*y-317/9*y^12+Complex(-49010
/9)*y^9+8225/3*y^10+Complex(1)*y^15-20285/3*y^8+Complex(6596/9)*y^11+8225/3*y^6
+Complex(49010/9)*y^7-317/9*y^4+Complex(-175/9)*y^3+23/9*y^2+5/18)*ln(2)+(-112*
ln(p_inf)-2850922/405)*y^5+(Complex(74242/135)+Complex(-1688/15)*ln(p_inf))*y^4
+(82396/3*Pi+Complex(170792/3)*ln(p_inf)+Complex(-1844655809/135))*y^10+(
Complex(-54156/5)*Pi+19220*ln(p_inf)-2112453)*y^9+(28908/5*Pi+Complex(11488)*ln
(p_inf)+Complex(-14198501/27))*y^8+(Complex(-33824/5)*Pi+37688/3*ln(p_inf)-\
7555810/27)*y^7+(88/5*ln(p_inf)-81862/405)*y^3+(Complex(-24/5)*ln(p_inf)+
Complex(-145/9))*y^2+(-23/45+4/3*ln(p_inf))*y-24/5*(Complex(-6596/9)*y^5+5/18*y
^16+Complex(175/9)*y^13+23/9*y^14+Complex(-1)*y-317/9*y^12+Complex(-49010/9)*y^
9+8225/3*y^10+Complex(1)*y^15-20285/3*y^8+Complex(6596/9)*y^11+8225/3*y^6+
Complex(49010/9)*y^7-317/9*y^4+Complex(-175/9)*y^3+23/9*y^2+5/18)*y*(y^2+1)^4*
ln(b))*(y^2+1)^2)*ln(y^2+1)-9/355*y*(y^2+1)^6*(Complex(-6596/9)*y^5+5/18*y^16+
Complex(175/9)*y^13+23/9*y^14+Complex(-1)*y-317/9*y^12+Complex(-49010/9)*y^9+
8225/3*y^10+Complex(1)*y^15-20285/3*y^8+Complex(6596/9)*y^11+8225/3*y^6+
Complex(49010/9)*y^7-317/9*y^4+Complex(-175/9)*y^3+23/9*y^2+5/18)*polylog(2,
Complex(1)*y)-3/568*(Complex(-1)-24/5*(Complex(-6596/9)*y^5+5/18*y^16+Complex(
175/9)*y^13+23/9*y^14+Complex(-1)*y-317/9*y^12+Complex(-49010/9)*y^9+8225/3*y^
10+Complex(1)*y^15-20285/3*y^8+Complex(6596/9)*y^11+8225/3*y^6+Complex(49010/9)
*y^7-317/9*y^4+Complex(-175/9)*y^3+23/9*y^2+5/18)*y*(y^2+1)^3*ln(b)+Complex(1)*
y^24+48/5*y*(y^2+1)^3*(Complex(-6596/9)*y^5+5/18*y^16+Complex(175/9)*y^13+23/9*
y^14+Complex(-1)*y-317/9*y^12+Complex(-49010/9)*y^9+8225/3*y^10+Complex(1)*y^15
-20285/3*y^8+Complex(6596/9)*y^11+8225/3*y^6+Complex(49010/9)*y^7-317/9*y^4+
Complex(-175/9)*y^3+23/9*y^2+5/18)*ln(y)+24/5*y*(y^2+1)^3*(Complex(-6596/9)*y^5
+5/18*y^16+Complex(175/9)*y^13+23/9*y^14+Complex(-1)*y-317/9*y^12+Complex(-\
49010/9)*y^9+8225/3*y^10+Complex(1)*y^15-20285/3*y^8+Complex(6596/9)*y^11+8225/
3*y^6+Complex(49010/9)*y^7-317/9*y^4+Complex(-175/9)*y^3+23/9*y^2+5/18)*ln(2)-\
14483456/15*y^12*Pi+(244/15*ln(p_inf)-1141/45)*y^3+(Complex(-24/5)*ln(p_inf)+
Complex(-139/5))*y^2+(7/45+4/3*ln(p_inf))*y+(-294912/5*Pi+Complex(-2012579/45)+
Complex(-229504/15)*ln(p_inf))*y^16+(Complex(3260416/15)*Pi+97936/15*ln(p_inf)+
1342142/45)*y^15+(Complex(18046/45)+Complex(1616/15)*ln(p_inf))*y^20+(-1924/15*
ln(p_inf)-15421/9)*y^19+(Complex(145033/9)+Complex(57184/15)*ln(p_inf))*y^18+(
Complex(-114688/15)*Pi+190364/15*ln(p_inf)+1961947/45)*y^17+(7602176/15*Pi+
Complex(-208152/5)*ln(p_inf)+Complex(-681606/5))*y^14+(Complex(-12353536/15)*Pi
-673456/15*ln(p_inf)-6312698/45)*y^13+(Complex(12353536/15)*Pi-673456/15*ln(
p_inf)-6312698/45)*y^11+(7/45+4/3*ln(p_inf))*y^23+(Complex(139/5)+Complex(24/5)
*ln(p_inf))*y^22+(244/15*ln(p_inf)-1141/45)*y^21+(7602176/15*Pi+Complex(208152/
5)*ln(p_inf)+Complex(681606/5))*y^10+(Complex(-3260416/15)*Pi+97936/15*ln(p_inf
)+1342142/45)*y^9+(-294912/5*Pi+Complex(229504/15)*ln(p_inf)+Complex(2012579/45
))*y^8+(Complex(114688/15)*Pi+190364/15*ln(p_inf)+1961947/45)*y^7+(Complex(-\
145033/9)+Complex(-57184/15)*ln(p_inf))*y^6+(-1924/15*ln(p_inf)-15421/9)*y^5+(
Complex(-18046/45)+Complex(-1616/15)*ln(p_inf))*y^4)*(y^2+1)^3*ln(y+Complex(1))
-1/2*(-9368/71*y^20+1004872/213*y^18+34/213*y^24+96/71*y^22+3686506/71*y^16+
Complex(1)*y^23+Complex(-1)*y-33129136/71*y^10+3686506/71*y^8+1004872/213*y^6-\
9368/71*y^4+96/71*y^2-33129136/71*y^14+60951296/71*y^12+34/213+Complex(2277/71)
*y^21+Complex(109697/71)*y^19+Complex(34487/71)*y^17+Complex(-109697/71)*y^5+
Complex(-2277/71)*y^3+Complex(-14518988/71)*y^15+Complex(52500896/71)*y^13+
Complex(-52500896/71)*y^11+Complex(14518988/71)*y^9+Complex(-34487/71)*y^7)*y^3
*ln(y)^3-1/2*y^2*((389/2130+34/213*ln(p_inf))*y+(Complex(-34487/71)*ln(p_inf)+
Complex(-448116331/12780))*y^8+(1004872/213*ln(p_inf)+63214148/3195)*y^7+(
Complex(-123591401/12780)+Complex(-109697/71)*ln(p_inf))*y^6+(-9368/71*ln(p_inf
)-4336271/3195)*y^5+(Complex(344449/4260)+Complex(2277/71)*ln(p_inf))*y^22+(-\
9368/71*ln(p_inf)-1186769/3195)*y^21+(Complex(56367917/12780)+Complex(109697/71
)*ln(p_inf))*y^20+(1004872/213*ln(p_inf)+15814187/1065)*y^19+(Complex(-50745083
/12780)+Complex(34487/71)*ln(p_inf))*y^18+(3686506/71*ln(p_inf)+953075533/6390)
*y^17+(Complex(-2079597292/3195)+Complex(-14518988/71)*ln(p_inf))*y^16+(-\
33129136/71*ln(p_inf)-5108851304/3195)*y^15+(Complex(52500896/71)*ln(p_inf)+
Complex(17366849207/6390))*y^14+(34/213*ln(p_inf)+437/1278)*y^25+(Complex(1)*ln
(p_inf)+Complex(9967/4260))*y^24+(96/71*ln(p_inf)+1660/639)*y^23+(60951296/71*
ln(p_inf)+10834236784/3195)*y^13+(Complex(-4039324765/1278)+Complex(-52500896/
71)*ln(p_inf))*y^12+(-33129136/71*ln(p_inf)-6985975436/3195)*y^11+(Complex(
14518988/71)*ln(p_inf)+Complex(6894443687/6390))*y^10+(3686506/71*ln(p_inf)+
2148264859/6390)*y^9+(Complex(-1752851/12780)+Complex(-2277/71)*ln(p_inf))*y^4+
(96/71*ln(p_inf)-34093/3195)*y^3+(Complex(-1)*ln(p_inf)+Complex(-21961/4260))*y
^2+Complex(-9/142)+(-9368/71*y^20+1004872/213*y^18+34/213*y^24+96/71*y^22+
3686506/71*y^16+Complex(1)*y^23+Complex(-1)*y-33129136/71*y^10+3686506/71*y^8+
1004872/213*y^6-9368/71*y^4+96/71*y^2-33129136/71*y^14+60951296/71*y^12+34/213+
Complex(2277/71)*y^21+Complex(109697/71)*y^19+Complex(34487/71)*y^17+Complex(-\
109697/71)*y^5+Complex(-2277/71)*y^3+Complex(-14518988/71)*y^15+Complex(
52500896/71)*y^13+Complex(-52500896/71)*y^11+Complex(14518988/71)*y^9+Complex(-\
34487/71)*y^7)*y*ln(2)-(-9368/71*y^20+1004872/213*y^18+34/213*y^24+96/71*y^22+
3686506/71*y^16+Complex(1)*y^23+Complex(-1)*y-33129136/71*y^10+3686506/71*y^8+
1004872/213*y^6-9368/71*y^4+96/71*y^2-33129136/71*y^14+60951296/71*y^12+34/213+
Complex(2277/71)*y^21+Complex(109697/71)*y^19+Complex(34487/71)*y^17+Complex(-\
109697/71)*y^5+Complex(-2277/71)*y^3+Complex(-14518988/71)*y^15+Complex(
52500896/71)*y^13+Complex(-52500896/71)*y^11+Complex(14518988/71)*y^9+Complex(-\
34487/71)*y^7)*y*ln(b))*ln(y)^2+9/568*y*(1/18+2*y*(y^2+1)*(Complex(1)+1018/405*
y-1139828/81*y^19+4823746/81*y^17-83768/405*y^21-1018/405*y^23+Complex(1)*y^24+
236838836/81*y^15-236838836/81*y^9-4823746/81*y^7+1139828/81*y^5+83768/405*y^3+
974152028/81*y^11-974152028/81*y^13+Complex(1954/45)*y^22+Complex(342166/405)*y
^20+Complex(29288264/405)*y^18+Complex(242408299/405)*y^16+Complex(342166/405)*
y^4+Complex(1954/45)*y^2+Complex(-2952147514/405)*y^14+Complex(5719253332/405)*
y^12+Complex(-2952147514/405)*y^10+Complex(242408299/405)*y^8+Complex(29288264/
405)*y^6)*ln(2)-2*y*(y^2+1)*(Complex(1)+1018/405*y-1139828/81*y^19+4823746/81*y
^17-83768/405*y^21-1018/405*y^23+Complex(1)*y^24+236838836/81*y^15-236838836/81
*y^9-4823746/81*y^7+1139828/81*y^5+83768/405*y^3+974152028/81*y^11-974152028/81
*y^13+Complex(1954/45)*y^22+Complex(342166/405)*y^20+Complex(29288264/405)*y^18
+Complex(242408299/405)*y^16+Complex(342166/405)*y^4+Complex(1954/45)*y^2+
Complex(-2952147514/405)*y^14+Complex(5719253332/405)*y^12+Complex(-2952147514/
405)*y^10+Complex(242408299/405)*y^8+Complex(29288264/405)*y^6)*ln(b)+(47902/45
*Pi+Complex(-318409/162)+Complex(719504/405)*ln(p_inf)+Complex(1012/3)*Pi^2)*y^
5+(37472/27*Pi^2-3855272/135*ln(p_inf)-44870138/1215+Complex(-35008/45)*Pi)*y^
22+(Complex(12612415564/405)-2084932/9*Pi+Complex(-210003584/27)*Pi^2+Complex(
614912404/45)*ln(p_inf))*y^15+(2/5*Pi+Complex(1289/540)+Complex(2)*ln(p_inf))*y
+(Complex(614912404/45)*ln(p_inf)+Complex(204886922/9)-1130324/3*Pi+Complex(
210003584/27)*Pi^2)*y^13+(-18/5*Pi+Complex(2431/540)+Complex(2)*ln(p_inf))*y^27
+(-14746024/27*Pi^2+17900932/3*ln(p_inf)+3955337279/405+Complex(-1649068/45)*Pi
)*y^18+(Complex(-1012/3)*Pi^2+Complex(1146097/270)+Complex(719504/405)*ln(p_inf
)-22186/15*Pi)*y^23+(158470211/810-7367836/81*ln(p_inf)+Complex(-1683653/45)*Pi
-4019488/81*Pi^2)*y^8+(Complex(-117020693881/4860)+Complex(-120432854/9)*ln(
p_inf)+Complex(58075952/27)*Pi^2+10471406/45*Pi)*y^17+(29572145023/810+18205264
*ln(p_inf)+Complex(11839403/45)*Pi+132516544/27*Pi^2)*y^12+(-10733/1215-2036/
405*ln(p_inf)-136/81*Pi^2+Complex(76/5)*Pi)*y^26+(-458/5*Pi+Complex(58045/324)+
Complex(-284/27)*Pi^2+Complex(3998/45)*ln(p_inf))*y^25+(-1554053/2430-56524/135
*ln(p_inf)-128/9*Pi^2+Complex(-283/5)*Pi)*y^24+(458/45*Pi+Complex(2123/180)+
Complex(3998/45)*ln(p_inf)+Complex(284/27)*Pi^2)*y^3+(46831/1215+2036/405*ln(
p_inf)+Complex(76/45)*Pi-136/81*Pi^2)*y^2+(3844343/2430+56524/135*ln(p_inf)+
Complex(-283/45)*Pi-128/9*Pi^2)*y^4+(Complex(1399924315/324)+Complex(137948/27)
*Pi^2+1259534/15*Pi+Complex(60377014/45)*ln(p_inf))*y^9+(Complex(-18465613/45)*
Pi+132516544/27*Pi^2-18205264*ln(p_inf)-29074671961/810)*y^16+(Complex(
198102499/108)+Complex(60377014/45)*ln(p_inf)+6161062/45*Pi+Complex(-137948/27)
*Pi^2)*y^19+(Complex(191768329/810)+Complex(1316908/9)*ln(p_inf)-390934/15*Pi+
Complex(-438788/27)*Pi^2)*y^21+(-4019488/81*Pi^2+7367836/81*ln(p_inf)+672617797
/2430+Complex(4014403/45)*Pi)*y^20+(-625822/45*Pi+Complex(1316908/9)*ln(p_inf)+
Complex(256962229/810)+Complex(438788/27)*Pi^2)*y^7+(112203038/1215+3855272/135
*ln(p_inf)+Complex(229568/45)*Pi+37472/27*Pi^2)*y^6+(Complex(-146067032839/4860
)+Complex(-58075952/27)*Pi^2+373942/15*Pi+Complex(-120432854/9)*ln(p_inf))*y^11
+(-6161070029/405-17900932/3*ln(p_inf)+Complex(4434548/45)*Pi-14746024/27*Pi^2)
*y^10+(524746556/81+Complex(-1455808/9)*Pi-243805184/27*Pi^2)*y^14+(1/18+
Complex(1)*Pi)*y^28+Complex(1/9)*Pi)*ln(y)+1/568*(1/2+Complex(1)*Pi+(-8616*Pi+
Complex(74854747/180))*y^7+(10858394/45+Complex(9422)*Pi)*y^6+(2940*Pi+Complex(
-529373/20))*y^5+(536677/135+Complex(-84)*Pi)*y^4+(422/5*Pi+Complex(-132133/180
))*y^3+(17914/135+Complex(66/5)*Pi)*y^2+(18/5*Pi+Complex(-571/60))*y+(Complex(
132133/180)-422/5*Pi)*y^21+(536677/135+Complex(-84)*Pi)*y^20+(Complex(529373/20
)-2940*Pi)*y^19+(10858394/45+Complex(9422)*Pi)*y^18+(Complex(-74854747/180)+
8616*Pi)*y^17+(16394079/10+Complex(14415)*Pi)*y^16+(Complex(-467274227/45)+
42698*Pi)*y^15+(-252254296/9+Complex(-28776)*Pi)*y^14+(Complex(2163526264/45)+
156114/5*Pi)*y^13+(514627574/9+Complex(-336728/5)*Pi)*y^12+(Complex(1)*Pi+1/2)*
y^24+(Complex(571/60)-18/5*Pi)*y^23+(17914/135+Complex(66/5)*Pi)*y^22+(Complex(
-2163526264/45)-156114/5*Pi)*y^11+(-252254296/9+Complex(-28776)*Pi)*y^10+(
Complex(467274227/45)-42698*Pi)*y^9+(16394079/10+Complex(14415)*Pi)*y^8)*y*(y^2
+1)^2*ln(2)-1/568*(1/2+Complex(1)*Pi+(-8616*Pi+Complex(74854747/180))*y^7+(
10858394/45+Complex(9422)*Pi)*y^6+(2940*Pi+Complex(-529373/20))*y^5+(536677/135
+Complex(-84)*Pi)*y^4+(422/5*Pi+Complex(-132133/180))*y^3+(17914/135+Complex(66
/5)*Pi)*y^2+(18/5*Pi+Complex(-571/60))*y+(Complex(132133/180)-422/5*Pi)*y^21+(
536677/135+Complex(-84)*Pi)*y^20+(Complex(529373/20)-2940*Pi)*y^19+(10858394/45
+Complex(9422)*Pi)*y^18+(Complex(-74854747/180)+8616*Pi)*y^17+(16394079/10+
Complex(14415)*Pi)*y^16+(Complex(-467274227/45)+42698*Pi)*y^15+(-252254296/9+
Complex(-28776)*Pi)*y^14+(Complex(2163526264/45)+156114/5*Pi)*y^13+(514627574/9
+Complex(-336728/5)*Pi)*y^12+(Complex(1)*Pi+1/2)*y^24+(Complex(571/60)-18/5*Pi)
*y^23+(17914/135+Complex(66/5)*Pi)*y^22+(Complex(-2163526264/45)-156114/5*Pi)*y
^11+(-252254296/9+Complex(-28776)*Pi)*y^10+(Complex(467274227/45)-42698*Pi)*y^9
+(16394079/10+Complex(14415)*Pi)*y^8)*y*(y^2+1)^2*ln(b)+(-9368/71*y^20+1004872/
213*y^18+34/213*y^24+96/71*y^22+3686506/71*y^16+Complex(1)*y^23+Complex(-1)*y-\
33129136/71*y^10+3686506/71*y^8+1004872/213*y^6-9368/71*y^4+96/71*y^2-33129136/
71*y^14+60951296/71*y^12+34/213+Complex(2277/71)*y^21+Complex(109697/71)*y^19+
Complex(34487/71)*y^17+Complex(-109697/71)*y^5+Complex(-2277/71)*y^3+Complex(-\
14518988/71)*y^15+Complex(52500896/71)*y^13+Complex(-52500896/71)*y^11+Complex(
14518988/71)*y^9+Complex(-34487/71)*y^7)*y^3*Zeta(3)-5/20448*(y^2+1)*(-54/5*Pi+
Complex(1)*y^28+(-4072/75*Pi^2+(Complex(13728/25)+Complex(-2556/25)*ln(p_inf))*
Pi-71926/75*ln(p_inf)-108688/225)*y^3+(72/5*Pi^2+(Complex(-36/5)*ln(p_inf)+
Complex(-138/5))*Pi+1967/25-18/5*ln(p_inf))*y^27+(-19191508384/75*Pi^2+(
Complex(4558692/25)+Complex(17301888/25)*ln(p_inf))*Pi-1049493112/5*ln(p_inf)-\
81315178556/225)*y^13+(Complex(11929732648/75)*Pi^2+(100673268/25+13305744/25*
ln(p_inf))*Pi+Complex(97923698593/225)+Complex(6785008148/25)*ln(p_inf))*y^12+(
5035674712/75*Pi^2+(Complex(-69320394/25)+Complex(516996/5)*ln(p_inf))*Pi+
4749992498/25*ln(p_inf)+67878126823/225)*y^11+(258608/75*Pi^2+(Complex(-154746/
25)+Complex(12744/25)*ln(p_inf))*Pi-2218364/75*ln(p_inf)+2148952/225)*y^23+(
Complex(-47933020/3)*Pi^2+(10549428/25+1847304/5*ln(p_inf))*Pi+Complex(-\
388790331/5)*ln(p_inf)+Complex(-28957661851/225))*y^10+(15362936/15*Pi^2+(
Complex(2685276/25)+Complex(-858132/5)*ln(p_inf))*Pi-338526998/25*ln(p_inf)-\
10089240134/225)*y^19+(18954157216/75*Pi^2+(Complex(22104492/5)+Complex(
17301888/25)*ln(p_inf))*Pi-1049493112/5*ln(p_inf)-66826438036/225)*y^15+((
Complex(228/25)+Complex(-36/5)*ln(p_inf))*Pi+63/5-18/5*ln(p_inf))*y+(-53504/15*
Pi^2+(Complex(-35747874/25)+Complex(-858132/5)*ln(p_inf))*Pi-338526998/25*ln(
p_inf)-2073273118/75)*y^9+(Complex(-108/5)*Pi^2+(-7398/25-648/25*ln(p_inf))*Pi+
Complex(1713/25)*ln(p_inf)+Complex(12737/50))*y^2+(Complex(-23448/25)*Pi^2+(-\
95358/25-3168/5*ln(p_inf))*Pi+Complex(207664/15)+Complex(133846/25)*ln(p_inf))*
y^4+(14983552/75*Pi^2+(Complex(-336168/5)*ln(p_inf)+Complex(-9433782/25))*Pi-\
132447436/75*ln(p_inf)-674991974/225)*y^21+(117722916/25*Pi+Complex(-2274088627
/45)+Complex(-22261417648/75)*Pi^2)*y^14+(Complex(11696853544/75)*Pi^2+(6685914
/25-13305744/25*ln(p_inf))*Pi+Complex(-33166628162/75)+Complex(-6785008148/25)*
ln(p_inf))*y^16+(Complex(756/25)*Pi^2+(1728/25+648/25*ln(p_inf))*Pi+Complex(-\
1884/5)+Complex(-1713/25)*ln(p_inf))*y^26+(Complex(-12151264/15)*Pi^2+(-\
19459062/25-204336/5*ln(p_inf))*Pi+Complex(-273112466/225)+Complex(14018078/5)*
ln(p_inf))*y^20+(-4977157072/75*Pi^2+(Complex(81405648/25)+Complex(516996/5)*ln
(p_inf))*Pi+4749992498/25*ln(p_inf)+26199916421/75)*y^17+(Complex(8232/25)*Pi^2
+(27624/25+3168/5*ln(p_inf))*Pi+Complex(-21733)+Complex(-133846/25)*ln(p_inf))*
y^24+(Complex(-253488668/15)*Pi^2+(-52936782/25-1847304/5*ln(p_inf))*Pi+
Complex(8475856093/50)+Complex(388790331/5)*ln(p_inf))*y^18+(Complex(-642472/75
)*Pi^2+(1365906/25+544392/25*ln(p_inf))*Pi+Complex(-338372023/450)+Complex(-\
979298/5)*ln(p_inf))*y^22+(Complex(-18709024/15)*Pi^2+(-14251572/25+204336/5*ln
(p_inf))*Pi+Complex(-14018078/5)*ln(p_inf)+Complex(-44477261/25))*y^8+(-\
19413712/75*Pi^2+(Complex(-2439522/25)+Complex(-336168/5)*ln(p_inf))*Pi-\
132447436/75*ln(p_inf)-64393628/25)*y^7+(19408/75*Pi^2+(Complex(-2154/5)+
Complex(-2556/25)*ln(p_inf))*Pi-71926/75*ln(p_inf)+116944/75)*y^25+(Complex(-\
1686184/75)*Pi^2+(-3115254/25-544392/25*ln(p_inf))*Pi+Complex(209195189/450)+
Complex(979298/5)*ln(p_inf))*y^6+(-335072/75*Pi^2+(Complex(106794/5)+Complex(
12744/25)*ln(p_inf))*Pi-2218364/75*ln(p_inf)-5149078/225)*y^5))*Pi^(1/2)/b^4/(y
^2+1)^17*p_inf^4;


==> anc/W_odd_hered_leq6_meqm5.mpl <==
W_odd_hered_y_2_meqm5_fin := 2048/45045*mu*((-1/16+Complex(-1779/8)*y^5+1/16*y^
10-123/16*y^8+1093/8*y^6-1093/8*y^4+123/16*y^2+Complex(-38)*y^3+Complex(1)*y+
Complex(1)*y^9+Complex(-38)*y^7)*ln(y^2+1)+(-1/32*y^10+123/32*y^8-1093/16*y^6+
1093/16*y^4-123/32*y^2+1/32+Complex(19)*y^7+Complex(1779/16)*y^5+Complex(19)*y^
3+Complex(-1/2)*y+Complex(-1/2)*y^9)*ln(2)+(1/32*y^10-123/32*y^8+1093/16*y^6-\
1093/16*y^4+123/32*y^2-1/32+Complex(-19)*y^7+Complex(-1779/16)*y^5+Complex(-19)
*y^3+Complex(1/2)*y+Complex(1/2)*y^9)*ln(b)+(-1/32*y^10+123/32*y^8-1093/16*y^6+
1093/16*y^4-123/32*y^2+1/32+Complex(19)*y^7+Complex(1779/16)*y^5+Complex(19)*y^
3+Complex(-1/2)*y+Complex(-1/2)*y^9)*ln(y)+Complex(-5/64)*y^11+(49/48-1/32*ln(
p_inf))*y^10+(Complex(1093/192)+Complex(-1/2)*ln(p_inf))*y^9+(-235/16+123/32*ln
(p_inf))*y^8+(Complex(19)*ln(p_inf)+Complex(823/64))*y^7+(-22459/64-1093/16*ln(
p_inf))*y^6+(Complex(1779/16)*ln(p_inf)+Complex(24203/64))*y^5+(26293/192+1093/
16*ln(p_inf))*y^4+(Complex(19)*ln(p_inf)+Complex(857/24))*y^3+(-431/64-123/32*
ln(p_inf))*y^2+(Complex(-1/2)*ln(p_inf)+Complex(-13/16))*y+3/64+1/32*ln(p_inf))
*y^3*Pi^(1/2)*(-y+Complex(1))^10*2145^(1/2)/(y^2+1)^13/b^2*p_inf^6-96/455*mu*y^
3*Pi^(1/2)*((-2/33+Complex(1457/33)*y^5-260/33*y^12+144*y^10+32542/99*y^8-32542
/99*y^6-144*y^4+260/33*y^2+2/33*y^14+Complex(1)*y^13+Complex(-436/11)*y^11+
Complex(-436/11)*y^3+Complex(1)*y+Complex(1457/33)*y^9+Complex(-10216/9)*y^7)*
ln(y^2+1)+(Complex(5108/9)*y^7-72*y^10-16271/99*y^8+16271/99*y^6+72*y^4-130/33*
y^2+1/33+130/33*y^12-1/33*y^14+Complex(-1/2)*y+Complex(-1/2)*y^13+Complex(218/
11)*y^11+Complex(-1457/66)*y^5+Complex(218/11)*y^3+Complex(-1457/66)*y^9)*ln(2)
+(Complex(1/2)*y^13+1/33*y^14-130/33*y^12+72*y^10+16271/99*y^8-16271/99*y^6-72*
y^4+130/33*y^2-1/33+Complex(1/2)*y+Complex(-218/11)*y^11+Complex(-5108/9)*y^7+
Complex(1457/66)*y^5+Complex(-218/11)*y^3+Complex(1457/66)*y^9)*ln(b)+(Complex(
5108/9)*y^7-72*y^10-16271/99*y^8+16271/99*y^6+72*y^4-130/33*y^2+1/33+130/33*y^
12-1/33*y^14+Complex(-1/2)*y+Complex(-1/2)*y^13+Complex(218/11)*y^11+Complex(-\
1457/66)*y^5+Complex(218/11)*y^3+Complex(-1457/66)*y^9)*ln(y)+Complex(-5/594)*y
^15+(1091/8910-1/33*ln(p_inf))*y^14+(Complex(895/1782)+Complex(-1/2)*ln(p_inf))
*y^13+(21961/8910+130/33*ln(p_inf))*y^12+(Complex(218/11)*ln(p_inf)+Complex(
78385/1782))*y^11+(-1493197/4455-72*ln(p_inf))*y^10+(Complex(-462587/1620)+
Complex(-1457/66)*ln(p_inf))*y^9+(-647015/594-16271/99*ln(p_inf))*y^8+(Complex(
5108/9)*ln(p_inf)+Complex(5707993/2970))*y^7+(236149/594+16271/99*ln(p_inf))*y^
6+(Complex(-1457/66)*ln(p_inf)+Complex(12047/330))*y^5+(2789/18+72*ln(p_inf))*y
^4+(Complex(218/11)*ln(p_inf)+Complex(7891/198))*y^3+(-2191/297-130/33*ln(p_inf
))*y^2+(Complex(-1/2)*ln(p_inf)+Complex(-1033/1188))*y+1/33*ln(p_inf)+29/594)*(
-y+Complex(1))^10*2145^(1/2)/(y^2+1)^15/b^2*p_inf^8;
W_odd_hered_y_3_meqm5_fin := -2048/15015*mu*y^3*Pi^(1/2)*(Complex(-276227/2)*y^
12*Pi^2+1/2*(Complex(-939470)*y^13+1/8*y^22-21/8*y^20+Complex(-3255)*y^5-105/8*
y^18+Complex(1)*y-255115/8*y^16+Complex(-3255)*y^17+899085/2*y^14+Complex(1)*y^
21-2880997/2*y^12+Complex(-939470)*y^9+2880997/2*y^10+Complex(150515)*y^15-\
899085/2*y^8+Complex(1657362)*y^11+255115/8*y^6+105/8*y^4+Complex(150515)*y^7+
21/8*y^2-1/8)*y*polylog(2,-y^2)-1/2*(Complex(-939470)*y^13+1/8*y^22-21/8*y^20+
Complex(-3255)*y^5-105/8*y^18+Complex(1)*y-255115/8*y^16+Complex(-3255)*y^17+
899085/2*y^14+Complex(1)*y^21-2880997/2*y^12+Complex(-939470)*y^9+2880997/2*y^
10+Complex(150515)*y^15-899085/2*y^8+Complex(1657362)*y^11+255115/8*y^6+105/8*y
^4+Complex(150515)*y^7+21/8*y^2-1/8)*y*ln(y)^2+Complex(-5/64)+ln(y)*(Complex(-\
939470)*y^13+1/8*y^22-21/8*y^20+Complex(-3255)*y^5-105/8*y^18+Complex(1)*y-\
255115/8*y^16+Complex(-3255)*y^17+899085/2*y^14+Complex(1)*y^21-2880997/2*y^12+
Complex(-939470)*y^9+2880997/2*y^10+Complex(150515)*y^15-899085/2*y^8+Complex(
1657362)*y^11+255115/8*y^6+105/8*y^4+Complex(150515)*y^7+21/8*y^2-1/8)*y*ln(y^2
+1)+Complex(-5/96)*ln(p_inf)+(1/2*(Complex(-939470)*y^13+1/8*y^22-21/8*y^20+
Complex(-3255)*y^5-105/8*y^18+Complex(1)*y-255115/8*y^16+Complex(-3255)*y^17+
899085/2*y^14+Complex(1)*y^21-2880997/2*y^12+Complex(-939470)*y^9+2880997/2*y^
10+Complex(150515)*y^15-899085/2*y^8+Complex(1657362)*y^11+255115/8*y^6+105/8*y
^4+Complex(150515)*y^7+21/8*y^2-1/8)*y*ln(b)+Complex(1301/48)*y^4+Complex(-5/96
)*y^24+Complex(1301/48)*y^20+(Complex(218915/24)+Complex(3255/2)*ln(p_inf))*y^
18+(255115/16*ln(p_inf)+4765229/64)*y^17+(Complex(-10288993/32)+Complex(-150515
/2)*ln(p_inf))*y^16+(-899085/4*ln(p_inf)-87403915/96)*y^15+(Complex(44190319/24
)+Complex(469735)*ln(p_inf))*y^14+(-21/16*ln(p_inf)-1835/192)*y^3+(Complex(-17/
12)+Complex(-1/2)*ln(p_inf))*y^2+(-29/192+1/16*ln(p_inf))*y+(-1/16*ln(p_inf)+29
/192)*y^23+(Complex(-17/12)+Complex(-1/2)*ln(p_inf))*y^22+(21/16*ln(p_inf)+1835
/192)*y^21+(105/16*ln(p_inf)-28303/192)*y^19+(2880997/4*ln(p_inf)+266163811/96)
*y^13+(Complex(-76114721/24)+Complex(-828681)*ln(p_inf))*y^12+(-2880997/4*ln(
p_inf)-266163811/96)*y^11+(Complex(44190319/24)+Complex(469735)*ln(p_inf))*y^10
+(899085/4*ln(p_inf)+87403915/96)*y^9+(Complex(-10288993/32)+Complex(-150515/2)
*ln(p_inf))*y^8+(-255115/16*ln(p_inf)-4765229/64)*y^7+(Complex(218915/24)+
Complex(3255/2)*ln(p_inf))*y^6+(-105/16*ln(p_inf)+28303/192)*y^5+Complex(-5/96)
-1/2*(Complex(-939470)*y^13+1/8*y^22-21/8*y^20+Complex(-3255)*y^5-105/8*y^18+
Complex(1)*y-255115/8*y^16+Complex(-3255)*y^17+899085/2*y^14+Complex(1)*y^21-\
2880997/2*y^12+Complex(-939470)*y^9+2880997/2*y^10+Complex(150515)*y^15-899085/
2*y^8+Complex(1657362)*y^11+255115/8*y^6+105/8*y^4+Complex(150515)*y^7+21/8*y^2
-1/8)*y*ln(2))*ln(y)+(6508497/32*ln(p_inf)+222550633/576-299695/8*Pi^2)*y^15+(
Complex(-271006)*ln(p_inf)+Complex(-146257451/288)+Complex(469735/6)*Pi^2)*y^14
+(-6488349/32*ln(p_inf)-217235269/576+2880997/24*Pi^2)*y^13+(Complex(245/576)+
Complex(-3/8)*ln(p_inf)+Complex(-1/12)*Pi^2)*y^2+(-659/1152-17/64*ln(p_inf)+1/
96*Pi^2)*y+(-6488349/32*ln(p_inf)-217235269/576-2880997/24*Pi^2)*y^11+(Complex(
146257451/288)+Complex(469735/6)*Pi^2+Complex(271006)*ln(p_inf))*y^10+(6508497/
32*ln(p_inf)+222550633/576+299695/8*Pi^2)*y^9+(-1879697/64*ln(p_inf)-22740485/
384+255115/96*Pi^2)*y^17+(Complex(-150515/12)*Pi^2+Complex(3127847/32)*ln(p_inf
)+Complex(36460559/192))*y^16+(Complex(-36460559/192)+Complex(-3127847/32)*ln(
p_inf)+Complex(-150515/12)*Pi^2)*y^8+(-1879697/64*ln(p_inf)-22740485/384-255115
/96*Pi^2)*y^7+(Complex(5849099/576)+Complex(112679/24)*ln(p_inf)+Complex(1085/4
)*Pi^2)*y^6+(10269/64*ln(p_inf)+533603/1152-35/32*Pi^2)*y^5+(Complex(18517/288)
+Complex(399/16)*ln(p_inf))*y^4+(-1193/192*ln(p_inf)-11785/1152-7/32*Pi^2)*y^3+
(Complex(5/64)+Complex(5/96)*ln(p_inf))*y^24+(-17/64*ln(p_inf)-659/1152-1/96*Pi
^2)*y^23+(Complex(-1/12)*Pi^2+Complex(3/8)*ln(p_inf)+Complex(-245/576))*y^22+(-\
1193/192*ln(p_inf)-11785/1152+7/32*Pi^2)*y^21+5/96*(y^2+1)*(Complex(-9831832/5)
*y^8+Complex(448291/5)*y^6-51/10*y^21+Complex(9831832/5)*y^14-571/5*y^19+
Complex(31/5)*y^20+31949/10*y^17+Complex(-31/5)*y^2-567104*y^15+Complex(1)*y^22
+22361011/5*y^13+Complex(-485)*y^18-41826058/5*y^11+Complex(485)*y^4+22361011/5
*y^9+Complex(35848408/5)*y^10-567104*y^7+Complex(-35848408/5)*y^12+31949/10*y^5
+Complex(-448291/5)*y^16-571/5*y^3+Complex(-1)-51/10*y)*ln(2)+(Complex(-399/16)
*ln(p_inf)+Complex(-18517/288))*y^20+(10269/64*ln(p_inf)+533603/1152+35/32*Pi^2
)*y^19+(Complex(1085/4)*Pi^2+Complex(-112679/24)*ln(p_inf)+Complex(-5849099/576
))*y^18-5/96*(Complex(-9831832/5)*y^8+Complex(448291/5)*y^6-51/10*y^21+Complex(
9831832/5)*y^14-571/5*y^19+Complex(31/5)*y^20+31949/10*y^17+Complex(-31/5)*y^2-\
567104*y^15+Complex(1)*y^22+22361011/5*y^13+Complex(-485)*y^18-41826058/5*y^11+
Complex(485)*y^4+22361011/5*y^9+Complex(35848408/5)*y^10-567104*y^7+Complex(-\
35848408/5)*y^12+31949/10*y^5+Complex(-448291/5)*y^16-571/5*y^3+Complex(-1)-51/
10*y)*(y^2+1)*ln(b))*2145^(1/2)/(y^2+1)^15/b^3*p_inf^4;
W_odd_hered_y_4_meqm5_fin := 2048/3003*(1/16*y*(16*y*(-42/5*y^20-63721*y^18+1/
10*y^24-19/5*y^22+2412919/2*y^16+Complex(1)*y^23+Complex(-1)*y-28258744/5*y^10+
2412919/2*y^8-63721*y^6-42/5*y^4-19/5*y^2-28258744/5*y^14+46095952/5*y^12+1/10+
Complex(5)*y^3+Complex(-5)*y^21+Complex(-5859)*y^19+Complex(344804)*y^17+
Complex(-3014579)*y^15+Complex(8166284)*y^13+Complex(-8166284)*y^11+Complex(
3014579)*y^9+Complex(-344804)*y^7+Complex(5859)*y^5)*ln(y)+(y^2+1)*(Complex(1)+
32/5*y+46576/5*y^19-2013692*y^17-196*y^21-32/5*y^23+Complex(1)*y^24+113649844/5
*y^15-113649844/5*y^9+2013692*y^7-46576/5*y^5+196*y^3+337494972/5*y^11-\
337494972/5*y^13+Complex(-226088336/5)*y^14+Complex(385001872/5)*y^12+Complex(-\
226088336/5)*y^10+Complex(41297467/5)*y^8+Complex(-1379978/5)*y^6+Complex(-5896
/5)*y^4+Complex(26/5)*y^22+Complex(-5896/5)*y^20+Complex(-1379978/5)*y^18+
Complex(41297467/5)*y^16+Complex(26/5)*y^2))*polylog(2,-y^2)-y^2*(-42/5*y^20-\
63721*y^18+1/10*y^24-19/5*y^22+2412919/2*y^16+Complex(1)*y^23+Complex(-1)*y-\
28258744/5*y^10+2412919/2*y^8-63721*y^6-42/5*y^4-19/5*y^2-28258744/5*y^14+
46095952/5*y^12+1/10+Complex(5)*y^3+Complex(-5)*y^21+Complex(-5859)*y^19+
Complex(344804)*y^17+Complex(-3014579)*y^15+Complex(8166284)*y^13+Complex(-\
8166284)*y^11+Complex(3014579)*y^9+Complex(-344804)*y^7+Complex(5859)*y^5)*
polylog(3,-y^2)+(y^2*(-42/5*y^20-63721*y^18+1/10*y^24-19/5*y^22+2412919/2*y^16+
Complex(1)*y^23+Complex(-1)*y-28258744/5*y^10+2412919/2*y^8-63721*y^6-42/5*y^4-\
19/5*y^2-28258744/5*y^14+46095952/5*y^12+1/10+Complex(5)*y^3+Complex(-5)*y^21+
Complex(-5859)*y^19+Complex(344804)*y^17+Complex(-3014579)*y^15+Complex(8166284
)*y^13+Complex(-8166284)*y^11+Complex(3014579)*y^9+Complex(-344804)*y^7+
Complex(5859)*y^5)*ln(y)^2-7/32*(y^2+1)^2*(-20504/315*y^20-4381852/315*y^18+5/
21*y^24+1688/315*y^22+272407253/315*y^16+Complex(1)*y^23+Complex(-1)*y-\
251231012/45*y^10+272407253/315*y^8-4381852/315*y^6-20504/315*y^4+1688/315*y^2-\
251231012/45*y^14+3124900336/315*y^12+5/21+Complex(14183/315)*y^21+Complex(
376951/315)*y^19+Complex(10931191/63)*y^17+Complex(-14183/315)*y^3+Complex(-\
832085056/315)*y^15+Complex(2711456312/315)*y^13+Complex(-2711456312/315)*y^11+
Complex(832085056/315)*y^9+Complex(-10931191/63)*y^7+Complex(-376951/315)*y^5))
*ln(y^2+1)-1/2*y^2*(-42/5*y^20-63721*y^18+1/10*y^24-19/5*y^22+2412919/2*y^16+
Complex(1)*y^23+Complex(-1)*y-28258744/5*y^10+2412919/2*y^8-63721*y^6-42/5*y^4-\
19/5*y^2-28258744/5*y^14+46095952/5*y^12+1/10+Complex(5)*y^3+Complex(-5)*y^21+
Complex(-5859)*y^19+Complex(344804)*y^17+Complex(-3014579)*y^15+Complex(8166284
)*y^13+Complex(-8166284)*y^11+Complex(3014579)*y^9+Complex(-344804)*y^7+
Complex(5859)*y^5)*ln(y)^3-1/2*((Complex(-367/120)+Complex(-1)*ln(p_inf))*y^2+(
-71/120+1/10*ln(p_inf))*y+(2412919/2*ln(p_inf)+258127577/40)*y^9+(Complex(-\
10259167/5)+Complex(-344804)*ln(p_inf))*y^8+(-63721*ln(p_inf)-5245777/12)*y^7+(
Complex(-248497/15)+Complex(-5859)*ln(p_inf))*y^20+(-63721*ln(p_inf)-11196059/
60)*y^19+(Complex(42155847/40)+Complex(344804)*ln(p_inf))*y^18+(2412919/2*ln(
p_inf)+154546193/40)*y^17+(46095952/5*ln(p_inf)+549613604/15)*y^13+(Complex(-\
1037232679/30)+Complex(-8166284)*ln(p_inf))*y^12+(-28258744/5*ln(p_inf)-\
769067893/30)*y^11+(Complex(885845089/60)+Complex(3014579)*ln(p_inf))*y^10+(
Complex(137/60)+Complex(1)*ln(p_inf))*y^24+(-19/5*ln(p_inf)-589/60)*y^23+(
Complex(-205/12)+Complex(-5)*ln(p_inf))*y^22+(-42/5*ln(p_inf)-641/60)*y^21+(
Complex(-1217317571/120)+Complex(-3014579)*ln(p_inf))*y^16+(-28258744/5*ln(
p_inf)-601184047/30)*y^15+(Complex(918047527/30)+Complex(8166284)*ln(p_inf))*y^
14+(1/10*ln(p_inf)+5/24)*y^25-y*(-42/5*y^20-63721*y^18+1/10*y^24-19/5*y^22+
2412919/2*y^16+Complex(1)*y^23+Complex(-1)*y-28258744/5*y^10+2412919/2*y^8-\
63721*y^6-42/5*y^4-19/5*y^2-28258744/5*y^14+46095952/5*y^12+1/10+Complex(5)*y^3
+Complex(-5)*y^21+Complex(-5859)*y^19+Complex(344804)*y^17+Complex(-3014579)*y^
15+Complex(8166284)*y^13+Complex(-8166284)*y^11+Complex(3014579)*y^9+Complex(-\
344804)*y^7+Complex(5859)*y^5)*ln(b)+(Complex(3072799/60)+Complex(5859)*ln(
p_inf))*y^6+(-42/5*ln(p_inf)+67753/60)*y^5+(Complex(983/6)+Complex(5)*ln(p_inf)
)*y^4+(-19/5*ln(p_inf)-2107/60)*y^3+Complex(-1/8)+y*(-42/5*y^20-63721*y^18+1/10
*y^24-19/5*y^22+2412919/2*y^16+Complex(1)*y^23+Complex(-1)*y-28258744/5*y^10+
2412919/2*y^8-63721*y^6-42/5*y^4-19/5*y^2-28258744/5*y^14+46095952/5*y^12+1/10+
Complex(5)*y^3+Complex(-5)*y^21+Complex(-5859)*y^19+Complex(344804)*y^17+
Complex(-3014579)*y^15+Complex(8166284)*y^13+Complex(-8166284)*y^11+Complex(
3014579)*y^9+Complex(-344804)*y^7+Complex(5859)*y^5)*ln(2))*y*ln(y)^2+(5/192+(
Complex(746870215/576)+Complex(172402/3)*Pi^2+Complex(39917489/80)*ln(p_inf))*y
^9+(7/5*Pi^2+11399/20*ln(p_inf)+14465/144)*y^22+(Complex(-65093/1440)+Complex(5
/6)*Pi^2+Complex(-587/8)*ln(p_inf))*y^23+(Complex(-4136893529/960)+Complex(
3014579/6)*Pi^2+Complex(-184790869/80)*ln(p_inf))*y^17+(14129372/15*Pi^2-\
27980641/10*ln(p_inf)-16359455651/2880)*y^16+(Complex(775/192)+Complex(-1/6)*Pi
^2+Complex(31/80)*ln(p_inf))*y^25+(-27271/960-253/20*ln(p_inf)+19/30*Pi^2)*y^24
+(Complex(43/192)+Complex(1/16)*ln(p_inf))*y^27+(-27/80-2/5*ln(p_inf)-1/60*Pi^2
)*y^26+(Complex(-29347661/1440)+Complex(1953/2)*Pi^2+Complex(-692937/40)*ln(
p_inf))*y^21+(63721/6*Pi^2-2505471/20*ln(p_inf)-103187015/576)*y^20+(Complex(
667862461/144)+Complex(-4083142/3)*Pi^2+Complex(9932096/5)*ln(p_inf))*y^15+(
Complex(457911737/576)+Complex(-172402/3)*Pi^2+Complex(39917489/80)*ln(p_inf))*
y^19+(-2412919/12*Pi^2+12947673/10*ln(p_inf)+80631659/36)*y^18+(Complex(-18001/
2880)+Complex(1/6)*Pi^2+Complex(31/80)*ln(p_inf))*y^3+(581/360+2/5*ln(p_inf)-1/
60*Pi^2)*y^2+(Complex(1/192)+Complex(1/16)*ln(p_inf))*y+(Complex(-94145/288)+
Complex(-5/6)*Pi^2+Complex(-587/8)*ln(p_inf))*y^5+(47707/2880+253/20*ln(p_inf)+
19/30*Pi^2)*y^4+(69545411/192+2505471/20*ln(p_inf)+63721/6*Pi^2)*y^8+(Complex(-\
84771701/1440)+Complex(-1953/2)*Pi^2+Complex(-692937/40)*ln(p_inf))*y^7+(-\
2282911/720-11399/20*ln(p_inf)+7/5*Pi^2)*y^6+(Complex(799875559/240)+Complex(
4083142/3)*Pi^2+Complex(9932096/5)*ln(p_inf))*y^13+(5373200831/960+27980641/10*
ln(p_inf)+14129372/15*Pi^2)*y^12+(Complex(-14614564897/2880)+Complex(-3014579/6
)*Pi^2+Complex(-184790869/80)*ln(p_inf))*y^11+(-444345079/144-12947673/10*ln(
p_inf)-2412919/12*Pi^2)*y^10+5/192*y^28+(341570813/360-23047976/15*Pi^2)*y^14+1
/16*y*(y^2+1)*(Complex(1)+32/5*y+46576/5*y^19-2013692*y^17-196*y^21-32/5*y^23+
Complex(1)*y^24+113649844/5*y^15-113649844/5*y^9+2013692*y^7-46576/5*y^5+196*y^
3+337494972/5*y^11-337494972/5*y^13+Complex(-226088336/5)*y^14+Complex(
385001872/5)*y^12+Complex(-226088336/5)*y^10+Complex(41297467/5)*y^8+Complex(-\
1379978/5)*y^6+Complex(-5896/5)*y^4+Complex(26/5)*y^22+Complex(-5896/5)*y^20+
Complex(-1379978/5)*y^18+Complex(41297467/5)*y^16+Complex(26/5)*y^2)*ln(2)-1/16
*y*(Complex(1)+32/5*y+46576/5*y^19-2013692*y^17-196*y^21-32/5*y^23+Complex(1)*y
^24+113649844/5*y^15-113649844/5*y^9+2013692*y^7-46576/5*y^5+196*y^3+337494972/
5*y^11-337494972/5*y^13+Complex(-226088336/5)*y^14+Complex(385001872/5)*y^12+
Complex(-226088336/5)*y^10+Complex(41297467/5)*y^8+Complex(-1379978/5)*y^6+
Complex(-5896/5)*y^4+Complex(26/5)*y^22+Complex(-5896/5)*y^20+Complex(-1379978/
5)*y^18+Complex(41297467/5)*y^16+Complex(26/5)*y^2)*(y^2+1)*ln(b))*ln(y)+7/64*(
y^2+1)^2*(-20504/315*y^20-4381852/315*y^18+5/21*y^24+1688/315*y^22+272407253/
315*y^16+Complex(1)*y^23+Complex(-1)*y-251231012/45*y^10+272407253/315*y^8-\
4381852/315*y^6-20504/315*y^4+1688/315*y^2-251231012/45*y^14+3124900336/315*y^
12+5/21+Complex(14183/315)*y^21+Complex(376951/315)*y^19+Complex(10931191/63)*y
^17+Complex(-14183/315)*y^3+Complex(-832085056/315)*y^15+Complex(2711456312/315
)*y^13+Complex(-2711456312/315)*y^11+Complex(832085056/315)*y^9+Complex(-\
10931191/63)*y^7+Complex(-376951/315)*y^5)*ln(2)-7/64*(-20504/315*y^20-4381852/
315*y^18+5/21*y^24+1688/315*y^22+272407253/315*y^16+Complex(1)*y^23+Complex(-1)
*y-251231012/45*y^10+272407253/315*y^8-4381852/315*y^6-20504/315*y^4+1688/315*y
^2-251231012/45*y^14+3124900336/315*y^12+5/21+Complex(14183/315)*y^21+Complex(
376951/315)*y^19+Complex(10931191/63)*y^17+Complex(-14183/315)*y^3+Complex(-\
832085056/315)*y^15+Complex(2711456312/315)*y^13+Complex(-2711456312/315)*y^11+
Complex(832085056/315)*y^9+Complex(-10931191/63)*y^7+Complex(-376951/315)*y^5)*
(y^2+1)^2*ln(b)+y^2*(-42/5*y^20-63721*y^18+1/10*y^24-19/5*y^22+2412919/2*y^16+
Complex(1)*y^23+Complex(-1)*y-28258744/5*y^10+2412919/2*y^8-63721*y^6-42/5*y^4-\
19/5*y^2-28258744/5*y^14+46095952/5*y^12+1/10+Complex(5)*y^3+Complex(-5)*y^21+
Complex(-5859)*y^19+Complex(344804)*y^17+Complex(-3014579)*y^15+Complex(8166284
)*y^13+Complex(-8166284)*y^11+Complex(3014579)*y^9+Complex(-344804)*y^7+
Complex(5859)*y^5)*Zeta(3)+3/128*(10/9*ln(p_inf)+(1624338322/45+2732566504/135*
ln(p_inf)+449993296/15*Pi^2)*y^12+5/3+Complex(1)*y^27+(Complex(688614818/15)+
Complex(-904353344/45)*Pi^2+Complex(3758742512/135)*ln(p_inf))*y^15+(3967786754
/135+2732566504/135*ln(p_inf)-449993296/15*Pi^2)*y^14+(Complex(-6231996361/135)
+Complex(-904353344/45)*Pi^2+Complex(-3758742512/135)*ln(p_inf))*y^11+(-\
4830886196/135-990806554/45*ln(p_inf)-454599376/45*Pi^2)*y^10+(Complex(94107656
/5)+Complex(165189868/45)*Pi^2+Complex(1554858202/135)*ln(p_inf))*y^9+(Complex(
102878452/45)+Complex(-5519912/45)*Pi^2+Complex(36688604/45)*ln(p_inf))*y^19+(-\
8054768/9*Pi^2+536050802/135*ln(p_inf)+137234087/15)*y^18+(Complex(-625936465/
27)+Complex(165189868/45)*Pi^2+Complex(-1554858202/135)*ln(p_inf))*y^17+(
454599376/45*Pi^2-990806554/45*ln(p_inf)-1076948507/27)*y^16+(Complex(1646/45)+
Complex(4/9)*Pi^2+Complex(14/3)*ln(p_inf))*y^25+(-4534/45+3526/135*ln(p_inf)-\
128/45*Pi^2)*y^24+(Complex(30367/45)+Complex(104/45)*Pi^2+Complex(28996/135)*ln
(p_inf))*y^23+(-784/9*Pi^2-12544/45*ln(p_inf)-647903/135)*y^22+(Complex(516763/
45)+Complex(-23584/45)*Pi^2+Complex(260756/45)*ln(p_inf))*y^21+(186304/45*Pi^2-\
2934904/45*ln(p_inf)-37092701/135)*y^20+(100203112/15+536050802/135*ln(p_inf)+
8054768/9*Pi^2)*y^8+(Complex(-197111279/135)+Complex(-5519912/45)*Pi^2+Complex(
-36688604/45)*ln(p_inf))*y^7+(-6184321/45-2934904/45*ln(p_inf)-186304/45*Pi^2)*
y^6+(-202/135+10/9*ln(p_inf))*y^26+(Complex(-1299731/135)+Complex(-23584/45)*Pi
^2+Complex(-260756/45)*ln(p_inf))*y^5+(-20657/15-12544/45*ln(p_inf)+784/9*Pi^2)
*y^4+(Complex(-2126/5)+Complex(104/45)*Pi^2+Complex(-28996/135)*ln(p_inf))*y^3+
(145/9+3526/135*ln(p_inf)+128/45*Pi^2)*y^2+(Complex(-329/27)+Complex(4/9)*Pi^2+
Complex(-14/3)*ln(p_inf))*y+(Complex(1540007488/45)*Pi^2+Complex(665616674/135)
)*y^13)*(y^2+1))*mu*y^3*Pi^(1/2)*2145^(1/2)/(y^2+1)^17/b^4*p_inf^2-18176/3003*
mu*y^2*Pi^(1/2)*2145^(1/2)*(-3/142*y*(y^2+1)^6*(Complex(4855/3)*y^5+1/6*y^20+
Complex(57293)*y^13-4/3*y^18+Complex(-1)*y-23/2*y^16+Complex(11/3)*y^17-42592/3
*y^14+Complex(236766)*y^9+424586/3*y^12+Complex(-4855/3)*y^15-279928*y^10+
Complex(-236766)*y^11+424586/3*y^8+Complex(-57293)*y^7-42592/3*y^6+Complex(1)*y
^19-23/2*y^4+Complex(-11/3)*y^3-4/3*y^2+1/6)*polylog(2,-y/(y^2+1)*(-y+Complex(1
)))+3/142*y*(y^2+1)^6*(Complex(4855/3)*y^5+1/6*y^20+Complex(57293)*y^13-4/3*y^
18+Complex(-1)*y-23/2*y^16+Complex(11/3)*y^17-42592/3*y^14+Complex(236766)*y^9+
424586/3*y^12+Complex(-4855/3)*y^15-279928*y^10+Complex(-236766)*y^11+424586/3*
y^8+Complex(-57293)*y^7-42592/3*y^6+Complex(1)*y^19-23/2*y^4+Complex(-11/3)*y^3
-4/3*y^2+1/6)*polylog(2,(1+Complex(1)*y)/(y^2+1))-3/142*y*(y^2+1)^6*(Complex(
4855/3)*y^5+1/6*y^20+Complex(57293)*y^13-4/3*y^18+Complex(-1)*y-23/2*y^16+
Complex(11/3)*y^17-42592/3*y^14+Complex(236766)*y^9+424586/3*y^12+Complex(-4855
/3)*y^15-279928*y^10+Complex(-236766)*y^11+424586/3*y^8+Complex(-57293)*y^7-\
42592/3*y^6+Complex(1)*y^19-23/2*y^4+Complex(-11/3)*y^3-4/3*y^2+1/6)*polylog(2,
Complex(-1)/(y^2+1)*(y+Complex(1)))+3/142*y*(y^2+1)^6*(Complex(4855/3)*y^5+1/6*
y^20+Complex(57293)*y^13-4/3*y^18+Complex(-1)*y-23/2*y^16+Complex(11/3)*y^17-\
42592/3*y^14+Complex(236766)*y^9+424586/3*y^12+Complex(-4855/3)*y^15-279928*y^
10+Complex(-236766)*y^11+424586/3*y^8+Complex(-57293)*y^7-42592/3*y^6+Complex(1
)*y^19-23/2*y^4+Complex(-11/3)*y^3-4/3*y^2+1/6)*polylog(2,y/(y^2+1)*(y+Complex(
1)))-3/142*y*(y^2+1)^13*(Complex(1)*y^5+1/6*y^6+Complex(-10/3)*y^3-5/2*y^4+
Complex(1)*y+5/2*y^2-1/6)*polylog(2,(Complex(-1)+y)/y)+3/142*y*(y^2+1)^5*(
Complex(-10745/3)*y^5+1/6*y^22+Complex(-3831562/3)*y^13-7/6*y^20+Complex(1)*y-\
77/6*y^18+Complex(-10745/3)*y^17-229621/6*y^16+Complex(1)*y^21+1785677/3*y^14+
Complex(-3831562/3)*y^9-5963867/3*y^12+Complex(574376/3)*y^15+5963867/3*y^10+
Complex(6895252/3)*y^11-1785677/3*y^8+Complex(574376/3)*y^7+229621/6*y^6+
Complex(14/3)*y^19+77/6*y^4+Complex(14/3)*y^3+7/6*y^2-1/6)*polylog(2,(y+
Complex(1))/y)+3/71*y*(71/3*y^2*(34/355+34/355*y^28-1404/355*y^26+167400774/355
*y^20+496253332/355*y^18-3366/355*y^24-15432744/355*y^22-5451603042/355*y^16+
Complex(1)*y^27+Complex(-1)*y+496253332/355*y^10+167400774/355*y^8-15432744/355
*y^6-3366/355*y^4-1404/355*y^2+9903202272/355*y^14-5451603042/355*y^12+Complex(
8568456612/355)*y^15+Complex(-8568456612/355)*y^13+Complex(2362096197/355)*y^11
+Complex(143263873/355)*y^9+Complex(-69073158/355)*y^7+Complex(-381/71)*y^25+
Complex(-1592118/355)*y^23+Complex(69073158/355)*y^21+Complex(-143263873/355)*y
^19+Complex(-2362096197/355)*y^17+Complex(1592118/355)*y^5+Complex(381/71)*y^3)
*ln(y)+(y^2+1)*(Complex(1/2)*y+1/24+Complex(1)*y^29+1/24*y^30-9749/1800*y^28-\
407257/1800*y^26+1792755197/360*y^20+26572535201/360*y^18+5680783/1800*y^24-\
2713636399/1800*y^22-104415489959/360*y^16-1741343507/360*y^10+2777009449/1800*
y^8-18520633/1800*y^6+392407/1800*y^4+9299/1800*y^2+104278411769/360*y^14-\
26569809431/360*y^12+Complex(3039959411/9)*y^15+Complex(-80747011813/450)*y^13+
Complex(6115756891/450)*y^11+Complex(4066503767/900)*y^9+Complex(-113712523/450
)*y^7+Complex(-334889/180)*y^25+Complex(-102631723/450)*y^23+Complex(4081604567
/900)*y^21+Complex(6027939841/450)*y^19+Complex(-40449587519/225)*y^17+Complex(
-191789/180)*y^5+Complex(391/90)*y^3+Complex(781/90)*y^27))*polylog(2,-y^2)-y^3
*(34/355+34/355*y^28-1404/355*y^26+167400774/355*y^20+496253332/355*y^18-3366/
355*y^24-15432744/355*y^22-5451603042/355*y^16+Complex(1)*y^27+Complex(-1)*y+
496253332/355*y^10+167400774/355*y^8-15432744/355*y^6-3366/355*y^4-1404/355*y^2
+9903202272/355*y^14-5451603042/355*y^12+Complex(8568456612/355)*y^15+Complex(-\
8568456612/355)*y^13+Complex(2362096197/355)*y^11+Complex(143263873/355)*y^9+
Complex(-69073158/355)*y^7+Complex(-381/71)*y^25+Complex(-1592118/355)*y^23+
Complex(69073158/355)*y^21+Complex(-143263873/355)*y^19+Complex(-2362096197/355
)*y^17+Complex(1592118/355)*y^5+Complex(381/71)*y^3)*polylog(3,-y^2)-3/71*y*(y^
2+1)^6*(Complex(4855/3)*y^5+1/6*y^20+Complex(57293)*y^13-4/3*y^18+Complex(-1)*y
-23/2*y^16+Complex(11/3)*y^17-42592/3*y^14+Complex(236766)*y^9+424586/3*y^12+
Complex(-4855/3)*y^15-279928*y^10+Complex(-236766)*y^11+424586/3*y^8+Complex(-\
57293)*y^7-42592/3*y^6+Complex(1)*y^19-23/2*y^4+Complex(-11/3)*y^3-4/3*y^2+1/6)
*ln(y^2+1)^2+(6/71*y*(y^2+1)^6*(Complex(4855/3)*y^5+1/6*y^20+Complex(57293)*y^
13-4/3*y^18+Complex(-1)*y-23/2*y^16+Complex(11/3)*y^17-42592/3*y^14+Complex(
236766)*y^9+424586/3*y^12+Complex(-4855/3)*y^15-279928*y^10+Complex(-236766)*y^
11+424586/3*y^8+Complex(-57293)*y^7-42592/3*y^6+Complex(1)*y^19-23/2*y^4+
Complex(-11/3)*y^3-4/3*y^2+1/6)*ln(y+Complex(1))+y^3*(34/355+34/355*y^28-1404/
355*y^26+167400774/355*y^20+496253332/355*y^18-3366/355*y^24-15432744/355*y^22-\
5451603042/355*y^16+Complex(1)*y^27+Complex(-1)*y+496253332/355*y^10+167400774/
355*y^8-15432744/355*y^6-3366/355*y^4-1404/355*y^2+9903202272/355*y^14-\
5451603042/355*y^12+Complex(8568456612/355)*y^15+Complex(-8568456612/355)*y^13+
Complex(2362096197/355)*y^11+Complex(143263873/355)*y^9+Complex(-69073158/355)*
y^7+Complex(-381/71)*y^25+Complex(-1592118/355)*y^23+Complex(69073158/355)*y^21
+Complex(-143263873/355)*y^19+Complex(-2362096197/355)*y^17+Complex(1592118/355
)*y^5+Complex(381/71)*y^3)*ln(y)^2+3/71*y*(y^2+1)^6*(Complex(4855/3)*y^5+1/6*y^
20+Complex(57293)*y^13-4/3*y^18+Complex(-1)*y-23/2*y^16+Complex(11/3)*y^17-\
42592/3*y^14+Complex(236766)*y^9+424586/3*y^12+Complex(-4855/3)*y^15-279928*y^
10+Complex(-236766)*y^11+424586/3*y^8+Complex(-57293)*y^7-42592/3*y^6+Complex(1
)*y^19-23/2*y^4+Complex(-11/3)*y^3-4/3*y^2+1/6)*ln(y)+5/1136*(Complex(-1)+
Complex(1)*y^30+(19404/5*Pi+Complex(3272131/45)+Complex(38344/5)*ln(p_inf))*y^6
+(-76*ln(p_inf)+106529/45)*y^5+(Complex(233441/225)+Complex(-184/5)*ln(p_inf))*
y^4+(-16/5*ln(p_inf)-33812/225)*y^3+(Complex(-683/75)+Complex(-24/5)*ln(p_inf))
*y^2+(2031964/5*ln(p_inf)-2773495489/225+Complex(-1018644/5)*Pi)*y^9+(-610236/5
*Pi+Complex(71150679/25)+Complex(-1220296/5)*ln(p_inf))*y^8+(Complex(170016/5)*
Pi-342016/5*ln(p_inf)+4021816/75)*y^7+(-47/15+4/5*ln(p_inf))*y+(Complex(184/5)*
ln(p_inf)+Complex(-233441/225)+184/5*Pi)*y^26+(Complex(76)*Pi-76*ln(p_inf)+
106529/45)*y^25+(-3788*Pi+Complex(-3272131/45)+Complex(-38344/5)*ln(p_inf))*y^
24+(726056*Pi+Complex(55680099731/45)+Complex(7278512/5)*ln(p_inf))*y^14+(
Complex(445276)*Pi-4459492/5*ln(p_inf)+168320685277/225)*y^13+(894088*Pi+
Complex(-66224531101/225)+Complex(8952232/5)*ln(p_inf))*y^12+(4822928/5*ln(
p_inf)-11366223388/225+Complex(-483120)*Pi)*y^11+(41096*Pi+Complex(-718065727/
45)+Complex(82984)*ln(p_inf))*y^10+(-41888*Pi+Complex(718065727/45)+Complex(-\
82984)*ln(p_inf))*y^20+(4822928/5*ln(p_inf)-11366223388/225+Complex(-2407328/5)
*Pi)*y^19+(4/5*ln(p_inf)-47/15+Complex(-4/5)*Pi)*y^29+(Complex(24/5)*ln(p_inf)+
Complex(683/75)+24/5*Pi)*y^28+(-33812/225-16/5*ln(p_inf)+Complex(16/5)*Pi)*y^27
+(Complex(34400)*Pi-342016/5*ln(p_inf)+4021816/75)*y^23+(122012*Pi+Complex(-\
71150679/25)+Complex(1220296/5)*ln(p_inf))*y^22+(2031964/5*ln(p_inf)-2773495489
/225+Complex(-202664)*Pi)*y^21+(-4481792/5*Pi+Complex(66224531101/225)+Complex(
-8952232/5)*ln(p_inf))*y^18+(-4459492/5*ln(p_inf)+168320685277/225+Complex(
2233112/5)*Pi)*y^17+(-3648232/5*Pi+Complex(-55680099731/45)+Complex(-7278512/5)
*ln(p_inf))*y^16+(-2763520*ln(p_inf)-65403422768/45+Complex(1381760)*Pi)*y^15+
24/5*y*(y^2+1)^4*(Complex(4855/3)*y^5+1/6*y^20+Complex(57293)*y^13-4/3*y^18+
Complex(-1)*y-23/2*y^16+Complex(11/3)*y^17-42592/3*y^14+Complex(236766)*y^9+
424586/3*y^12+Complex(-4855/3)*y^15-279928*y^10+Complex(-236766)*y^11+424586/3*
y^8+Complex(-57293)*y^7-42592/3*y^6+Complex(1)*y^19-23/2*y^4+Complex(-11/3)*y^3
-4/3*y^2+1/6)*ln(2)-24/5*y*(Complex(4855/3)*y^5+1/6*y^20+Complex(57293)*y^13-4/
3*y^18+Complex(-1)*y-23/2*y^16+Complex(11/3)*y^17-42592/3*y^14+Complex(236766)*
y^9+424586/3*y^12+Complex(-4855/3)*y^15-279928*y^10+Complex(-236766)*y^11+
424586/3*y^8+Complex(-57293)*y^7-42592/3*y^6+Complex(1)*y^19-23/2*y^4+Complex(-\
11/3)*y^3-4/3*y^2+1/6)*(y^2+1)^4*ln(b))*(y^2+1)^2)*ln(y^2+1)-3/71*y*(1/6+
Complex(-10189/3)*y^21+Complex(267490)*y^19+Complex(-9993535/3)*y^17+Complex(-\
9575105/3)*y^9+Complex(43960822/3)*y^11+Complex(-563/3)*y^5+Complex(-23063040)*
y^13+Complex(42141194/3)*y^15+Complex(162590)*y^7+Complex(20/3)*y^23+1/6*y^26-\
128723/3*y^20+6614525/6*y^18-5/6*y^24-15*y^22-15450803/2*y^16+Complex(1)*y^25+
Complex(-1)*y+15859021/2*y^10-5427715/6*y^8+43309/3*y^6-15*y^4-5/6*y^2+60637840
/3*y^14-62365040/3*y^12+Complex(-20/3)*y^3)*(y^2+1)^3*polylog(2,Complex(1)*y)-5
/568*(y^2+1)^3*(48/5*y*(1/6+Complex(-4682945/3)*y^9+Complex(22435318/3)*y^11+
Complex(2125/3)*y^5+Complex(-11531520)*y^13+Complex(20615690/3)*y^15+Complex(
55070)*y^7+Complex(-7501/3)*y^21+Complex(159970)*y^19+Complex(-5101375/3)*y^17+
Complex(20/3)*y^23+1/6*y^26-85715/3*y^20+3603965/6*y^18-5/6*y^24-15*y^22-\
7623347/2*y^16+Complex(1)*y^25+Complex(-1)*y+8031565/2*y^10-2417155/6*y^8+301/3
*y^6-15*y^4-5/6*y^2+29887120/3*y^14-31614320/3*y^12+Complex(-20/3)*y^3)*ln(y)+(
y^2+1)^2*(Complex(-1)+(7662592/5*Pi+Complex(-15423782/5)+Complex(-4307352/5)*ln
(p_inf))*y^14+(Complex(-11927552/5)*Pi-3321584/5*ln(p_inf)-34928434/15)*y^13+(-\
3321584/5*ln(p_inf)-34928434/15+Complex(11927552/5)*Pi)*y^11+(7662592/5*Pi+
Complex(15423782/5)+Complex(4307352/5)*ln(p_inf))*y^10+(3055952/5*ln(p_inf)+
34130854/15+Complex(-3571712/5)*Pi)*y^9+(-1148928/5*Pi+Complex(-15902687/15)+
Complex(-1336192/5)*ln(p_inf))*y^8+(-28/5*ln(p_inf)-253/3)*y^21+(Complex(-1462/
15)+Complex(112/5)*ln(p_inf))*y^20+(-308/5*ln(p_inf)+7427/15)*y^19+(21504/5*Pi+
Complex(-633569/15)+Complex(-38752/5)*ln(p_inf))*y^18+(-341012/5*ln(p_inf)-\
4511329/15+Complex(-229376/5)*Pi)*y^17+(-1148928/5*Pi+Complex(15902687/15)+
Complex(1336192/5)*ln(p_inf))*y^16+(3055952/5*ln(p_inf)+34130854/15+Complex(
3571712/5)*Pi)*y^15+(-37/15+4/5*ln(p_inf))*y^23+(Complex(91/5)+Complex(24/5)*ln
(p_inf))*y^22+(Complex(-91/5)+Complex(-24/5)*ln(p_inf))*y^2+(-37/15+4/5*ln(
p_inf))*y+(Complex(229376/5)*Pi-341012/5*ln(p_inf)-4511329/15)*y^7+(21504/5*Pi+
Complex(633569/15)+Complex(38752/5)*ln(p_inf))*y^6+(-308/5*ln(p_inf)+7427/15)*y
^5+(Complex(1462/15)+Complex(-112/5)*ln(p_inf))*y^4+(-28/5*ln(p_inf)-253/3)*y^3
+Complex(1)*y^24-13791232/5*y^12*Pi+24/5*y*(y^2+1)*(Complex(4855/3)*y^5+1/6*y^
20+Complex(57293)*y^13-4/3*y^18+Complex(-1)*y-23/2*y^16+Complex(11/3)*y^17-\
42592/3*y^14+Complex(236766)*y^9+424586/3*y^12+Complex(-4855/3)*y^15-279928*y^
10+Complex(-236766)*y^11+424586/3*y^8+Complex(-57293)*y^7-42592/3*y^6+Complex(1
)*y^19-23/2*y^4+Complex(-11/3)*y^3-4/3*y^2+1/6)*ln(2)-24/5*y*(Complex(4855/3)*y
^5+1/6*y^20+Complex(57293)*y^13-4/3*y^18+Complex(-1)*y-23/2*y^16+Complex(11/3)*
y^17-42592/3*y^14+Complex(236766)*y^9+424586/3*y^12+Complex(-4855/3)*y^15-\
279928*y^10+Complex(-236766)*y^11+424586/3*y^8+Complex(-57293)*y^7-42592/3*y^6+
Complex(1)*y^19-23/2*y^4+Complex(-11/3)*y^3-4/3*y^2+1/6)*(y^2+1)*ln(b)))*ln(y+
Complex(1))-1/2*y^3*(34/355+34/355*y^28-1404/355*y^26+167400774/355*y^20+
496253332/355*y^18-3366/355*y^24-15432744/355*y^22-5451603042/355*y^16+Complex(
1)*y^27+Complex(-1)*y+496253332/355*y^10+167400774/355*y^8-15432744/355*y^6-\
3366/355*y^4-1404/355*y^2+9903202272/355*y^14-5451603042/355*y^12+Complex(
8568456612/355)*y^15+Complex(-8568456612/355)*y^13+Complex(2362096197/355)*y^11
+Complex(143263873/355)*y^9+Complex(-69073158/355)*y^7+Complex(-381/71)*y^25+
Complex(-1592118/355)*y^23+Complex(69073158/355)*y^21+Complex(-143263873/355)*y
^19+Complex(-2362096197/355)*y^17+Complex(1592118/355)*y^5+Complex(381/71)*y^3)
*ln(y)^3-1/2*y^2*((Complex(-14245617637/7100)+Complex(-143263873/355)*ln(p_inf)
)*y^20+(496253332/355*ln(p_inf)+19279834558/5325)*y^19+(Complex(-156477026873/
7100)+Complex(-2362096197/355)*ln(p_inf))*y^18+(-5451603042/355*ln(p_inf)-\
587782837651/10650)*y^17+(Complex(983958631907/10650)+Complex(8568456612/355)*
ln(p_inf))*y^16+(9903202272/355*ln(p_inf)+201650062436/1775)*y^15+(Complex(-\
560327722678/5325)+Complex(-8568456612/355)*ln(p_inf))*y^14+(-5451603042/355*ln
(p_inf)-774961304821/10650)*y^13+(Complex(253118512019/7100)+Complex(2362096197
/355)*ln(p_inf))*y^12+(496253332/355*ln(p_inf)+18144911081/1775)*y^11+(Complex(
6606503113/21300)+Complex(143263873/355)*ln(p_inf))*y^10+(167400774/355*ln(
p_inf)+6815002831/3550)*y^9+(Complex(-5178294632/5325)+Complex(-69073158/355)*
ln(p_inf))*y^8+(-15432744/355*ln(p_inf)-1334734759/5325)*y^7+(Complex(105714583
/3550)+Complex(1592118/355)*ln(p_inf))*y^6+(-3366/355*ln(p_inf)-2880067/10650)*
y^5+(Complex(927071/4260)+Complex(381/71)*ln(p_inf))*y^4+(-1404/355*ln(p_inf)-\
52658/1775)*y^3+(Complex(-12581/4260)+Complex(-1)*ln(p_inf))*y^2+(-859/3550+34/
355*ln(p_inf))*y+(Complex(-381/71)*ln(p_inf)+Complex(242383/4260))*y^26+(-3366/
355*ln(p_inf)+2554699/2130)*y^25+(Complex(-38814068/1775)+Complex(-1592118/355)
*ln(p_inf))*y^24+(-15432744/355*ln(p_inf)-180666641/1065)*y^23+(34/355*ln(p_inf
)+437/2130)*y^29+(Complex(1)*ln(p_inf)+Complex(9967/4260))*y^28+(-3709/355-1404
/355*ln(p_inf))*y^27+(Complex(7758629743/10650)+Complex(69073158/355)*ln(p_inf)
)*y^22+(167400774/355*ln(p_inf)+259599469/142)*y^21+Complex(-9/142)-y*(34/355+
34/355*y^28-1404/355*y^26+167400774/355*y^20+496253332/355*y^18-3366/355*y^24-\
15432744/355*y^22-5451603042/355*y^16+Complex(1)*y^27+Complex(-1)*y+496253332/
355*y^10+167400774/355*y^8-15432744/355*y^6-3366/355*y^4-1404/355*y^2+
9903202272/355*y^14-5451603042/355*y^12+Complex(8568456612/355)*y^15+Complex(-\
8568456612/355)*y^13+Complex(2362096197/355)*y^11+Complex(143263873/355)*y^9+
Complex(-69073158/355)*y^7+Complex(-381/71)*y^25+Complex(-1592118/355)*y^23+
Complex(69073158/355)*y^21+Complex(-143263873/355)*y^19+Complex(-2362096197/355
)*y^17+Complex(1592118/355)*y^5+Complex(381/71)*y^3)*ln(b)+y*(34/355+34/355*y^
28-1404/355*y^26+167400774/355*y^20+496253332/355*y^18-3366/355*y^24-15432744/
355*y^22-5451603042/355*y^16+Complex(1)*y^27+Complex(-1)*y+496253332/355*y^10+
167400774/355*y^8-15432744/355*y^6-3366/355*y^4-1404/355*y^2+9903202272/355*y^
14-5451603042/355*y^12+Complex(8568456612/355)*y^15+Complex(-8568456612/355)*y^
13+Complex(2362096197/355)*y^11+Complex(143263873/355)*y^9+Complex(-69073158/
355)*y^7+Complex(-381/71)*y^25+Complex(-1592118/355)*y^23+Complex(69073158/355)
*y^21+Complex(-143263873/355)*y^19+Complex(-2362096197/355)*y^17+Complex(
1592118/355)*y^5+Complex(381/71)*y^3)*ln(2))*ln(y)^2+9/568*((-6*Pi+Complex(2767
/540)+Complex(2)*ln(p_inf))*y^31+(-11518/405-136/135*Pi^2+Complex(-2)*Pi-9524/
675*ln(p_inf))*y^30+(Complex(25247/324)+Complex(-284/27)*Pi^2-58*Pi+Complex(
2614/135)*ln(p_inf))*y^29+(208/5*Pi^2-35227/27-45484/75*ln(p_inf)+Complex(-102)
*Pi)*y^28+(Complex(-2950201/540)+26924/3*Pi+Complex(508/9)*Pi^2+Complex(-174778
/45)*ln(p_inf))*y^27+(1739636/405+3900292/225*ln(p_inf)+1496/15*Pi^2+Complex(-\
924050/9)*Pi)*y^26+(-522728*Pi+Complex(-55290611/60)+Complex(707608/15)*Pi^2+
Complex(-48369098/75)*ln(p_inf))*y^25+(-2700239812/405+Complex(14746768/9)*Pi-\
911074072/225*ln(p_inf)+20576992/45*Pi^2)*y^24+(Complex(11381131469/540)+
31570412/9*Pi+Complex(-92097544/45)*Pi^2+Complex(2571806614/225)*ln(p_inf))*y^
23+(-74400344/15*Pi^2+676658204/75*ln(p_inf)+3111695944/135+Complex(-15571610/3
)*Pi)*y^22+(Complex(22884685525/324)-40817272/9*Pi+Complex(573055492/135)*Pi^2+
Complex(32435501798/675)*ln(p_inf))*y^21+(-1985013328/135*Pi^2+28338221668/135*
ln(p_inf)+10065354965/27+Complex(-7066618/9)*Pi)*y^20+(Complex(-462653958547/
540)-31877186/3*Pi+Complex(1049820532/15)*Pi^2+Complex(-33222775582/75)*ln(
p_inf))*y^19+(7268804056/45*Pi^2-8641753172/15*ln(p_inf)-163146420614/135+
Complex(175889426/9)*Pi)*y^18+(Complex(1632286107653/1620)+166938206/9*Pi+
Complex(-11424608816/45)*Pi^2+Complex(31633278722/75)*ln(p_inf))*y^17+(Complex(
242597111815/324)+134682386/9*Pi+Complex(11424608816/45)*Pi^2+Complex(
31633278722/75)*ln(p_inf))*y^15+(163009157558/135+8641753172/15*ln(p_inf)+
7268804056/45*Pi^2+Complex(-211319326/9)*Pi)*y^14+(Complex(-554955518249/540)-\
48808846/3*Pi+Complex(-1049820532/15)*Pi^2+Complex(-33222775582/75)*ln(p_inf))*
y^13+(-221737742111/405-28338221668/135*ln(p_inf)-1985013328/135*Pi^2+Complex(
21564278/9)*Pi)*y^12+(Complex(17487551317/108)-57673112/9*Pi+Complex(-573055492
/135)*Pi^2+Complex(32435501798/675)*ln(p_inf))*y^11+(-68136656/135-676658204/75
*ln(p_inf)-74400344/15*Pi^2+Complex(21240790/3)*Pi)*y^10+(Complex(4213679017/
180)+35623972/9*Pi+Complex(92097544/45)*Pi^2+Complex(2571806614/225)*ln(p_inf))
*y^9+(4161923116/405+911074072/225*ln(p_inf)+20576992/45*Pi^2+Complex(-12103648
/9)*Pi)*y^8+(-268008*Pi+Complex(-357906559/180)+Complex(-707608/15)*Pi^2+
Complex(-48369098/75)*ln(p_inf))*y^7+(-41942204/405-3900292/225*ln(p_inf)+1496/
15*Pi^2+Complex(228350/9)*Pi)*y^6+(3532/9*Pi+Complex(-7787203/540)+Complex(-508
/9)*Pi^2+Complex(-174778/45)*ln(p_inf))*y^5+(100579/135+45484/75*ln(p_inf)+208/
5*Pi^2+Complex(-34/3)*Pi)*y^4+(58/9*Pi+Complex(-111197/540)+Complex(284/27)*Pi^
2+Complex(2614/135)*ln(p_inf))*y^3+(18254/405+9524/675*ln(p_inf)-136/135*Pi^2+
Complex(-2/9)*Pi)*y^2+(2/3*Pi+Complex(953/540)+Complex(2)*ln(p_inf))*y+Complex(
1/9)*Pi+5/54+2*y*(y^2+1)*(Complex(1)+4762/675*y-4762/675*y^27-199916/675*y^25+
883524676/135*y^19+13285586158/135*y^17-1372661462/675*y^21+6050354/675*y^23+
Complex(1)*y^28-52173475432/135*y^15-883524676/135*y^9+1372661462/675*y^7-\
6050354/675*y^5+199916/675*y^3-13285586158/135*y^11+52173475432/135*y^13+
Complex(12159837644/27)*y^14+Complex(-161646186851/675)*y^12+Complex(
12143696732/675)*y^10+Complex(4074054167/675)*y^8+Complex(-216344246/675)*y^6+
Complex(-263339/135)*y^24+Complex(-216344246/675)*y^22+Complex(4074054167/675)*
y^20+Complex(12143696732/675)*y^18+Complex(-161646186851/675)*y^16+Complex(-\
263339/135)*y^4+Complex(1172/135)*y^2+Complex(1172/135)*y^26)*ln(2)-2*y*(y^2+1)
*(Complex(1)+4762/675*y-4762/675*y^27-199916/675*y^25+883524676/135*y^19+
13285586158/135*y^17-1372661462/675*y^21+6050354/675*y^23+Complex(1)*y^28-\
52173475432/135*y^15-883524676/135*y^9+1372661462/675*y^7-6050354/675*y^5+
199916/675*y^3-13285586158/135*y^11+52173475432/135*y^13+Complex(12159837644/27
)*y^14+Complex(-161646186851/675)*y^12+Complex(12143696732/675)*y^10+Complex(
4074054167/675)*y^8+Complex(-216344246/675)*y^6+Complex(-263339/135)*y^24+
Complex(-216344246/675)*y^22+Complex(4074054167/675)*y^20+Complex(12143696732/
675)*y^18+Complex(-161646186851/675)*y^16+Complex(-263339/135)*y^4+Complex(1172
/135)*y^2+Complex(1172/135)*y^26)*ln(b)+(Complex(1)*Pi+5/54)*y^32+(-4401423232/
15*Pi^2+8663850421/45+Complex(-4028650)*Pi)*y^16)*y*ln(y)+1/568*(Complex(1)*Pi+
5/6+(5/6+Complex(1)*Pi)*y^28+(Complex(907/60)-6*Pi)*y^27+(3293/45+Complex(-4)*
Pi)*y^26+(-46*Pi+Complex(224471/180))*y^25+(-47983/18+Complex(-95)*Pi)*y^24+(
Complex(340192/9)+9586*Pi)*y^23+(-6621554/15+Complex(-85504)*Pi)*y^22+(Complex(
70860343/15)-305074*Pi)*y^21+(1541381867/90+Complex(507991)*Pi)*y^20+(Complex(-\
719462089/36)+103730*Pi)*y^19+(3043821727/45+Complex(1205732)*Pi)*y^18+(
Complex(-67600624291/180)+2238058*Pi)*y^17+(-84474086411/90+Complex(-1114873)*
Pi)*y^16+(Complex(13862544929/9)+1819628*Pi)*y^15+(16244874020/9+Complex(-\
3454400)*Pi)*y^14+(Complex(-13862544929/9)-1819628*Pi)*y^13+(-84474086411/90+
Complex(-1114873)*Pi)*y^12+(Complex(67600624291/180)-2238058*Pi)*y^11+(
3043821727/45+Complex(1205732)*Pi)*y^10+(Complex(719462089/36)-103730*Pi)*y^9+(
1541381867/90+Complex(507991)*Pi)*y^8+(305074*Pi+Complex(-70860343/15))*y^7+(-\
6621554/15+Complex(-85504)*Pi)*y^6+(-9586*Pi+Complex(-340192/9))*y^5+(-47983/18
+Complex(-95)*Pi)*y^4+(46*Pi+Complex(-224471/180))*y^3+(3293/45+Complex(-4)*Pi)
*y^2+(6*Pi+Complex(-907/60))*y)*y*(y^2+1)^2*ln(2)-1/568*(Complex(1)*Pi+5/6+(5/6
+Complex(1)*Pi)*y^28+(Complex(907/60)-6*Pi)*y^27+(3293/45+Complex(-4)*Pi)*y^26+
(-46*Pi+Complex(224471/180))*y^25+(-47983/18+Complex(-95)*Pi)*y^24+(Complex(
340192/9)+9586*Pi)*y^23+(-6621554/15+Complex(-85504)*Pi)*y^22+(Complex(70860343
/15)-305074*Pi)*y^21+(1541381867/90+Complex(507991)*Pi)*y^20+(Complex(-\
719462089/36)+103730*Pi)*y^19+(3043821727/45+Complex(1205732)*Pi)*y^18+(
Complex(-67600624291/180)+2238058*Pi)*y^17+(-84474086411/90+Complex(-1114873)*
Pi)*y^16+(Complex(13862544929/9)+1819628*Pi)*y^15+(16244874020/9+Complex(-\
3454400)*Pi)*y^14+(Complex(-13862544929/9)-1819628*Pi)*y^13+(-84474086411/90+
Complex(-1114873)*Pi)*y^12+(Complex(67600624291/180)-2238058*Pi)*y^11+(
3043821727/45+Complex(1205732)*Pi)*y^10+(Complex(719462089/36)-103730*Pi)*y^9+(
1541381867/90+Complex(507991)*Pi)*y^8+(305074*Pi+Complex(-70860343/15))*y^7+(-\
6621554/15+Complex(-85504)*Pi)*y^6+(-9586*Pi+Complex(-340192/9))*y^5+(-47983/18
+Complex(-95)*Pi)*y^4+(46*Pi+Complex(-224471/180))*y^3+(3293/45+Complex(-4)*Pi)
*y^2+(6*Pi+Complex(-907/60))*y)*y*(y^2+1)^2*ln(b)+y^3*(34/355+34/355*y^28-1404/
355*y^26+167400774/355*y^20+496253332/355*y^18-3366/355*y^24-15432744/355*y^22-\
5451603042/355*y^16+Complex(1)*y^27+Complex(-1)*y+496253332/355*y^10+167400774/
355*y^8-15432744/355*y^6-3366/355*y^4-1404/355*y^2+9903202272/355*y^14-\
5451603042/355*y^12+Complex(8568456612/355)*y^15+Complex(-8568456612/355)*y^13+
Complex(2362096197/355)*y^11+Complex(143263873/355)*y^9+Complex(-69073158/355)*
y^7+Complex(-381/71)*y^25+Complex(-1592118/355)*y^23+Complex(69073158/355)*y^21
+Complex(-143263873/355)*y^19+Complex(-2362096197/355)*y^17+Complex(1592118/355
)*y^5+Complex(381/71)*y^3)*Zeta(3)-13/2272*(-10/13*Pi+Complex(1)*y^32+(8/13*Pi^
2+(Complex(-46/39)+Complex(-4/13)*ln(p_inf))*Pi+77/45-10/39*ln(p_inf))*y^31+(
Complex(36/13)*Pi^2+(56/13+24/13*ln(p_inf))*Pi+Complex(5222/585)+Complex(-907/
195)*ln(p_inf))*y^30+(13648/2925*Pi^2+(Complex(-238/13)+Complex(12/13)*ln(p_inf
))*Pi-13322/585*ln(p_inf)+99118/975)*y^29+(Complex(14032/585)*Pi^2+(4760/39+16*
ln(p_inf))*Pi+Complex(-227192/585)*ln(p_inf)+Complex(-34724/65))*y^28+(621464/
2925*Pi^2+(Complex(396/13)*ln(p_inf)+Complex(4688/13))*Pi+22379077/2925+466658/
585*ln(p_inf))*y^27+(Complex(-1453684/585)*Pi^2+(33246/13-38160/13*ln(p_inf))*
Pi+Complex(-7028311/585)*ln(p_inf)+Complex(-8863957/270))*y^26+(-151500416/2925
*Pi^2+(Complex(959420/39)+Complex(342396/13)*ln(p_inf))*Pi+79938478/585*ln(
p_inf)+2562118826/8775)*y^25+(Complex(1398428984/2925)*Pi^2+(192938+1181952/13*
ln(p_inf))*Pi+Complex(-21360709106/8775)+Complex(-857127956/585)*ln(p_inf))*y^
24+(6664983848/2925*Pi^2+(Complex(-129996)*ln(p_inf)+Complex(-510074))*Pi-\
3003305086/585*ln(p_inf)-50365727578/8775)*y^23+(Complex(-17388678668/2925)*Pi^
2+(-15356384/39+61952*ln(p_inf))*Pi+Complex(-64047535883/8775)+Complex(
2746986329/585)*ln(p_inf))*y^22+(-3308550784/585*Pi^2+(Complex(-13139654/13)+
Complex(-6854892/13)*ln(p_inf))*Pi-15258050642/585*ln(p_inf)-149177164807/1755)
*y^21+(Complex(-53357473328/2925)*Pi^2+(-37374040/13-9367152/13*ln(p_inf))*Pi+
Complex(88472488041/325)+Complex(23732644912/195)*ln(p_inf))*y^20+(-54275535592
/585*Pi^2+(Complex(81076616/39)+Complex(-363436/13)*ln(p_inf))*Pi+17419209546/
65*ln(p_inf)+1506495362908/2925)*y^19+(Complex(49775872508/225)*Pi^2+(-32993162
/13-16230744/13*ln(p_inf))*Pi+Complex(-3631636647389/5850)+Complex(-23294474921
/65)*ln(p_inf))*y^18+(207292998448/585*Pi^2+(Complex(81037084/13)+Complex(
18277092/13)*ln(p_inf))*Pi-17327700842/65*ln(p_inf)-3583916937413/8775)*y^17+(-\
208088797528/585*Pi^2+(Complex(18277092/13)*ln(p_inf)+Complex(3331594))*Pi-\
17327700842/65*ln(p_inf)-332099477881/675)*y^15+(Complex(650645709404/2925)*Pi^
2+(80749096/13+16230744/13*ln(p_inf))*Pi+Complex(5440259471672/8775)+Complex(
23294474921/65)*ln(p_inf))*y^14+(54300987232/585*Pi^2+(Complex(-363436/13)*ln(
p_inf)+Complex(-103016686/39))*Pi+17419209546/65*ln(p_inf)+4036977465944/8775)*
y^13+(Complex(-51337678928/2925)*Pi^2+(25467752/13+9367152/13*ln(p_inf))*Pi+
Complex(-1911029772014/8775)+Complex(-23732644912/195)*ln(p_inf))*y^12+(
3613414264/585*Pi^2+(Complex(-6854892/13)*ln(p_inf)+Complex(-2836816))*Pi-\
15258050642/585*ln(p_inf)-6662117963/117)*y^11+(Complex(-1354041836/225)*Pi^2+(
-3157066/3-61952*ln(p_inf))*Pi+Complex(-194842517/450)+Complex(-2746986329/585)
*ln(p_inf))*y^10+(-484898096/225*Pi^2+(Complex(-4437540/13)+Complex(-129996)*ln
(p_inf))*Pi-3003305086/585*ln(p_inf)-1228129016/195)*y^9+(Complex(1129638584/
2925)*Pi^2+(-6394682/13-1181952/13*ln(p_inf))*Pi+Complex(1469681824/675)+
Complex(857127956/585)*ln(p_inf))*y^8+(69998216/2925*Pi^2+(Complex(7804478/39)+
Complex(342396/13)*ln(p_inf))*Pi+79938478/585*ln(p_inf)+453392072/1755)*y^7+(
Complex(393116/585)*Pi^2+(436032/13+38160/13*ln(p_inf))*Pi+Complex(5648705/351)
+Complex(7028311/585)*ln(p_inf))*y^6+(-799664/2925*Pi^2+(Complex(-6738/13)+
Complex(396/13)*ln(p_inf))*Pi+466658/585*ln(p_inf)+94969/27)*y^5+(Complex(-4688
/585)*Pi^2+(3256/39-16*ln(p_inf))*Pi+Complex(1102507/1755)+Complex(227192/585)*
ln(p_inf))*y^4+(-19048/2925*Pi^2+(Complex(1000/13)+Complex(12/13)*ln(p_inf))*Pi
-13322/585*ln(p_inf)+73678/1755)*y^3+(Complex(-12/13)*Pi^2+(-190/13-24/13*ln(
p_inf))*Pi+Complex(12977/1170)+Complex(907/195)*ln(p_inf))*y^2+((Complex(-4/13)
*ln(p_inf)+Complex(92/39))*Pi+35/39-10/39*ln(p_inf))*y+(Complex(-48283506032/
117)*Pi^2+45215778/13*Pi+Complex(-110132508593/1755))*y^16)*(y^2+1))/b^4/(y^2+1
)^19*p_inf^4;


==> anc/W_odd_hered_leq7_meqm2.mpl <==
W_odd_hered_y_2_meqm2_fin := -16/1001*15^(1/2)*((Complex(1)-6*y^11-342/5*y^9-\
2412/5*y^7+2412/5*y^5+342/5*y^3+6*y+Complex(1)*y^12+Complex(-12/5)*y^10+
Complex(-807/5)*y^8+Complex(944)*y^6+Complex(-807/5)*y^4+Complex(-12/5)*y^2)*ln
(y^2+1)+(Complex(-1/2)*y^12+3*y^11+Complex(6/5)*y^10+171/5*y^9+Complex(807/10)*
y^8+1206/5*y^7+Complex(-472)*y^6-1206/5*y^5+Complex(807/10)*y^4-171/5*y^3+
Complex(6/5)*y^2-3*y+Complex(-1/2))*ln(2)+(-3*y^11-171/5*y^9-1206/5*y^7+1206/5*
y^5+171/5*y^3+3*y+Complex(1/2)*y^12+Complex(-6/5)*y^10+Complex(-807/10)*y^8+
Complex(472)*y^6+Complex(-807/10)*y^4+Complex(-6/5)*y^2+Complex(1/2))*ln(b)+(
Complex(-1/2)*y^12+3*y^11+Complex(6/5)*y^10+171/5*y^9+Complex(807/10)*y^8+1206/
5*y^7+Complex(-472)*y^6-1206/5*y^5+Complex(807/10)*y^4-171/5*y^3+Complex(6/5)*y
^2-3*y+Complex(-1/2))*ln(y)+1/2*y^13+(Complex(17/10)+Complex(-1/2)*ln(p_inf))*y
^12+(199/30+3*ln(p_inf))*y^11+(Complex(833/30)+Complex(6/5)*ln(p_inf))*y^10+(
175/2+171/5*ln(p_inf))*y^9+(Complex(10579/20)+Complex(807/10)*ln(p_inf))*y^8+(
1084+1206/5*ln(p_inf))*y^7+(Complex(-7648/5)+Complex(-472)*ln(p_inf))*y^6+(-\
6173/10-1206/5*ln(p_inf))*y^5+(Complex(1681/10)+Complex(807/10)*ln(p_inf))*y^4+
(-701/10-171/5*ln(p_inf))*y^3+(Complex(7/6)+Complex(6/5)*ln(p_inf))*y^2+(-29/6-\
3*ln(p_inf))*y+Complex(-3/4)+Complex(-1/2)*ln(p_inf))*Pi^(1/2)*(Complex(1)-y)^4
*mu*y^3/(y^2+1)^11/b^2*p_inf^7;
W_odd_hered_y_3_meqm2_fin := 0;
W_odd_hered_y_4_meqm2_fin := -384/1001*(y*(y*(Complex(-195384)*y^12+Complex(625
/3)*y^4+Complex(1)+Complex(24760)*y^14+Complex(625/3)*y^16+Complex(1082648/3)*y
^10+Complex(24)*y^18+Complex(24)*y^2+Complex(1)*y^20+Complex(24760)*y^6+
Complex(-195384)*y^8+310100*y^9-261212/3*y^7+3352*y^5+126*y^3+10/3*y-10/3*y^19-\
126*y^17-3352*y^15+261212/3*y^13-310100*y^11)*ln(y)+2/15*(y^2+1)*(Complex(1)*y^
19-15/8*y^20+Complex(4837279/4)*y^9-285/4*y^18+Complex(-1)*y-15937/8*y^16+
Complex(6725/2)*y^5-66639*y^14+Complex(577615/2)*y^13+723560*y^12+Complex(-\
4837279/4)*y^11-2852895/2*y^10+Complex(-577615/2)*y^7+723560*y^8+Complex(-45/4)
*y^3-66639*y^6+Complex(-6725/2)*y^15-15937/8*y^4+Complex(45/4)*y^17-285/4*y^2-\
15/8))*polylog(2,-y^2)-y^2*(Complex(-195384)*y^12+Complex(625/3)*y^4+Complex(1)
+Complex(24760)*y^14+Complex(625/3)*y^16+Complex(1082648/3)*y^10+Complex(24)*y^
18+Complex(24)*y^2+Complex(1)*y^20+Complex(24760)*y^6+Complex(-195384)*y^8+
310100*y^9-261212/3*y^7+3352*y^5+126*y^3+10/3*y-10/3*y^19-126*y^17-3352*y^15+
261212/3*y^13-310100*y^11)*polylog(3,-y^2)+(y^2*(Complex(-195384)*y^12+Complex(
625/3)*y^4+Complex(1)+Complex(24760)*y^14+Complex(625/3)*y^16+Complex(1082648/3
)*y^10+Complex(24)*y^18+Complex(24)*y^2+Complex(1)*y^20+Complex(24760)*y^6+
Complex(-195384)*y^8+310100*y^9-261212/3*y^7+3352*y^5+126*y^3+10/3*y-10/3*y^19-\
126*y^17-3352*y^15+261212/3*y^13-310100*y^11)*ln(y)^2-1/12*(y^2+1)^2*(Complex(-\
21580184/45)*y^12+Complex(18397/15)*y^4+13/10*y^19+Complex(1264276/45)*y^14+
1711/90*y^17+Complex(18397/15)*y^16+21274/9*y^15+Complex(3059507/3)*y^10+
2562274/15*y^13+Complex(1649/30)*y^18-4239639/5*y^11+Complex(1649/30)*y^2+
4239639/5*y^9+Complex(1)*y^20-2562274/15*y^7+Complex(1264276/45)*y^6-21274/9*y^
5+Complex(-21580184/45)*y^8-1711/90*y^3+Complex(1)-13/10*y))*ln(y^2+1)-1/2*y^2*
(Complex(-195384)*y^12+Complex(625/3)*y^4+Complex(1)+Complex(24760)*y^14+
Complex(625/3)*y^16+Complex(1082648/3)*y^10+Complex(24)*y^18+Complex(24)*y^2+
Complex(1)*y^20+Complex(24760)*y^6+Complex(-195384)*y^8+310100*y^9-261212/3*y^7
+3352*y^5+126*y^3+10/3*y-10/3*y^19-126*y^17-3352*y^15+261212/3*y^13-310100*y^11
)*ln(y)^3-1/2*(y*(Complex(-195384)*y^12+Complex(625/3)*y^4+Complex(1)+Complex(
24760)*y^14+Complex(625/3)*y^16+Complex(1082648/3)*y^10+Complex(24)*y^18+
Complex(24)*y^2+Complex(1)*y^20+Complex(24760)*y^6+Complex(-195384)*y^8+310100*
y^9-261212/3*y^7+3352*y^5+126*y^3+10/3*y-10/3*y^19-126*y^17-3352*y^15+261212/3*
y^13-310100*y^11)*ln(2)-y*(Complex(-195384)*y^12+Complex(625/3)*y^4+Complex(1)+
Complex(24760)*y^14+Complex(625/3)*y^16+Complex(1082648/3)*y^10+Complex(24)*y^
18+Complex(24)*y^2+Complex(1)*y^20+Complex(24760)*y^6+Complex(-195384)*y^8+
310100*y^9-261212/3*y^7+3352*y^5+126*y^3+10/3*y-10/3*y^19-126*y^17-3352*y^15+
261212/3*y^13-310100*y^11)*ln(b)+1/2+(Complex(1)*ln(p_inf)+Complex(25/12))*y^21
+(-137/18-10/3*ln(p_inf))*y^20+(Complex(24)*ln(p_inf)+Complex(817/15))*y^19+(-\
9451/30-126*ln(p_inf))*y^18+(Complex(5885/12)+Complex(625/3)*ln(p_inf))*y^17+(-\
137431/15-3352*ln(p_inf))*y^16+(Complex(24760)*ln(p_inf)+Complex(72009))*y^15+(
8075309/30+261212/3*ln(p_inf))*y^14+(Complex(-195384)*ln(p_inf)+Complex(-\
19338829/30))*y^13+(-2194893/2-310100*ln(p_inf))*y^12+(Complex(61940689/45)+
Complex(1082648/3)*ln(p_inf))*y^11+(7709299/6+310100*ln(p_inf))*y^10+(Complex(-\
195384)*ln(p_inf)+Complex(-26702927/30))*y^9+(-4443559/10-261212/3*ln(p_inf))*y
^8+(Complex(24760)*ln(p_inf)+Complex(444383/3))*y^7+(274637/10+3352*ln(p_inf))*
y^6+(Complex(625/3)*ln(p_inf)+Complex(-1613/4))*y^5+(12979/15+126*ln(p_inf))*y^
4+(Complex(24)*ln(p_inf)+Complex(866/15))*y^3+(244/9+10/3*ln(p_inf))*y^2+(
Complex(1)*ln(p_inf)+Complex(47/20))*y)*y*ln(y)^2+(-2/15*(Complex(1)*y^19-15/8*
y^20+Complex(4837279/4)*y^9-285/4*y^18+Complex(-1)*y-15937/8*y^16+Complex(6725/
2)*y^5-66639*y^14+Complex(577615/2)*y^13+723560*y^12+Complex(-4837279/4)*y^11-\
2852895/2*y^10+Complex(-577615/2)*y^7+723560*y^8+Complex(-45/4)*y^3-66639*y^6+
Complex(-6725/2)*y^15-15937/8*y^4+Complex(45/4)*y^17-285/4*y^2-15/8)*(y^2+1)*y*
ln(b)+Complex(1/24)*y^24+(Complex(24312421/540)+Complex(-541324/9)*Pi^2)*y^12+2
/15*(y^2+1)*(Complex(1)*y^19-15/8*y^20+Complex(4837279/4)*y^9-285/4*y^18+
Complex(-1)*y-15937/8*y^16+Complex(6725/2)*y^5-66639*y^14+Complex(577615/2)*y^
13+723560*y^12+Complex(-4837279/4)*y^11-2852895/2*y^10+Complex(-577615/2)*y^7+
723560*y^8+Complex(-45/4)*y^3-66639*y^6+Complex(-6725/2)*y^15-15937/8*y^4+
Complex(45/4)*y^17-285/4*y^2-15/8)*y*ln(2)+Complex(1/24)+(Complex(15907/180)+
Complex(-4)*Pi^2+Complex(-49/30)*ln(p_inf))*y^4+(Complex(2077/90)+Complex(-4)*
Pi^2+Complex(49/30)*ln(p_inf))*y^20+(21*Pi^2-263431/720-16507/60*ln(p_inf))*y^
19+(Complex(-296731/1080)+Complex(-625/18)*Pi^2+Complex(-2681/6)*ln(p_inf))*y^
18+(Complex(221/180)+Complex(-1/6)*Pi^2+Complex(2/15)*ln(p_inf))*y^22+(-3503/
240-39/4*ln(p_inf)+5/9*Pi^2)*y^21+(Complex(-2021312/9)+Complex(32564)*Pi^2+
Complex(-3682049/30)*ln(p_inf))*y^14+(-72329617/360-281155/3*ln(p_inf)+155050/3
*Pi^2)*y^13+(-5/9*Pi^2-35417/2160-39/4*ln(p_inf))*y^3+(Complex(1267/360)+
Complex(-1/6)*Pi^2+Complex(-2/15)*ln(p_inf))*y^2+(-41/80-1/4*ln(p_inf))*y+(1676
/3*Pi^2-8702477/720-549049/60*ln(p_inf))*y^17+(Complex(20599471/360)+Complex(-\
12380/3)*Pi^2+Complex(114178/3)*ln(p_inf))*y^16+(10447085/72+1313842/15*ln(
p_inf)-130606/9*Pi^2)*y^15+(-97/240-1/4*ln(p_inf))*y^23+(Complex(-6652753/72)+
Complex(-114178/3)*ln(p_inf)+Complex(-12380/3)*Pi^2)*y^8+(-1676/3*Pi^2-19236367
/720-549049/60*ln(p_inf))*y^7+(-155050/3*Pi^2-17338777/120-281155/3*ln(p_inf))*
y^11+(Complex(41758411/180)+Complex(32564)*Pi^2+Complex(3682049/30)*ln(p_inf))*
y^10+(130606/9*Pi^2+202059749/1080+1313842/15*ln(p_inf))*y^9+(Complex(508499/
180)+Complex(-625/18)*Pi^2+Complex(2681/6)*ln(p_inf))*y^6+(-21*Pi^2-407617/720-\
16507/60*ln(p_inf))*y^5)*ln(y)+1/24*(y^2+1)^2*(Complex(-21580184/45)*y^12+
Complex(18397/15)*y^4+13/10*y^19+Complex(1264276/45)*y^14+1711/90*y^17+Complex(
18397/15)*y^16+21274/9*y^15+Complex(3059507/3)*y^10+2562274/15*y^13+Complex(
1649/30)*y^18-4239639/5*y^11+Complex(1649/30)*y^2+4239639/5*y^9+Complex(1)*y^20
-2562274/15*y^7+Complex(1264276/45)*y^6-21274/9*y^5+Complex(-21580184/45)*y^8-\
1711/90*y^3+Complex(1)-13/10*y)*ln(2)-1/24*(Complex(-21580184/45)*y^12+Complex(
18397/15)*y^4+13/10*y^19+Complex(1264276/45)*y^14+1711/90*y^17+Complex(18397/15
)*y^16+21274/9*y^15+Complex(3059507/3)*y^10+2562274/15*y^13+Complex(1649/30)*y^
18-4239639/5*y^11+Complex(1649/30)*y^2+4239639/5*y^9+Complex(1)*y^20-2562274/15
*y^7+Complex(1264276/45)*y^6-21274/9*y^5+Complex(-21580184/45)*y^8-1711/90*y^3+
Complex(1)-13/10*y)*(y^2+1)^2*ln(b)+y^2*(Complex(-195384)*y^12+Complex(625/3)*y
^4+Complex(1)+Complex(24760)*y^14+Complex(625/3)*y^16+Complex(1082648/3)*y^10+
Complex(24)*y^18+Complex(24)*y^2+Complex(1)*y^20+Complex(24760)*y^6+Complex(-\
195384)*y^8+310100*y^9-261212/3*y^7+3352*y^5+126*y^3+10/3*y-10/3*y^19-126*y^17-\
3352*y^15+261212/3*y^13-310100*y^11)*Zeta(3)+1/24*((-760772*Pi^2-1109528/9)*y^
11-1/2*y^23+Complex(1)*ln(p_inf)+Complex(3/2)+(15910079/45+7793192/45*ln(p_inf)
-177704/5*Pi^2)*y^15+(Complex(-22894127/30)+Complex(462092/3)*Pi^2+Complex(-\
20315908/45)*ln(p_inf))*y^14+(-89580823/90-10156643/15*ln(p_inf)+1157696/3*Pi^2
)*y^13+(Complex(12445057/15)+Complex(9674558/15)*Pi^2+Complex(24312421/45)*ln(
p_inf))*y^10+(1157696/3*Pi^2+87198391/90+10156643/15*ln(p_inf))*y^9+(Complex(
630161/180)+Complex(6)*Pi^2+Complex(38443/30)*ln(p_inf))*y^18+(-15937/15*Pi^2-\
745327/180+214451/90*ln(p_inf))*y^17+(Complex(3978826/45)+Complex(-5380/3)*Pi^2
+Complex(1319467/45)*ln(p_inf))*y^16+(Complex(-58001203/90)+Complex(-20315908/
45)*ln(p_inf)+Complex(-462092/3)*Pi^2)*y^8+(-177704/5*Pi^2-23478049/90-7793192/
45*ln(p_inf))*y^7+(Complex(23/30)+Complex(1)*ln(p_inf))*y^22+(Complex(2416336/
45)+Complex(5380/3)*Pi^2+Complex(1319467/45)*ln(p_inf))*y^6+(-15937/15*Pi^2-\
5395/12-214451/90*ln(p_inf))*y^5+(Complex(3387422/5)+Complex(24312421/45)*ln(
p_inf)+Complex(-9674558/15)*Pi^2)*y^12+(347/60-Pi^2-13/10*ln(p_inf))*y+(-1687/
60+13/10*ln(p_inf)-Pi^2)*y^21+(Complex(1157/12)+Complex(8/15)*Pi^2+Complex(1679
/30)*ln(p_inf))*y^20+(-38*Pi^2-10163/15+914/45*ln(p_inf))*y^19+(Complex(81865/
36)+Complex(-6)*Pi^2+Complex(38443/30)*ln(p_inf))*y^4+(-38*Pi^2+2771/15-914/45*
ln(p_inf))*y^3+(Complex(3095/36)+Complex(-8/15)*Pi^2+Complex(1679/30)*ln(p_inf)
)*y^2)*(y^2+1))*15^(1/2)*Pi^(1/2)*mu*y^3/(y^2+1)^15/b^4*p_inf^3;


==> anc/W_odd_hered_leq7_meqm4.mpl <==
W_odd_hered_y_2_meqm4_fin := -16/5005*Pi^(1/2)*((Complex(1)+12*y+Complex(-60)*y
^2-132*y^3+Complex(-123)*y^4-1992*y^5+Complex(-2896)*y^6+1992*y^7+Complex(-123)
*y^8+132*y^9+Complex(-60)*y^10-12*y^11+Complex(1)*y^12)*ln(y^2+1)+(Complex(-1/2
)*y^12+6*y^11+Complex(30)*y^10-66*y^9+Complex(123/2)*y^8-996*y^7+Complex(1448)*
y^6+996*y^5+Complex(123/2)*y^4+66*y^3+Complex(30)*y^2-6*y+Complex(-1/2))*ln(2)+
(-6*y^11+66*y^9+996*y^7-996*y^5-66*y^3+6*y+Complex(1/2)+Complex(-30)*y^10+
Complex(-123/2)*y^8+Complex(-1448)*y^6+Complex(-123/2)*y^4+Complex(-30)*y^2+
Complex(1/2)*y^12)*ln(b)+(Complex(-1/2)*y^12+6*y^11+Complex(30)*y^10-66*y^9+
Complex(123/2)*y^8-996*y^7+Complex(1448)*y^6+996*y^5+Complex(123/2)*y^4+66*y^3+
Complex(30)*y^2-6*y+Complex(-1/2))*ln(y)+y^13+(Complex(97/10)+Complex(-1/2)*ln(
p_inf))*y^12+(-473/15+6*ln(p_inf))*y^11+(Complex(269/30)+Complex(30)*ln(p_inf))
*y^10+(-1039/3-66*ln(p_inf))*y^9+(Complex(-7435/12)+Complex(123/2)*ln(p_inf))*y
^8+(-70972/15-996*ln(p_inf))*y^7+(Complex(74648/15)+Complex(1448)*ln(p_inf))*y^
6+(35917/15+996*ln(p_inf))*y^5+(Complex(1135/6)+Complex(123/2)*ln(p_inf))*y^4+(
337/3+66*ln(p_inf))*y^3+(Complex(307/6)+Complex(30)*ln(p_inf))*y^2+(-29/3-6*ln(
p_inf))*y+Complex(-3/4)+Complex(-1/2)*ln(p_inf))*(Complex(1)-y)^8*330^(1/2)*mu*
y^3/(y^2+1)^13/b^2*p_inf^7;
W_odd_hered_y_3_meqm4_fin := 0;
W_odd_hered_y_4_meqm4_fin := -384/5005*330^(1/2)*Pi^(1/2)*(y*(y*(Complex(1)+20/
3*y+Complex(1)*y^24+20240744/3*y^15-20/3*y^23-460/3*y^21+2884/3*y^19-1862492/3*
y^17+58614080/3*y^11-20240744/3*y^9+1862492/3*y^7-2884/3*y^5+460/3*y^3-58614080
/3*y^13+Complex(2)*y^22+Complex(-1852/3)*y^20+Complex(-250310/3)*y^18+Complex(
7502585/3)*y^16+Complex(-39646352/3)*y^14+Complex(66646496/3)*y^12+Complex(-\
39646352/3)*y^10+Complex(7502585/3)*y^8+Complex(-250310/3)*y^6+Complex(-1852/3)
*y^4+Complex(2)*y^2)*ln(y)-28/15*(y^2+1)*(Complex(1)*y^23-49428195/14*y^14+
31031857/56*y^16-108887/14*y^18+45/7*y^22+215/14*y^20+15/56*y^24+Complex(-1)*y+
6229375*y^12-49428195/14*y^10+31031857/56*y^8-108887/14*y^6+215/14*y^4+45/7*y^2
+15/56+Complex(2311/56)*y^21+Complex(980)*y^19+Complex(6163765/56)*y^17+
Complex(-13464005/8)*y^15+Complex(-43320575/8)*y^11+Complex(13464005/8)*y^9+
Complex(-6163765/56)*y^7+Complex(-980)*y^5+Complex(-2311/56)*y^3+Complex(
43320575/8)*y^13))*polylog(2,-y^2)-(Complex(1)+20/3*y+Complex(1)*y^24+20240744/
3*y^15-20/3*y^23-460/3*y^21+2884/3*y^19-1862492/3*y^17+58614080/3*y^11-20240744
/3*y^9+1862492/3*y^7-2884/3*y^5+460/3*y^3-58614080/3*y^13+Complex(2)*y^22+
Complex(-1852/3)*y^20+Complex(-250310/3)*y^18+Complex(7502585/3)*y^16+Complex(-\
39646352/3)*y^14+Complex(66646496/3)*y^12+Complex(-39646352/3)*y^10+Complex(
7502585/3)*y^8+Complex(-250310/3)*y^6+Complex(-1852/3)*y^4+Complex(2)*y^2)*y^2*
polylog(3,-y^2)+((Complex(1)+20/3*y+Complex(1)*y^24+20240744/3*y^15-20/3*y^23-\
460/3*y^21+2884/3*y^19-1862492/3*y^17+58614080/3*y^11-20240744/3*y^9+1862492/3*
y^7-2884/3*y^5+460/3*y^3-58614080/3*y^13+Complex(2)*y^22+Complex(-1852/3)*y^20+
Complex(-250310/3)*y^18+Complex(7502585/3)*y^16+Complex(-39646352/3)*y^14+
Complex(66646496/3)*y^12+Complex(-39646352/3)*y^10+Complex(7502585/3)*y^8+
Complex(-250310/3)*y^6+Complex(-1852/3)*y^4+Complex(2)*y^2)*y^2*ln(y)^2-1/3*(y^
2+1)^2*(Complex(1)+47/20*y+Complex(1)*y^24+68098339/18*y^15-47/20*y^23-21563/
180*y^21-44611/12*y^19-619037/4*y^17+81330431/6*y^11-68098339/18*y^9+619037/4*y
^7+44611/12*y^5+21563/180*y^3-81330431/6*y^13+Complex(781/24)*y^22+Complex(1891
/4)*y^20+Complex(2178427/360)*y^18+Complex(5437336/5)*y^16+Complex(-102275105/
12)*y^14+Complex(283848817/18)*y^12+Complex(-102275105/12)*y^10+Complex(5437336
/5)*y^8+Complex(2178427/360)*y^6+Complex(1891/4)*y^4+Complex(781/24)*y^2))*ln(y
^2+1)-1/2*(Complex(1)+20/3*y+Complex(1)*y^24+20240744/3*y^15-20/3*y^23-460/3*y^
21+2884/3*y^19-1862492/3*y^17+58614080/3*y^11-20240744/3*y^9+1862492/3*y^7-2884
/3*y^5+460/3*y^3-58614080/3*y^13+Complex(2)*y^22+Complex(-1852/3)*y^20+Complex(
-250310/3)*y^18+Complex(7502585/3)*y^16+Complex(-39646352/3)*y^14+Complex(
66646496/3)*y^12+Complex(-39646352/3)*y^10+Complex(7502585/3)*y^8+Complex(-\
250310/3)*y^6+Complex(-1852/3)*y^4+Complex(2)*y^2)*y^2*ln(y)^3-1/2*(1+(Complex(
7502585/3)*ln(p_inf)+Complex(31675537/4))*y^17+(337166489/15+20240744/3*ln(
p_inf))*y^16+(Complex(-39646352/3)*ln(p_inf)+Complex(-2091711301/45))*y^15+(-\
72814830-58614080/3*ln(p_inf))*y^14+(Complex(66646496/3)*ln(p_inf)+Complex(
3964501048/45))*y^13+(248670934/3+58614080/3*ln(p_inf))*y^12+(Complex(-39646352
/3)*ln(p_inf)+Complex(-2718699271/45))*y^11+(-503847412/15-20240744/3*ln(p_inf)
)*y^10+(Complex(7502585/3)*ln(p_inf)+Complex(165494027/12))*y^9+(58741711/15+
1862492/3*ln(p_inf))*y^8+(Complex(-250310/3)*ln(p_inf)+Complex(-3944681/6))*y^7
+(-1448291/45-2884/3*ln(p_inf))*y^6+(Complex(-1852/3)*ln(p_inf)+Complex(-165187
/30))*y^5+(4063/9+460/3*ln(p_inf))*y^4+(Complex(2)*ln(p_inf)+Complex(-4739/30))
*y^3+(362/9+20/3*ln(p_inf))*y^2+(Complex(1)*ln(p_inf)+Complex(-33/20))*y+(
Complex(1)*ln(p_inf)+Complex(25/12))*y^25+(-137/9-20/3*ln(p_inf))*y^24+(
Complex(-1/6)+Complex(2)*ln(p_inf))*y^23+(-3331/9-460/3*ln(p_inf))*y^22+(
Complex(-1852/3)*ln(p_inf)+Complex(-3387/2))*y^21+(144227/45+2884/3*ln(p_inf))*
y^20+(Complex(-250310/3)*ln(p_inf)+Complex(-485741/2))*y^19+(-28145402/15-\
1862492/3*ln(p_inf))*y^18-(Complex(1)+20/3*y+Complex(1)*y^24+20240744/3*y^15-20
/3*y^23-460/3*y^21+2884/3*y^19-1862492/3*y^17+58614080/3*y^11-20240744/3*y^9+
1862492/3*y^7-2884/3*y^5+460/3*y^3-58614080/3*y^13+Complex(2)*y^22+Complex(-\
1852/3)*y^20+Complex(-250310/3)*y^18+Complex(7502585/3)*y^16+Complex(-39646352/
3)*y^14+Complex(66646496/3)*y^12+Complex(-39646352/3)*y^10+Complex(7502585/3)*y
^8+Complex(-250310/3)*y^6+Complex(-1852/3)*y^4+Complex(2)*y^2)*y*ln(b)+y*(
Complex(1)+20/3*y+Complex(1)*y^24+20240744/3*y^15-20/3*y^23-460/3*y^21+2884/3*y
^19-1862492/3*y^17+58614080/3*y^11-20240744/3*y^9+1862492/3*y^7-2884/3*y^5+460/
3*y^3-58614080/3*y^13+Complex(2)*y^22+Complex(-1852/3)*y^20+Complex(-250310/3)*
y^18+Complex(7502585/3)*y^16+Complex(-39646352/3)*y^14+Complex(66646496/3)*y^12
+Complex(-39646352/3)*y^10+Complex(7502585/3)*y^8+Complex(-250310/3)*y^6+
Complex(-1852/3)*y^4+Complex(2)*y^2)*ln(2))*y*ln(y)^2+((Complex(260872319/108)+
Complex(-33323248/9)*Pi^2)*y^14+(-4237/120-25/2*ln(p_inf)+10/9*Pi^2)*y^25+(
Complex(-559/6)+Complex(-789/10)*ln(p_inf)+Complex(-1/3)*Pi^2)*y^24+(-10120372/
9*Pi^2+3687973649/360+166680923/30*ln(p_inf))*y^17+(Complex(-1890007429/135)+
Complex(-6966533)*ln(p_inf)+Complex(19823176/9)*Pi^2)*y^16+(-174996587/15-\
15113222/3*ln(p_inf)+29307040/9*Pi^2)*y^15+(Complex(1881502208/135)+Complex(
19823176/9)*Pi^2+Complex(6966533)*ln(p_inf))*y^12+(10120372/9*Pi^2+13275526577/
1080+166680923/30*ln(p_inf))*y^11+(Complex(-7502585/18)*Pi^2+Complex(-85484525/
12)+Complex(-8808427/3)*ln(p_inf))*y^10+(-931246/9*Pi^2-594392059/216-30596309/
30*ln(p_inf))*y^9+(-157/120-1/2*ln(p_inf))*y^27+(-1135236898/135-15113222/3*ln(
p_inf)-29307040/9*Pi^2)*y^13+(Complex(926/9)*Pi^2+Complex(1787029/360)+Complex(
57191/30)*ln(p_inf))*y^6+(-230/9*Pi^2+117502/135-122/3*ln(p_inf))*y^5+(Complex(
2455/9)+Complex(-1/3)*Pi^2+Complex(789/10)*ln(p_inf))*y^4+(-10/9*Pi^2+1337/216-\
25/2*ln(p_inf))*y^3+(Complex(797/72)+Complex(-1/6)*Pi^2+Complex(28/15)*ln(p_inf
))*y^2+(-21/40-1/2*ln(p_inf))*y+(-40451/90-122/3*ln(p_inf)+230/9*Pi^2)*y^23+(
Complex(-57191/30)*ln(p_inf)+Complex(-566113/216)+Complex(926/9)*Pi^2)*y^22+(
576032/45+72448/5*ln(p_inf)-1442/9*Pi^2)*y^21+(Complex(-77015863/270)+Complex(-\
1243729/6)*ln(p_inf)+Complex(125155/9)*Pi^2)*y^20+(931246/9*Pi^2-114850567/72-\
30596309/30*ln(p_inf))*y^19+(Complex(5410508911/1080)+Complex(8808427/3)*ln(
p_inf)+Complex(-7502585/18)*Pi^2)*y^18+(Complex(125155/9)*Pi^2+Complex(29336612
/45)+Complex(1243729/6)*ln(p_inf))*y^8+(1442/9*Pi^2+18064471/270+72448/5*ln(
p_inf))*y^7+(Complex(4/9)+Complex(-28/15)*ln(p_inf)+Complex(-1/6)*Pi^2)*y^26+
Complex(1/6)+Complex(1/6)*y^28+28/15*(Complex(1)*y^23-49428195/14*y^14+31031857
/56*y^16-108887/14*y^18+45/7*y^22+215/14*y^20+15/56*y^24+Complex(-1)*y+6229375*
y^12-49428195/14*y^10+31031857/56*y^8-108887/14*y^6+215/14*y^4+45/7*y^2+15/56+
Complex(2311/56)*y^21+Complex(980)*y^19+Complex(6163765/56)*y^17+Complex(-\
13464005/8)*y^15+Complex(-43320575/8)*y^11+Complex(13464005/8)*y^9+Complex(-\
6163765/56)*y^7+Complex(-980)*y^5+Complex(-2311/56)*y^3+Complex(43320575/8)*y^
13)*(y^2+1)*y*ln(b)-28/15*(Complex(1)*y^23-49428195/14*y^14+31031857/56*y^16-\
108887/14*y^18+45/7*y^22+215/14*y^20+15/56*y^24+Complex(-1)*y+6229375*y^12-\
49428195/14*y^10+31031857/56*y^8-108887/14*y^6+215/14*y^4+45/7*y^2+15/56+
Complex(2311/56)*y^21+Complex(980)*y^19+Complex(6163765/56)*y^17+Complex(-\
13464005/8)*y^15+Complex(-43320575/8)*y^11+Complex(13464005/8)*y^9+Complex(-\
6163765/56)*y^7+Complex(-980)*y^5+Complex(-2311/56)*y^3+Complex(43320575/8)*y^
13)*(y^2+1)*y*ln(2))*ln(y)+1/6*(y^2+1)^2*(Complex(1)+47/20*y+Complex(1)*y^24+
68098339/18*y^15-47/20*y^23-21563/180*y^21-44611/12*y^19-619037/4*y^17+81330431
/6*y^11-68098339/18*y^9+619037/4*y^7+44611/12*y^5+21563/180*y^3-81330431/6*y^13
+Complex(781/24)*y^22+Complex(1891/4)*y^20+Complex(2178427/360)*y^18+Complex(
5437336/5)*y^16+Complex(-102275105/12)*y^14+Complex(283848817/18)*y^12+Complex(
-102275105/12)*y^10+Complex(5437336/5)*y^8+Complex(2178427/360)*y^6+Complex(
1891/4)*y^4+Complex(781/24)*y^2)*ln(2)-1/6*(Complex(1)+47/20*y+Complex(1)*y^24+
68098339/18*y^15-47/20*y^23-21563/180*y^21-44611/12*y^19-619037/4*y^17+81330431
/6*y^11-68098339/18*y^9+619037/4*y^7+44611/12*y^5+21563/180*y^3-81330431/6*y^13
+Complex(781/24)*y^22+Complex(1891/4)*y^20+Complex(2178427/360)*y^18+Complex(
5437336/5)*y^16+Complex(-102275105/12)*y^14+Complex(283848817/18)*y^12+Complex(
-102275105/12)*y^10+Complex(5437336/5)*y^8+Complex(2178427/360)*y^6+Complex(
1891/4)*y^4+Complex(781/24)*y^2)*(y^2+1)^2*ln(b)+(Complex(1)+20/3*y+Complex(1)*
y^24+20240744/3*y^15-20/3*y^23-460/3*y^21+2884/3*y^19-1862492/3*y^17+58614080/3
*y^11-20240744/3*y^9+1862492/3*y^7-2884/3*y^5+460/3*y^3-58614080/3*y^13+
Complex(2)*y^22+Complex(-1852/3)*y^20+Complex(-250310/3)*y^18+Complex(7502585/3
)*y^16+Complex(-39646352/3)*y^14+Complex(66646496/3)*y^12+Complex(-39646352/3)*
y^10+Complex(7502585/3)*y^8+Complex(-250310/3)*y^6+Complex(-1852/3)*y^4+
Complex(2)*y^2)*y^2*Zeta(3)+1/6*((Complex(-18849607/6)*Pi^2+Complex(-216437927/
18)+Complex(-446127493/60)*ln(p_inf))*y^10+(-31031857/30*Pi^2-238540019/40-\
130625345/36*ln(p_inf))*y^9+(-86/3*Pi^2+76411/9+172682/45*ln(p_inf))*y^5+(
Complex(55091/144)+Complex(2311/30)*Pi^2+Complex(12127/24)*ln(p_inf))*y^4+(-12*
Pi^2+6299/20+10993/90*ln(p_inf))*y^3+(Complex(1232753/6)*Pi^2+Complex(
1360217023/720)+Complex(393666619/360)*ln(p_inf))*y^8+(217774/15*Pi^2+27902101/
90+950861/6*ln(p_inf))*y^7+(Complex(5488/3)*Pi^2+Complex(340823/80)+Complex(
2348617/360)*ln(p_inf))*y^6+(Complex(510282483/40)+Complex(60648805/6)*Pi^2+
Complex(260872319/36)*ln(p_inf))*y^12+(6590426*Pi^2+2885300971/180+87946477/9*
ln(p_inf))*y^11+(Complex(-4881403733/360)+Complex(-446127493/60)*ln(p_inf)+
Complex(18849607/6)*Pi^2)*y^16+(-48109891/3-87946477/9*ln(p_inf)+6590426*Pi^2)*
y^15+(Complex(260872319/36)*ln(p_inf)+Complex(3744916267/360)+Complex(-60648805
/6)*Pi^2)*y^14+(217774/15*Pi^2-96580231/180-950861/6*ln(p_inf))*y^19+(Complex(
215415877/80)+Complex(393666619/360)*ln(p_inf)+Complex(-1232753/6)*Pi^2)*y^18+(
-31031857/30*Pi^2+2700080263/360+130625345/36*ln(p_inf))*y^17+(Complex(5585/144
)+Complex(28/15)*Pi^2+Complex(805/24)*ln(p_inf))*y^2+(1007/120-1/2*Pi^2+47/20*
ln(p_inf))*y+(Complex(12127/24)*ln(p_inf)+Complex(-699973/720)+Complex(-2311/30
)*Pi^2)*y^22+(-83042/5-172682/45*ln(p_inf)-86/3*Pi^2)*y^21+(Complex(-1860593/
144)+Complex(2348617/360)*ln(p_inf)+Complex(-5488/3)*Pi^2)*y^20+(Complex(-4751/
240)+Complex(805/24)*ln(p_inf)+Complex(-28/15)*Pi^2)*y^24+(-21281/30-10993/90*
ln(p_inf)-12*Pi^2)*y^23+(Complex(-23/120)+Complex(1)*ln(p_inf))*y^26+(-743/24-\
47/20*ln(p_inf)-1/2*Pi^2)*y^25-3/4*y^27+(-34884500/3*Pi^2-15864217/9)*y^13+
Complex(1)*ln(p_inf)+Complex(3/2))*(y^2+1))*mu*y^3/(y^2+1)^17/b^4*p_inf^3;


==> anc/W_odd_hered_leq7_meqm6.mpl <==
W_odd_hered_y_2_meqm6_fin := -16/15015*(Complex(1)-y)^12*Pi^(1/2)*2145^(1/2)*((
Complex(1)+18*y+Complex(-156)*y^2-870*y^3+Complex(3525)*y^4+11124*y^5+Complex(
19376)*y^6-11124*y^7+Complex(3525)*y^8+870*y^9+Complex(-156)*y^10-18*y^11+
Complex(1)*y^12)*ln(y^2+1)+(Complex(-1/2)*y^12+9*y^11+Complex(78)*y^10-435*y^9+
Complex(-3525/2)*y^8+5562*y^7+Complex(-9688)*y^6-5562*y^5+Complex(-3525/2)*y^4+
435*y^3+Complex(78)*y^2-9*y+Complex(-1/2))*ln(2)+(-9*y^11+435*y^9-5562*y^7+5562
*y^5-435*y^3+9*y+Complex(1/2)+Complex(-78)*y^2+Complex(1/2)*y^12+Complex(-78)*y
^10+Complex(3525/2)*y^8+Complex(3525/2)*y^4+Complex(9688)*y^6)*ln(b)+(Complex(-\
1/2)*y^12+9*y^11+Complex(78)*y^10-435*y^9+Complex(-3525/2)*y^8+5562*y^7+
Complex(-9688)*y^6-5562*y^5+Complex(-3525/2)*y^4+435*y^3+Complex(78)*y^2-9*y+
Complex(-1/2))*ln(y)+3/2*y^13+(Complex(691/30)+Complex(-1/2)*ln(p_inf))*y^12+(-\
1593/10+9*ln(p_inf))*y^11+(Complex(-6197/10)+Complex(78)*ln(p_inf))*y^10+(6983/
6-435*ln(p_inf))*y^9+(Complex(-8073/4)+Complex(-3525/2)*ln(p_inf))*y^8+(151316/
5+5562*ln(p_inf))*y^7+(Complex(-512608/15)+Complex(-9688)*ln(p_inf))*y^6+(-\
114807/10-5562*ln(p_inf))*y^5+(Complex(-6883/2)+Complex(-3525/2)*ln(p_inf))*y^4
+(4799/6+435*ln(p_inf))*y^3+(Complex(269/2)+Complex(78)*ln(p_inf))*y^2+(-29/2-9
*ln(p_inf))*y+Complex(-3/4)+Complex(-1/2)*ln(p_inf))*mu*y^3/(y^2+1)^15/b^2*
p_inf^7;
W_odd_hered_y_3_meqm6_fin := 0;
W_odd_hered_y_4_meqm6_fin := -128/5005*2145^(1/2)*Pi^(1/2)*(y*(y*(Complex(1)+10
*y-10*y^27+Complex(1)*y^28-2129348652*y^15+30*y^25+468*y^23+4814712*y^21-\
130117742*y^19+872292762*y^17-872292762*y^11+130117742*y^9-4814712*y^7-468*y^5-\
30*y^3+2129348652*y^13+Complex(-36)*y^26+Complex(-159)*y^24+Complex(360504)*y^
22+Complex(-31233429)*y^20+Complex(387631036)*y^18+Complex(-1529808141)*y^16+
Complex(2375080416)*y^14+Complex(-1529808141)*y^12+Complex(387631036)*y^10+
Complex(-31233429)*y^8+Complex(360504)*y^6+Complex(-159)*y^4+Complex(-36)*y^2)*
ln(y)-26/5*(y^2+1)*(237350215*y^14-15360935727/104*y^16+1726984197/52*y^18+
130917/26*y^22-208084131/104*y^20-5/52*y^26-11325/104*y^24+Complex(-1)*y+
Complex(1)*y^27+15/104*y^28-15360935727/104*y^12+1726984197/52*y^10-208084131/
104*y^8+130917/26*y^6-11325/104*y^4-5/52*y^2+15/104+Complex(-1045086325/13)*y^
17+Complex(-5486321565/26)*y^13+Complex(1045086325/13)*y^11+Complex(-518439065/
52)*y^9+Complex(2866007/13)*y^7+Complex(11627/26)*y^5+Complex(-1121/52)*y^3+
Complex(518439065/52)*y^19+Complex(1121/52)*y^25+Complex(-11627/26)*y^23+
Complex(-2866007/13)*y^21+Complex(5486321565/26)*y^15))*polylog(2,-y^2)-y^2*(
Complex(1)+10*y-10*y^27+Complex(1)*y^28-2129348652*y^15+30*y^25+468*y^23+
4814712*y^21-130117742*y^19+872292762*y^17-872292762*y^11+130117742*y^9-4814712
*y^7-468*y^5-30*y^3+2129348652*y^13+Complex(-36)*y^26+Complex(-159)*y^24+
Complex(360504)*y^22+Complex(-31233429)*y^20+Complex(387631036)*y^18+Complex(-\
1529808141)*y^16+Complex(2375080416)*y^14+Complex(-1529808141)*y^12+Complex(
387631036)*y^10+Complex(-31233429)*y^8+Complex(360504)*y^6+Complex(-159)*y^4+
Complex(-36)*y^2)*polylog(3,-y^2)+(y^2*(Complex(1)+10*y-10*y^27+Complex(1)*y^28
-2129348652*y^15+30*y^25+468*y^23+4814712*y^21-130117742*y^19+872292762*y^17-\
872292762*y^11+130117742*y^9-4814712*y^7-468*y^5-30*y^3+2129348652*y^13+
Complex(-36)*y^26+Complex(-159)*y^24+Complex(360504)*y^22+Complex(-31233429)*y^
20+Complex(387631036)*y^18+Complex(-1529808141)*y^16+Complex(2375080416)*y^14+
Complex(-1529808141)*y^12+Complex(387631036)*y^10+Complex(-31233429)*y^8+
Complex(360504)*y^6+Complex(-159)*y^4+Complex(-36)*y^2)*ln(y)^2-3/4*(y^2+1)^2*(
Complex(1)+49/10*y-49/10*y^27+Complex(1)*y^28-17914599394/27*y^15-44189/270*y^
25-162337/135*y^23+8688727/45*y^21-1282911425/54*y^19+12693573353/54*y^17-\
12693573353/54*y^11+1282911425/54*y^9-8688727/45*y^7+162337/135*y^5+44189/270*y
^3+17914599394/27*y^13+Complex(24279278503/270)*y^18+Complex(-61107240167/135)*
y^16+Complex(20316692554/27)*y^14+Complex(-61107240167/135)*y^12+Complex(
24279278503/270)*y^10+Complex(-504720721/135)*y^8+Complex(-328793/15)*y^6+
Complex(-8323/27)*y^4+Complex(853/54)*y^2+Complex(-504720721/135)*y^20+Complex(
853/54)*y^26+Complex(-8323/27)*y^24+Complex(-328793/15)*y^22))*ln(y^2+1)-1/2*y^
2*(Complex(1)+10*y-10*y^27+Complex(1)*y^28-2129348652*y^15+30*y^25+468*y^23+
4814712*y^21-130117742*y^19+872292762*y^17-872292762*y^11+130117742*y^9-4814712
*y^7-468*y^5-30*y^3+2129348652*y^13+Complex(-36)*y^26+Complex(-159)*y^24+
Complex(360504)*y^22+Complex(-31233429)*y^20+Complex(387631036)*y^18+Complex(-\
1529808141)*y^16+Complex(2375080416)*y^14+Complex(-1529808141)*y^12+Complex(
387631036)*y^10+Complex(-31233429)*y^8+Complex(360504)*y^6+Complex(-159)*y^4+
Complex(-36)*y^2)*ln(y)^3-1/2*y*(3/2+(Complex(-36)*ln(p_inf)+Complex(-94))*y^27
+(751/6+30*ln(p_inf))*y^26+(Complex(-159)*ln(p_inf)+Complex(-3613/12))*y^25+(
6518/5+468*ln(p_inf))*y^24+(Complex(3169663/3)+Complex(360504)*ln(p_inf))*y^23+
(436159877/30+4814712*ln(p_inf))*y^22+(Complex(-390904217/4)+Complex(-31233429)
*ln(p_inf))*y^21+(-6349021021/15-130117742*ln(p_inf))*y^20+(Complex(19714106813
/15)+Complex(387631036)*ln(p_inf))*y^19+(15448260527/5+872292762*ln(p_inf))*y^
18+(Complex(-340426141097/60)+Complex(-1529808141)*ln(p_inf))*y^17+(-\
248711425487/30-2129348652*ln(p_inf))*y^16+(Complex(2375080416)*ln(p_inf)+
Complex(48679697156/5))*y^15+(138340942693/15+2129348652*ln(p_inf))*y^14+(
Complex(-421933715057/60)+Complex(-1529808141)*ln(p_inf))*y^13+(-42803488387/10
-872292762*ln(p_inf))*y^12+(Complex(30699825518/15)+Complex(387631036)*ln(p_inf
))*y^11+(22435694831/30+130117742*ln(p_inf))*y^10+(Complex(-3982421233/20)+
Complex(-31233429)*ln(p_inf))*y^9+(-529420633/15-4814712*ln(p_inf))*y^8+(
Complex(1)*ln(p_inf)+Complex(25/12))*y^29+(-137/6-10*ln(p_inf))*y^28+(Complex(
50310161/15)+Complex(360504)*ln(p_inf))*y^7+(499307/10-468*ln(p_inf))*y^6+(
Complex(247531/60)+Complex(-159)*ln(p_inf))*y^5+(-3776/3-30*ln(p_inf))*y^4+(
Complex(-36)*ln(p_inf)+Complex(-1643/5))*y^3+(70/3+10*ln(p_inf))*y^2+(Complex(1
)*ln(p_inf)+Complex(-499/60))*y-(Complex(1)+10*y-10*y^27+Complex(1)*y^28-\
2129348652*y^15+30*y^25+468*y^23+4814712*y^21-130117742*y^19+872292762*y^17-\
872292762*y^11+130117742*y^9-4814712*y^7-468*y^5-30*y^3+2129348652*y^13+
Complex(-36)*y^26+Complex(-159)*y^24+Complex(360504)*y^22+Complex(-31233429)*y^
20+Complex(387631036)*y^18+Complex(-1529808141)*y^16+Complex(2375080416)*y^14+
Complex(-1529808141)*y^12+Complex(387631036)*y^10+Complex(-31233429)*y^8+
Complex(360504)*y^6+Complex(-159)*y^4+Complex(-36)*y^2)*y*ln(b)+y*(Complex(1)+
10*y-10*y^27+Complex(1)*y^28-2129348652*y^15+30*y^25+468*y^23+4814712*y^21-\
130117742*y^19+872292762*y^17-872292762*y^11+130117742*y^9-4814712*y^7-468*y^5-\
30*y^3+2129348652*y^13+Complex(-36)*y^26+Complex(-159)*y^24+Complex(360504)*y^
22+Complex(-31233429)*y^20+Complex(387631036)*y^18+Complex(-1529808141)*y^16+
Complex(2375080416)*y^14+Complex(-1529808141)*y^12+Complex(387631036)*y^10+
Complex(-31233429)*y^8+Complex(360504)*y^6+Complex(-159)*y^4+Complex(-36)*y^2)*
ln(2))*ln(y)^2+((622009/720+2267/4*ln(p_inf)-5*Pi^2)*y^27+(Complex(22133/10)*ln
(p_inf)+Complex(-101885/72)+Complex(53/2)*Pi^2)*y^26+(Complex(-1/6)*Pi^2+
Complex(-26/5)*ln(p_inf)+Complex(-67/12))*y^30+(-10553/240-1/4*ln(p_inf)+5/3*Pi
^2)*y^29+(-257/80-3/4*ln(p_inf))*y^31+(-65058871/3*Pi^2-307390057709/720-\
3245884263/20*ln(p_inf))*y^11+(Complex(10411143/2)*Pi^2+Complex(506975037/10)*
ln(p_inf)+Complex(5778930361/40))*y^10+(802452*Pi^2+23556735149/720+207560463/
20*ln(p_inf))*y^9+(Complex(509936047/2)*Pi^2+Complex(679229783)*ln(p_inf)+
Complex(256768767407/180))*y^14+(21761932019/16+11906967333/20*ln(p_inf)+
145382127*Pi^2)*y^13+(Complex(-193815518/3)*Pi^2+Complex(-161544629317/180)+
Complex(-732381247/2)*ln(p_inf))*y^12+(Complex(-193815518/3)*Pi^2+Complex(
732381247/2)*ln(p_inf)+Complex(31052986733/45))*y^20+(-145382127*Pi^2+
19156384573/16+11906967333/20*ln(p_inf))*y^19+(Complex(509936047/2)*Pi^2+
Complex(-679229783)*ln(p_inf)+Complex(-530520291439/360))*y^18+(354891442*Pi^2-\
165956995805/144-9323486633/20*ln(p_inf))*y^17+(Complex(10411143/2)*Pi^2+
Complex(-506975037/10)*ln(p_inf)+Complex(-413276332/5))*y^22+(-41201657591/144-\
3245884263/20*ln(p_inf)+65058871/3*Pi^2)*y^21+(Complex(-60084)*Pi^2+Complex(-\
5743641/5)*ln(p_inf)+Complex(-758573887/180))*y^8+(78*Pi^2-11815331/80-512343/
20*ln(p_inf))*y^7+(Complex(53/2)*Pi^2+Complex(-22133/10)*ln(p_inf)+Complex(-\
1392761/90))*y^6+(5*Pi^2+1450759/720+2267/4*ln(p_inf))*y^5+(Complex(6)*Pi^2+
Complex(1173/10)*ln(p_inf)+Complex(179/2))*y^4+(-5/3*Pi^2+62011/720-1/4*ln(
p_inf))*y^3+(Complex(-1/6)*Pi^2+Complex(26/5)*ln(p_inf)+Complex(1363/72))*y^2+(
37/80-3/4*ln(p_inf))*y+(-384481/80-512343/20*ln(p_inf)-78*Pi^2)*y^25+(Complex(-\
60084)*Pi^2+Complex(5743641/5)*ln(p_inf)+Complex(247893277/180))*y^24+(
10935500999/720+207560463/20*ln(p_inf)-802452*Pi^2)*y^23+(-119685744935/144-\
9323486633/20*ln(p_inf)-354891442*Pi^2)*y^15+(Complex(-1173/10)*ln(p_inf)+
Complex(-1185/4)+Complex(6)*Pi^2)*y^28+Complex(3/8)+(Complex(-395846736)*Pi^2+
Complex(4497358067/20))*y^16+Complex(3/8)*y^32+26/5*(237350215*y^14-15360935727
/104*y^16+1726984197/52*y^18+130917/26*y^22-208084131/104*y^20-5/52*y^26-11325/
104*y^24+Complex(-1)*y+Complex(1)*y^27+15/104*y^28-15360935727/104*y^12+
1726984197/52*y^10-208084131/104*y^8+130917/26*y^6-11325/104*y^4-5/52*y^2+15/
104+Complex(-1045086325/13)*y^17+Complex(-5486321565/26)*y^13+Complex(
1045086325/13)*y^11+Complex(-518439065/52)*y^9+Complex(2866007/13)*y^7+Complex(
11627/26)*y^5+Complex(-1121/52)*y^3+Complex(518439065/52)*y^19+Complex(1121/52)
*y^25+Complex(-11627/26)*y^23+Complex(-2866007/13)*y^21+Complex(5486321565/26)*
y^15)*(y^2+1)*y*ln(b)-26/5*(y^2+1)*(237350215*y^14-15360935727/104*y^16+
1726984197/52*y^18+130917/26*y^22-208084131/104*y^20-5/52*y^26-11325/104*y^24+
Complex(-1)*y+Complex(1)*y^27+15/104*y^28-15360935727/104*y^12+1726984197/52*y^
10-208084131/104*y^8+130917/26*y^6-11325/104*y^4-5/52*y^2+15/104+Complex(-\
1045086325/13)*y^17+Complex(-5486321565/26)*y^13+Complex(1045086325/13)*y^11+
Complex(-518439065/52)*y^9+Complex(2866007/13)*y^7+Complex(11627/26)*y^5+
Complex(-1121/52)*y^3+Complex(518439065/52)*y^19+Complex(1121/52)*y^25+Complex(
-11627/26)*y^23+Complex(-2866007/13)*y^21+Complex(5486321565/26)*y^15)*y*ln(2))
*ln(y)+3/8*(y^2+1)^2*(Complex(1)+49/10*y-49/10*y^27+Complex(1)*y^28-17914599394
/27*y^15-44189/270*y^25-162337/135*y^23+8688727/45*y^21-1282911425/54*y^19+
12693573353/54*y^17-12693573353/54*y^11+1282911425/54*y^9-8688727/45*y^7+162337
/135*y^5+44189/270*y^3+17914599394/27*y^13+Complex(24279278503/270)*y^18+
Complex(-61107240167/135)*y^16+Complex(20316692554/27)*y^14+Complex(-\
61107240167/135)*y^12+Complex(24279278503/270)*y^10+Complex(-504720721/135)*y^8
+Complex(-328793/15)*y^6+Complex(-8323/27)*y^4+Complex(853/54)*y^2+Complex(-\
504720721/135)*y^20+Complex(853/54)*y^26+Complex(-8323/27)*y^24+Complex(-328793
/15)*y^22)*ln(2)-3/8*(Complex(1)+49/10*y-49/10*y^27+Complex(1)*y^28-17914599394
/27*y^15-44189/270*y^25-162337/135*y^23+8688727/45*y^21-1282911425/54*y^19+
12693573353/54*y^17-12693573353/54*y^11+1282911425/54*y^9-8688727/45*y^7+162337
/135*y^5+44189/270*y^3+17914599394/27*y^13+Complex(24279278503/270)*y^18+
Complex(-61107240167/135)*y^16+Complex(20316692554/27)*y^14+Complex(-\
61107240167/135)*y^12+Complex(24279278503/270)*y^10+Complex(-504720721/135)*y^8
+Complex(-328793/15)*y^6+Complex(-8323/27)*y^4+Complex(853/54)*y^2+Complex(-\
504720721/135)*y^20+Complex(853/54)*y^26+Complex(-8323/27)*y^24+Complex(-328793
/15)*y^22)*(y^2+1)^2*ln(b)+y^2*(Complex(1)+10*y-10*y^27+Complex(1)*y^28-\
2129348652*y^15+30*y^25+468*y^23+4814712*y^21-130117742*y^19+872292762*y^17-\
872292762*y^11+130117742*y^9-4814712*y^7-468*y^5-30*y^3+2129348652*y^13+
Complex(-36)*y^26+Complex(-159)*y^24+Complex(360504)*y^22+Complex(-31233429)*y^
20+Complex(387631036)*y^18+Complex(-1529808141)*y^16+Complex(2375080416)*y^14+
Complex(-1529808141)*y^12+Complex(387631036)*y^10+Complex(-31233429)*y^8+
Complex(360504)*y^6+Complex(-159)*y^4+Complex(-36)*y^2)*Zeta(3)+3/8*(-19/18*y^
31+(Complex(-1672138120/9)*Pi^2+Complex(-349686825061/540)+Complex(-32645067277
/90)*ln(p_inf))*y^12+(-383774266/5*Pi^2-16906097099/45-1901776988/9*ln(p_inf))*
y^11+(Complex(207375626/9)*Pi^2+Complex(23269837061/270)*ln(p_inf)+Complex(
16747055941/108))*y^10+(23120459/5*Pi^2+1572179575/36+6362424763/270*ln(p_inf))
*y^9+(Complex(-46508/45)*Pi^2+Complex(-3000752/135)*ln(p_inf)+Complex(-13249867
/270))*y^6+(755/3*Pi^2+285977/540+368863/270*ln(p_inf))*y^5+(Complex(2242/45)*
Pi^2+Complex(-15793/54)*ln(p_inf)+Complex(-122429/108))*y^4+(2/9*Pi^2+42106/135
+22756/135*ln(p_inf))*y^3+(Complex(104/45)*Pi^2+Complex(907/54)*ln(p_inf)+
Complex(103/36))*y^2+(2107/180-1/3*Pi^2+49/10*ln(p_inf))*y+(Complex(-22928056/
45)*Pi^2+Complex(-507679858/135)*ln(p_inf)+Complex(-1991331437/270))*y^8+(-\
174556/15*Pi^2-13117621/30-25903844/135*ln(p_inf))*y^7+(Complex(22928056/45)*Pi
^2+Complex(-507679858/135)*ln(p_inf)+Complex(-3251433973/270))*y^22+(-\
33831033709/540-6362424763/270*ln(p_inf)+23120459/5*Pi^2)*y^21+(Complex(-15793/
54)*ln(p_inf)+Complex(-1781309/540)+Complex(-2242/45)*Pi^2)*y^26+(1299017/180-\
368863/270*ln(p_inf)+755/3*Pi^2)*y^25+(Complex(46508/45)*Pi^2+Complex(-3000752/
135)*ln(p_inf)+Complex(-4891075/54))*y^24+(50112937/54+25903844/135*ln(p_inf)-\
174556/15*Pi^2)*y^23+(Complex(487673028)*Pi^2+Complex(4497358067/15)*ln(p_inf)+
Complex(31858517701/54))*y^14+(423292139009/540+7711875145/18*ln(p_inf)+
5120311909/15*Pi^2)*y^13+(5120311909/15*Pi^2-83222041025/108-7711875145/18*ln(
p_inf))*y^17+(Complex(-487673028)*Pi^2+Complex(4497358067/15)*ln(p_inf)+
Complex(43224732077/90))*y^16+(Complex(-207375626/9)*Pi^2+Complex(23269837061/
270)*ln(p_inf)+Complex(36265372343/180))*y^20+(-383774266/5*Pi^2+12073136428/27
+1901776988/9*ln(p_inf))*y^19+(Complex(1672138120/9)*Pi^2+Complex(-32645067277/
90)*ln(p_inf)+Complex(-127121291639/180))*y^18+(Complex(1)*ln(p_inf)+Complex(-\
211/90))*y^30+(-1219/36-49/10*ln(p_inf)-1/3*Pi^2)*y^29+(Complex(907/54)*ln(
p_inf)+Complex(-66383/540)+Complex(-104/45)*Pi^2)*y^28+(-18311/45-22756/135*ln(
p_inf)+2/9*Pi^2)*y^27+Complex(1)*ln(p_inf)+(-4936884472/9*Pi^2-20958379411/270)
*y^15+Complex(3/2))*(y^2+1))*mu*y^3/(y^2+1)^19/b^4*p_inf^3;


==> anc/W_odd_inst_leq2_meqm1.mpl <==
W_odd_inst_y_0_meqm1_fin := 0;
W_odd_inst_y_1_meqm1_fin := Complex(8/15)*(Complex(1)*y^2+Complex(-1)+2*y)*mu*
Pi^(1/2)*y^2/(y^2+1)^3*5^(1/2)/b*p_inf-8/105*(Complex(1)*y^2+Complex(-1)+2*y)*
mu*Pi^(1/2)*y^2*5^(1/2)*(Complex(20)*y^4+Complex(-45)*y^2-83*y^3+Complex(20)+83
*y)/(y^2+1)^5/b*p_inf^3+8/315*(Complex(1)*y^2+Complex(-1)+2*y)*mu*Pi^(1/2)*y^2*
5^(1/2)*(Complex(52)*y^8+Complex(-46)*y^6-241*y^7+Complex(76)*y^4-155*y^5+
Complex(-46)*y^2+155*y^3+Complex(52)+241*y)/(y^2+1)^7/b*p_inf^5-8/3465*(
Complex(1)*y^2+Complex(-1)+2*y)*mu*Pi^(1/2)*y^2*5^(1/2)*(Complex(512)*y^12+
Complex(581)*y^10-2591*y^11+Complex(-666)*y^8-6169*y^9+Complex(8020)*y^6-5868*y
^7+Complex(-666)*y^4+5868*y^5+Complex(581)*y^2+6169*y^3+Complex(512)+2591*y)/(y
^2+1)^9/b*p_inf^7+8/45045*(Complex(1)*y^2+Complex(-1)+2*y)*mu*Pi^(1/2)*y^2*5^(1
/2)*(Complex(367460)*y^10+Complex(6080)*y^16-33107*y^15+Complex(-20238)*y^8-\
138505*y^13+Complex(-52690)*y^4-294423*y^11+Complex(22740)*y^14-135293*y^9+
Complex(22740)*y^2+135293*y^7+Complex(-52690)*y^12+294423*y^5+Complex(367460)*y
^6+138505*y^3+Complex(6080)+33107*y)/(y^2+1)^11/b*p_inf^9-8/45045*(Complex(1)*y
^2+Complex(-1)+2*y)*mu*Pi^(1/2)*y^2*5^(1/2)*(Complex(5632)*y^20+Complex(2164132
)*y^10-32659*y^19+Complex(-123020)*y^16-197069*y^17+Complex(-149072)*y^8-631720
*y^15+Complex(38759)*y^18-862040*y^13+Complex(-123020)*y^4-476756*y^11+Complex(
822440)*y^14+476756*y^9+Complex(38759)*y^2+862040*y^7+Complex(-149072)*y^12+
631720*y^5+Complex(822440)*y^6+197069*y^3+Complex(5632)+32659*y)/(y^2+1)^13/b*
p_inf^11+8/765765*(Complex(1)*y^2+Complex(-1)+2*y)*mu*Pi^(1/2)*y^2*5^(1/2)*(
549059*y-4349665*y^21-40231677*y^17-23609108*y^13+49874236*y^9+18493023*y^5+
4349665*y^3-549059*y^23-18493023*y^19-49874236*y^15+23609108*y^11+40231677*y^7+
Complex(89600)+Complex(89600)*y^24+Complex(942746)*y^22+Complex(-3756288)*y^20+
Complex(25701386)*y^18+Complex(-11455032)*y^16+Complex(124257064)*y^14+Complex(
-3071808)*y^12+Complex(124257064)*y^10+Complex(-11455032)*y^8+Complex(25701386)
*y^6+Complex(-3756288)*y^4+Complex(942746)*y^2)/(y^2+1)^15/b*p_inf^13;
W_odd_inst_y_2_meqm1_fin := -32/15*(Complex(1)*y^2+Complex(-1)+2*y)*Pi^(1/2)*mu
*y^2*((Complex(1)*y^2+Complex(-1)+y)*y*ln(y)+Complex(-1)*y^3+1/4*y^4+Complex(-1
)*y-1/4)/(y^2+1)^5*5^(1/2)/b^2/p_inf+1088/105*((Complex(1)*y^6+Complex(-53/34)*
y^4-181/68*y^5+Complex(53/34)*y^2+199/17*y^3+Complex(-1)-181/68*y)*y*ln(y)-81/
136*(y^2+1)*(Complex(1)*y^5-2/27*y^6+Complex(-62/27)*y^3-65/9*y^4+Complex(1)*y+
65/9*y^2+2/27))*y^2*mu*5^(1/2)*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)/(y^2+1
)^7/b^2*p_inf+128/15*(Complex(1)*y^2+Complex(-1)+2*y)*(ln(2)-5/6)*5^(1/2)*Pi^(1
/2)*(Complex(1)*y^2+Complex(-1)+y)*mu*y^3/(y^2+1)^5/b^2*p_inf^2-5504/315*y^2*mu
*5^(1/2)*(y*(Complex(1)*y^10+Complex(-273/172)*y^8-1873/344*y^9+Complex(285/172
)*y^6+1617/172*y^7+Complex(-285/172)*y^4+4347/172*y^5+Complex(273/172)*y^2+1617
/172*y^3+Complex(-1)-1873/344*y)*ln(y)-253/258*(y^2+1)*(Complex(1)*y^9+51/506*y
^10+Complex(-889/1012)*y^7-7159/2024*y^8+Complex(289/506)*y^5-221/88*y^6+
Complex(-889/1012)*y^3+221/88*y^4+Complex(1)*y+7159/2024*y^2-51/506))*Pi^(1/2)*
(Complex(1)*y^2+Complex(-1)+2*y)/(y^2+1)^9/b^2*p_inf^3-32/315*(Complex(1)*y^2+
Complex(-1)+2*y)*Pi^(1/2)*mu*y^3*(-5+6*ln(2))*5^(1/2)*(Complex(47)*y^6+Complex(
-127)*y^4-202*y^5+Complex(127)*y^2+754*y^3+Complex(-47)-202*y)/(y^2+1)^7/b^2*
p_inf^4+5888/385*y^2*mu*5^(1/2)*(y*(-2263/368*y^13+338/207*y^11+120205/3312*y^5
+338/207*y^3+Complex(-5/552)*y^2+Complex(-1)+17570/207*y^7+120205/3312*y^9-2263
/368*y+Complex(-25655/828)*y^6+Complex(-9419/1656)*y^4+Complex(9419/1656)*y^10+
Complex(25655/828)*y^8+Complex(1)*y^14+Complex(5/552)*y^12)*ln(y)-114823/99360*
(y^2+1)*(Complex(1)*y^13+9480/114823*y^14+Complex(53131/114823)*y^11-941383/
229646*y^12+Complex(-588477/114823)*y^9-59641/229646*y^10+Complex(1361430/
114823)*y^7-241599/114823*y^8+Complex(-588477/114823)*y^5+241599/114823*y^6+
Complex(53131/114823)*y^3+59641/229646*y^4+Complex(1)*y+941383/229646*y^2-9480/
114823))*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)/(y^2+1)^11/b^2*p_inf^5+8/945
*(Complex(1)*y^2+Complex(-1)+2*y)*Pi^(1/2)*mu*y^3*(-5+6*ln(2))*5^(1/2)*(
Complex(719)*y^10+Complex(-1023)*y^8-3667*y^9+Complex(4098)*y^6+7392*y^7+
Complex(-4098)*y^4+16038*y^5+Complex(1023)*y^2+7392*y^3+Complex(-719)-3667*y)/(
y^2+1)^9/b^2*p_inf^6+1/4729725*(-4*(Complex(1)*y^2+Complex(-1)+2*y)*mu*y^2*(-\
110306700*y^18-139093080*y^16+254304120*y^14+3332909160*y^12+254304120*y^6-\
139093080*y^4+3332909160*y^8+4446099000*y^10-110306700*y^2+Complex(135723000)*y
^5+Complex(16289280)*y^19+Complex(906879960)*y^9+Complex(-906879960)*y^11+
Complex(46103400)*y^17+Complex(2726921400)*y^13+Complex(-135723000)*y^15+
Complex(-16289280)*y+Complex(-2726921400)*y^7+Complex(-46103400)*y^3)*ln(y)-4*(
Complex(1)*y^2+Complex(-1)+2*y)*mu*y^2*(Complex(233335350)*y^5-1518720*y^20+
Complex(-21832901)*y^19+97216318*y^18+Complex(340345138)*y^9+91535278*y^16+
Complex(340345138)*y^11+4532418*y^14+Complex(-72909869)*y^17-282466706*y^12+
Complex(-659481206)*y^13+Complex(233335350)*y^15+282466706*y^8+Complex(-\
21832901)*y-4532418*y^6+Complex(-659481206)*y^7-91535278*y^4+Complex(-72909869)
*y^3-97216318*y^2+1518720))*5^(1/2)*Pi^(1/2)/(y^2+1)^13/b^2*p_inf^7-4/10395*(
Complex(1)*y^2+Complex(-1)+2*y)*Pi^(1/2)*mu*y^3*(-5+6*ln(2))*5^(1/2)*(Complex(
17883)*y^14+Complex(10437)*y^12-100764*y^13+Complex(40253)*y^10+32242*y^11+
Complex(691699)*y^8+558644*y^9+Complex(-691699)*y^6+1589356*y^7+Complex(-40253)
*y^4+558644*y^5+Complex(-10437)*y^2+32242*y^3+Complex(-17883)-100764*y)/(y^2+1)
^11/b^2*p_inf^8+1/4729725*(59781120*(-1612527/35584*y^17+84311/278*y^15+6615419
/8896*y^13+2615433/2224*y^11-1612527/35584*y^5-184771/8896*y^3+Complex(120279/
17792)*y^20+Complex(-1)-261035/35584*y^21-184771/8896*y^19+84311/278*y^7+
6615419/8896*y^9-261035/35584*y+Complex(-3607481/4448)*y^10+Complex(133385/278)
*y^16+Complex(41793/278)*y^8+Complex(-854923/17792)*y^18+Complex(854923/17792)*
y^4+Complex(-41793/278)*y^14+Complex(1)*y^22+Complex(-120279/17792)*y^2+
Complex(3607481/4448)*y^12+Complex(-133385/278)*y^6)*y^3*mu*(Complex(1)*y^2+
Complex(-1)+2*y)*ln(y)+2*(Complex(1)*y^2+Complex(-1)+2*y)*mu*y^2*(Complex(
951265550)*y^5-2741760*y^24+Complex(951265550)*y^19+219803691*y^22+Complex(
4476263328)*y^9+251991460*y^20+Complex(-251163294)*y^21-19059405*y^18+Complex(
1837102224)*y^11-3297562496*y^16+Complex(-4935945200)*y^17-3962458872*y^14+
Complex(1837102224)*y^13+Complex(4476263328)*y^15+3962458872*y^10+Complex(-\
45898416)*y+3297562496*y^8+Complex(-45898416)*y^23+19059405*y^6+Complex(-\
4935945200)*y^7-251991460*y^4+Complex(-251163294)*y^3-219803691*y^2+2741760))*5
^(1/2)*Pi^(1/2)/(y^2+1)^15/b^2*p_inf^9+1/270270*(Complex(1)*y^2+Complex(-1)+2*y
)*Pi^(1/2)*mu*y^3*(-5+6*ln(2))*5^(1/2)*(Complex(-238264218)*y^10+Complex(
6358575)*y^16-12198411*y^17+Complex(238264218)*y^8-16940080*y^15+Complex(
2009457)*y^18+30870140*y^13+Complex(20025620)*y^4+396675696*y^11+Complex(-\
20025620)*y^14+470160030*y^9+Complex(-6358575)*y^2+396675696*y^7+Complex(
316307860)*y^12+30870140*y^5+Complex(-316307860)*y^6-16940080*y^3+Complex(-\
2009457)-12198411*y)/(y^2+1)^13/b^2*p_inf^10+1/80405325*(-2*(Complex(1)*y^2+
Complex(-1)+2*y)*mu*y^2*(-3709623960*y^2+1967069751360*y^14+1694901915840*y^16+
610861017480*y^18+138249819120*y^20-72553331760*y^22-16447564560*y^24-\
3709623960*y^26+138249819120*y^8+610861017480*y^10+1694901915840*y^12-\
72553331760*y^6-16447564560*y^4+Complex(472227840)*y^27+Complex(5531193360)*y^
25+Complex(-56762356560)*y^23+Complex(499262932560)*y^21+Complex(-287062905360)
*y^19+Complex(1886950793280)*y^17+Complex(-1207104951360)*y^15+Complex(
1207104951360)*y^13+Complex(-1886950793280)*y^11+Complex(287062905360)*y^9+
Complex(-499262932560)*y^7+Complex(56762356560)*y^5+Complex(-5531193360)*y^3+
Complex(-472227840)*y)*ln(y)-2*(Complex(1)*y^2+Complex(-1)+2*y)*mu*y^2*(
42792960-4155305433*y^2-338150613280*y^16-327217328135*y^18-151953391050*y^20+
4436117218*y^22+6653273174*y^24+4155305433*y^26-42792960*y^28+151953391050*y^8+
327217328135*y^10+338150613280*y^12-4436117218*y^6-6653273174*y^4+Complex(-\
113861958400)*y^17+Complex(539729140320)*y^15+Complex(539729140320)*y^13+
Complex(-113861958400)*y^11+Complex(230166370230)*y^9+Complex(-226390536750)*y^
7+Complex(29605211854)*y^5+Complex(-6323846934)*y^3+Complex(-822072480)*y+
Complex(-822072480)*y^27+Complex(-6323846934)*y^25+Complex(29605211854)*y^23+
Complex(-226390536750)*y^21+Complex(230166370230)*y^19))*5^(1/2)*Pi^(1/2)/(y^2+
1)^17/b^2*p_inf^11-1/540540*(Complex(1)*y^2+Complex(-1)+2*y)*Pi^(1/2)*mu*y^3*(-\
5+6*ln(2))*5^(1/2)*(Complex(26518803)*y^20+Complex(-3834863398)*y^10-27378570*y
^21+Complex(1602867895)*y^16-85209770*y^19+Complex(1209790182)*y^8-128432850*y^
17+Complex(-139477255)*y^18+1187994664*y^15+Complex(139477255)*y^4+2667275228*y
^13+Complex(4243677)*y^22+4452704772*y^11+Complex(-1209790182)*y^14+2667275228*
y^9+Complex(-26518803)*y^2+1187994664*y^7+Complex(3834863398)*y^12-128432850*y^
5+Complex(-1602867895)*y^6-85209770*y^3+Complex(-4243677)-27378570*y)/(y^2+1)^
15/b^2*p_inf^12;
W_odd_inst_y_3_meqm1_fin := Complex(-32/15)*(Complex(1)*y^2+Complex(-1)+2*y)*Pi
^(1/2)*((-3*y^6+Complex(-6)*y^3+Complex(6)*y^5+12*y^4-3*y^2)*ln(y)^2+(y^2+1)*y*
(Complex(1)*y^4+Complex(-10)*y^2+9*y^3+Complex(1)-9*y)*ln(y)-(y^2+1)^2*(
Complex(1)*y^3-1/8*y^4+Complex(-1)*y+9/4*y^2-1/8))*mu*y^2/(y^2+1)^7*5^(1/2)/b^3
/p_inf^3-32/105*y^2*mu*5^(1/2)*(21/4*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+(-210*y^9+
3090*y^7-3090*y^5+210*y^3+Complex(144)*y^10+Complex(-474)*y^8+Complex(-306)*y^6
+Complex(-474)*y^4+Complex(144)*y^2)*ln(y)^2+(-3238*y^7-3238*y^5+Complex(-643/2
)*y^10+Complex(-178)*y^8+Complex(178)*y^4+Complex(643/2)*y^2+20*y^11+1154*y^9+
1154*y^3+20*y)*ln(y)+(y^2+1)^2*(Complex(1)*y^8+Complex(-27/8)*y^6-49/8*y^7+
Complex(-269/4)*y^4-4333/8*y^5+Complex(-27/8)*y^2+4333/8*y^3+Complex(1)+49/8*y)
)*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)/(y^2+1)^9/b^3/p_inf-256/5*(Complex(
1)*y^2+Complex(-1)+2*y)*(ln(2)-5/6)*5^(1/2)*mu*y^3*((Complex(1)*y^4+Complex(-4)
*y^2+2*y^3+Complex(1)-2*y)*y*ln(y)-3/2*(y^2+1)*(Complex(1)*y^3-1/9*y^4+Complex(
-1)*y+10/9*y^2-1/9))*Pi^(1/2)/(y^2+1)^7/b^3+416/315*y^2*(1377/52*(y^2+1)^6*(
Complex(1)*y^3+5/68*y^4+Complex(-1)*y+5/102*y^2+5/68)*arctan(1/2*(y^2-1)/y)+
1128/13*y^2*(Complex(1)*y^12+Complex(-237/94)*y^10-861/188*y^11+Complex(-219/94
)*y^8+5817/188*y^9+Complex(-798/47)*y^6+1477/47*y^7+Complex(-219/94)*y^4-1477/
47*y^5+Complex(-237/94)*y^2-5817/188*y^3+Complex(1)+861/188*y)*ln(y)^2-2461/13*
y*(y^2+1)*(Complex(1)*y^11+32/2461*y^12+Complex(-2623/2461)*y^9-13927/2461*y^10
+Complex(5836/2461)*y^7+19222/2461*y^8+Complex(-5836/2461)*y^5+57122/2461*y^6+
Complex(2623/2461)*y^3+19222/2461*y^4+Complex(-1)*y-13927/2461*y^2+32/2461)*ln(
y)+(y^2+1)^2*(Complex(1)*y^12+Complex(271/4)*y^10+587/78*y^11+Complex(-72)*y^8-\
647/4*y^9+Complex(785/26)*y^6-17107/156*y^7+Complex(-72)*y^4+17107/156*y^5+
Complex(271/4)*y^2+647/4*y^3+Complex(1)-587/78*y))*mu*5^(1/2)*Pi^(1/2)*(
Complex(1)*y^2+Complex(-1)+2*y)/(y^2+1)^11/b^3*p_inf+32/315*(Complex(1)*y^2+
Complex(-1)+2*y)*Pi^(1/2)*mu*y^3*(-5+6*ln(2))*5^(1/2)*(Complex(-1644)*y^7*ln(y)
+Complex(-454)*y^9+19*y^10+Complex(450)*y^9*ln(y)-1092*y^8*ln(y)+Complex(454)*y
+2455*y^8+Complex(22)*y^7+12108*y^6*ln(y)-5930*y^6+Complex(-22)*y^3-12108*ln(y)
*y^4+Complex(-468)*ln(y)*y^5-5930*y^4+Complex(450)*ln(y)*y+1092*ln(y)*y^2+
Complex(-1644)*y^3*ln(y)+2455*y^2+19)/(y^2+1)^9/b^3*p_inf^2+13696/525*y^2*mu*5^
(1/2)*(-10595/6848*(y^2+1)^6*(Complex(1)*y^7-92/2119*y^8+Complex(-8665/2119)*y^
5-973/163*y^6+Complex(8665/2119)*y^3+45454/2119*y^4+Complex(-1)*y-973/163*y^2-\
92/2119)*arctan(1/2*(y^2-1)/y)+(Complex(1)*y^4+Complex(-4)*y^2+2*y^3+Complex(1)
-2*y)*(y^2+1)^6*y^2*ln(y^2+1)-6800/1177*y^2*(Complex(-89/32)*y^10+Complex(1)*y^
16-18711/2720*y^15+Complex(-32343/272)*y^8+15939/544*y^13+Complex(2869/1360)*y^
4+284361/2720*y^11+Complex(-3837/2720)*y^14+55251/544*y^9+Complex(-3837/2720)*y
^2-55251/544*y^7+Complex(2869/1360)*y^12-284361/2720*y^5+Complex(-89/32)*y^6-\
15939/544*y^3+Complex(1)+18711/2720*y)*ln(y)^2+132245/9416*y*(y^2+1)*(Complex(
486413/132245)*y^5+4256/79347*y^16+Complex(585311/26449)*y^9-2235226/396735*y^
14+Complex(-63385/26449)*y^11+1296436/396735*y^12+Complex(-123479/132245)*y^13+
1550794/79347*y^10+Complex(1)*y^15+3892808/79347*y^8+Complex(-151077/132245)*y+
1663786/79347*y^6+Complex(-491151/26449)*y^7+1748404/396735*y^4+Complex(104647/
132245)*y^3-2122234/396735*y^2+4256/79347)*ln(y)+45/1177*(y^2+1)^2*(308/3*(
Complex(1)*y^4+Complex(-4)*y^2+2*y^3+Complex(1)-2*y)*(y^2+1)^4*y^2*ln(2)^2-1540
/9*(Complex(1)*y^4+Complex(-4)*y^2+2*y^3+Complex(1)-2*y)*(y^2+1)^4*y^2*ln(2)+
1177/45*y^2*(y^2+1)^4*(Complex(1)*y^4+Complex(-4)*y^2+2*y^3+Complex(1)-2*y)*ln(
b)+41983/4320*y+Complex(801931441/453600)*y^10+Complex(1)*y^16+Complex(33795551
/113400)*y^8+Complex(1)-18831347/75600*y^3+144774019/75600*y^5+171341137/151200
*y^7-144774019/75600*y^11-171341137/151200*y^9+Complex(-276287/1620)*y^4-41983/
4320*y^15+18831347/75600*y^13+Complex(-86610599/453600)*y^14+Complex(-86610599/
453600)*y^2+Complex(-276287/1620)*y^12+Complex(801931441/453600)*y^6))*Pi^(1/2)
*(Complex(1)*y^2+Complex(-1)+2*y)/(y^2+1)^13/b^3*p_inf^3-8/945*(Complex(1)*y^2+
Complex(-1)+2*y)*Pi^(1/2)*mu*y^3*(-5+6*ln(2))*5^(1/2)*(-409+65341*y^2+386604*y^
10*ln(y)+373416*y^8*ln(y)-60732*y^12*ln(y)-409*y^14-350787*y^8-31713*y^10+65341
*y^12-350787*y^6-31713*y^4-373416*y^6*ln(y)-386604*ln(y)*y^4+60732*ln(y)*y^2+
Complex(11082)*y^13*ln(y)+Complex(-32112)*y^11*ln(y)+Complex(7254)*y^9*ln(y)+
Complex(-248544)*y^7*ln(y)+Complex(7254)*ln(y)*y^5+Complex(-32112)*y^3*ln(y)+
Complex(11082)*ln(y)*y+Complex(-13217)*y^13+Complex(10440)*y^11+Complex(-26829)
*y^9+Complex(26829)*y^5+Complex(-10440)*y^3+Complex(13217)*y)/(y^2+1)^11/b^3*
p_inf^4-123264/1225*y^2*(-77735/225984*(y^2+1)^6*(Complex(1)*y^11-812/19989*y^
12+Complex(-19733/6663)*y^9-45682/6663*y^10+Complex(27908/2221)*y^7+93932/6663*
y^8+Complex(-27908/2221)*y^5+539620/19989*y^6+Complex(19733/6663)*y^3+93932/
6663*y^4+Complex(-1)*y-45682/6663*y^2-812/19989)*arctan(1/2*(y^2-1)/y)+y^2*(y^2
+1)^6*(Complex(1)*y^8+Complex(-116/27)*y^6-112/27*y^7+Complex(8/9)*y^4+988/27*y
^5+Complex(-116/27)*y^2-988/27*y^3+Complex(1)+112/27*y)*ln(y^2+1)-182140/137709
*y^2*(Complex(1)*y^20+Complex(-1851565/7806)*y^10-81081/10408*y^19+Complex(-\
91103/31224)*y^16+247533/10408*y^17+Complex(-2561161/5204)*y^8+176605/1301*y^15
+Complex(2607/2602)*y^18+628199/1301*y^13+Complex(-91103/31224)*y^4+531619/2602
*y^11+Complex(555431/2602)*y^14-531619/2602*y^9+Complex(2607/2602)*y^2-628199/
1301*y^7+Complex(-2561161/5204)*y^12-176605/1301*y^5+Complex(555431/2602)*y^6-\
247533/10408*y^3+Complex(1)+81081/10408*y)*ln(y)^2+19323619/6610032*y*(y^2+1)*(
Complex(85440390/2760517)*y^5+157760/2760517*y^20+Complex(1)*y^19-52892042/
8281551*y^18+Complex(2694580782/19323619)*y^9+506633756/57970857*y^16+Complex(-\
2039453166/19323619)*y^11-823116956/57970857*y^14+Complex(2608415/2760517)*y^17
+2845441244/57970857*y^12+Complex(2482495770/19323619)*y^13+337063180/8281551*y
^10+Complex(-458047978/19323619)*y^15+8621140316/57970857*y^8+Complex(-32543683
/19323619)*y+3336796516/57970857*y^6+Complex(-2048681818/19323619)*y^7+
1135321244/57970857*y^4+Complex(-27561913/19323619)*y^3-76394378/8281551*y^2+
157760/2760517)*ln(y)+20125/2478762*(y^2+1)^2*(277992/575*y^2*(y^2+1)^4*(
Complex(1)*y^8+Complex(-116/27)*y^6-112/27*y^7+Complex(8/9)*y^4+988/27*y^5+
Complex(-116/27)*y^2-988/27*y^3+Complex(1)+112/27*y)*ln(2)^2-92664/115*y^2*(y^2
+1)^4*(Complex(1)*y^8+Complex(-116/27)*y^6-112/27*y^7+Complex(8/9)*y^4+988/27*y
^5+Complex(-116/27)*y^2-988/27*y^3+Complex(1)+112/27*y)*ln(2)+2478762/20125*y^2
*(y^2+1)^4*(Complex(1)*y^8+Complex(-116/27)*y^6-112/27*y^7+Complex(8/9)*y^4+988
/27*y^5+Complex(-116/27)*y^2-988/27*y^3+Complex(1)+112/27*y)*ln(b)+802106/60375
*y+Complex(1)*y^20+Complex(199781689369/6762000)*y^10+Complex(-6593317391/
33810000)*y^16+Complex(1)-12927152141/4830000*y^3+24448555471/2254000*y^5-\
802106/60375*y^19+12927152141/4830000*y^17+1359171736417/33810000*y^7-\
222535437281/6762000*y^11+222535437281/6762000*y^9+Complex(1809210231/2254000)*
y^8+Complex(-8223594677/13524000)*y^18+Complex(-6593317391/33810000)*y^4-\
24448555471/2254000*y^15-1359171736417/33810000*y^13+Complex(55259025911/
8452500)*y^14+Complex(-8223594677/13524000)*y^2+Complex(1809210231/2254000)*y^
12+Complex(55259025911/8452500)*y^6))*mu*5^(1/2)*Pi^(1/2)*(Complex(1)*y^2+
Complex(-1)+2*y)/(y^2+1)^15/b^3*p_inf^5+1/51975*(4*(Complex(1)*y^2+Complex(-1)+
2*y)*mu*y^3*(-5+6*ln(2))*(-171243900*y^8-138649500*y^6-9494100*y^16+44599500*y^
14+138649500*y^12+171243900*y^10+Complex(6351960)*y^5+Complex(-254963700)*y^9+
Complex(18277620)*y^11+Complex(1485570)*y^17+Complex(6351960)*y^13+Complex(-\
1741140)*y^15+Complex(1485570)*y+Complex(18277620)*y^7+Complex(-1741140)*y^3-\
44599500*y^4+9494100*y^2)*ln(y)+4*(Complex(1)*y^2+Complex(-1)+2*y)*mu*y^3*(-5+6
*ln(2))*(Complex(-10897848)*y^5-68765*y^18+Complex(-51077754)*y^11+10354515*y^
16+Complex(-1945224)*y^17-5343180*y^14+Complex(10897848)*y^13-41920620*y^12-\
112633470*y^10+Complex(-999282)*y^15-112633470*y^8+Complex(1945224)*y-41920620*
y^6+Complex(51077754)*y^7-5343180*y^4+Complex(999282)*y^3+10354515*y^2-68765))*
5^(1/2)*Pi^(1/2)/(y^2+1)^13/b^3*p_inf^6+260224/1575*y^2*mu*(-3453795/18606016*(
y^2+1)^6*(Complex(-182087/230253)*y^5-8960/230253*y^16+Complex(21223327/230253)
*y^9-1768105/230253*y^14+Complex(182087/230253)*y^11+763720/230253*y^12+
Complex(-95915/230253)*y^13+2538205/76751*y^10+Complex(1)*y^15+10198556/76751*y
^8+Complex(-1)*y+2538205/76751*y^6+Complex(-21223327/230253)*y^7+763720/230253*
y^4+Complex(95915/230253)*y^3-1768105/230253*y^2-8960/230253)*arctan(1/2*(y^2-1
)/y)+y^2*(y^2+1)^6*(Complex(1)*y^12+Complex(-390/133)*y^10-102/19*y^11+Complex(
753/133)*y^8+4758/133*y^9+Complex(-4728/133)*y^6+3932/133*y^7+Complex(753/133)*
y^4-3932/133*y^5+Complex(-390/133)*y^2-4758/133*y^3+Complex(1)+102/19*y)*ln(y^2
+1)-16320/22363*y^2*(18711/2176*y+Complex(1)+Complex(1)*y^24+34551/2176*y^21+
2482215/2176*y^17+655011/544*y^13-45885/32*y^9-206745/2176*y^5-34551/2176*y^3-\
18711/2176*y^23+206745/2176*y^19+45885/32*y^15-655011/544*y^11-2482215/2176*y^7
+Complex(25333545/28288)*y^18+Complex(-1843577/28288)*y^20+Complex(-1843577/
28288)*y^4+Complex(-28284725/7072)*y^12+Complex(74161/416)*y^10+Complex(74161/
416)*y^14+Complex(-18139585/14144)*y^16+Complex(151665/28288)*y^2+Complex(-\
18139585/14144)*y^8+Complex(25333545/28288)*y^6+Complex(151665/28288)*y^22)*ln(
y)^2+3354063/2325752*y*(y^2+1)*(-16173693/1118021*y^2-337622148/1118021*y^14+
26252788/1118021*y^16-1893136243/23478441*y^18+497870098/23478441*y^20-7849949/
1118021*y^22+209920/3354063*y^24+2043161948/3354063*y^8+1047505012/3354063*y^10
+687972796/3354063*y^12+3145666669/23478441*y^6+788711506/23478441*y^4+Complex(
1)*y^23+Complex(-805653347/1118021)*y^15+Complex(1196167779/1118021)*y^13+
Complex(-55230666/7826147)*y^3+Complex(-8005567/3354063)*y+Complex(14052514/
3354063)*y^21+Complex(-2085684857/23478441)*y^19+Complex(533924432/1118021)*y^
17+Complex(-10347478144/23478441)*y^7+Complex(2053124329/23478441)*y^5+Complex(
3067191337/3354063)*y^9+Complex(-2252787241/3354063)*y^11+209920/3354063)*ln(y)
+1240/290719*(y^2+1)^2*(458809/26880*y+Complex(1)+Complex(1)*y^24+1619731709/
277760*y^21-2072828556959/17498880*y^17-600120593161/4374720*y^13+782141106991/
2916480*y^9+83593381577/5832960*y^5-1619731709/277760*y^3-458809/26880*y^23-\
83593381577/5832960*y^19-782141106991/2916480*y^15+600120593161/4374720*y^11+
2072828556959/17498880*y^7+Complex(-27050189107/24998400)*y^2+Complex(-\
95571086119/4374720)*y^8+Complex(78294392633/11665920)*y^6+Complex(-27050189107
/24998400)*y^22+Complex(78294392633/11665920)*y^18+Complex(-1401062051/874944)*
y^20+Complex(-1401062051/874944)*y^4+Complex(197465190151/2430400)*y^12+
Complex(3045460707533/17498880)*y^10+Complex(3045460707533/17498880)*y^14+
Complex(-95571086119/4374720)*y^16+57057/62*y^2*(y^2+1)^4*(Complex(1)*y^12+
Complex(-390/133)*y^10-102/19*y^11+Complex(753/133)*y^8+4758/133*y^9+Complex(-\
4728/133)*y^6+3932/133*y^7+Complex(753/133)*y^4-3932/133*y^5+Complex(-390/133)*
y^2-4758/133*y^3+Complex(1)+102/19*y)*ln(2)^2-95095/62*y^2*(y^2+1)^4*(Complex(1
)*y^12+Complex(-390/133)*y^10-102/19*y^11+Complex(753/133)*y^8+4758/133*y^9+
Complex(-4728/133)*y^6+3932/133*y^7+Complex(753/133)*y^4-3932/133*y^5+Complex(-\
390/133)*y^2-4758/133*y^3+Complex(1)+102/19*y)*ln(2)+290719/1240*y^2*(y^2+1)^4*
(Complex(1)*y^12+Complex(-390/133)*y^10-102/19*y^11+Complex(753/133)*y^8+4758/
133*y^9+Complex(-4728/133)*y^6+3932/133*y^7+Complex(753/133)*y^4-3932/133*y^5+
Complex(-390/133)*y^2-4758/133*y^3+Complex(1)+102/19*y)*ln(b)))*5^(1/2)*Pi^(1/2
)*(Complex(1)*y^2+Complex(-1)+2*y)/(y^2+1)^17/b^3*p_inf^7+1/9459450*(-(Complex(
1)*y^2+Complex(-1)+2*y)*mu*y^3*(-5+6*ln(2))*(Complex(-15697137750)*y^5+Complex(
1809297000)*y^19+Complex(-704577239100)*y^9+Complex(1203115410)*y^21+Complex(-\
34368796560)*y^11+Complex(-15697137750)*y^17+Complex(-704577239100)*y^13+
Complex(286572232800)*y^15+Complex(1203115410)*y+Complex(286572232800)*y^7+
Complex(1809297000)*y^3-587263950000*y^8-143340397200*y^6-8481973500*y^20+
26752225500*y^18+143340397200*y^16+587263950000*y^14+186452292600*y^12-\
186452292600*y^10-26752225500*y^4+8481973500*y^2)*ln(y)-(Complex(1)*y^2+
Complex(-1)+2*y)*mu*y^3*(-5+6*ln(2))*(Complex(-32560103595)*y^5-59857245*y^22+
Complex(-4142112480)*y^19+9725563645*y^20+Complex(-97226247930)*y^9-5416196415*
y^18+Complex(-1712366463)*y^21-30091037025*y^16+Complex(32560103595)*y^17-\
178269047250*y^14-217748374830*y^12+Complex(97226247930)*y^13-217748374830*y^10
+Complex(-146110510080)*y^15-178269047250*y^8+Complex(1712366463)*y-30091037025
*y^6+Complex(146110510080)*y^7-5416196415*y^4+Complex(4142112480)*y^3+
9725563645*y^2-59857245))*5^(1/2)*Pi^(1/2)/(y^2+1)^15/b^3*p_inf^8-1081984/4851*
y^2*mu*5^(1/2)*(-4374321/35164480*(y^2+1)^6*(Complex(8555220/208301)*y^5-7872/
208301*y^20+Complex(1)*y^19-1762684/208301*y^18+Complex(87067836/208301)*y^9-\
2170950/208301*y^16+Complex(-87067836/208301)*y^11+90340/208301*y^14+Complex(
719361/208301)*y^17+62989392/208301*y^12+Complex(84458660/208301)*y^13+63903708
/208301*y^10+Complex(-8555220/208301)*y^15+62989392/208301*y^8+Complex(-1)*y+
90340/208301*y^6+Complex(-84458660/208301)*y^7-2170950/208301*y^4+Complex(-\
719361/208301)*y^3-1762684/208301*y^2-7872/208301)*arctan(1/2*(y^2-1)/y)+y^2*(y
^2+1)^6*(Complex(2906/79)*y^10+Complex(1)*y^16-12012/1975*y^15+Complex(-86142/
395)*y^8+11748/395*y^13+Complex(586/1975)*y^4+165132/1975*y^11+Complex(-1734/
1975)*y^14+54996/395*y^9+Complex(-1734/1975)*y^2-54996/395*y^7+Complex(586/1975
)*y^12-165132/1975*y^5+Complex(2906/79)*y^6-11748/395*y^3+Complex(1)+12012/1975
*y)*ln(y^2+1)-4651584/9340565*y^2*(4135131/443008*y+Complex(1)+2647359/443008*y
^25+227265129/110752*y^21+3272165763/443008*y^17-49943103/27688*y^13-1675139625
/443008*y^9+4062201/110752*y^5-2647359/443008*y^3-4135131/443008*y^27-4062201/
110752*y^23+1675139625/443008*y^19+49943103/27688*y^15-3272165763/443008*y^11-\
227265129/110752*y^7+Complex(1)*y^28+Complex(2546295/221504)*y^2+Complex(
2546295/221504)*y^26+Complex(-394948023/110752)*y^8+Complex(66172125/27688)*y^6
+Complex(-22833789/110752)*y^24+Complex(66172125/27688)*y^22+Complex(1166697359
/221504)*y^18+Complex(-394948023/110752)*y^20+Complex(-22833789/110752)*y^4+
Complex(-898136919/55376)*y^12+Complex(1166697359/221504)*y^10+Complex(10035915
/6922)*y^14+Complex(-898136919/55376)*y^16)*ln(y)^2+40425687/46702825*y*(y^2+1)
*(-2327480729/107801832*y^2-130383702575/80851374*y^14-104393862769/80851374*y^
16-62503123545/35933944*y^18+18860667565/161702748*y^20-28762910951/161702748*y
^22+7157925665/161702748*y^24-270853107/35933944*y^26+2833600/40425687*y^28+
315473501485/161702748*y^8+225976396085/107801832*y^10+192875033519/80851374*y^
12+35313270361/161702748*y^6+6908213345/161702748*y^4+Complex(1)*y^27+Complex(-\
12260407903/53900916)*y^23+Complex(236106887573/161702748)*y^21+Complex(-\
62328504255/17966972)*y^19+Complex(133718840525/26950458)*y^17+Complex(
1366173931/161702748)*y^25+Complex(-27873413757/17966972)*y^7+Complex(
34574296493/161702748)*y^5+Complex(574021978735/161702748)*y^9+Complex(-\
645313365/191138)*y^11+Complex(-135643165291/26950458)*y^15+Complex(
237027880619/26950458)*y^13+Complex(-2906255747/161702748)*y^3+Complex(-\
133831337/40425687)*y+2833600/40425687)*ln(y)+26264/9340565*(y^2+1)^2*(88744119
/4202240*y+Complex(1)+1814873230171/189100800*y^25-1893367095383/9455040*y^21-\
8865651248423/6603520*y^17+23237711449979/28890400*y^13+24434769334805/27734784
*y^9+11698991609/1313200*y^5-1814873230171/189100800*y^3-88744119/4202240*y^27-\
11698991609/1313200*y^23-24434769334805/27734784*y^19-23237711449979/28890400*y
^15+8865651248423/6603520*y^11+1893367095383/9455040*y^7+Complex(1)*y^28+
Complex(-1122935445409/208010880)*y^4+Complex(77607741314233/202232800)*y^12+
Complex(51786135370843/138673920)*y^10+Complex(214928550587/117920)*y^14+
Complex(77607741314233/202232800)*y^16+Complex(-7738008480869/4853587200)*y^2+
Complex(-7738008480869/4853587200)*y^26+Complex(-8016067959121/44123520)*y^8+
Complex(71879549533/5170725)*y^6+Complex(-1122935445409/208010880)*y^24+
Complex(71879549533/5170725)*y^22+Complex(51786135370843/138673920)*y^18+
Complex(-8016067959121/44123520)*y^20+1309425/938*y^2*(y^2+1)^4*(Complex(2906/
79)*y^10+Complex(1)*y^16-12012/1975*y^15+Complex(-86142/395)*y^8+11748/395*y^13
+Complex(586/1975)*y^4+165132/1975*y^11+Complex(-1734/1975)*y^14+54996/395*y^9+
Complex(-1734/1975)*y^2-54996/395*y^7+Complex(586/1975)*y^12-165132/1975*y^5+
Complex(2906/79)*y^6-11748/395*y^3+Complex(1)+12012/1975*y)*ln(2)^2-2182375/938
*y^2*(y^2+1)^4*(Complex(2906/79)*y^10+Complex(1)*y^16-12012/1975*y^15+Complex(-\
86142/395)*y^8+11748/395*y^13+Complex(586/1975)*y^4+165132/1975*y^11+Complex(-\
1734/1975)*y^14+54996/395*y^9+Complex(-1734/1975)*y^2-54996/395*y^7+Complex(586
/1975)*y^12-165132/1975*y^5+Complex(2906/79)*y^6-11748/395*y^3+Complex(1)+12012
/1975*y)*ln(2)+9340565/26264*y^2*(y^2+1)^4*(Complex(2906/79)*y^10+Complex(1)*y^
16-12012/1975*y^15+Complex(-86142/395)*y^8+11748/395*y^13+Complex(586/1975)*y^4
+165132/1975*y^11+Complex(-1734/1975)*y^14+54996/395*y^9+Complex(-1734/1975)*y^
2-54996/395*y^7+Complex(586/1975)*y^12-165132/1975*y^5+Complex(2906/79)*y^6-\
11748/395*y^3+Complex(1)+12012/1975*y)*ln(b)))*Pi^(1/2)*(Complex(1)*y^2+
Complex(-1)+2*y)/(y^2+1)^19/b^3*p_inf^9+1/18918900*((Complex(1)*y^2+Complex(-1)
+2*y)*mu*y^3*(-5+6*ln(2))*(19608809220*y^2+2954050430520*y^14+2907973315800*y^
16+2715367991700*y^18+257374817700*y^20+32259247020*y^22-19608809220*y^24-\
2715367991700*y^8-2907973315800*y^10-2954050430520*y^12-257374817700*y^6-\
32259247020*y^4+Complex(2579116050)*y^25+Complex(12981541860)*y^23+Complex(-\
153178189500)*y^21+Complex(1984684146900)*y^19+Complex(-3827487616050)*y^17+
Complex(2333391460680)*y^15+Complex(-10303014409800)*y^13+Complex(2333391460680
)*y^11+Complex(-3827487616050)*y^9+Complex(1984684146900)*y^7+Complex(-\
153178189500)*y^5+Complex(12981541860)*y^3+Complex(2579116050)*y)*ln(y)+(
Complex(1)*y^2+Complex(-1)+2*y)*mu*y^3*(-5+6*ln(2))*(-132795285+23764644743*y^2
-1140589120020*y^14-962541428835*y^16-851088257775*y^18-45584857150*y^20-\
11498754638*y^22+23764644743*y^24-132795285*y^26-851088257775*y^8-962541428835*
y^10-1140589120020*y^12-45584857150*y^6-11498754638*y^4+Complex(-3968496138)*y^
25+Complex(-18510559130)*y^23+Complex(159272261432)*y^21+Complex(-918468579710)
*y^19+Complex(1295049745710)*y^17+Complex(-678989426820)*y^15+Complex(
678989426820)*y^11+Complex(-1295049745710)*y^9+Complex(918468579710)*y^7+
Complex(-159272261432)*y^5+Complex(18510559130)*y^3+Complex(3968496138)*y))*5^(
1/2)*Pi^(1/2)/(y^2+1)^17/b^3*p_inf^10;
W_odd_inst_y_4_meqm1_fin := Complex(-4/15)*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)
+2*y)*mu*y^2*(-192*(Complex(1)*y^5-1/3*y^6+Complex(-3)*y^3+3*y^4+Complex(1)*y-3
*y^2+1/3)*y^3*ln(y)^3+(Complex(-24)*y^10+Complex(672)*y^8-352*y^9+864*y^7+
Complex(-672)*y^4+864*y^5+Complex(24)*y^2-352*y^3)*ln(y)^2+68*(y^2+1)^2*(
Complex(1)*y^5-1/17*y^6+Complex(-98/17)*y^3+83/17*y^4+Complex(1)*y-83/17*y^2+1/
17)*y*ln(y)+(y^2+1)^3*(Complex(1)*y^6+Complex(-11)*y^4+Complex(11)*y^2-16*y^3+
Complex(-1)))/(y^2+1)^9*5^(1/2)/b^4/p_inf^5-8/5*(Complex(1)*y^2+Complex(-1)+2*y
)*y^2*mu*5^(1/2)*((y^2+1)^6*((Complex(4)*y^2-4*y^3+4*y)*ln(y)+Complex(1)*y^4+4*
y^3+Complex(-1)+4*y)*arctan(1/2*(y^2-1)/y)-1984/21*y^3*(Complex(1)*y^10+
Complex(-222/31)*y^8-43/124*y^9+Complex(-218/31)*y^6+937/31*y^7+Complex(218/31)
*y^4-2427/31*y^5+Complex(222/31)*y^2+937/31*y^3+Complex(-1)-43/124*y)*ln(y)^3+
8920/21*y^2*(y^2+1)*(Complex(1)*y^9-51/1115*y^10+Complex(-1826/1115)*y^7-4093/
2230*y^8+Complex(-5042/1115)*y^5+47879/2230*y^6+Complex(-1826/1115)*y^3-47879/
2230*y^4+Complex(1)*y+4093/2230*y^2+51/1115)*ln(y)^2+4/7*y*(y^2+1)^2*(Complex(1
)*y^10+Complex(-2375/6)*y^8+851/12*y^9+Complex(-3401/6)*y^6+14447/6*y^7+
Complex(3401/6)*y^4-49297/6*y^5+Complex(2375/6)*y^2+14447/6*y^3+Complex(-1)+851
/12*y)*ln(y)+307/42*(y^2+1)^3*(Complex(1)*y^9+62/307*y^10+Complex(-2308/307)*y^
7-29/307*y^8+Complex(1090/307)*y^5-8271/307*y^6+Complex(-2308/307)*y^3+8271/307
*y^4+Complex(1)*y+29/307*y^2-62/307))*Pi^(1/2)/(y^2+1)^11/b^4/p_inf^3-64/15*(
Complex(1)*y^2+Complex(-1)+2*y)*(-48*(Complex(1)*y^6+Complex(-9)*y^4+3*y^5+
Complex(9)*y^2-9*y^3+Complex(-1)+3*y)*y^2*ln(y)^2+(Complex(176)*y^8-12*y^9+
Complex(-432)*y^6+336*y^7+Complex(-432)*y^4+Complex(176)*y^2-336*y^3+12*y)*ln(y
)+(y^2+1)^2*(Complex(1)*y^6+Complex(-83)*y^4+17*y^5+Complex(83)*y^2-98*y^3+
Complex(-1)+17*y))*(ln(2)-5/6)*5^(1/2)*mu*y^3*Pi^(1/2)/(y^2+1)^9/b^4/p_inf^2-22
/35*(Complex(1)*y^2+Complex(-1)+2*y)*y^2*mu*5^(1/2)*((3268/11*y*(Complex(1)*y^5
+101/817*y^6+Complex(-3202/817)*y^3+593/817*y^4+Complex(1)*y-593/817*y^2-101/
817)*ln(y)+(y^2+1)*(Complex(1)*y^6+Complex(-4825/11)*y^4+96/11*y^5+Complex(4825
/11)*y^2-1776/11*y^3+Complex(-1)+96/11*y))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+
84992/99*y^3*(Complex(1)*y^14+Complex(-3565/664)*y^12-4691/1328*y^13+Complex(-\
10059/664)*y^10+37077/664*y^11+Complex(-5815/166)*y^8-34335/1328*y^9+Complex(
5815/166)*y^6-25355/166*y^7+Complex(10059/664)*y^4-34335/1328*y^5+Complex(3565/
664)*y^2+37077/664*y^3+Complex(-1)-4691/1328*y)*ln(y)^3-115840/33*y^2*(y^2+1)*(
Complex(1)*y^13-11/905*y^14+Complex(-4199/3620)*y^11-35869/7240*y^12+Complex(-\
2607/1810)*y^9+199099/7240*y^10+Complex(-6451/362)*y^7+5284/181*y^8+Complex(-\
2607/1810)*y^5-5284/181*y^6+Complex(-4199/3620)*y^3-199099/7240*y^4+Complex(1)*
y+35869/7240*y^2+11/905)*ln(y)^2+1216/99*y*(y^2+1)^2*(Complex(1)*y^14+Complex(
10205/57)*y^12+157/304*y^13+Complex(-19107/76)*y^10-143293/114*y^11+Complex(
150307/228)*y^8+1301881/912*y^9+Complex(-150307/228)*y^6+89009/19*y^7+Complex(
19107/76)*y^4+1301881/912*y^5+Complex(-10205/57)*y^2-143293/114*y^3+Complex(-1)
+157/304*y)*ln(y)-36206/297*(y^2+1)^3*(Complex(1)*y^13-1536/18103*y^14+Complex(
101156/18103)*y^11-22477/18103*y^12+Complex(-78127/18103)*y^9+4077/18103*y^10+
Complex(-9880/18103)*y^7+55258/18103*y^8+Complex(-78127/18103)*y^5-55258/18103*
y^6+Complex(101156/18103)*y^3-4077/18103*y^4+Complex(1)*y+22477/18103*y^2+1536/
18103))*Pi^(1/2)/(y^2+1)^13/b^4/p_inf-96/35*(Complex(1)*y^2+Complex(-1)+2*y)*y^
3*mu*(ln(2)-5/6)*Pi^(1/2)*(-28/3*(Complex(1)*y-y^2+1)*(y^2+1)^6*arctan(1/2*(y^2
-1)/y)+1648/3*y^2*(Complex(1)*y^10+Complex(-741/103)*y^8-106/103*y^9+Complex(-\
704/103)*y^6+37*y^7+Complex(704/103)*y^4-9456/103*y^5+Complex(741/103)*y^2+37*y
^3+Complex(-1)-106/103*y)*ln(y)^2-14144/9*(Complex(1)*y^9-141/3536*y^10+
Complex(-745/442)*y^7-9887/3536*y^8+Complex(-977/221)*y^5+46997/1768*y^6+
Complex(-745/442)*y^3-46997/1768*y^4+Complex(1)*y+9887/3536*y^2+141/3536)*y*(y^
2+1)*ln(y)+(y^2+1)^2*(Complex(1)*y^10+Complex(3049/9)*y^8-494/9*y^9+Complex(
5080/9)*y^6-30238/9*y^7+Complex(-5080/9)*y^4+95192/9*y^5+Complex(-3049/9)*y^2-\
30238/9*y^3+Complex(-1)-494/9*y))*5^(1/2)/(y^2+1)^11/b^4-109568/525*(Complex(1)
*y^2+Complex(-1)+2*y)*y^2*mu*(-905/27392*(y^2+1)^6*((Complex(17017/181)*y^10+
356/181*y^11+Complex(-53226/181)*y^8-37914/181*y^9+Complex(-126)*y^6+363570/181
*y^7+Complex(-53226/181)*y^4-363570/181*y^5+Complex(17017/181)*y^2+37914/181*y^
3-356/181*y)*ln(y)+(y^2+1)*(Complex(1)*y^10+Complex(-72151/1086)*y^8-2291/1086*
y^9+Complex(103283/1086)*y^6+227296/543*y^7+Complex(-103283/1086)*y^4-748637/
543*y^5+Complex(72151/1086)*y^2+227296/543*y^3+Complex(-1)-2291/1086*y))*arctan
(1/2*(y^2-1)/y)+(y^2+1)^6*((Complex(1)*y^6+Complex(-9)*y^4+3*y^5+Complex(9)*y^2
-9*y^3+Complex(-1)+3*y)*y*ln(y)-11/6*(y^2+1)*(Complex(1)*y^5-3/44*y^6+Complex(-\
38/11)*y^3+87/44*y^4+Complex(1)*y-87/44*y^2+3/44))*y^2*ln(y^2+1)-17140/3531*y^3
*(Complex(-1340341/6856)*y^10+Complex(-24443/6856)*y^16-174553/27424*y^17+
Complex(1340341/6856)*y^8+472979/6856*y^15+Complex(1)*y^18+1467253/13712*y^13+
Complex(12395/857)*y^4-1027217/6856*y^11+Complex(-12395/857)*y^14-7427815/13712
*y^9+Complex(24443/6856)*y^2-1027217/6856*y^7+Complex(-255961/3428)*y^12+
1467253/13712*y^5+Complex(255961/3428)*y^6+472979/6856*y^3+Complex(-1)-174553/
27424*y)*ln(y)^3+1101427/56496*y^2*(y^2+1)*(Complex(-3624584/1101427)*y^5+21240
/1101427*y^18+Complex(-93704150/1101427)*y^9-7486134/1101427*y^16+Complex(
9629738/1101427)*y^11+26411112/1101427*y^14+Complex(1)*y^17+79830591/1101427*y^
12+Complex(-686792/1101427)*y^13+84370635/1101427*y^10+Complex(-1442938/1101427
)*y^15-79285995/1101427*y^8+Complex(1214419/1101427)*y-78474687/1101427*y^6+
Complex(5562026/1101427)*y^7-27089064/1101427*y^4+Complex(-1894906/1101427)*y^3
+7147158/1101427*y^2-21240/1101427)*ln(y)^2-445/14124*y*(y^2+1)^2*(-11088/89*(y
^2+1)^4*(Complex(1)*y^6+Complex(-9)*y^4+3*y^5+Complex(9)*y^2-9*y^3+Complex(-1)+
3*y)*y^2*ln(2)^2+18480/89*(y^2+1)^4*(Complex(1)*y^6+Complex(-9)*y^4+3*y^5+
Complex(9)*y^2-9*y^3+Complex(-1)+3*y)*y^2*ln(2)-14124/445*y^2*(y^2+1)^4*(
Complex(1)*y^6+Complex(-9)*y^4+3*y^5+Complex(9)*y^2-9*y^3+Complex(-1)+3*y)*ln(b
)+425883/14240*y+Complex(-1)-1584707801/747600*y^3+3837722009/747600*y^5+107775
/2848*y^17+525551227/149520*y^7+364198651/149520*y^11+1440968707/149520*y^9+
Complex(2546417527/299040)*y^10-1727077721/747600*y^15+3208921529/747600*y^13+
Complex(871644871/1495200)*y^16+Complex(-1866205687/299040)*y^8+Complex(1)*y^18
+Complex(268477019/299040)*y^4+Complex(-322261211/299040)*y^14+Complex(-\
1045652551/1495200)*y^2+Complex(-469914271/71200)*y^12+Complex(521890591/71200)
*y^6)*ln(y)-1601333/2711808*(y^2+1)^3*(19514880/1601333*(y^2+1)^4*(Complex(1)*y
^5-3/44*y^6+Complex(-38/11)*y^3+87/44*y^4+Complex(1)*y-87/44*y^2+3/44)*y^2*ln(2
)^2-32524800/1601333*(y^2+1)^4*(Complex(1)*y^5-3/44*y^6+Complex(-38/11)*y^3+87/
44*y^4+Complex(1)*y-87/44*y^2+3/44)*y^2*ln(2)+4971648/1601333*y^2*(y^2+1)^4*(
Complex(1)*y^5-3/44*y^6+Complex(-38/11)*y^3+87/44*y^4+Complex(1)*y-87/44*y^2+3/
44)*ln(b)-571240253/112093310*y^2+76794271/22418662*y^4+20940769323/112093310*y
^6+237840/1601333*y^18+2851900903/22418662*y^8-20940769323/112093310*y^12-\
2851900903/22418662*y^10+Complex(-810105322/56046655)*y^5-237840/1601333+
571240253/112093310*y^16-76794271/22418662*y^14+Complex(459760294/4803999)*y^9+
Complex(1243264374/11209331)*y^11+Complex(1)*y^17+Complex(-810105322/56046655)*
y^13+Complex(-1003318466/168139965)*y^15+Complex(1)*y+Complex(1243264374/
11209331)*y^7+Complex(-1003318466/168139965)*y^3))*5^(1/2)*Pi^(1/2)/(y^2+1)^15/
b^4*p_inf+1384/63*(Complex(1)*y^2+Complex(-1)+2*y)*(30924/865*(y^2+1)^6*(
Complex(1)*y^5+59/859*y^6+Complex(-3118/859)*y^3+551/859*y^4+Complex(1)*y-551/
859*y^2-59/859)*arctan(1/2*(y^2-1)/y)+175056/865*y^2*(Complex(1)*y^14+Complex(-\
19835/3647)*y^12-2327/521*y^13+Complex(-46947/3647)*y^10+232401/3647*y^11+
Complex(-162905/3647)*y^8-105255/3647*y^9+Complex(162905/3647)*y^6-613810/3647*
y^7+Complex(46947/3647)*y^4-105255/3647*y^5+Complex(19835/3647)*y^2+232401/3647
*y^3+Complex(-1)-2327/521*y)*ln(y)^2-473712/865*y*(y^2+1)*(Complex(1)*y^13-47/
39476*y^14+Complex(-18086/9869)*y^11-221213/39476*y^12+Complex(10443/9869)*y^9+
1163627/39476*y^10+Complex(-202084/9869)*y^7+1196633/39476*y^8+Complex(10443/
9869)*y^5-1196633/39476*y^6+Complex(-18086/9869)*y^3-1163627/39476*y^4+Complex(
1)*y+221213/39476*y^2+47/39476)*ln(y)+(Complex(1)*y^14+Complex(106459/519)*y^12
+6307/865*y^13+Complex(-461151/865)*y^10-2882162/2595*y^11+Complex(2058367/2595
)*y^8+3514327/2595*y^9+Complex(-2058367/2595)*y^6+688732/173*y^7+Complex(461151
/865)*y^4+3514327/2595*y^5+Complex(-106459/519)*y^2-2882162/2595*y^3+Complex(-1
)+6307/865*y)*(y^2+1)^2)*y^3*mu*(ln(2)-5/6)*Pi^(1/2)*5^(1/2)/(y^2+1)^13/b^4*
p_inf^2+4492288/3675*(Complex(1)*y^2+Complex(-1)+2*y)*y^2*mu*(10605/6176896*(y^
2+1)^6*((Complex(-1026235/606)*y^10+Complex(2947480/303)*y^8+Complex(-1026235/
606)*y^6+Complex(405056/303)*y^4+Complex(-205493/606)*y^2+Complex(-205493/606)*
y^14+Complex(405056/303)*y^12+2836/303*y^15+752285/303*y^13-4529251/303*y^11-\
4423300/303*y^9+4423300/303*y^7+4529251/303*y^5-752285/303*y^3-2836/303*y)*ln(y
)+(y^2+1)*(Complex(1)*y^14+Complex(947449/2020)*y^12+29291/1515*y^13+Complex(-\
27283093/18180)*y^10-7085521/3030*y^11+Complex(19523923/9090)*y^8+15095873/4545
*y^9+Complex(-19523923/9090)*y^6+7758611/909*y^7+Complex(27283093/18180)*y^4+
15095873/4545*y^5+Complex(-947449/2020)*y^2-7085521/3030*y^3+Complex(-1)+29291/
1515*y))*arctan(1/2*(y^2-1)/y)+y^2*(y^2+1)^6*(y*(Complex(1)*y^10+Complex(-297/
41)*y^8-169/82*y^9+Complex(-268/41)*y^6+1937/41*y^7+Complex(268/41)*y^4-4602/41
*y^5+Complex(297/41)*y^2+1937/41*y^3+Complex(-1)-169/82*y)*ln(y)-653/492*(y^2+1
)*(Complex(1)*y^9-39/1306*y^10+Complex(-1154/653)*y^7-2897/653*y^8+Complex(-\
2774/653)*y^5+46115/1306*y^6+Complex(-1154/653)*y^3-46115/1306*y^4+Complex(1)*y
+2897/653*y^2+39/1306))*ln(y^2+1)-1784020/1882023*y^3*(Complex(-274713/203888)*
y^20+Complex(279685/50972)*y^10-3444757/407776*y^21+Complex(9376555/101944)*y^
16+14910785/203888*y^19+Complex(60811035/50972)*y^8+98788965/407776*y^17+
Complex(-2927155/203888)*y^18+4785415/12743*y^15+Complex(2927155/203888)*y^4-\
55078765/50972*y^13+Complex(-60811035/50972)*y^14-84737415/50972*y^11+Complex(1
)*y^22-55078765/50972*y^9+Complex(274713/203888)*y^2+4785415/12743*y^7+Complex(
-279685/50972)*y^12+98788965/407776*y^5+Complex(-9376555/101944)*y^6+14910785/
203888*y^3+Complex(-1)-3444757/407776*y)*ln(y)^3+209557069/60224736*y^2*(y^2+1)
*(Complex(-7403100793/209557069)*y^5+8294160/209557069*y^22+Complex(-117561478/
209557069)*y^19-1667291083/209557069*y^20+Complex(-74031166468/209557069)*y^9+
4777855118/209557069*y^18+Complex(1)*y^21+10222248817/209557069*y^16+Complex(
10677065980/209557069)*y^11+58288403663/209557069*y^14+Complex(-3457646137/
209557069)*y^17+32813851147/209557069*y^12+Complex(-62844054532/209557069)*y^13
+18515250677/209557069*y^10+Complex(37248361912/209557069)*y^15-50802909647/
209557069*y^8+Complex(330006541/209557069)*y-22672611313/209557069*y^6+Complex(
26578301368/209557069)*y^7-9227141102/209557069*y^4+Complex(-387838342/
209557069)*y^3+1915534507/209557069*y^2-8294160/209557069)*ln(y)^2+69265/
7528092*y*(y^2+1)^2*(-4998101/221648*y+Complex(-1)-4934047/158320*y^21-\
446576048279/19394200*y^17+337167829057/5541200*y^13+118995154337/5541200*y^9-\
518359159679/19394200*y^5+216175611241/58182600*y^3+Complex(1)*y^22+
139199952481/58182600*y^19-80458381763/4155900*y^15+10838115688/69265*y^11-\
196253289563/4155900*y^7+7528092/69265*y^2*(y^2+1)^4*(Complex(1)*y^10+Complex(-\
297/41)*y^8-169/82*y^9+Complex(-268/41)*y^6+1937/41*y^7+Complex(268/41)*y^4-\
4602/41*y^5+Complex(297/41)*y^2+1937/41*y^3+Complex(-1)-169/82*y)*ln(b)+844272/
1979*y^2*(y^2+1)^4*(Complex(1)*y^10+Complex(-297/41)*y^8-169/82*y^9+Complex(-\
268/41)*y^6+1937/41*y^7+Complex(268/41)*y^4-4602/41*y^5+Complex(297/41)*y^2+
1937/41*y^3+Complex(-1)-169/82*y)*ln(2)^2-1407120/1979*y^2*(y^2+1)^4*(Complex(1
)*y^10+Complex(-297/41)*y^8-169/82*y^9+Complex(-268/41)*y^6+1937/41*y^7+
Complex(268/41)*y^4-4602/41*y^5+Complex(297/41)*y^2+1937/41*y^3+Complex(-1)-169
/82*y)*ln(2)+Complex(223857774397/232730400)*y^2+Complex(487879008383/23273040)
*y^16+Complex(-12082851107/2374800)*y^14+Complex(-156714538237/232730400)*y^20+
Complex(5424576059/4749600)*y^18+Complex(-508587504191/23273040)*y^6+Complex(
155628497243/2770600)*y^12+Complex(-8937050653/2374800)*y^8+Complex(-6963637853
/33247200)*y^4+Complex(-205977355803/2770600)*y^10)*ln(y)-254721277/2890787328*
(y^2+1)^3*(39531401211/8915244695*y^2-277183089918/67031915*y^14-5023947101794/
5349146817*y^16+1101976865051/3820819155*y^18-39531401211/8915244695*y^20-\
13026720/254721277*y^22+277183089918/67031915*y^8+12654012769046/3820819155*y^
10-12654012769046/3820819155*y^12+5023947101794/5349146817*y^6+Complex(1)*y-\
1101976865051/3820819155*y^4+Complex(1)*y^21+15060165120/254721277*y^2*(y^2+1)^
4*(Complex(1)*y^9-39/1306*y^10+Complex(-1154/653)*y^7-2897/653*y^8+Complex(-\
2774/653)*y^5+46115/1306*y^6+Complex(-1154/653)*y^3-46115/1306*y^4+Complex(1)*y
+2897/653*y^2+39/1306)*ln(2)^2-25100275200/254721277*y^2*(y^2+1)^4*(Complex(1)*
y^9-39/1306*y^10+Complex(-1154/653)*y^7-2897/653*y^8+Complex(-2774/653)*y^5+
46115/1306*y^6+Complex(-1154/653)*y^3-46115/1306*y^4+Complex(1)*y+2897/653*y^2+
39/1306)*ln(2)+3836756352/254721277*y^2*(y^2+1)^4*(Complex(1)*y^9-39/1306*y^10+
Complex(-1154/653)*y^7-2897/653*y^8+Complex(-2774/653)*y^5+46115/1306*y^6+
Complex(-1154/653)*y^3-46115/1306*y^4+Complex(1)*y+2897/653*y^2+39/1306)*ln(b)+
13026720/254721277+Complex(2568936283004/3820819155)*y^9+Complex(1065561723136/
3820819155)*y^7+Complex(2568936283004/3820819155)*y^13+Complex(685177438600/
254721277)*y^11+Complex(-970649332211/8915244695)*y^5+Complex(-1378410766772/
26745734085)*y^3+Complex(-1378410766772/26745734085)*y^19+Complex(-970649332211
/8915244695)*y^17+Complex(1065561723136/3820819155)*y^15))*5^(1/2)*Pi^(1/2)/(y^
2+1)^17/b^4*p_inf^3+438272/525*(Complex(1)*y^2+Complex(-1)+2*y)*y^3*mu*(-45485/
27392*(y^2+1)^6*(ln(2)-5/6)*(Complex(1)*y^9+14/9097*y^10+Complex(-3762/827)*y^7
-43368/9097*y^8+Complex(16722/9097)*y^5+358458/9097*y^6+Complex(-3762/827)*y^3-\
358458/9097*y^4+Complex(1)*y+43368/9097*y^2-14/9097)*arctan(1/2*(y^2-1)/y)+(y^2
+1)^6*(ln(2)-5/6)*y^2*(Complex(1)*y^6+Complex(-9)*y^4+3*y^5+Complex(9)*y^2-9*y^
3+Complex(-1)+3*y)*ln(y^2+1)+140/107*(y^2+1)^6*y^2*(Complex(1)*y^6+Complex(-9)*
y^4+3*y^5+Complex(9)*y^2-9*y^3+Complex(-1)+3*y)*ln(2)^3-350/107*(y^2+1)^6*y^2*(
Complex(1)*y^6+Complex(-9)*y^4+3*y^5+Complex(9)*y^2-9*y^3+Complex(-1)+3*y)*ln(2
)^2+(-653935/75328*y^2*(Complex(-37055192/130787)*y^10+Complex(-469501/130787)*
y^16-886904/130787*y^17+Complex(37055192/130787)*y^8+9557503/130787*y^15+
Complex(1)*y^18+13671748/130787*y^13+Complex(1375610/130787)*y^4-16840039/
130787*y^11+Complex(-1375610/130787)*y^14-79349320/130787*y^9+Complex(469501/
130787)*y^2-16840039/130787*y^7+Complex(-9149554/130787)*y^12+13671748/130787*y
^5+Complex(9149554/130787)*y^6+9557503/130787*y^3+Complex(-1)-886904/130787*y)*
ln(y)^2+2764255/112992*y*(y^2+1)*(Complex(-11174114/2764255)*y^5+95247/4422808*
y^18+Complex(-61228786/552851)*y^9-28483755/4422808*y^16+Complex(13245685/
552851)*y^11+28772811/1105702*y^14+Complex(1)*y^17+62145663/1105702*y^12+
Complex(-1059706/552851)*y^13+13293207/170108*y^10+Complex(-1006517/552851)*y^
15-164676267/2211404*y^8+Complex(2990239/2764255)*y-305304699/5528510*y^6+
Complex(58093001/2764255)*y^7-3408741/128570*y^4+Complex(-5936521/2764255)*y^3+
136995159/22114040*y^2-95247/4422808)*ln(y)+21215/3615744*(y^2+1)^2*(3615744/
21215*y^2*(y^2+1)^4*(Complex(1)*y^6+Complex(-9)*y^4+3*y^5+Complex(9)*y^2-9*y^3+
Complex(-1)+3*y)*ln(b)-1986612/21215*y+Complex(-1)+15093729626/2227575*y^3-\
64970437004/2227575*y^5-1986612/21215*y^17+4266986126/445515*y^7+4266986126/
445515*y^11-1485476992/445515*y^9+Complex(-17522574296/445515)*y^10+15093729626
/2227575*y^15-64970437004/2227575*y^13+Complex(-5092933313/2227575)*y^16+
Complex(17522574296/445515)*y^8+Complex(1)*y^18+Complex(-281743466/89103)*y^4+
Complex(281743466/89103)*y^14+Complex(5092933313/2227575)*y^2+Complex(
3648474098/106075)*y^12+Complex(-3648474098/106075)*y^6))*ln(2)+3269675/451968*
y^2*(Complex(-37055192/130787)*y^10+Complex(-469501/130787)*y^16-886904/130787*
y^17+Complex(37055192/130787)*y^8+9557503/130787*y^15+Complex(1)*y^18+13671748/
130787*y^13+Complex(1375610/130787)*y^4-16840039/130787*y^11+Complex(-1375610/
130787)*y^14-79349320/130787*y^9+Complex(469501/130787)*y^2-16840039/130787*y^7
+Complex(-9149554/130787)*y^12+13671748/130787*y^5+Complex(9149554/130787)*y^6+
9557503/130787*y^3+Complex(-1)-886904/130787*y)*ln(y)^2-13821275/677952*y*(y^2+
1)*(Complex(-11174114/2764255)*y^5+95247/4422808*y^18+Complex(-61228786/552851)
*y^9-28483755/4422808*y^16+Complex(13245685/552851)*y^11+28772811/1105702*y^14+
Complex(1)*y^17+62145663/1105702*y^12+Complex(-1059706/552851)*y^13+13293207/
170108*y^10+Complex(-1006517/552851)*y^15-164676267/2211404*y^8+Complex(2990239
/2764255)*y-305304699/5528510*y^6+Complex(58093001/2764255)*y^7-3408741/128570*
y^4+Complex(-5936521/2764255)*y^3+136995159/22114040*y^2-95247/4422808)*ln(y)-\
106075/21694464*(y^2+1)^2*(3615744/21215*y^2*(y^2+1)^4*(Complex(1)*y^6+Complex(
-9)*y^4+3*y^5+Complex(9)*y^2-9*y^3+Complex(-1)+3*y)*ln(b)+Complex(-1)+Complex(1
)*y^18-1986612/21215*y^17+(Complex(3615744/106075)*Pi^2+Complex(-5802860993/
2227575))*y^16+(12963946586/2227575+10847232/106075*Pi^2)*y^15+(Complex(
423729002/89103)+Complex(-3615744/21215)*Pi^2)*y^14+(-67100220044/2227575+
10847232/106075*Pi^2)*y^13+(Complex(4358401778/106075)+Complex(-75930624/106075
)*Pi^2)*y^12+(6396769166/445515-10847232/21215*Pi^2)*y^11+(Complex(-15392791256
/445515)+Complex(-10847232/21215)*Pi^2)*y^10+(2774089088/445515-21694464/21215*
Pi^2)*y^9+(Complex(15392791256/445515)+Complex(10847232/21215)*Pi^2)*y^8+(
6396769166/445515-10847232/21215*Pi^2)*y^7+(Complex(-4358401778/106075)+
Complex(75930624/106075)*Pi^2)*y^6+(-67100220044/2227575+10847232/106075*Pi^2)*
y^5+(Complex(-423729002/89103)+Complex(3615744/21215)*Pi^2)*y^4+(12963946586/
2227575+10847232/106075*Pi^2)*y^3+(Complex(5802860993/2227575)+Complex(-3615744
/106075)*Pi^2)*y^2-1986612/21215*y))*5^(1/2)*Pi^(1/2)/(y^2+1)^15/b^4*p_inf^4-\
6464512/2205*(Complex(1)*y^2+Complex(-1)+2*y)*y^2*(31899/57776576*(y^2+1)^6*(-\
2310045/6076*y*(Complex(36126566/2310045)*y^5-20048/770015*y^18+Complex(-\
48222690/154003)*y^9-1296858/154003*y^16+Complex(38820246/770015)*y^11+1064030/
27177*y^14+Complex(1)*y^17+51397306/462009*y^12+Complex(36126566/2310045)*y^13+
130901026/770015*y^10+Complex(-292982/135885)*y^15-130901026/770015*y^8+
Complex(1)*y-51397306/462009*y^6+Complex(38820246/770015)*y^7-1064030/27177*y^4
+Complex(-292982/135885)*y^3+1296858/154003*y^2+20048/770015)*ln(y)+(y^2+1)*(
Complex(11386317617/364560)*y^10+Complex(1530387647/2551920)*y^16+25928537/
1275960*y^17+Complex(-11386317617/364560)*y^8-1474427933/425320*y^15+Complex(1)
*y^18+979549327/106330*y^13+Complex(185093927/170128)*y^4+476344409/182280*y^11
+Complex(-185093927/170128)*y^14+614930863/30380*y^9+Complex(-1530387647/
2551920)*y^2+476344409/182280*y^7+Complex(-5296626331/850640)*y^12+979549327/
106330*y^5+Complex(5296626331/850640)*y^6-1474427933/425320*y^3+Complex(-1)+
25928537/1275960*y))*arctan(1/2*(y^2-1)/y)+y^2*(y^2+1)^6*(y*(Complex(1)*y^14+
Complex(-326/59)*y^12+Complex(-534/59)*y^10+Complex(-3635/59)*y^8+Complex(3635/
59)*y^6+Complex(534/59)*y^4+Complex(326/59)*y^2+Complex(-1)-1971/59*y^9-10690/
59*y^7-317/59*y^13+4233/59*y^11-1971/59*y^5+4233/59*y^3-317/59*y)*ln(y)-1661/
1180*(y^2+1)*(Complex(1)*y^13+29/3322*y^14+Complex(-4655/1661)*y^11-18253/3322*
y^12+Complex(8073/1661)*y^9+95635/3322*y^10+Complex(-3722/151)*y^7+90397/3322*y
^8+Complex(8073/1661)*y^5-90397/3322*y^6+Complex(-4655/1661)*y^3-95635/3322*y^4
+Complex(1)*y+18253/3322*y^2-29/3322))*ln(y^2+1)-2968/8437*y^3*(-3467173/362944
*y+Complex(-1)+Complex(1)*y^26-3467173/362944*y^25+1486353/5671*y^21-191793945/
362944*y^17-94548279/11342*y^13-191793945/362944*y^9+1486353/5671*y^5+3388833/
45368*y^3+3388833/45368*y^23+20383855/11342*y^19-80076309/22684*y^15-80076309/
22684*y^11+20383855/11342*y^7+Complex(100109989/90736)*y^20+Complex(-23314120/
5671)*y^18+Complex(-100109989/90736)*y^6+Complex(37176987/5671)*y^12+Complex(
23314120/5671)*y^8+Complex(120027/1712)*y^4+Complex(7631799/11342)*y^10+
Complex(-119203/45368)*y^2+Complex(-7631799/11342)*y^16+Complex(-37176987/5671)
*y^14+Complex(119203/45368)*y^24+Complex(-120027/1712)*y^22)*ln(y)^3+31001149/
36110360*(5549735239/248009192*y^2+353429466915/124004596*y^14+3723983205/
7294388*y^16+122650520655/248009192*y^18-59156690475/248009192*y^20+9945991291/
248009192*y^22-2445468359/248009192*y^24+1793400/31001149*y^26-304940514255/
248009192*y^8+105057145035/124004596*y^10+191942239965/124004596*y^12-\
97760572885/248009192*y^6-35876902011/248009192*y^4+Complex(1)*y^25+Complex(
72534992715/31001149)*y^15+Complex(-79983849930/31001149)*y^9+Complex(
50637115285/62002298)*y^7+Complex(-107255588265/31001149)*y^13+Complex(
42481380555/31001149)*y^11+Complex(-11608863953/62002298)*y^5+Complex(152739625
/62002298)*y^3+Complex(103221869/31001149)*y+Complex(72609351285/62002298)*y^19
+Complex(-52019742330/31001149)*y^17+Complex(228632585/62002298)*y^23+Complex(-\
7755460113/62002298)*y^21-1793400/31001149)*y^2*(y^2+1)*ln(y)^2+5761/1805518*y*
(y^2+1)^2*(-13486755/368704*y+Complex(-1)+Complex(1)*y^26-7604921/263360*y^25-\
4338327752413/58070880*y^21-183966478809/2580928*y^17+242217810779/164600*y^13-\
4811853999517/12904640*y^9-4410200833693/58070880*y^5+3608213279443/290354400*y
^3+2211777919123/290354400*y^23-1415908223053/6452320*y^19+369841504597/345660*
y^15+257703780613/345660*y^11-2077970007437/6452320*y^7+Complex(939296121061/
16591680)*y^20+Complex(-4412724551/2580928)*y^18+Complex(-926886887653/16591680
)*y^6+Complex(10018585159/432075)*y^12+Complex(-187125773661/12904640)*y^8+
Complex(42334292453/64523200)*y^4+Complex(-140318612409/201635)*y^10+Complex(
1294669534643/580708800)*y^2+Complex(24761570829/40327)*y^16+Complex(-\
82222627069/432075)*y^14+Complex(-782303920883/580708800)*y^24+Complex(
82766683547/64523200)*y^22+1805518/5761*y^2*(y^2+1)^4*(Complex(1)*y^14+Complex(
-326/59)*y^12+Complex(-534/59)*y^10+Complex(-3635/59)*y^8+Complex(3635/59)*y^6+
Complex(534/59)*y^4+Complex(326/59)*y^2+Complex(-1)-1971/59*y^9-10690/59*y^7-\
317/59*y^13+4233/59*y^11-1971/59*y^5+4233/59*y^3-317/59*y)*ln(b)+1012440/823*y^
2*(y^2+1)^4*(Complex(1)*y^14+Complex(-326/59)*y^12+Complex(-534/59)*y^10+
Complex(-3635/59)*y^8+Complex(3635/59)*y^6+Complex(534/59)*y^4+Complex(326/59)*
y^2+Complex(-1)-1971/59*y^9-10690/59*y^7-317/59*y^13+4233/59*y^11-1971/59*y^5+
4233/59*y^3-317/59*y)*ln(2)^2-1687400/823*y^2*(y^2+1)^4*(Complex(1)*y^14+
Complex(-326/59)*y^12+Complex(-534/59)*y^10+Complex(-3635/59)*y^8+Complex(3635/
59)*y^6+Complex(534/59)*y^4+Complex(326/59)*y^2+Complex(-1)-1971/59*y^9-10690/
59*y^7-317/59*y^13+4233/59*y^11-1971/59*y^5+4233/59*y^3-317/59*y)*ln(2))*ln(y)-\
18105259/577765760*(y^2+1)^3*(392225692987/45625252680*y^2-31649625208493/
1901052195*y^14-355830567206521/11406313170*y^16-13667086844171/1013894504*y^18
-43142882528441/45625252680*y^20+1022545230469/1303578648*y^22-392225692987/
45625252680*y^24-817040/18105259*y^26+13667086844171/1013894504*y^8+
355830567206521/11406313170*y^10+31649625208493/1901052195*y^12+43142882528441/
45625252680*y^6+Complex(1)*y-1022545230469/1303578648*y^4+Complex(1)*y^25+
Complex(32355839180563/2281262634)*y^15+Complex(-4167649218283/5703156585)*y^9+
Complex(20907429474/90526295)*y^7+Complex(6658669851251/633684065)*y^13+
Complex(32355839180563/2281262634)*y^11+Complex(-259176115075/2281262634)*y^5+
Complex(-529734928817/3802104390)*y^3+Complex(20907429474/90526295)*y^19+
Complex(-4167649218283/5703156585)*y^17+Complex(-529734928817/3802104390)*y^23+
Complex(-259176115075/2281262634)*y^21+817040/18105259+813278752/18105259*y^2*(
y^2+1)^4*(Complex(1)*y^13+29/3322*y^14+Complex(-4655/1661)*y^11-18253/3322*y^12
+Complex(8073/1661)*y^9+95635/3322*y^10+Complex(-3722/151)*y^7+90397/3322*y^8+
Complex(8073/1661)*y^5-90397/3322*y^6+Complex(-4655/1661)*y^3-95635/3322*y^4+
Complex(1)*y+18253/3322*y^2-29/3322)*ln(b)+3192309120/18105259*y^2*(y^2+1)^4*(
Complex(1)*y^13+29/3322*y^14+Complex(-4655/1661)*y^11-18253/3322*y^12+Complex(
8073/1661)*y^9+95635/3322*y^10+Complex(-3722/151)*y^7+90397/3322*y^8+Complex(
8073/1661)*y^5-90397/3322*y^6+Complex(-4655/1661)*y^3-95635/3322*y^4+Complex(1)
*y+18253/3322*y^2-29/3322)*ln(2)^2-5320515200/18105259*y^2*(y^2+1)^4*(Complex(1
)*y^13+29/3322*y^14+Complex(-4655/1661)*y^11-18253/3322*y^12+Complex(8073/1661)
*y^9+95635/3322*y^10+Complex(-3722/151)*y^7+90397/3322*y^8+Complex(8073/1661)*y
^5-90397/3322*y^6+Complex(-4655/1661)*y^3-95635/3322*y^4+Complex(1)*y+18253/
3322*y^2-29/3322)*ln(2)))*mu*5^(1/2)*Pi^(1/2)/(y^2+1)^19/b^4*p_inf^5-13367296/
3675*(Complex(1)*y^2+Complex(-1)+2*y)*y^3*(-16603405/36760064*(Complex(1)*y^13-\
3779/474383*y^14+Complex(-1629454/474383)*y^11-2912551/474383*y^12+Complex(
5910337/474383)*y^9+18916301/474383*y^10+Complex(-3412316/67769)*y^7+14981873/
474383*y^8+Complex(5910337/474383)*y^5-14981873/474383*y^6+Complex(-1629454/
474383)*y^3-18916301/474383*y^4+Complex(1)*y+2912551/474383*y^2+3779/474383)*(y
^2+1)^6*(ln(2)-5/6)*arctan(1/2*(y^2-1)/y)+y^2*(y^2+1)^6*(ln(2)-5/6)*(Complex(1)
*y^10+Complex(-447/61)*y^8-232/61*y^9+Complex(-368/61)*y^6+3937/61*y^7+Complex(
368/61)*y^4-8952/61*y^5+Complex(447/61)*y^2+3937/61*y^3+Complex(-1)-232/61*y)*
ln(y^2+1)+140/107*y^2*(y^2+1)^6*(Complex(1)*y^10+Complex(-447/61)*y^8-232/61*y^
9+Complex(-368/61)*y^6+3937/61*y^7+Complex(368/61)*y^4-8952/61*y^5+Complex(447/
61)*y^2+3937/61*y^3+Complex(-1)-232/61*y)*ln(2)^3-350/107*y^2*(y^2+1)^6*(
Complex(1)*y^10+Complex(-447/61)*y^8-232/61*y^9+Complex(-368/61)*y^6+3937/61*y^
7+Complex(368/61)*y^4-8952/61*y^5+Complex(447/61)*y^2+3937/61*y^3+Complex(-1)-\
232/61*y)*ln(2)^2+(-561017555/238940416*y^2*(Complex(-17350833/16029073)*y^20+
Complex(-5723343598/16029073)*y^10-124755601/16029073*y^21+Complex(3042918595/
16029073)*y^16+1153000135/16029073*y^19+Complex(24637106190/16029073)*y^8+
3318785715/16029073*y^17+Complex(-335875715/16029073)*y^18+7443263060/16029073*
y^15+Complex(335875715/16029073)*y^4-18960558050/16029073*y^13+Complex(-\
24637106190/16029073)*y^14-24496321206/16029073*y^11+Complex(1)*y^22-\
18960558050/16029073*y^9+Complex(17350833/16029073)*y^2+7443263060/16029073*y^7
+Complex(5723343598/16029073)*y^12+3318785715/16029073*y^5+Complex(-3042918595/
16029073)*y^6+1153000135/16029073*y^3+Complex(-1)-124755601/16029073*y)*ln(y)^2
+4589328149/716821248*y*(y^2+1)*(Complex(-162100665215/4589328149)*y^5+68562465
/2622473228*y^22+Complex(4213906/655618307)*y^19-18542565341/2622473228*y^20+
Complex(-297590351930/655618307)*y^9+74610131881/2622473228*y^18+Complex(1)*y^
21+81451747139/2622473228*y^16+Complex(150803344748/655618307)*y^11+
343668072353/1311236614*y^14+Complex(-16465787081/655618307)*y^17+62261481427/
1311236614*y^12+Complex(-278929497146/655618307)*y^13+151656780845/1311236614*y
^10+Complex(132058074296/655618307)*y^15-318332554145/1311236614*y^8+Complex(
6022970645/4589328149)*y-1361062841045/18357312596*y^6+Complex(799092064520/
4589328149)*y^7-783334871455/18357312596*y^4+Complex(-3307834370/4589328149)*y^
3+151608125195/18357312596*y^2-68562465/2622473228)*ln(y)+40264595/11469139968*
(y^2+1)^2*(11469139968/40264595*y^2*(y^2+1)^4*(Complex(1)*y^10+Complex(-447/61)
*y^8-232/61*y^9+Complex(-368/61)*y^6+3937/61*y^7+Complex(368/61)*y^4-8952/61*y^
5+Complex(447/61)*y^2+3937/61*y^3+Complex(-1)-232/61*y)*ln(b)-2022792017/
40264595*y+Complex(-1)+39366250985314/4227782475*y^3-101508857921431/1409260825
*y^5+39366250985314/4227782475*y^19-101508857921431/1409260825*y^17-\
59884223024344/603968925*y^7+19066100994348/40264595*y^11+21576138051974/
201322975*y^9-2022792017/40264595*y^21+Complex(-8448055510417/4227782475)*y^20+
Complex(-46690486309982/201322975)*y^10-59884223024344/603968925*y^15+
21576138051974/201322975*y^13+Complex(44723112325333/845556495)*y^16+Complex(
13290480833758/603968925)*y^8+Complex(1460658333443/603968925)*y^18+Complex(-\
1460658333443/603968925)*y^4+Complex(-13290480833758/603968925)*y^14+Complex(1)
*y^22+Complex(8448055510417/4227782475)*y^2+Complex(46690486309982/201322975)*y
^12+Complex(-44723112325333/845556495)*y^6))*ln(2)+2805087775/1433642496*y^2*(
Complex(-17350833/16029073)*y^20+Complex(-5723343598/16029073)*y^10-124755601/
16029073*y^21+Complex(3042918595/16029073)*y^16+1153000135/16029073*y^19+
Complex(24637106190/16029073)*y^8+3318785715/16029073*y^17+Complex(-335875715/
16029073)*y^18+7443263060/16029073*y^15+Complex(335875715/16029073)*y^4-\
18960558050/16029073*y^13+Complex(-24637106190/16029073)*y^14-24496321206/
16029073*y^11+Complex(1)*y^22-18960558050/16029073*y^9+Complex(17350833/
16029073)*y^2+7443263060/16029073*y^7+Complex(5723343598/16029073)*y^12+
3318785715/16029073*y^5+Complex(-3042918595/16029073)*y^6+1153000135/16029073*y
^3+Complex(-1)-124755601/16029073*y)*ln(y)^2-22946640745/4300927488*y*(y^2+1)*(
Complex(-162100665215/4589328149)*y^5+68562465/2622473228*y^22+Complex(4213906/
655618307)*y^19-18542565341/2622473228*y^20+Complex(-297590351930/655618307)*y^
9+74610131881/2622473228*y^18+Complex(1)*y^21+81451747139/2622473228*y^16+
Complex(150803344748/655618307)*y^11+343668072353/1311236614*y^14+Complex(-\
16465787081/655618307)*y^17+62261481427/1311236614*y^12+Complex(-278929497146/
655618307)*y^13+151656780845/1311236614*y^10+Complex(132058074296/655618307)*y^
15-318332554145/1311236614*y^8+Complex(6022970645/4589328149)*y-1361062841045/
18357312596*y^6+Complex(799092064520/4589328149)*y^7-783334871455/18357312596*y
^4+Complex(-3307834370/4589328149)*y^3+151608125195/18357312596*y^2-68562465/
2622473228)*ln(y)-201322975/68814839808*(y^2+1)^2*(11469139968/40264595*y^2*(y^
2+1)^4*(Complex(1)*y^10+Complex(-447/61)*y^8-232/61*y^9+Complex(-368/61)*y^6+
3937/61*y^7+Complex(368/61)*y^4-8952/61*y^5+Complex(447/61)*y^2+3937/61*y^3+
Complex(-1)-232/61*y)*ln(b)+Complex(-1)+Complex(1)*y^22-2022792017/40264595*y^
21+(Complex(-10699946111377/4227782475)+Complex(11469139968/201322975)*Pi^2)*y^
20+(47930818516834/4227782475-43620335616/201322975*Pi^2)*y^19+(Complex(
2531229274883/603968925)+Complex(-5452541952/28760425)*Pi^2)*y^18+(-\
138535845999511/1409260825+565748232192/201322975*Pi^2)*y^17+(Complex(-\
67310690304/40264595)*Pi^2+Complex(57939126016213/845556495))*y^16+(-\
88383559810264/603968925+145150427136/28760425*Pi^2)*y^15+(Complex(
5389136282402/603968925)+Complex(-95137456128/28760425)*Pi^2)*y^14+(
37708534652294/201322975-246492499968/28760425*Pi^2)*y^13+(Complex(
50234445288542/201322975)+Complex(-54149382144/28760425)*Pi^2)*y^12+(
27040008696108/40264595-121836109824/5752085*Pi^2)*y^11+(Complex(-\
50234445288542/201322975)+Complex(54149382144/28760425)*Pi^2)*y^10+(
37708534652294/201322975-246492499968/28760425*Pi^2)*y^9+(Complex(-\
5389136282402/603968925)+Complex(95137456128/28760425)*Pi^2)*y^8+(-\
88383559810264/603968925+145150427136/28760425*Pi^2)*y^7+(Complex(-\
57939126016213/845556495)+Complex(67310690304/40264595)*Pi^2)*y^6+(-\
138535845999511/1409260825+565748232192/201322975*Pi^2)*y^5+(Complex(-\
2531229274883/603968925)+Complex(5452541952/28760425)*Pi^2)*y^4+(47930818516834
/4227782475-43620335616/201322975*Pi^2)*y^3+(Complex(10699946111377/4227782475)
+Complex(-11469139968/201322975)*Pi^2)*y^2-2022792017/40264595*y))*mu*5^(1/2)*
Pi^(1/2)/(y^2+1)^17/b^4*p_inf^6+536992768/121275*(Complex(1)*y^2+Complex(-1)+2*
y)*y^2*mu*5^(1/2)*(16485/54538328*(y^2+1)^6*((Complex(-966809/1256)*y^20+
Complex(169424239/314)*y^10+Complex(-39226294/157)*y^16+Complex(-39226294/157)*
y^8+Complex(68854017/5024)*y^18+Complex(-966809/1256)*y^4+Complex(169424239/314
)*y^14+Complex(-2058005/5024)*y^22+Complex(-2058005/5024)*y^2+Complex(-44824533
/314)*y^12+Complex(68854017/5024)*y^6-197392263/628*y^15-40761409/628*y^13+
40761409/628*y^11+197392263/628*y^9+60421705/1256*y^7+31594333/2512*y^5-9716949
/2512*y^3-1612/157*y-31594333/2512*y^19-60421705/1256*y^17+1612/157*y^23+
9716949/2512*y^21)*ln(y)+(y^2+1)*(Complex(2454799/3360)*y^20+Complex(2656499269
/10048)*y^10+43381127/2110080*y^21+Complex(-15190923337/527520)*y^16-4951146547
/1055040*y^19+Complex(-10897278647/75360)*y^8+34158868549/2110080*y^17+Complex(
398898989/1055040)*y^18-52157503/263760*y^15+Complex(-398898989/1055040)*y^4+
5135912591/75360*y^13+Complex(10897278647/75360)*y^14-985670309/25120*y^11+
Complex(1)*y^22+5135912591/75360*y^9+Complex(-2454799/3360)*y^2-52157503/263760
*y^7+Complex(-2656499269/10048)*y^12+34158868549/2110080*y^5+Complex(
15190923337/527520)*y^6-4951146547/1055040*y^3+Complex(-1)+43381127/2110080*y))
*arctan(1/2*(y^2-1)/y)+y^2*(y^2+1)^6*(y*(Complex(-2026061/4901)*y^10+Complex(-\
17338/4901)*y^16+Complex(2026061/4901)*y^8+Complex(1)*y^18+Complex(40085/4901)*
y^4+Complex(-40085/4901)*y^14+Complex(17338/4901)*y^2+Complex(-251347/4901)*y^
12+Complex(251347/4901)*y^6+Complex(-1)-3332845/4901*y^9-391267/4901*y^7-64399/
9802*y^17+360439/4901*y^15+442339/4901*y^13-391267/4901*y^11+442339/4901*y^5+
360439/4901*y^3-64399/9802*y)*ln(y)-109342/73515*(y^2+1)*(Complex(-355756/54671
)*y^5+14265/874736*y^18+Complex(-8142130/54671)*y^9-5307987/874736*y^16+
Complex(19549967/437368)*y^11+13009383/437368*y^14+Complex(1)*y^17+7817367/
218684*y^12+Complex(-355756/54671)*y^13+36727875/437368*y^10+Complex(-750367/
437368)*y^15-36727875/437368*y^8+Complex(1)*y-7817367/218684*y^6+Complex(
19549967/437368)*y^7-13009383/437368*y^4+Complex(-750367/437368)*y^3+5307987/
874736*y^2-14265/874736))*ln(y^2+1)-24584000/115893947*y^3*(-11843473/1123840*y
+Complex(-1)+Complex(150987437/561920)*y^4+Complex(-2958795613/561920)*y^10+
Complex(-5289389/561920)*y^2+Complex(1387839711/70240)*y^16+Complex(-1387839711
/70240)*y^14+Complex(34063809/8780)*y^24+Complex(1)*y^30-11843473/1123840*y^29+
110238263/1123840*y^25+2401306079/1123840*y^21-28225176393/1123840*y^17-\
28225176393/1123840*y^13+2401306079/1123840*y^9+110238263/1123840*y^5+41856139/
561920*y^3+41856139/561920*y^27+630410071/140480*y^23+65286959/112384*y^19-\
876216633/35120*y^15+65286959/112384*y^11+630410071/140480*y^7+Complex(-\
162612415/14048)*y^22+Complex(2958795613/561920)*y^20+Complex(-4542241945/
112384)*y^18+Complex(5289389/561920)*y^28+Complex(-150987437/561920)*y^26+
Complex(-34063809/8780)*y^6+Complex(4542241945/112384)*y^12+Complex(162612415/
14048)*y^8)*ln(y)^3+17431309/71319352*y^2*(y^2+1)*(123238277189/1812856136*y^2+
Complex(16538593321/906428068)*y^27+Complex(-352996931675/453214034)*y^25+
Complex(400563495415/9852479)*y^15+Complex(-9696161554343/453214034)*y^9+
Complex(2775630235369/453214034)*y^7+Complex(-10936442506466/226607017)*y^13+
Complex(11496493714763/906428068)*y^11+Complex(-411842018235/453214034)*y^5+
Complex(27385188457/906428068)*y^3+Complex(160070013/17431309)*y+Complex(
28295856747787/906428068)*y^19+Complex(-6165351521234/226607017)*y^17+Complex(
3211599191337/453214034)*y^23+Complex(-6796077583559/453214034)*y^21+
8866333167327/226607017*y^14+689081491191/32372431*y^16+28200476763747/
1812856136*y^18-8999455098525/1812856136*y^20+144056571056/226607017*y^22-\
378998479807/226607017*y^24+236508064619/1812856136*y^26-526047253/36997064*y^
28-2074719858752/226607017*y^8+1197526609885/1812856136*y^10+16520053142877/
1812856136*y^12-348397995921/226607017*y^6-840180787883/1812856136*y^4+555840/
4624633*y^30+Complex(1)*y^29-555840/4624633)*ln(y)^2+213220/115893947*y*(y^2+1)
^2*(-283779079/5458432*y+Complex(-1)+Complex(4796004925995151/1719406080)*y^20+
Complex(761859825096077/573135360)*y^18+Complex(-194574651137863/94567334400)*y
^28+Complex(-4217906870791/2865676800)*y^26+Complex(-1693049319856117/
15761222400)*y^6+Complex(-1063595112261389/573135360)*y^12+Complex(
9598358627237/29241600)*y^8+Complex(19435694980679/2865676800)*y^4+Complex(-\
960681389705411/343881216)*y^10+Complex(347477300301127/94567334400)*y^2+
Complex(35129127496427/8955240)*y^16+Complex(-47575171897217/8955240)*y^14+
Complex(1563453445223893/15761222400)*y^24+Complex(-21843842547937/68230400)*y^
22+Complex(1)*y^30-699269891/27292160*y^29-11424825936789593/94567334400*y^25-\
353529870507913/245629440*y^21+1221080108621603/191045120*y^17+947938788233667/
191045120*y^13-110385915995861/49125888*y^9-11358661336431737/94567334400*y^5+
279342332640583/11820916800*y^3+164922168646447/11820916800*y^27-45132899510467
/76759200*y^23+92146031665151/71641920*y^19+26158134587051/2558640*y^15-\
19113248811193/71641920*y^11-60516608309263/76759200*y^7+3249363/1523*y^2*(y^2+
1)^4*(Complex(-2026061/4901)*y^10+Complex(-17338/4901)*y^16+Complex(2026061/
4901)*y^8+Complex(1)*y^18+Complex(40085/4901)*y^4+Complex(-40085/4901)*y^14+
Complex(17338/4901)*y^2+Complex(-251347/4901)*y^12+Complex(251347/4901)*y^6+
Complex(-1)-3332845/4901*y^9-391267/4901*y^7-64399/9802*y^17+360439/4901*y^15+
442339/4901*y^13-391267/4901*y^11+442339/4901*y^5+360439/4901*y^3-64399/9802*y)
*ln(2)^2-5415605/1523*y^2*(y^2+1)^4*(Complex(-2026061/4901)*y^10+Complex(-17338
/4901)*y^16+Complex(2026061/4901)*y^8+Complex(1)*y^18+Complex(40085/4901)*y^4+
Complex(-40085/4901)*y^14+Complex(17338/4901)*y^2+Complex(-251347/4901)*y^12+
Complex(251347/4901)*y^6+Complex(-1)-3332845/4901*y^9-391267/4901*y^7-64399/
9802*y^17+360439/4901*y^15+442339/4901*y^13-391267/4901*y^11+442339/4901*y^5+
360439/4901*y^3-64399/9802*y)*ln(2)+115893947/213220*y^2*(y^2+1)^4*(Complex(-\
2026061/4901)*y^10+Complex(-17338/4901)*y^16+Complex(2026061/4901)*y^8+Complex(
1)*y^18+Complex(40085/4901)*y^4+Complex(-40085/4901)*y^14+Complex(17338/4901)*y
^2+Complex(-251347/4901)*y^12+Complex(251347/4901)*y^6+Complex(-1)-3332845/4901
*y^9-391267/4901*y^7-64399/9802*y^17+360439/4901*y^15+442339/4901*y^13-391267/
4901*y^11+442339/4901*y^5+360439/4901*y^3-64399/9802*y)*ln(b))*ln(y)-819396091/
44503275648*(y^2+1)^3*(98527526010379/7571219880840*y^2+Complex(-\
14163647363601947/56784149106300)*y^27+Complex(-140718632734774/315467495035)*y
^25+Complex(901926150096469/5735772637)*y^15+Complex(-3063614515974821/
258109768665)*y^9+Complex(1108968441521019/286788631850)*y^7+Complex(
965602332547366/28678863185)*y^13+Complex(397914375337313/22943090548)*y^11+
Complex(-140718632734774/315467495035)*y^5+Complex(-14163647363601947/
56784149106300)*y^3+Complex(397914375337313/22943090548)*y^19+Complex(
965602332547366/28678863185)*y^17+Complex(1108968441521019/286788631850)*y^23+
Complex(-3063614515974821/258109768665)*y^21+742012941908967/11471545274*y^14-\
742012941908967/11471545274*y^16-10591291512815819/98327530920*y^18-\
7956679724912803/98327530920*y^20-1688124606590945/68829271644*y^22-\
41922477676148917/18928049702100*y^24+5148923305928371/3441463582200*y^26-\
98527526010379/7571219880840*y^28+1688124606590945/68829271644*y^8+
7956679724912803/98327530920*y^10+10591291512815819/98327530920*y^12+
41922477676148917/18928049702100*y^6+Complex(1)*y-5148923305928371/
3441463582200*y^4-33720960/819396091*y^30+Complex(1)*y^29+33720960/819396091-\
18827361280/35625917*y^2*(y^2+1)^4*(Complex(-355756/54671)*y^5+14265/874736*y^
18+Complex(-8142130/54671)*y^9-5307987/874736*y^16+Complex(19549967/437368)*y^
11+13009383/437368*y^14+Complex(1)*y^17+7817367/218684*y^12+Complex(-355756/
54671)*y^13+36727875/437368*y^10+Complex(-750367/437368)*y^15-36727875/437368*y
^8+Complex(1)*y-7817367/218684*y^6+Complex(19549967/437368)*y^7-13009383/437368
*y^4+Complex(-750367/437368)*y^3+5307987/874736*y^2-14265/874736)*ln(2)+
14389483264/178129585*y^2*(y^2+1)^4*(Complex(-355756/54671)*y^5+14265/874736*y^
18+Complex(-8142130/54671)*y^9-5307987/874736*y^16+Complex(19549967/437368)*y^
11+13009383/437368*y^14+Complex(1)*y^17+7817367/218684*y^12+Complex(-355756/
54671)*y^13+36727875/437368*y^10+Complex(-750367/437368)*y^15-36727875/437368*y
^8+Complex(1)*y-7817367/218684*y^6+Complex(19549967/437368)*y^7-13009383/437368
*y^4+Complex(-750367/437368)*y^3+5307987/874736*y^2-14265/874736)*ln(b)+
11296416768/35625917*y^2*(y^2+1)^4*(Complex(-355756/54671)*y^5+14265/874736*y^
18+Complex(-8142130/54671)*y^9-5307987/874736*y^16+Complex(19549967/437368)*y^
11+13009383/437368*y^14+Complex(1)*y^17+7817367/218684*y^12+Complex(-355756/
54671)*y^13+36727875/437368*y^10+Complex(-750367/437368)*y^15-36727875/437368*y
^8+Complex(1)*y-7817367/218684*y^6+Complex(19549967/437368)*y^7-13009383/437368
*y^4+Complex(-750367/437368)*y^3+5307987/874736*y^2-14265/874736)*ln(2)^2))*Pi^
(1/2)/(y^2+1)^21/b^4*p_inf^7+79491584/11025*(Complex(1)*y^2+Complex(-1)+2*y)*y^
3*mu*(-2834639955/11367296512*(Complex(68617820/26996571)*y^5-3893/333291*y^18+
Complex(-1053071870/2999619)*y^9-63546205/8998857*y^16+Complex(9643748/111097)*
y^11+131358440/3856653*y^14+Complex(1)*y^17+2345664800/26996571*y^12+Complex(
68617820/26996571)*y^13+1721553874/8998857*y^10+Complex(-31222060/26996571)*y^
15-1721553874/8998857*y^8+Complex(1)*y-2345664800/26996571*y^6+Complex(9643748/
111097)*y^7-131358440/3856653*y^4+Complex(-31222060/26996571)*y^3+63546205/
8998857*y^2+3893/333291)*(y^2+1)^6*(ln(2)-5/6)*arctan(1/2*(y^2-1)/y)+y^2*(y^2+1
)^6*(ln(2)-5/6)*(Complex(1)*y^14+Complex(-8135/1451)*y^12-7937/1451*y^13+
Complex(-3711/1451)*y^10+107373/1451*y^11+Complex(-133565/1451)*y^8-58095/1451*
y^9+Complex(133565/1451)*y^6-252730/1451*y^7+Complex(3711/1451)*y^4-58095/1451*
y^5+Complex(8135/1451)*y^2+107373/1451*y^3+Complex(-1)-7937/1451*y)*ln(y^2+1)+
140/107*y^2*(y^2+1)^6*(Complex(1)*y^14+Complex(-8135/1451)*y^12-7937/1451*y^13+
Complex(-3711/1451)*y^10+107373/1451*y^11+Complex(-133565/1451)*y^8-58095/1451*
y^9+Complex(133565/1451)*y^6-252730/1451*y^7+Complex(3711/1451)*y^4-58095/1451*
y^5+Complex(8135/1451)*y^2+107373/1451*y^3+Complex(-1)-7937/1451*y)*ln(2)^3-350
/107*y^2*(y^2+1)^6*(Complex(1)*y^14+Complex(-8135/1451)*y^12-7937/1451*y^13+
Complex(-3711/1451)*y^10+107373/1451*y^11+Complex(-133565/1451)*y^8-58095/1451*
y^9+Complex(133565/1451)*y^6-252730/1451*y^7+Complex(3711/1451)*y^4-58095/1451*
y^5+Complex(8135/1451)*y^2+107373/1451*y^3+Complex(-1)-7937/1451*y)*ln(2)^2+(-\
3695788845/2841824128*y^2*(-100357286/11732663*y+Complex(-1)+Complex(1)*y^26-\
100357286/11732663*y^25+2745542864/11732663*y^21-10113080970/11732663*y^17-\
94481067072/11732663*y^13-10113080970/11732663*y^9+2745542864/11732663*y^5+
795660643/11732663*y^3+795660643/11732663*y^23+20744434775/11732663*y^19-\
33109108026/11732663*y^15-33109108026/11732663*y^11+20744434775/11732663*y^7+
Complex(13025792332/11732663)*y^20+Complex(-52343781145/11732663)*y^18+Complex(
-13025792332/11732663)*y^6+Complex(91361795712/11732663)*y^12+Complex(
52343781145/11732663)*y^8+Complex(31902188/378473)*y^4+Complex(-490883973/
378473)*y^10+Complex(-31417123/11732663)*y^2+Complex(490883973/378473)*y^16+
Complex(-91361795712/11732663)*y^14+Complex(31417123/11732663)*y^24+Complex(-\
31902188/378473)*y^22)*ln(y)^2+1204740019/355228016*y*(y^2+1)*(416931509479/
38551680608*y^2+231947994813/196692248*y^14+244079561445/5507382944*y^16+
3013985123895/5507382944*y^18-124341637145/2753691472*y^20+93441047601/
2753691472*y^22-41796116513/5507382944*y^24+159524685/5507382944*y^26-\
28166693465985/38551680608*y^8+11901645847485/38551680608*y^10-11120045757/
196692248*y^12-2258552872785/19275840304*y^6-1184362706263/19275840304*y^4+
Complex(1)*y^25+Complex(98253924519/49173062)*y^15+Complex(-2189142813885/
1204740019)*y^9+Complex(58118327715/98346124)*y^7+Complex(-479525883855/
172105717)*y^13+Complex(4089348231159/2409480038)*y^11+Complex(-32839098981/
344211434)*y^5+Complex(11820378335/4818960076)*y^3+Complex(1915196051/
1204740019)*y+Complex(468091049845/688422868)*y^19+Complex(-267586070715/
172105717)*y^17+Complex(276405775/98346124)*y^23+Complex(-28659600229/344211434
)*y^21-159524685/5507382944)*ln(y)+106633695/45469186048*(y^2+1)^2*(-239053198/
5077795*y+Complex(-1)+Complex(1)*y^26-239053198/5077795*y^25-701409012722536/
6717922785*y^21-88381866224962/248811955*y^17+1005959181271504/533168475*y^13-\
88381866224962/248811955*y^9-701409012722536/6717922785*y^5+482566281757906/
33589613925*y^3+482566281757906/33589613925*y^23-264084483943598/746435865*y^19
+411052995666212/319901085*y^15+411052995666212/319901085*y^11-264084483943598/
746435865*y^7+45469186048/106633695*y^2*(y^2+1)^4*(Complex(1)*y^14+Complex(-\
8135/1451)*y^12-7937/1451*y^13+Complex(-3711/1451)*y^10+107373/1451*y^11+
Complex(-133565/1451)*y^8-58095/1451*y^9+Complex(133565/1451)*y^6-252730/1451*y
^7+Complex(3711/1451)*y^4-58095/1451*y^5+Complex(8135/1451)*y^2+107373/1451*y^3
+Complex(-1)-7937/1451*y)*ln(b)+Complex(68587222144748/959703255)*y^20+Complex(
-750453385379/15233385)*y^18+Complex(-68587222144748/959703255)*y^6+Complex(
744743666995376/1599505425)*y^12+Complex(750453385379/15233385)*y^8+Complex(-\
72501969676/533168475)*y^4+Complex(-901366235648093/746435865)*y^10+Complex(
85207205193643/33589613925)*y^2+Complex(901366235648093/746435865)*y^16+
Complex(-744743666995376/1599505425)*y^14+Complex(-85207205193643/33589613925)*
y^24+Complex(72501969676/533168475)*y^22))*ln(2)+6159648075/5683648256*y^2*(-\
100357286/11732663*y+Complex(-1)+Complex(1)*y^26-100357286/11732663*y^25+
2745542864/11732663*y^21-10113080970/11732663*y^17-94481067072/11732663*y^13-\
10113080970/11732663*y^9+2745542864/11732663*y^5+795660643/11732663*y^3+
795660643/11732663*y^23+20744434775/11732663*y^19-33109108026/11732663*y^15-\
33109108026/11732663*y^11+20744434775/11732663*y^7+Complex(13025792332/11732663
)*y^20+Complex(-52343781145/11732663)*y^18+Complex(-13025792332/11732663)*y^6+
Complex(91361795712/11732663)*y^12+Complex(52343781145/11732663)*y^8+Complex(
31902188/378473)*y^4+Complex(-490883973/378473)*y^10+Complex(-31417123/11732663
)*y^2+Complex(490883973/378473)*y^16+Complex(-91361795712/11732663)*y^14+
Complex(31417123/11732663)*y^24+Complex(-31902188/378473)*y^22)*ln(y)^2-\
6023700095/2131368096*y*(y^2+1)*(416931509479/38551680608*y^2+231947994813/
196692248*y^14+244079561445/5507382944*y^16+3013985123895/5507382944*y^18-\
124341637145/2753691472*y^20+93441047601/2753691472*y^22-41796116513/5507382944
*y^24+159524685/5507382944*y^26-28166693465985/38551680608*y^8+11901645847485/
38551680608*y^10-11120045757/196692248*y^12-2258552872785/19275840304*y^6-\
1184362706263/19275840304*y^4+Complex(1)*y^25+Complex(98253924519/49173062)*y^
15+Complex(-2189142813885/1204740019)*y^9+Complex(58118327715/98346124)*y^7+
Complex(-479525883855/172105717)*y^13+Complex(4089348231159/2409480038)*y^11+
Complex(-32839098981/344211434)*y^5+Complex(11820378335/4818960076)*y^3+
Complex(1915196051/1204740019)*y+Complex(468091049845/688422868)*y^19+Complex(-\
267586070715/172105717)*y^17+Complex(276405775/98346124)*y^23+Complex(-\
28659600229/344211434)*y^21-159524685/5507382944)*ln(y)-177722825/90938372096*(
y^2+1)^2*(-239053198/5077795*y+Complex(-1)+Complex(1)*y^26-239053198/5077795*y^
25+45469186048/106633695*y^2*(y^2+1)^4*(Complex(1)*y^14+Complex(-8135/1451)*y^
12-7937/1451*y^13+Complex(-3711/1451)*y^10+107373/1451*y^11+Complex(-133565/
1451)*y^8-58095/1451*y^9+Complex(133565/1451)*y^6-252730/1451*y^7+Complex(3711/
1451)*y^4-58095/1451*y^5+Complex(8135/1451)*y^2+107373/1451*y^3+Complex(-1)-\
7937/1451*y)*ln(b)+(-317394382782406/746435865+266109116416/35544565*Pi^2)*y^17
+(Complex(-189710856192/7108913)*Pi^2+Complex(1087608663219293/746435865))*y^16
+(586146718950692/319901085-297257545728/5077795*Pi^2)*y^15+(-396890655041198/
746435865+135279446016/7108913*Pi^2)*y^19+(Complex(851887194461/15233385)+
Complex(-57126344704/5077795)*Pi^2)*y^18+(Complex(-493011830799536/1599505425)+
Complex(-427366477824/25388975)*Pi^2)*y^14+(1523487940859344/533168475-\
2635833987072/25388975*Pi^2)*y^13+(Complex(493011830799536/1599505425)+Complex(
427366477824/25388975)*Pi^2)*y^12+(586146718950692/319901085-297257545728/
5077795*Pi^2)*y^11+(Complex(-1087608663219293/746435865)+Complex(189710856192/
7108913)*Pi^2)*y^10+(-317394382782406/746435865+266109116416/35544565*Pi^2)*y^9
+(Complex(45469186048/533168475)*Pi^2+Complex(-111989936849323/33589613925))*y^
24+(629068377658066/33589613925-248717387776/533168475*Pi^2)*y^23+(Complex(-\
3478345728/25388975)*Pi^2+Complex(755452397836/533168475))*y^22+(-\
980588072882536/6717922785+94792755200/21326739*Pi^2)*y^21+(Complex(
83113762332908/959703255)+Complex(-24661784576/15233385)*Pi^2)*y^20+(Complex(
111989936849323/33589613925)+Complex(-45469186048/533168475)*Pi^2)*y^2+(
Complex(-851887194461/15233385)+Complex(57126344704/5077795)*Pi^2)*y^8+(-\
396890655041198/746435865+135279446016/7108913*Pi^2)*y^7+(Complex(-\
83113762332908/959703255)+Complex(24661784576/15233385)*Pi^2)*y^6+(-\
980588072882536/6717922785+94792755200/21326739*Pi^2)*y^5+(Complex(-\
755452397836/533168475)+Complex(3478345728/25388975)*Pi^2)*y^4+(629068377658066
/33589613925-248717387776/533168475*Pi^2)*y^3))*5^(1/2)*Pi^(1/2)/(y^2+1)^19/b^4
*p_inf^8;


==> anc/W_odd_inst_leq3_meq0.mpl <==
W_odd_inst_y_0_meq0_fin := 0;
W_odd_inst_y_1_meq0_fin := Complex(2/105)*y^2*mu*Pi^(1/2)/(y^2+1)^3*(y^2-1)*210
^(1/2)/b*p_inf^2+Complex(-1/315)*y^2*mu*Pi^(1/2)*(y^2-1)*210^(1/2)*(19*y^4+354*
y^2+19)/(y^2+1)^5/b*p_inf^4+Complex(1/13860)*y^2*mu*Pi^(1/2)*(y^2-1)*210^(1/2)*
(931*y^8+22276*y^6+34930*y^4+22276*y^2+931)/(y^2+1)^7/b*p_inf^6+Complex(-1/
360360)*y^2*mu*Pi^(1/2)*(y^2-1)*210^(1/2)*(24465*y^12+696738*y^10+2250527*y^8+
2967900*y^6+2250527*y^4+696738*y^2+24465)/(y^2+1)^9/b*p_inf^8+Complex(1/2882880
)*y^2*mu*Pi^(1/2)*(y^2-1)*210^(1/2)*(192423*y^16+6297960*y^14+31547140*y^12+
62487768*y^10+91010602*y^8+62487768*y^6+31547140*y^4+6297960*y^2+192423)/(y^2+1
)^11/b*p_inf^10+Complex(-1/98017920)*y^2*mu*Pi^(1/2)*(y^2-1)*210^(1/2)*(6369363
*y^20+234375018*y^18+1613679319*y^16+4241131128*y^14+9157154262*y^12+9749152316
*y^10+9157154262*y^8+4241131128*y^6+1613679319*y^4+234375018*y^2+6369363)/(y^2+
1)^13/b*p_inf^12+Complex(1/7449361920)*y^2*mu*Pi^(1/2)*(y^2-1)*210^(1/2)*(
469630161*y^24+19129509060*y^22+169174709506*y^20+552226667956*y^18+
1584341256607*y^16+2283330877832*y^14+3123399119132*y^12+2283330877832*y^10+
1584341256607*y^8+552226667956*y^6+169174709506*y^4+19129509060*y^2+469630161)/
(y^2+1)^15/b*p_inf^14;
W_odd_inst_y_2_meq0_fin := Complex(-8/945)*mu*(-13+12*ln(2))*y^3*Pi^(1/2)*210^(
1/2)*(11*y^8+294*y^6-1014*y^4+294*y^2+11)/(y^2+1)^7/b^2*p_inf^5+Complex(8/
135135)*mu*(-13+12*ln(2))*y^3*Pi^(1/2)*210^(1/2)*(3377*y^20+158964*y^18+326337*
y^16-925344*y^14-1992428*y^12-4700496*y^10-1992428*y^8-925344*y^6+326337*y^4+
158964*y^2+3377)/(y^2+1)^13/b^2*p_inf^11+Complex(2/945)*mu*y^3*Pi^(1/2)*210^(1/
2)*(186*y^8*ln(y)-121*y^8+3420*y^6*ln(y)-4982*y^6-12492*y^4*ln(y)+3420*y^2*ln(y
)+4982*y^2+186*ln(y)+121)/(y^2+1)^7/b^2*p_inf^2+Complex(-8/105)*Pi^(1/2)*mu*((y
^4-4*y^2+1)*ln(y)-3/2*y^4+3/2)*y^3*210^(1/2)/(y^2+1)^5/b^2+Complex(32/105)*Pi^(
1/2)*mu*(ln(2)-13/12)*(y^4-4*y^2+1)*y^3*210^(1/2)/(y^2+1)^5/b^2*p_inf^3+1/
18918900*(Complex(1)*mu*y^3*(15304170*y^16+666762180*y^14+60271680*y^12-\
3557242500*y^10-5219174100*y^8-3557242500*y^6+60271680*y^4+666762180*y^2+
15304170)*ln(y)+Complex(1)*mu*y^3*(458783*y^16-615940610*y^14-1725187630*y^12-\
1422483738*y^10+1422483738*y^6+1725187630*y^4+615940610*y^2-458783))*210^(1/2)*
Pi^(1/2)/(y^2+1)^11/b^2*p_inf^6+Complex(-1/20790)*mu*y^3*Pi^(1/2)*210^(1/2)*(
15618*y^12*ln(y)-635*y^12+556320*y^10*ln(y)-515620*y^10-836562*y^8*ln(y)-866375
*y^8-2102688*y^6*ln(y)-836562*y^4*ln(y)+866375*y^4+556320*y^2*ln(y)+515620*y^2+
15618*ln(y)+635)/(y^2+1)^9/b^2*p_inf^4+1/151351200*(Complex(-1)*mu*y^3*(
122611230*y^20+6184697400*y^18+12020163750*y^16-34550668320*y^14-83152934340*y^
12-163450793520*y^10-83152934340*y^8-34550668320*y^6+12020163750*y^4+6184697400
*y^2+122611230)*ln(y)+Complex(-1)*mu*y^3*(6794931*y^20-5833154744*y^18-\
23955862047*y^16-32535666768*y^14-36110945186*y^12+36110945186*y^8+32535666768*
y^6+23955862047*y^4+5833154744*y^2-6794931))*210^(1/2)*Pi^(1/2)/(y^2+1)^13/b^2*
p_inf^8+Complex(-8/135135)*mu*(-13+12*ln(2))*y^3*Pi^(1/2)*210^(1/2)*(2929*y^16+
121694*y^14+14194*y^12-673778*y^10-926230*y^8-673778*y^6+14194*y^4+121694*y^2+
2929)/(y^2+1)^11/b^2*p_inf^9+1/5145940800*(Complex(1)*mu*y^3*(4085366670*y^24+
232103313540*y^22+935799967620*y^20-1065738520140*y^18-2797638503310*y^16-\
15630401457720*y^14-13628409601800*y^12-15630401457720*y^10-2797638503310*y^8-\
1065738520140*y^6+935799967620*y^4+232103313540*y^2+4085366670)*ln(y)+Complex(1
)*mu*y^3*(255656757*y^24-225145054474*y^22-1261823951588*y^20-2170665560942*y^
18-4477105722583*y^16-2466212008580*y^14+2466212008580*y^10+4477105722583*y^8+
2170665560942*y^6+1261823951588*y^4+225145054474*y^2-255656757))*210^(1/2)*Pi^(
1/2)/(y^2+1)^15/b^2*p_inf^10+1/391091500800*(Complex(-1)*mu*y^3*(301932400770*y
^28+18979216809840*y^26+120047471657190*y^24-44985317160000*y^22+71076293028930
*y^20-2473924926532080*y^18-2604911623671210*y^16-5635685871903360*y^14-\
2604911623671210*y^12-2473924926532080*y^10+71076293028930*y^8-44985317160000*y
^6+120047471657190*y^4+18979216809840*y^2+301932400770)*ln(y)+Complex(-1)*mu*y^
3*(17430870917*y^28-19009174264364*y^26-138111479774107*y^24-273378653371216*y^
22-854018748979775*y^20-677679098777308*y^18-762580245037023*y^16+
762580245037023*y^12+677679098777308*y^10+854018748979775*y^8+273378653371216*y
^6+138111479774107*y^4+19009174264364*y^2-17430870917))*210^(1/2)*Pi^(1/2)/(y^2
+1)^17/b^2*p_inf^12+Complex(8/10395)*mu*(-13+12*ln(2))*y^3*Pi^(1/2)*210^(1/2)*(
181*y^12+6376*y^10-10915*y^8-20640*y^6-10915*y^4+6376*y^2+181)/(y^2+1)^9/b^2*
p_inf^7;
W_odd_inst_y_3_meq0_fin := Complex(8/35)*((y^6-9*y^4+9*y^2-1)*ln(y)^2+(-11/3*y^
6+9*y^4+9*y^2-11/3)*ln(y)+3/2*(y-1)*(y+1)*(y^2+1)^2)*Pi^(1/2)*mu*y^4*210^(1/2)/
(y^2+1)^7/b^3/p_inf^2+Complex(-172/105)*210^(1/2)*Pi^(1/2)*((y^10+2257/129*y^8-\
6664/43*y^6+6664/43*y^4-2257/129*y^2-1)*ln(y)^2-105/43*(y^8+5212/189*y^6-16498/
189*y^4+5212/189*y^2+1)*(y^2+1)*ln(y)+5/774*(y-1)*(y+1)*(y^4+4742*y^2+1)*(y^2+1
)^2)*y^4*mu/(y^2+1)^9/b^3+Complex(-64/35)*mu*210^(1/2)*(ln(2)-13/12)*y^4*Pi^(1/
2)*((y^6-9*y^4+9*y^2-1)*ln(y)-11/6*y^6+9/2*y^4+9/2*y^2-11/6)/(y^2+1)^7/b^3*
p_inf+Complex(4/7)*((y^4-4*y^2+1)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+1777/220*y*((
y-1)*(y+1)*(y^12+677708/15993*y^10-929275/5331*y^8-5921320/15993*y^6-929275/
5331*y^4+677708/15993*y^2+1)*ln(y)^2-7315/5331*(y^2+1)*(y^12+5563582/65835*y^10
-6393467/65835*y^8-1990652/7315*y^6-6393467/65835*y^4+5563582/65835*y^2+1)*ln(y
)-39757/31986*(y-1)*(y+1)*(y^2+1)^2*(y^8-1104932/39757*y^6-1909138/39757*y^4-\
1104932/39757*y^2+1)))*210^(1/2)*Pi^(1/2)*y^3*mu/(y^2+1)^11/b^3*p_inf^2+
Complex(16/2835)*mu*(-13+12*ln(2))*y^4*Pi^(1/2)*210^(1/2)*(153*y^10*ln(y)-162*y
^10+3669*y^8*ln(y)-6785*y^8-29664*y^6*ln(y)+13635*y^6+29664*y^4*ln(y)+13635*y^4
-3669*y^2*ln(y)-6785*y^2-153*ln(y)-162)/(y^2+1)^9/b^3*p_inf^3+Complex(416/735)*
210^(1/2)*(-665/208*(y^8+594/19*y^6-2010/19*y^4+594/19*y^2+1)*(y^2+1)^6*arctan(
1/2*(y^2-1)/y)+((y-1)*(y+1)*(y^4-8*y^2+1)*(y^2+1)^6*ln(y^2+1)+84/13*(y-1)*(y+1)
*(y^4-8*y^2+1)*(y^2+1)^6*ln(2)^2-14*(y-1)*(y+1)*(y^4-8*y^2+1)*(y^2+1)^6*ln(2)-\
1457631/118976*(y-1)*(y^16+38004322/624699*y^14-82832968/624699*y^12-528632194/
624699*y^10-779494822/624699*y^8-528632194/624699*y^6-82832968/624699*y^4+
38004322/624699*y^2+1)*(y+1)*ln(y)^2+13488587/1784640*(y^2+1)*(y^16+9525599656/
40465761*y^14+919580628/13488587*y^12-13107247864/13488587*y^10-8215571446/
5780823*y^8-13235741944/13488587*y^6+826779348/13488587*y^4+9482768296/40465761
*y^2+17057867/13488587)*ln(y)+(y-1)*(y+1)*(y^2+1)^2*((y^4-8*y^2+1)*(y^2+1)^4*ln
(b)+65788339/4996992*y^12-15634923691/37477440*y^10-67446203213/74954880*y^8-\
4929190351/6246240*y^6-67446203213/74954880*y^4-15634923691/37477440*y^2+
65788339/4996992))*y)*y^3*Pi^(1/2)*mu/(y^2+1)^13/b^3*p_inf^4+Complex(-4/31185)*
mu*(-13+12*ln(2))*y^4*Pi^(1/2)*210^(1/2)*(15228*y^14*ln(y)-8217*y^14+723540*y^
12*ln(y)-941947*y^12-3762948*y^10*ln(y)+229243*y^10-3004620*y^8*ln(y)+3873305*y
^8+3004620*y^6*ln(y)+3873305*y^6+3762948*y^4*ln(y)+229243*y^4-723540*y^2*ln(y)-\
941947*y^2-15228*ln(y)-8217)/(y^2+1)^11/b^3*p_inf^5+Complex(-1040/441)*210^(1/2
)*(-19551/22880*(y^12+37104/931*y^10-68763/931*y^8-5328/49*y^6-68763/931*y^4+
37104/931*y^2+1)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+((y-1)*(y+1)*(y^2+1)^6*(y^8+
542/15*y^6-674/3*y^4+542/15*y^2+1)*ln(y^2+1)+84/13*(y-1)*(y+1)*(y^2+1)^6*(y^8+
542/15*y^6-674/3*y^4+542/15*y^2+1)*ln(2)^2-14*(y-1)*(y+1)*(y^2+1)^6*(y^8+542/15
*y^6-674/3*y^4+542/15*y^2+1)*ln(2)-7349559/2379520*(y-1)*(y+1)*(y^20+25194784/
349979*y^18-13609905/349979*y^16-319602656/249985*y^14-41929598/14705*y^12-\
1071747072/249985*y^10-41929598/14705*y^8-319602656/249985*y^6-13609905/349979*
y^4+25194784/349979*y^2+1)*ln(y)^2+48869191/59488000*(y^2+1)*(y^20+29638469898/
48869191*y^18+46308864187/48869191*y^16-15185520568/6981313*y^14-27948091502/
6981313*y^12-533340106756/48869191*y^10-44652321902/6981313*y^8-562273237528/
146607573*y^6+112109402161/146607573*y^4+103240120094/146607573*y^2+167845191/
48869191)*ln(y)+(y-1)*(y+1)*(y^2+1)^2*((y^2+1)^4*(y^8+542/15*y^6-674/3*y^4+542/
15*y^2+1)*ln(b)+128513094097/37477440000*y^16-318819125197/2007720000*y^14-\
834185804071/2162160000*y^12-1281531342653/14054040000*y^10-3793619186011/
11243232000*y^8-1281531342653/14054040000*y^6-834185804071/2162160000*y^4-\
318819125197/2007720000*y^2+128513094097/37477440000))*y)*y^3*Pi^(1/2)*mu/(y^2+
1)^15/b^3*p_inf^6+Complex(4/14189175)*mu*(-13+12*ln(2))*y^4*Pi^(1/2)*210^(1/2)*
(9620100*y^18*ln(y)-4077687*y^18+562524900*y^16*ln(y)-708163139*y^16-1923751200
*y^14*ln(y)-705940640*y^14-6514169760*y^12*ln(y)+2911744896*y^12-3057223680*y^
10*ln(y)+6364205018*y^10+3057223680*y^8*ln(y)+6364205018*y^8+6514169760*y^6*ln(
y)+2911744896*y^6+1923751200*y^4*ln(y)-705940640*y^4-562524900*y^2*ln(y)-\
708163139*y^2-9620100*ln(y)-4077687)/(y^2+1)^13/b^3*p_inf^7+Complex(35204/8085)
*210^(1/2)*(-856275/1830608*(y^2+1)^6*(y^16+54706/1165*y^14-14848/8155*y^12-\
6453242/24465*y^10-1434746/4893*y^8-6453242/24465*y^6-14848/8155*y^4+54706/1165
*y^2+1)*arctan(1/2*(y^2-1)/y)+((y^12+300188/6093*y^10-429655/2031*y^8-2188360/
6093*y^6-429655/2031*y^4+300188/6093*y^2+1)*(y-1)*(y+1)*(y^2+1)^6*ln(y^2+1)+84/
13*(y^12+300188/6093*y^10-429655/2031*y^8-2188360/6093*y^6-429655/2031*y^4+
300188/6093*y^2+1)*(y-1)*(y+1)*(y^2+1)^6*ln(2)^2-14*(y^12+300188/6093*y^10-\
429655/2031*y^8-2188360/6093*y^6-429655/2031*y^4+300188/6093*y^2+1)*(y-1)*(y+1)
*(y^2+1)^6*ln(2)-414097677/248962688*(y-1)*(y^24+537661198/6572979*y^22+
799556434/6572979*y^20-1324042490/730331*y^18-92421955705/19718937*y^16-\
82113368132/6572979*y^14-257261612332/19718937*y^12-82113368132/6572979*y^10-\
92421955705/19718937*y^8-1324042490/730331*y^6+799556434/6572979*y^4+537661198/
6572979*y^2+1)*(y+1)*ln(y)^2-20745041/248962688*(y^24-71077146556/20745041*y^22
-218815588542/20745041*y^20+225296310580/20745041*y^18-258208048865/20745041*y^
16+2760224541320/20745041*y^14+2100740065948/20745041*y^12+37582720630472/
186705369*y^10+9824694020375/186705369*y^8+2108443038620/62235123*y^6-\
1926867335854/186705369*y^4-878404304284/186705369*y^2-477180335/20745041)*(y^2
+1)*ln(y)+(y-1)*(y+1)*((y^12+300188/6093*y^10-429655/2031*y^8-2188360/6093*y^6-\
429655/2031*y^4+300188/6093*y^2+1)*(y^2+1)^4*ln(b)+16713994763201/8626557139200
*y^20-954204079727317/7763901425280*y^18-6395919010266287/15527802850560*y^16+
92377984111601/1940975356320*y^14-157750552932101/1109128775040*y^12+
213125041287443/163107172800*y^10-157750552932101/1109128775040*y^8+
92377984111601/1940975356320*y^6-6395919010266287/15527802850560*y^4-\
954204079727317/7763901425280*y^2+16713994763201/8626557139200)*(y^2+1)^2)*y)*y
^3*Pi^(1/2)*mu/(y^2+1)^17/b^3*p_inf^8+1/14189175*(Complex(-2)*mu*(-13+12*ln(2))
*y^4*(23272200*y^22+1560665400*y^20-2321688600*y^18-28437733800*y^16-\
31996624800*y^14-39171454560*y^12+39171454560*y^10+31996624800*y^8+28437733800*
y^6+2321688600*y^4-1560665400*y^2-23272200)*ln(y)+Complex(-2)*mu*(-13+12*ln(2))
*y^4*(-8689773*y^22-1960462627*y^20-4589994885*y^18+6445671285*y^16+22325134840
*y^14+51919141800*y^12+51919141800*y^10+22325134840*y^8+6445671285*y^6-\
4589994885*y^4-1960462627*y^2-8689773))*210^(1/2)*Pi^(1/2)/(y^2+1)^15/b^3*p_inf
^9+Complex(-51514/8085)*210^(1/2)*(-6734805/21429824*(y^20+3428948/64141*y^18+
141481/1309*y^16-26076976/64141*y^14-2241522/5831*y^12-114091336/64141*y^10-\
2241522/5831*y^8-26076976/64141*y^6+141481/1309*y^4+3428948/64141*y^2+1)*(y^2+1
)^6*arctan(1/2*(y^2-1)/y)+((y-1)*(y+1)*(y^2+1)^6*(y^16+13474414/231813*y^14-\
32234056/231813*y^12-188018830/231813*y^10-247739962/231813*y^8-188018830/
231813*y^6-32234056/231813*y^4+13474414/231813*y^2+1)*ln(y^2+1)+84/13*(y-1)*(y+
1)*(y^2+1)^6*(y^16+13474414/231813*y^14-32234056/231813*y^12-188018830/231813*y
^10-247739962/231813*y^8-188018830/231813*y^6-32234056/231813*y^4+13474414/
231813*y^2+1)*ln(2)^2-14*(y-1)*(y+1)*(y^2+1)^6*(y^16+13474414/231813*y^14-\
32234056/231813*y^12-188018830/231813*y^10-247739962/231813*y^8-188018830/
231813*y^6-32234056/231813*y^4+13474414/231813*y^2+1)*ln(2)-30763604487/
27687332608*(y-1)*(y+1)*(y^28+133154990428/1464933547*y^26+516626346177/
1464933547*y^24-3710149976504/1464933547*y^22-8321058685253/1464933547*y^20-\
42121581167964/1464933547*y^18-55186696623143/1464933547*y^16-7893511563184/
133175777*y^14-55186696623143/1464933547*y^12-42121581167964/1464933547*y^10-\
8321058685253/1464933547*y^8-3710149976504/1464933547*y^6+516626346177/
1464933547*y^4+133154990428/1464933547*y^2+1)*ln(y)^2-12612664787/31946922240*(
y^28-81925782611618/163964642231*y^26-396622911265075/163964642231*y^24+
363030149971980/163964642231*y^22-2991200769078705/163964642231*y^20+
5528739423554946/163964642231*y^18+46066521969569/12612664787*y^16+
53953036055580280/491893926693*y^14+574158498609569/12612664787*y^12+
13366414651586946/163964642231*y^10+3518801632022765/491893926693*y^8+
1257322587148300/163964642231*y^6-478399867284275/163964642231*y^4-\
400587192401894/491893926693*y^2-51281179693/12612664787)*(y^2+1)*ln(y)+((y^2+1
)^4*(y^16+13474414/231813*y^14-32234056/231813*y^12-188018830/231813*y^10-\
247739962/231813*y^8-188018830/231813*y^6-32234056/231813*y^4+13474414/231813*y
^2+1)*ln(b)-821799310909103539/1726858934760960*y^16+5112068988127389727/
1079286834225600*y^14+46460363847650927/18139274524800*y^12+5112068988127389727
/1079286834225600*y^10-821799310909103539/1726858934760960*y^8-\
12646864036244539/113609140444800*y^2-4930118966041859/9405549753600*y^4+
2367156099771035/86342946738048*y^6+206883278147719/151478853926400+
206883278147719/151478853926400*y^24-12646864036244539/113609140444800*y^22-\
4930118966041859/9405549753600*y^20+2367156099771035/86342946738048*y^18)*(y-1)
*(y+1)*(y^2+1)^2)*y)*y^3*Pi^(1/2)*mu/(y^2+1)^19/b^3*p_inf^10;
W_odd_inst_y_4_meq0_fin := Complex(4/105)*Pi^(1/2)*mu*y^3*210^(1/2)*(-16*y^2*(y
^8-16*y^6+36*y^4-16*y^2+1)*ln(y)^3+(100*y^10-640*y^8+640*y^4-100*y^2)*ln(y)^2-\
116*(y^4-92/29*y^2+1)*y^2*(y^2+1)^2*ln(y)+y^12+14*y^10+25*y^8-25*y^4-14*y^2-1)/
(y^2+1)^9/b^4/p_inf^4+Complex(-86/315)*(-880/43*(y^12+162/11*y^10-3105/11*y^8+
6760/11*y^6-3105/11*y^4+162/11*y^2+1)*y^2*ln(y)^3+(4236/43*y^14-4236/43*y^2-\
602100/43*y^10+602100/43*y^6-103464/43*y^4+103464/43*y^12)*ln(y)^2-7996/129*(y^
8+95926/1999*y^6-276666/1999*y^4+95926/1999*y^2+1)*(y^2+1)^2*y^2*ln(y)+(y-1)*(y
^8+2/3*y^6+66274/129*y^4+2/3*y^2+1)*(y+1)*(y^2+1)^3)*210^(1/2)*Pi^(1/2)*y^3*mu/
(y^2+1)^11/b^4/p_inf^2+Complex(256/35)*mu*210^(1/2)*(ln(2)-13/12)*y^5*Pi^(1/2)*
((y^8-16*y^6+36*y^4-16*y^2+1)*ln(y)^2+(-25/6*y^8+80/3*y^6-80/3*y^2+25/6)*ln(y)+
29/12*(y^4-92/29*y^2+1)*(y^2+1)^2)/(y^2+1)^9/b^4/p_inf+Complex(1179/770)*(-880/
393*((y^6-9*y^4+9*y^2-1)*ln(y)-11/6*y^6+9/2*y^4+9/2*y^2-11/6)*y*(y^2+1)^6*
arctan(1/2*(y^2-1)/y)-145840/10611*(y^16+80100/1823*y^14-877642/1823*y^12+
341428/1823*y^10+1877670/1823*y^8+341428/1823*y^6-877642/1823*y^4+80100/1823*y^
2+1)*y^2*ln(y)^3+(426448/131*y^16-36007016/3537*y^14+56300/1179*y^18-56300/1179
*y^2+91540240/3537*y^8+36007016/3537*y^6-426448/131*y^4-91540240/3537*y^12)*ln(
y)^2+402188/31833*(y^12-25417960/100547*y^10+24005477/100547*y^8+72648448/
100547*y^6+24005477/100547*y^4-25417960/100547*y^2+1)*(y^2+1)^2*y^2*ln(y)+(y-1)
*(y^12-493616/31833*y^10+11796799/31833*y^8+6585232/10611*y^6+11796799/31833*y^
4-493616/31833*y^2+1)*(y+1)*(y^2+1)^3)*210^(1/2)*Pi^(1/2)*y^3*mu/(y^2+1)^13/b^4
+Complex(-5888/105)*Pi^(1/2)*y^5*(ln(2)-13/12)*((y^12+468/23*y^10-7785/23*y^8+
16720/23*y^6-7785/23*y^4+468/23*y^2+1)*ln(y)^2+(-139/46*y^12-2238/23*y^10+24645
/46*y^8-24645/46*y^4+2238/23*y^2+139/46)*ln(y)+152/207*(y^2+1)^2*(y^8+24211/304
*y^6-17079/76*y^4+24211/304*y^2+1))*210^(1/2)*mu/(y^2+1)^11/b^4*p_inf+Complex(-\
3328/735)*210^(1/2)*(-3255/832*((y^10+2509/93*y^8-6568/31*y^6+6568/31*y^4-2509/
93*y^2-1)*ln(y)-61/62*(y^8+26636/549*y^6-80546/549*y^4+26636/549*y^2+1)*(y^2+1)
)*(y^2+1)^6*y*arctan(1/2*(y^2-1)/y)+y^2*((y^8-16*y^6+36*y^4-16*y^2+1)*ln(y)-25/
12*y^8+40/3*y^6-40/3*y^2+25/12)*(y^2+1)^6*ln(y^2+1)-1132705/118976*(y^20+
2270406/32363*y^18-55336693/97089*y^16-28790900/32363*y^14+43487836/32363*y^12+
1386028196/485445*y^10+43487836/32363*y^8-28790900/32363*y^6-55336693/97089*y^4
+2270406/32363*y^2+1)*y^2*ln(y)^3+(-168536539/7138560*y^2+10597702045/237952*y^
10+330537269/9152*y^8+2066724677/475904*y^6-2197824635/713856*y^4+154259419/
7138560*y^22-330171189/9152*y^16-10664328605/237952*y^14-252*y^12+2212101755/
713856*y^20-2023893317/475904*y^18)*ln(y)^2+84/13*((y^8-16*y^6+36*y^4-16*y^2+1)
*(y^2+1)^4*ln(2)^2-13/6*(y^8-16*y^6+36*y^4-16*y^2+1)*(y^2+1)^4*ln(2)+13/84*(y^8
-16*y^6+36*y^4-16*y^2+1)*(y^2+1)^4*ln(b)+1506341581/322882560*y^16-6894784437/
17937920*y^14-13499307817/121080960*y^12+637028542823/484323840*y^10+
285978257707/161441280*y^8-20601070111/53813760*y^2+1298133581/322882560-\
11968979017/121080960*y^4+645773278823/484323840*y^6)*(y^2+1)^2*y^2*ln(y)+
1425599/5710848*(y-1)*(y+1)*(-10982400/203657*(y^4-32/5*y^2+1)*y^2*(y^2+1)^4*ln
(2)^2+23795200/203657*(y^4-32/5*y^2+1)*y^2*(y^2+1)^4*ln(2)-11897600/1425599*(y^
4-32/5*y^2+1)*(y^2+1)^4*y^2*ln(b)+1+y^16+30879339154/449063685*y^14+9804652128/
9979193*y^12+10860487326/49895965*y^10-818206224394/449063685*y^8+30879339154/
449063685*y^2+9804652128/9979193*y^4+10860487326/49895965*y^6)*(y^2+1)^3)*y^3*
Pi^(1/2)*mu/(y^2+1)^15/b^4*p_inf^2+Complex(96/7)*Pi^(1/2)*((y-1)*(y+1)*(y^4-8*y
^2+1)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+6376/495*((882030/797*y^8+188032/797*y^6-\
436714/797*y^4+41136/797*y^2-436714/797*y^12+188032/797*y^10+y^16+41136/797*y^
14+1)*ln(y)^2+(1647/797-140316/797*y^14+437321/797*y^12-1647/797*y^16-1064932/
797*y^6-437321/797*y^4+140316/797*y^2+1064932/797*y^10)*ln(y)-38741/57384*(y^12
-4721782/38741*y^10+4745183/38741*y^8+12411532/38741*y^6+4745183/38741*y^4-\
4721782/38741*y^2+1)*(y^2+1)^2)*y)*y^4*(ln(2)-13/12)*210^(1/2)*mu/(y^2+1)^13/b^
4*p_inf^3+Complex(61568/2205)*210^(1/2)*y^3*Pi^(1/2)*(-819945/677248*((y-1)*(y+
1)*(y^12+22756/411*y^10-582995/2603*y^8-3369320/7809*y^6-582995/2603*y^4+22756/
411*y^2+1)*ln(y)-1947/5206*(y^12+3122990/17523*y^10-4041667/17523*y^8-936412/
1947*y^6-4041667/17523*y^4+3122990/17523*y^2+1)*(y^2+1))*(y^2+1)^6*y*arctan(1/2
*(y^2-1)/y)+(y^2+1)^6*((y^12+1062/37*y^10-15615/37*y^8+33080/37*y^6-15615/37*y^
4+1062/37*y^2+1)*ln(y)-203/148*y^12-4641/74*y^10+48405/148*y^8-48405/148*y^4+
4641/74*y^2+203/148)*y^2*ln(y^2+1)-35571361/17608448*(y^24+462337656/5081623*y^
22-2854355392/5081623*y^20-11690418040/5081623*y^18-16958495/298919*y^16+
1229793920/298919*y^14+49825097840/5081623*y^12+1229793920/298919*y^10-16958495
/298919*y^8-11690418040/5081623*y^6-2854355392/5081623*y^4+462337656/5081623*y^
2+1)*y^2*ln(y)^3+886859101/352168960*(y^22+268184921051/886859101*y^20-\
236774132015/886859101*y^18-3237352176585/886859101*y^16-4337935812390/
886859101*y^14-4865300737290/886859101*y^12+2904880835850/886859101*y^10+
4253415261990/886859101*y^8+3884676797385/886859101*y^6+425898381615/886859101*
y^4-291923012571/886859101*y^2-1591197021/886859101)*(y^2+1)*y^2*ln(y)^2+84/13*
((y^12+1062/37*y^10-15615/37*y^8+33080/37*y^6-15615/37*y^4+1062/37*y^2+1)*(y^2+
1)^4*ln(2)^2-13/6*(y^12+1062/37*y^10-15615/37*y^8+33080/37*y^6-15615/37*y^4+
1062/37*y^2+1)*(y^2+1)^4*ln(2)+13/84*(y^12+1062/37*y^10-15615/37*y^8+33080/37*y
^6-15615/37*y^4+1062/37*y^2+1)*(y^2+1)^4*ln(b)-2785602376289/47786618880*y^16+
296809380067/995554560*y^14+383976213821/3413329920*y^12+3549673905461/
4266662400*y^10+1845196614461/3413329920*y^8+48112630159/65163571200-\
288339229589/2756920320*y^2-1780307525729/47786618880*y^4+194098620449/
331851520*y^6+75777794959/65163571200*y^20-230139648149/2756920320*y^18)*(y^2+1
)^2*y^2*ln(y)-38541839/281735168*(y-1)*(y+1)*(y^2+1)^3*(356708352/5505977*(y^2+
1)^4*(y^8+1326/29*y^6-6886/29*y^4+1326/29*y^2+1)*y^2*ln(2)^2-772868096/5505977*
(y^2+1)^4*(y^8+1326/29*y^6-6886/29*y^4+1326/29*y^2+1)*y^2*ln(2)+55204864/
5505977*(y^2+1)^4*(y^8+1326/29*y^6-6886/29*y^4+1326/29*y^2+1)*y^2*ln(b)+1-\
1158790425001/1734382755*y^16-1286655118864/1734382755*y^14+5036080928134/
1734382755*y^12+5584772540392/1734382755*y^10+5036080928134/1734382755*y^8+
87043047836/1734382755*y^2-1158790425001/1734382755*y^4-1286655118864/
1734382755*y^6+y^20+87043047836/1734382755*y^18))*mu/(y^2+1)^17/b^4*p_inf^4+
Complex(13312/735)*210^(1/2)*y^4*Pi^(1/2)*mu*(-1155/416*(y^8+1382/33*y^6-8362/
33*y^4+1382/33*y^2+1)*(y-1)*(y+1)*(y^2+1)^6*(ln(2)-13/12)*arctan(1/2*(y^2-1)/y)
+((y^8-16*y^6+36*y^4-16*y^2+1)*(ln(2)-13/12)*(y^2+1)^6*ln(y^2+1)+28/13*(y^8-16*
y^6+36*y^4-16*y^2+1)*(y^2+1)^6*ln(2)^3-7*(y^8-16*y^6+36*y^4-16*y^2+1)*(y^2+1)^6
*ln(2)^2+((-130431/7436-220185/169*y^2-89597186/1859*y^10-47370750/1859*y^8+
28497630/1859*y^6+79322075/7436*y^4+79322075/7436*y^16+28497630/1859*y^14-\
47370750/1859*y^12-130431/7436*y^20-220185/169*y^18)*ln(y)^2+(-753908/27885+
698138/27885*y^20+21930071/5577*y^18-45835561/7436*y^16-374578393/7436*y^12-252
*y^10+372496313/7436*y^8+6379227/143*y^6+46504801/7436*y^4-21818531/5577*y^2-\
6373507/143*y^14)*ln(y)+((y^8-16*y^6+36*y^4-16*y^2+1)*(y^2+1)^4*ln(b)+95703667/
6246240*y^16-1571270847/1041040*y^14+594926071/2342340*y^12+4298485361/851760*y
^10+14122233029/3123120*y^8+4298485361/851760*y^6+594926071/2342340*y^4-\
1571270847/1041040*y^2+95703667/6246240)*(y^2+1)^2)*ln(2)+(43477/2288+73395/52*
y^2+44798593/858*y^10+7895125/286*y^8-4749605/286*y^6-79322075/6864*y^4-\
79322075/6864*y^16-4749605/286*y^14+7895125/286*y^12+43477/2288*y^20+73395/52*y
^18)*ln(y)^2+(188477/6435-349069/12870*y^20-21930071/5148*y^18+45835561/6864*y^
16+374578393/6864*y^12+273*y^10-372496313/6864*y^8-2126409/44*y^6-46504801/6864
*y^4+21818531/5148*y^2+6373507/132*y^14)*ln(y)-1/6*(y^2+1)^2*(13/2*(y^8-16*y^6+
36*y^4-16*y^2+1)*(y^2+1)^4*ln(b)+(Pi^2+4297261/64064)*y^16+(-12*Pi^2-1508781343
/160160)*y^14+(-22*Pi^2+170539055/72072)*y^12+(36*Pi^2+4145102033/131040)*y^10+
(90*Pi^2+12716219189/480480)*y^8+(36*Pi^2+4145102033/131040)*y^6+(-22*Pi^2+
170539055/72072)*y^4+(-12*Pi^2-1508781343/160160)*y^2+Pi^2+4297261/64064))*y)/(
y^2+1)^15/b^4*p_inf^5+Complex(-1760096/24255)*210^(1/2)*(-22956255/45762496*((y
-1)*(y^16+4903086/72877*y^14-12419224/72877*y^12-64672014/72877*y^10-82397034/
72877*y^8-64672014/72877*y^6-12419224/72877*y^4+4903086/72877*y^2+1)*(y+1)*ln(y
)-4642607/15304170*(y^16+1252186152/4642607*y^14-474733852/4642607*y^12-\
5049410024/4642607*y^10-4040158374/4642607*y^8-5049410024/4642607*y^6-474733852
/4642607*y^4+1252186152/4642607*y^2+1)*(y^2+1))*(y^2+1)^6*y*arctan(1/2*(y^2-1)/
y)+((y^16+250548/4231*y^14-2612282/4231*y^12+1322756/4231*y^10+4777590/4231*y^8
+1322756/4231*y^6-2612282/4231*y^4+250548/4231*y^2+1)*ln(y)-15429/16924*y^16-\
399927/4231*y^14+2544769/8462*y^12+2832841/4231*y^10-2832841/4231*y^6-2544769/
8462*y^4+399927/4231*y^2+15429/16924)*(y^2+1)^6*y^2*ln(y^2+1)-1247047697/
1555924864*(y^28+18861397554/178149671*y^26-81901247489/178149671*y^24-\
739867252736/178149671*y^22-316825960839/178149671*y^20-380943940354/178149671*
y^18+4209069573729/178149671*y^16+3517067392416/178149671*y^14+4209069573729/
178149671*y^12-380943940354/178149671*y^10-316825960839/178149671*y^8-\
739867252736/178149671*y^6-81901247489/178149671*y^4+18861397554/178149671*y^2+
1)*y^2*ln(y)^3+9170325561/31118497280*(y^2+1)*(y^26+3212381999551/3056775187*y^
24+7207333292008/9170325561*y^22-132645627774304/9170325561*y^20-5398771485025/
398709807*y^18-248096013375465/3056775187*y^16-112749950365720/3056775187*y^14-\
143170924826600/3056775187*y^12+181547014478825/3056775187*y^10+303701643649975
/9170325561*y^8+267841031406944/9170325561*y^6+4056277764104/3056775187*y^4-\
13633831919933/9170325561*y^2-71407320121/9170325561)*y^2*ln(y)^2+84/13*(y^2+1)
^2*y^2*((y^2+1)^4*(y^16+250548/4231*y^14-2612282/4231*y^12+1322756/4231*y^10+
4777590/4231*y^8+1322756/4231*y^6-2612282/4231*y^4+250548/4231*y^2+1)*ln(2)^2-\
13/6*(y^2+1)^4*(y^16+250548/4231*y^14-2612282/4231*y^12+1322756/4231*y^10+
4777590/4231*y^8+1322756/4231*y^6-2612282/4231*y^4+250548/4231*y^2+1)*ln(2)+13/
84*(y^2+1)^4*(y^16+250548/4231*y^14-2612282/4231*y^12+1322756/4231*y^10+4777590
/4231*y^8+1322756/4231*y^6-2612282/4231*y^4+250548/4231*y^2+1)*ln(b)-\
1575001657847017/3096529852416*y^16+129369323123753/638021260800*y^14-\
4001661285298367/8294276390400*y^12+1009374955686953/638021260800*y^10+
786013811926877/1032176617472*y^8+23707058455439/99531316684800-\
1374608081865871/20491741670400*y^2-1650314349430351/31669055308800*y^4+
9202905831523093/13934384335872*y^6+51792973226639/99531316684800*y^24-\
751948899120271/20491741670400*y^22-838356889807951/31669055308800*y^20+
3588749581036309/13934384335872*y^18)*ln(y)-1603921459/24894797824*(y-1)*(y+1)*
(20949866496/229131637*(y^12+533236/5143*y^10-5074109/15429*y^8-9731656/15429*y
^6-5074109/15429*y^4+533236/5143*y^2+1)*(y^2+1)^4*y^2*ln(2)^2-45391377408/
229131637*(y^12+533236/5143*y^10-5074109/15429*y^8-9731656/15429*y^6-5074109/
15429*y^4+533236/5143*y^2+1)*(y^2+1)^4*y^2*ln(2)+22695688704/1603921459*(y^12+
533236/5143*y^10-5074109/15429*y^8-9731656/15429*y^6-5074109/15429*y^4+533236/
5143*y^2+1)*(y^2+1)^4*y^2*ln(b)+1-393316820293867/168411753195*y^16-\
9509012478981804/617509761715*y^14-302873238839565764/27787939277175*y^12-\
9509012478981804/617509761715*y^10-393316820293867/168411753195*y^8+
2018440542551218/27787939277175*y^2-2371799574795526/5557587855435*y^4-\
9954776644444286/5557587855435*y^6+y^24+2018440542551218/27787939277175*y^22-\
2371799574795526/5557587855435*y^20-9954776644444286/5557587855435*y^18)*(y^2+1
)^3)*y^3*Pi^(1/2)*mu/(y^2+1)^19/b^4*p_inf^6+Complex(-26624/315)*210^(1/2)*y^4*(
-8145/9152*(y^12+29708/543*y^10-43195/181*y^8-195280/543*y^6-43195/181*y^4+
29708/543*y^2+1)*(y-1)*(y+1)*(y^2+1)^6*(ln(2)-13/12)*arctan(1/2*(y^2-1)/y)+y*((
y^12+297/7*y^10-3915/7*y^8+8180/7*y^6-3915/7*y^4+297/7*y^2+1)*(y^2+1)^6*(ln(2)-\
13/12)*ln(y^2+1)+28/13*(y^12+297/7*y^10-3915/7*y^8+8180/7*y^6-3915/7*y^4+297/7*
y^2+1)*(y^2+1)^6*ln(2)^3-7*(y^12+297/7*y^10-3915/7*y^8+8180/7*y^6-3915/7*y^4+
297/7*y^2+1)*(y^2+1)^6*ln(2)^2+((-435/88-808065/1859*y^2-29323344/1859*y^10-\
2821425/1352*y^8+20678085/1859*y^6+5101545/1859*y^4-435/88*y^24-808065/1859*y^
22-2821425/1352*y^16-29323344/1859*y^14-92210748/1859*y^12+5101545/1859*y^20+
20678085/1859*y^18)*ln(y)^2+(-171007/22880+125247/22880*y^24+80843487/65065*y^
22-4332117/20020*y^20-218276274/13013*y^18-12860357007/416416*y^16-7104*y^12+
61035681/1859*y^10+13754461647/416416*y^8+258114644/13013*y^6+15932277/20020*y^
4-87145497/65065*y^2-74688177/1859*y^14)*ln(y)+(y^2+1)^2*((y^12+297/7*y^10-3915
/7*y^8+8180/7*y^6-3915/7*y^4+297/7*y^2+1)*(y^2+1)^4*ln(b)+11176879/2433600*y^20
-69248754457/131171040*y^18-1073844589/7949760*y^16+2717622009/1041040*y^14+
648057301/780780*y^12+85804711543/15615600*y^10+648057301/780780*y^8+2717622009
/1041040*y^6-1073844589/7949760*y^4-69248754457/131171040*y^2+11176879/2433600)
)*ln(2)+(1885/352+269355/572*y^2+2443612/143*y^10+940475/416*y^8-6892695/572*y^
6-1700515/572*y^4+1885/352*y^24+269355/572*y^22+940475/416*y^16+2443612/143*y^
14+7684229/143*y^12-1700515/572*y^20-6892695/572*y^18)*ln(y)^2+(171007/21120-\
41749/7040*y^24-26947829/20020*y^22+1444039/6160*y^20+36379379/2002*y^18+
4286785669/128128*y^16+7696*y^12-20345227/572*y^10-4584820549/128128*y^8-\
64528661/3003*y^6-5310759/6160*y^4+29048499/20020*y^2+24896059/572*y^14)*ln(y)-\
1/6*(13/2*(y^12+297/7*y^10-3915/7*y^8+8180/7*y^6-3915/7*y^4+297/7*y^2+1)*(y^2+1
)^4*ln(b)+(Pi^2-996401/374400)*y^20+(325/7*Pi^2-99712387657/20180160)*y^18+(-\
2685/7*Pi^2+14179275251/1223040)*y^16+(-810*Pi^2+6935663529/160160)*y^14+(930*
Pi^2-2984145119/120120)*y^12+(2622*Pi^2-9154202909/184800)*y^10+(930*Pi^2-\
2984145119/120120)*y^8+(-810*Pi^2+6935663529/160160)*y^6+(-2685/7*Pi^2+
14179275251/1223040)*y^4+(325/7*Pi^2-99712387657/20180160)*y^2+Pi^2-996401/
374400)*(y^2+1)^2))*Pi^(1/2)*mu/(y^2+1)^17/b^4*p_inf^7+Complex(975376/8085)*(-\
61305615/202878208*(y^2+1)^6*((y-1)*(y+1)*(y^20+15064160/194621*y^18-9135575/
194621*y^16-42071456/27803*y^14-66812266/27803*y^12-133143808/27803*y^10-\
66812266/27803*y^8-42071456/27803*y^6-9135575/194621*y^4+15064160/194621*y^2+1)
*ln(y)-11358493/40870410*(y^2+1)*(y^20+35527139326/102226437*y^18+27872506529/
102226437*y^16-212743389080/102226437*y^14-6760683510/11358493*y^12-80824639340
/11358493*y^10-6760683510/11358493*y^8-212743389080/102226437*y^6+27872506529/
102226437*y^4+35527139326/102226437*y^2+1))*y*arctan(1/2*(y^2-1)/y)+((y^20+
4526250/60961*y^18-113576495/182883*y^16-49204780/60961*y^14+93639140/60961*y^
12+441293132/182883*y^10+93639140/60961*y^8-49204780/60961*y^6-113576495/182883
*y^4+4526250/60961*y^2+1)*ln(y)-59058469/76810860*(y-1)*(y^16+8685686810/
59058469*y^14-15829002416/59058469*y^12-87593787130/59058469*y^10-109284618026/
59058469*y^8-87593787130/59058469*y^6-15829002416/59058469*y^4+8685686810/
59058469*y^2+1)*(y+1)*(y^2+1))*(y^2+1)^6*y^2*ln(y^2+1)-31235483797/65529661184*
y^2*(y^32+531862460636/4462211971*y^30-151199442530/637458853*y^28-\
4469627037500/637458853*y^26-1042646359720/637458853*y^24-17173331576804/
637458853*y^22+28688031833026/637458853*y^20+130579115428100/4462211971*y^18+
566975583791850/4462211971*y^16+130579115428100/4462211971*y^14+28688031833026/
637458853*y^12-17173331576804/637458853*y^10-1042646359720/637458853*y^8-\
4469627037500/637458853*y^6-151199442530/637458853*y^4+531862460636/4462211971*
y^2+1)*ln(y)^3-982819736077/3931779671040*(y^30-698904209012585/982819736077*y^
28-2003373883461245/982819736077*y^26+12453008620716945/982819736077*y^24-\
22500014861377915/982819736077*y^22+132493333200479007/982819736077*y^20+
73550396951448115/982819736077*y^18+316387607111226625/982819736077*y^16+
11574801100382975/982819736077*y^14+66885023626804685/982819736077*y^12-\
162503683644152607/982819736077*y^10-40114067756836485/982819736077*y^8-\
37300575023430545/982819736077*y^6+117753771230845/982819736077*y^4+
1322077839322985/982819736077*y^2+6880739606003/982819736077)*(y^2+1)*y^2*ln(y)
^2+84/13*((y^20+4526250/60961*y^18-113576495/182883*y^16-49204780/60961*y^14+
93639140/60961*y^12+441293132/182883*y^10+93639140/60961*y^8-49204780/60961*y^6
-113576495/182883*y^4+4526250/60961*y^2+1)*(y^2+1)^4*ln(2)^2-13/6*(y^20+4526250
/60961*y^18-113576495/182883*y^16-49204780/60961*y^14+93639140/60961*y^12+
441293132/182883*y^10+93639140/60961*y^8-49204780/60961*y^6-113576495/182883*y^
4+4526250/60961*y^2+1)*(y^2+1)^4*ln(2)+13/84*(y^20+4526250/60961*y^18-113576495
/182883*y^16-49204780/60961*y^14+93639140/60961*y^12+441293132/182883*y^10+
93639140/60961*y^8-49204780/60961*y^6-113576495/182883*y^4+4526250/60961*y^2+1)
*(y^2+1)^4*ln(b)-580797047099346493/156915369676800*y^16+36747879671208361/
27787096713600*y^14-31763686281004093/156915369676800*y^12+2184134607715944673/
500167740844800*y^10+54255090699639649/46799320780800*y^8-36397651324833791/
611316127699200*y^2+9294514244390009/88029522388684800-9069522189629526661/
88029522388684800*y^4+4518073577806112561/5501845149292800*y^6-\
2255471236933659781/88029522388684800*y^24+2135134379190456881/5501845149292800
*y^22-15803998228181557/15599773593600*y^20+155784083905133473/500167740844800*
y^18+30244414721632889/88029522388684800*y^28-4806424315999637/203772042566400*
y^26)*(y^2+1)^2*y^2*ln(y)-42065728691/1048474578944*(y-1)*(y+1)*(y^2+1)^3*(
78134826954752/630985930365*(y^16+8685686810/59058469*y^14-15829002416/59058469
*y^12-87593787130/59058469*y^10-109284618026/59058469*y^8-87593787130/59058469*
y^6-15829002416/59058469*y^4+8685686810/59058469*y^2+1)*(y^2+1)^4*y^2*ln(2)^2-\
507876375205888/1892957791095*(y^16+8685686810/59058469*y^14-15829002416/
59058469*y^12-87593787130/59058469*y^10-109284618026/59058469*y^8-87593787130/
59058469*y^6-15829002416/59058469*y^4+8685686810/59058469*y^2+1)*(y^2+1)^4*y^2*
ln(2)+253938187602944/13250704537665*(y^16+8685686810/59058469*y^14-15829002416
/59058469*y^12-87593787130/59058469*y^10-109284618026/59058469*y^8-87593787130/
59058469*y^6-15829002416/59058469*y^4+8685686810/59058469*y^2+1)*(y^2+1)^4*y^2*
ln(b)+1-882933802093334963/7950422722599*y^16-54413536086381965888/
278264795290965*y^14-882933802093334963/7950422722599*y^12-\
102616409097698808376/1391323976454825*y^10-454809721181328757/85183100599275*y
^8+4356419434732217848/45913691223009225*y^2-88819125986112301/437273249742945*
y^4-2331290389464985376/1391323976454825*y^6-88819125986112301/437273249742945*
y^24-2331290389464985376/1391323976454825*y^22-454809721181328757/
85183100599275*y^20-102616409097698808376/1391323976454825*y^18+y^28+
4356419434732217848/45913691223009225*y^26))*210^(1/2)*y^3*Pi^(1/2)*mu/(y^2+1)^
21/b^4*p_inf^8;


==> anc/W_odd_inst_leq3_meqm2.mpl <==
W_odd_inst_y_0_meqm2_fin := 0;
W_odd_inst_y_1_meqm2_fin := -2/21*Pi^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^
2*y^2*(Complex(1)*y^2+Complex(-1)-8*y)*7^(1/2)/(y^2+1)^5/b*p_inf^2+1/315*Pi^(1/
2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*y^2*7^(1/2)*(Complex(95)*y^6+Complex(-\
2085)*y^4-792*y^5+Complex(2085)*y^2+416*y^3+Complex(-95)-792*y)/(y^2+1)^7/b*
p_inf^4-1/13860*Pi^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*y^2*7^(1/2)*(
Complex(4655)*y^10+Complex(-132219)*y^8-42808*y^9+Complex(-20154)*y^6+7296*y^7+
Complex(20154)*y^4-262032*y^5+Complex(132219)*y^2+7296*y^3+Complex(-4655)-42808
*y)/(y^2+1)^9/b*p_inf^6+1/360360*Pi^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^2
*y^2*7^(1/2)*(Complex(122325)*y^14+Complex(-4192347)*y^12-1223496*y^13+Complex(
-5686559)*y^10-453664*y^11+Complex(-11927983)*y^8-13452536*y^9+Complex(11927983
)*y^6-17904448*y^7+Complex(5686559)*y^4-13452536*y^5+Complex(4192347)*y^2-\
453664*y^3+Complex(-122325)-1223496*y)/(y^2+1)^11/b*p_inf^8-1/2882880*Pi^(1/2)*
mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*y^2*7^(1/2)*(Complex(353398172)*y^6+
Complex(38476539)*y^2-10346904*y^17+Complex(-353398172)*y^12-11105792*y^15+
Complex(-99665332)*y^14-151743008*y^13+Complex(962115)*y^18-497190912*y^11+
Complex(-38476539)*y^16-621636752*y^9+Complex(-41336358)*y^10-497190912*y^7+
Complex(41336358)*y^8-151743008*y^5+Complex(99665332)*y^4-11105792*y^3+Complex(
-962115)-10346904*y)/(y^2+1)^13/b*p_inf^10+1/98017920*Pi^(1/2)*mu*(Complex(1)*y
^2+Complex(-1)+2*y)^2*y^2*7^(1/2)*(Complex(27533966747)*y^6+Complex(1454046717)
*y^2-365002392*y^21+Complex(-28468781858)*y^12-703698272*y^19+Complex(-\
25735843434)*y^14-5989338168*y^17+Complex(-5588712943)*y^18-37454649728*y^15+
Complex(-27533966747)*y^16-63158384944*y^13+Complex(28468781858)*y^10-\
107358689856*y^11+Complex(25735843434)*y^8-63158384944*y^9+Complex(5588712943)*
y^4-37454649728*y^7+Complex(-1454046717)*y^20-5989338168*y^5+Complex(31846815)*
y^22-703698272*y^3+Complex(-31846815)-365002392*y)/(y^2+1)^15/b*p_inf^12-1/
7449361920*Pi^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*y^2*7^(1/2)*(-\
28482307176*y-444670302736*y^5-28692656534272*y^15-5135559570048*y^7-\
28692656534272*y^11-83389880960*y^23-5135559570048*y^19-83389880960*y^3-\
28482307176*y^25-444670302736*y^21-10316487216152*y^17-10316487216152*y^9-\
25326876797664*y^13+Complex(-2348150805)+Complex(2348150805)*y^26+Complex(-\
120465207201)*y^24+Complex(-615604853674)*y^22+Complex(-3871173422118)*y^20+
Complex(-6518286826377)*y^18+Complex(-11502173604403)*y^16+Complex(-\
2105574878940)*y^14+Complex(2105574878940)*y^12+Complex(11502173604403)*y^10+
Complex(6518286826377)*y^8+Complex(3871173422118)*y^6+Complex(615604853674)*y^4
+Complex(120465207201)*y^2)/(y^2+1)^17/b*p_inf^14;
W_odd_inst_y_2_meqm2_fin := 4/21*Pi^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^2
*y^2*(Complex(2)*y^5*ln(y)+Complex(5)*y^5+y^6+Complex(24)*y^3*ln(y)-20*y^4*ln(y
)+23*y^4+Complex(2)*y*ln(y)+20*y^2*ln(y)+Complex(-5)*y+23*y^2+1)*7^(1/2)/(y^2+1
)^7/b^2-2/945*Pi^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*y^2*7^(1/2)*(
Complex(-27362)*y^3+Complex(-12756)*y^7*ln(y)+105*y^10+Complex(-331)*y-9588*y^8
*ln(y)+Complex(27362)*y^7+6113*y^8+Complex(-12756)*y^3*ln(y)-5748*y^6*ln(y)+
13974*y^6+Complex(331)*y^9+5748*y^4*ln(y)+Complex(79428)*y^5*ln(y)+13974*y^4+
Complex(930)*y*ln(y)+9588*y^2*ln(y)+Complex(930)*y^9*ln(y)+6113*y^2+105)/(y^2+1
)^9/b^2*p_inf^2-32/21*(ln(2)-13/12)*7^(1/2)*mu*(Complex(1)*y^4+Complex(12)*y^2-\
10*y^3+Complex(1)+10*y)*y^3*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^2/(y^2+1)
^7/b^2*p_inf^3+1/20790*(mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*y^2*(1307436*y^4+
856356*y^2-6657480*y^8+6657480*y^6+Complex(78090)*y^13+Complex(-2706240)*y^11+
Complex(6600294)*y^9+Complex(13311648)*y^7+Complex(6600294)*y^5+Complex(-\
2706240)*y^3+Complex(78090)*y-856356*y^12-1307436*y^10)*ln(y)+mu*(Complex(1)*y^
2+Complex(-1)+2*y)^2*y^2*(Complex(-83839)*y^13-11115*y^14+Complex(2486636)*y^11
+641887*y^12+Complex(3860389)*y^9+927269*y^10+5700967*y^8+Complex(-3860389)*y^5
+5700967*y^6+Complex(-2486636)*y^3+927269*y^4+Complex(83839)*y+641887*y^2-11115
))*7^(1/2)*Pi^(1/2)/(y^2+1)^11/b^2*p_inf^4+8/945*mu*(-13+12*ln(2))*(Complex(1)*
y^2+Complex(-1)+2*y)^2*y^3*Pi^(1/2)*7^(1/2)*(Complex(55)*y^8+Complex(-1378)*y^6
-574*y^7+Complex(6034)*y^4-254*y^5+Complex(-1378)*y^2+254*y^3+Complex(55)+574*y
)/(y^2+1)^9/b^2*p_inf^5+1/18918900*(-mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*y^2*
(1388446500*y^4+933554580*y^2+17322762660*y^8+23304666420*y^6-933554580*y^16-\
1388446500*y^14+Complex(-3608490060)*y^3+Complex(76520850)*y+Complex(-\
3608490060)*y^15+Complex(20820459660)*y^7+Complex(60334632540)*y^9+Complex(
4705693440)*y^13+Complex(20820459660)*y^11+Complex(4705693440)*y^5+Complex(
76520850)*y^17-23304666420*y^12-17322762660*y^10)*ln(y)-mu*(Complex(1)*y^2+
Complex(-1)+2*y)^2*y^2*(Complex(-3433316166)*y^3-12572175*y^18+Complex(
102970685)*y+788727461*y^16+Complex(3433316166)*y^15+793985704*y^14+Complex(-\
10236516750)*y^7+9449921856*y^12+24487067010*y^10+Complex(6039783754)*y^13+
24487067010*y^8+Complex(10236516750)*y^11+9449921856*y^6+Complex(-6039783754)*y
^5+793985704*y^4+Complex(-102970685)*y^17+788727461*y^2-12572175))*7^(1/2)*Pi^(
1/2)/(y^2+1)^13/b^2*p_inf^6-8/10395*mu*(-13+12*ln(2))*(Complex(1)*y^2+Complex(-\
1)+2*y)^2*y^3*Pi^(1/2)*7^(1/2)*(Complex(905)*y^12+Complex(-32488)*y^10-10226*y^
11+Complex(92721)*y^8-9674*y^9+Complex(138528)*y^6-128748*y^7+Complex(92721)*y^
4+128748*y^5+Complex(-32488)*y^2+9674*y^3+Complex(905)+10226*y)/(y^2+1)^11/b^2*
p_inf^7+1/151351200*(mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*y^2*(13188655620*y^4
+8199582300*y^2+Complex(-36251638920)*y^3+Complex(613056150)*y+Complex(
44470779360)*y^15+Complex(44470779360)*y^7+Complex(613056150)*y^21+Complex(
1339802507820)*y^9+Complex(1339802507820)*y^13+Complex(1496911256400)*y^11+
Complex(-36251638920)*y^19+Complex(12861503550)*y^5+Complex(12861503550)*y^17+
855712047120*y^8+327721086000*y^6-327721086000*y^16-855712047120*y^14-\
8199582300*y^20-13188655620*y^18-345462036360*y^12+345462036360*y^10)*ln(y)+mu*
(Complex(1)*y^2+Complex(-1)+2*y)^2*y^2*(Complex(-36791300904)*y^3-104483925*y^
22+Complex(935073705)*y+7651384581*y^20+Complex(259278544624)*y^15+7643108009*y
^18+Complex(-259278544624)*y^7+112576522375*y^16+Complex(-935073705)*y^21+
488617158974*y^14+698940838626*y^12+Complex(-163888193606)*y^9+698940838626*y^
10+Complex(163888193606)*y^13+488617158974*y^8+Complex(36791300904)*y^19+
112576522375*y^6+Complex(-69402772781)*y^5+7643108009*y^4+Complex(69402772781)*
y^17+7651384581*y^2-104483925))*7^(1/2)*Pi^(1/2)/(y^2+1)^15/b^2*p_inf^8+8/
135135*mu*(-13+12*ln(2))*(Complex(1)*y^2+Complex(-1)+2*y)^2*y^3*Pi^(1/2)*7^(1/2
)*(Complex(3017222)*y^6+Complex(-649962)*y^2-177482*y^15+Complex(1037882)*y^12-\
269518*y^13+Complex(-649962)*y^14-4585602*y^11+Complex(14645)*y^16-2848622*y^9+
Complex(3017222)*y^10+2848622*y^7+Complex(13187538)*y^8+4585602*y^5+Complex(
1037882)*y^4+269518*y^3+Complex(14645)+177482*y)/(y^2+1)^13/b^2*p_inf^9+1/
5145940800*(-mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*y^2*(295752770460*y^2+
578671527420*y^4+14657868831060*y^6-295752770460*y^24-578671527420*y^22+
79057822531380*y^8+88672563822360*y^12+81419359192920*y^10-88672563822360*y^14-\
81419359192920*y^16-79057822531380*y^18-14657868831060*y^20+Complex(20426833350
)*y^25+Complex(-1450946983500)*y^23+Complex(-741770367660)*y^21+Complex(-\
12298994224860)*y^19+Complex(79380964082490)*y^17+Complex(147410937217320)*y^15
+Complex(271611631807320)*y^13+Complex(147410937217320)*y^11+Complex(
79380964082490)*y^9+Complex(-12298994224860)*y^7+Complex(-741770367660)*y^5+
Complex(-1450946983500)*y^3+Complex(20426833350)*y)*ln(y)-mu*(Complex(1)*y^2+
Complex(-1)+2*y)^2*y^2*(-3525585525+301055615931*y^2+401898250718*y^4+
4818242151518*y^6+301055615931*y^24+401898250718*y^22-3525585525*y^26+
36616414058901*y^8+92144031958244*y^12+56607323324933*y^10+92144031958244*y^14+
56607323324933*y^16+36616414058901*y^18+4818242151518*y^20+Complex(-34273359615
)*y^25+Complex(1566028167966)*y^23+Complex(3203826031148)*y^21+Complex(
19884362190410)*y^19+Complex(15952591922085)*y^17+Complex(17433840621452)*y^15+
Complex(-17433840621452)*y^11+Complex(-15952591922085)*y^9+Complex(-\
19884362190410)*y^7+Complex(-3203826031148)*y^5+Complex(-1566028167966)*y^3+
Complex(34273359615)*y))*7^(1/2)*Pi^(1/2)/(y^2+1)^17/b^2*p_inf^10-8/135135*mu*(
-13+12*ln(2))*(Complex(1)*y^2+Complex(-1)+2*y)^2*y^3*Pi^(1/2)*7^(1/2)*(Complex(
464672)*y^6+Complex(-879628)*y^2-217546*y^19+Complex(37916836)*y^12-483518*y^17
+Complex(464672)*y^14-8096920*y^15+Complex(-879628)*y^18-21184496*y^13+Complex(
365509)*y^16-6377432*y^11+Complex(33038320)*y^10+6377432*y^9+Complex(37916836)*
y^8+21184496*y^7+Complex(365509)*y^4+8096920*y^5+Complex(16885)*y^20+483518*y^3
+Complex(16885)+217546*y)/(y^2+1)^15/b^2*p_inf^11+1/391091500800*(mu*(Complex(1
)*y^2+Complex(-1)+2*y)^2*y^2*(23428917281700*y^2+59510547866700*y^4+
1201985041887000*y^6-1201985041887000*y^24-12321783217468200*y^22-\
23428917281700*y^28-59510547866700*y^26+12321783217468200*y^8+42846388637233860
*y^12+17331336708727020*y^10+1098757882738320*y^14-1098757882738320*y^16-\
42846388637233860*y^18-17331336708727020*y^20+Complex(1509662003850)*y^29+
Complex(-125226474433200)*y^27+Complex(-166073299733250)*y^25+Complex(-\
2904095805031680)*y^23+Complex(7770539771587530)*y^21+Complex(19718167430403120
)*y^19+Complex(66767549320805550)*y^17+Complex(67167026187851520)*y^15+Complex(
66767549320805550)*y^13+Complex(19718167430403120)*y^11+Complex(
7770539771587530)*y^9+Complex(-2904095805031680)*y^7+Complex(-166073299733250)*
y^5+Complex(-125226474433200)*y^3+Complex(1509662003850)*y)*ln(y)+mu*(Complex(1
)*y^2+Complex(-1)+2*y)^2*y^2*(-261719332875-261719332875*y^30+25796178597527*y^
2+50097343615129*y^4+384195367774251*y^6+384195367774251*y^24+5715662169849233*
y^22+25796178597527*y^28+50097343615129*y^26+5715662169849233*y^8+
21345519338048565*y^12+8553270485079259*y^10+22461703283796495*y^14+
22461703283796495*y^16+21345519338048565*y^18+8553270485079259*y^20+Complex(-\
2747641568255)*y^29+Complex(142822358298756)*y^27+Complex(322807804792801)*y^25
+Complex(2901902081427952)*y^23+Complex(2460833559437709)*y^21+Complex(
4818563531478676)*y^19+Complex(1073779722262509)*y^17+Complex(-1073779722262509
)*y^13+Complex(-4818563531478676)*y^11+Complex(-2460833559437709)*y^9+Complex(-\
2901902081427952)*y^7+Complex(-322807804792801)*y^5+Complex(-142822358298756)*y
^3+Complex(2747641568255)*y))*7^(1/2)*Pi^(1/2)/(y^2+1)^19/b^2*p_inf^12;
W_odd_inst_y_3_meqm2_fin := 4/21*7^(1/2)*mu*y^2*Pi^(1/2)*(Complex(1)*y^2+
Complex(-1)+2*y)^2*(-6*(Complex(1)*y^6+Complex(31)*y^4-12*y^5+Complex(-31)*y^2+
56*y^3+Complex(-1)-12*y)*y^2*ln(y)^2+(Complex(-18)*y^8-4*y^9+Complex(306)*y^6-\
248*y^7+Complex(306)*y^4+Complex(-18)*y^2+248*y^3+4*y)*ln(y)+(Complex(1)*y^6+
Complex(36)*y^4-2*y^5+Complex(-36)*y^2+76*y^3+Complex(-1)-2*y)*(y^2+1)^2)/(y^2+
1)^9/b^3/p_inf^2+10/63*Pi^(1/2)*(144/5*(y^2+1)^6*(Complex(1)*y+1/8*y^2-1/8)*
arctan(1/2*(y^2-1)/y)+258/5*(Complex(1)*y^10+Complex(-1/215)*y^8-2644/215*y^9+
Complex(40464/215)*y^6+2496/215*y^7+Complex(-40464/215)*y^4+5608/43*y^5+
Complex(1/215)*y^2+2496/215*y^3+Complex(-1)-2644/215*y)*y^2*ln(y)^2+842/25*(
Complex(1)*y^9+190/421*y^10+Complex(31660/421)*y^7+18858/421*y^8+Complex(-\
181602/421)*y^5+45308/421*y^6+Complex(31660/421)*y^3-45308/421*y^4+Complex(1)*y
-18858/421*y^2-190/421)*(y^2+1)*y*ln(y)+(Complex(1)*y^10+Complex(-1882/25)*y^8-\
94/75*y^9+Complex(-45127/25)*y^6-1024/75*y^7+Complex(45127/25)*y^4-5964/5*y^5+
Complex(1882/25)*y^2-1024/75*y^3+Complex(-1)-94/75*y)*(y^2+1)^2)*7^(1/2)*(
Complex(1)*y^2+Complex(-1)+2*y)^2*y^2*mu/(y^2+1)^11/b^3+64/7*((Complex(1)*y^6+
Complex(31)*y^4-12*y^5+Complex(-31)*y^2+56*y^3+Complex(-1)-12*y)*y*ln(y)+3/2*(
Complex(1)*y^5+2/9*y^6+Complex(-18)*y^3+122/9*y^4+Complex(1)*y-122/9*y^2-2/9)*(
y^2+1))*(ln(2)-13/12)*mu*Pi^(1/2)*y^3*7^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^
2/(y^2+1)^9/b^3*p_inf-1357/1386*(84744/6785*(Complex(1)*y^5+115/1284*y^6+
Complex(392/321)*y^3-2415/428*y^4+Complex(1)*y+2415/428*y^2-115/1284)*(y^2+1)^6
*arctan(1/2*(y^2-1)/y)+31986/1357*y^2*(Complex(1)*y^14+Complex(-154711/5331)*y^
12-68452/5331*y^13+Complex(524579/1777)*y^10-131816/5331*y^11+Complex(487953/
1777)*y^8+87628/1777*y^9+Complex(-487953/1777)*y^6+2892496/5331*y^7+Complex(-\
524579/1777)*y^4+87628/1777*y^5+Complex(154711/5331)*y^2-131816/5331*y^3+
Complex(-1)-68452/5331*y)*ln(y)^2-211042/6785*(y^2+1)*y*(Complex(1)*y^13+1250/
105521*y^14+Complex(-8204294/105521)*y^11-161750/8117*y^12+Complex(16264031/
105521)*y^9-7126630/105521*y^10+Complex(41050092/105521)*y^7-21822630/105521*y^
8+Complex(16264031/105521)*y^5+21822630/105521*y^6+Complex(-8204294/105521)*y^3
+7126630/105521*y^4+Complex(1)*y+161750/8117*y^2-1250/105521)*ln(y)+(Complex(1)
*y^14+Complex(233096/20355)*y^12-17362/20355*y^13+Complex(-5011638/6785)*y^10-\
1997852/20355*y^11+Complex(-2380651/4071)*y^8-946574/20355*y^9+Complex(2380651/
4071)*y^6-35919368/20355*y^7+Complex(5011638/6785)*y^4-946574/20355*y^5+
Complex(-233096/20355)*y^2-1997852/20355*y^3+Complex(-1)-17362/20355*y)*(y^2+1)
^2)*Pi^(1/2)*7^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^2*y^2*mu/(y^2+1)^13/b^3*
p_inf^2-1088/21*(ln(2)-13/12)*7^(1/2)*((Complex(1)*y^10+Complex(-743/85)*y^8-\
1052/85*y^9+Complex(19512/85)*y^6+528/85*y^7+Complex(-19512/85)*y^4+2408/17*y^5
+Complex(743/85)*y^2+528/85*y^3+Complex(-1)-1052/85*y)*y*ln(y)+4/255*(y^2+1)*(
Complex(1)*y^9+25/4*y^10+Complex(9535/4)*y^7+3297/4*y^8+Complex(-20979/2)*y^5+
2483*y^6+Complex(9535/4)*y^3-2483*y^4+Complex(1)*y-3297/4*y^2-25/4))*(Complex(1
)*y^2+Complex(-1)+2*y)^2*y^3*Pi^(1/2)*mu/(y^2+1)^11/b^3*p_inf^3-416/147*Pi^(1/2
)*(Complex(1)*y^2+Complex(-1)+2*y)^2*y^2*7^(1/2)*mu*(-35259/11440*(y^2+1)^6*(
Complex(1)*y^9-95/3358*y^10+Complex(-60338/1679)*y^7-41259/3358*y^8+Complex(
232486/1679)*y^5+878/1679*y^6+Complex(-60338/1679)*y^3-878/1679*y^4+Complex(1)*
y+41259/3358*y^2+95/3358)*arctan(1/2*(y^2-1)/y)+(Complex(1)*y^6+Complex(31)*y^4
-12*y^5+Complex(-31)*y^2+56*y^3+Complex(-1)-12*y)*y^2*(y^2+1)^6*ln(y^2+1)-\
1457631/118976*y^2*(Complex(-1014503858/1041165)*y^6+Complex(11248811/208233)*y
^2-2886956/208233*y^17+Complex(1014503858/1041165)*y^12-1038832/23137*y^15+
Complex(68841626/208233)*y^14-62130448/208233*y^13+Complex(1)*y^18+829754288/
1041165*y^11+Complex(-11248811/208233)*y^16+411082616/208233*y^9+Complex(
26607228/23137)*y^10+829754288/1041165*y^7+Complex(-26607228/23137)*y^8-\
62130448/208233*y^5+Complex(-68841626/208233)*y^4-1038832/23137*y^3+Complex(-1)
-2886956/208233*y)*ln(y)^2+18385381/594880*(y^2+1)*(Complex(-2065716296/
39397245)*y^3+14530/183243*y^18+Complex(19575141/18385381)*y-454109614/39397245
*y^16+Complex(-15102484472/275780715)*y^15-2701996904/91926905*y^14+Complex(
9738371848/39397245)*y^7-78068816008/275780715*y^12+Complex(28601710382/
39397245)*y^9-66864358804/275780715*y^10+Complex(11690598772/275780715)*y^13+
60082726804/275780715*y^8+Complex(65241793336/275780715)*y^11+75427548808/
275780715*y^6+Complex(14082016372/275780715)*y^5+22905816/772495*y^4+Complex(1)
*y^17+3392924098/275780715*y^2-14530/183243)*y*ln(y)+102095/713856*(658944/
14585*(Complex(1)*y^6+Complex(31)*y^4-12*y^5+Complex(-31)*y^2+56*y^3+Complex(-1
)-12*y)*y^2*(y^2+1)^4*ln(2)^2-1427712/14585*(Complex(1)*y^6+Complex(31)*y^4-12*
y^5+Complex(-31)*y^2+56*y^3+Complex(-1)-12*y)*y^2*(y^2+1)^4*ln(2)+713856/102095
*(y^2+1)^4*y^2*(Complex(1)*y^6+Complex(31)*y^4-12*y^5+Complex(-31)*y^2+56*y^3+
Complex(-1)-12*y)*ln(b)-3223474/510475*y+Complex(-1)+21806930008/53599875*y^15+
1071899224/17866625*y^13+17707587656/2552375*y^11+681702183284/53599875*y^9+
17707587656/2552375*y^7+Complex(33251527221/17866625)*y^6+Complex(137595342/
17866625)*y^2+Complex(-33251527221/17866625)*y^12+Complex(23970898811/7657125)*
y^14+Complex(1)*y^18+Complex(-137595342/17866625)*y^16+Complex(252026828119/
53599875)*y^10+Complex(-252026828119/53599875)*y^8+Complex(-23970898811/7657125
)*y^4+21806930008/53599875*y^3+1071899224/17866625*y^5-3223474/510475*y^17)*(y^
2+1)^2)/(y^2+1)^15/b^3*p_inf^4+1/10395*(4*(-13+12*ln(2))*mu*y^3*(Complex(1)*y^2
+Complex(-1)+2*y)^2*(-331824*y^14-658752*y^12-101232*y^6-658752*y^4-331824*y^2-\
101232*y^10+17251392*y^8+Complex(25380)*y^15+Complex(-968916)*y^13+Complex(
8437572)*y^11+Complex(7407468)*y^9+Complex(-7407468)*y^7+Complex(-8437572)*y^5+
Complex(968916)*y^3+Complex(-25380)*y)*ln(y)+4*(-13+12*ln(2))*mu*y^3*(Complex(1
)*y^2+Complex(-1)+2*y)^2*(Complex(1351155)*y^3-1220*y^16+Complex(-23303)*y+
351828*y^14+Complex(-23303)*y^15+1182672*y^12+Complex(-9089657)*y^7+5504980*y^
10+Complex(-9089657)*y^9+Complex(-1398387)*y^5-5504980*y^6+Complex(1351155)*y^
13-1182672*y^4+Complex(-1398387)*y^11-351828*y^2+1220))*7^(1/2)*Pi^(1/2)/(y^2+1
)^13/b^3*p_inf^5+5200/441*(-4592553/7436000*(Complex(1)*y^13-57925/874772*y^14+
Complex(-14484748/218693)*y^11-14670129/874772*y^12+Complex(40102403/218693)*y^
9+4026747/874772*y^10+Complex(45217544/218693)*y^7-271417241/874772*y^8+
Complex(40102403/218693)*y^5+271417241/874772*y^6+Complex(-14484748/218693)*y^3
-4026747/874772*y^4+Complex(1)*y+14670129/874772*y^2+57925/874772)*(y^2+1)^6*
arctan(1/2*(y^2-1)/y)+(y^2+1)^6*y^2*(Complex(1)*y^10+Complex(-2971/125)*y^8-\
1564/125*y^9+Complex(37584/125)*y^6-384/125*y^7+Complex(-37584/125)*y^4+4024/25
*y^5+Complex(2971/125)*y^2-384/125*y^3+Complex(-1)-1564/125*y)*ln(y^2+1)-\
7349559/2379520*(Complex(-1761825903/1249925)*y^6+Complex(92382813/1249925)*y^2
-135232164/8749475*y^21+Complex(2608125126/1249925)*y^12-394950008/8749475*y^19
+Complex(7510098282/1249925)*y^14-7743700564/8749475*y^17+Complex(453687529/
1249925)*y^18-5471899808/8749475*y^15+Complex(1761825903/1249925)*y^16+
6951077192/1249925*y^13+Complex(-2608125126/1249925)*y^10+10033905232/1249925*y
^11+Complex(-7510098282/1249925)*y^8+6951077192/1249925*y^9+Complex(-453687529/
1249925)*y^4-5471899808/8749475*y^7+Complex(-92382813/1249925)*y^20-7743700564/
8749475*y^5+Complex(1)*y^22-394950008/8749475*y^3+Complex(-1)-135232164/8749475
*y)*y^2*ln(y)^2+498021923/59488000*(y^2+1)*(Complex(-178960890534/2490109615)*y
^3+5821690/71145989*y^22+Complex(616997923/498021923)*y-4241085398/355729945*y^
20+Complex(-190077361224/2490109615)*y^15-39512416126/2490109615*y^18+Complex(
389935397816/2490109615)*y^7-218010955950/498021923*y^16+Complex(1)*y^21-\
3064333145204/2490109615*y^14+Complex(671286376898/355729945)*y^9-1046089197444
/2490109615*y^12+Complex(3928963412046/2490109615)*y^13+22948750172/355729945*y
^10+Complex(741473255212/498021923)*y^11+382872470252/355729945*y^8+Complex(-\
23970883242/355729945)*y^19+215574327470/498021923*y^6+Complex(230809182211/
2490109615)*y^5+78555580286/2490109615*y^4+Complex(116692162051/2490109615)*y^
17+37130736346/2490109615*y^2-5821690/71145989)*y*ln(y)+257789/4759040*(-\
112751654/19334175*y+Complex(-1)+Complex(1)*y^22+1109426035618/2030088375*y^5+
3650032094768/406017675*y^15+3650032094768/406017675*y^7-1316322303544/
290012625*y^11+1045504162516/2030088375*y^19+1045504162516/2030088375*y^3-\
112751654/19334175*y^21+1109426035618/2030088375*y^17+47777926516724/2030088375
*y^9+47777926516724/2030088375*y^13+4759040/257789*(y^2+1)^4*y^2*(Complex(1)*y^
10+Complex(-2971/125)*y^8-1564/125*y^9+Complex(37584/125)*y^6-384/125*y^7+
Complex(-37584/125)*y^4+4024/25*y^5+Complex(2971/125)*y^2-384/125*y^3+Complex(-\
1)-1564/125*y)*ln(b)+4392960/36827*(y^2+1)^4*y^2*(Complex(1)*y^10+Complex(-2971
/125)*y^8-1564/125*y^9+Complex(37584/125)*y^6-384/125*y^7+Complex(-37584/125)*y
^4+4024/25*y^5+Complex(2971/125)*y^2-384/125*y^3+Complex(-1)-1564/125*y)*ln(2)^
2-9518080/36827*(y^2+1)^4*y^2*(Complex(1)*y^10+Complex(-2971/125)*y^8-1564/125*
y^9+Complex(37584/125)*y^6-384/125*y^7+Complex(-37584/125)*y^4+4024/25*y^5+
Complex(2971/125)*y^2-384/125*y^3+Complex(-1)-1564/125*y)*ln(2)+Complex(-\
34865189468/2030088375)*y^20+Complex(460671125602/81203535)*y^14+Complex(-\
358425932308/16240707)*y^12+Complex(34865189468/2030088375)*y^2+Complex(
358425932308/16240707)*y^10+Complex(-460671125602/81203535)*y^8+Complex(
9142989462479/2030088375)*y^6+Complex(-1049362723064/290012625)*y^4+Complex(
1049362723064/290012625)*y^18+Complex(-9142989462479/2030088375)*y^16)*(y^2+1)^
2)*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^2*y^2*7^(1/2)*mu/(y^2+1)^17/b^3*
p_inf^6+1/4729725*(-4*(-13+12*ln(2))*mu*y^3*(Complex(1)*y^2+Complex(-1)+2*y)^2*
(-6389594400*y^14+13962859680*y^12-226902480*y^18-577735200*y^16-6389594400*y^6
-577735200*y^4-226902480*y^2+35782908000*y^10+13962859680*y^8+Complex(866578020
)*y^3+Complex(-16033500)*y+Complex(5781955200)*y^15+Complex(-14479913280)*y^7+
Complex(-23153608800)*y^9+Complex(14479913280)*y^13+Complex(23153608800)*y^11+
Complex(16033500)*y^19+Complex(-5781955200)*y^5+Complex(-866578020)*y^17)*ln(y)
-4*(-13+12*ln(2))*mu*y^3*(Complex(1)*y^2+Complex(-1)+2*y)^2*(Complex(1132270699
)*y^3-1243900*y^20+Complex(-19171305)*y+252993316*y^18+Complex(-551412280)*y^15
+778779980*y^16+Complex(-5262326056)*y^7+6725919080*y^14+Complex(-20269742370)*
y^9+11078607304*y^12+Complex(-5262326056)*y^13+Complex(-20269742370)*y^11-\
11078607304*y^8+Complex(-19171305)*y^19-6725919080*y^6+Complex(-551412280)*y^5-\
778779980*y^4+Complex(1132270699)*y^17-252993316*y^2+1243900))*7^(1/2)*Pi^(1/2)
/(y^2+1)^15/b^3*p_inf^7-35204/1617*Pi^(1/2)*(-1314663/4576520*(Complex(-\
18409553/187809)*y^3-87045/1001648*y^18+Complex(1)*y-20874443/1001648*y^16+
Complex(-18409553/187809)*y^15+2176549/250412*y^14+Complex(12022059/62603)*y^7-\
191565901/250412*y^12+Complex(387377882/187809)*y^9-180445383/500824*y^10+
Complex(10909846/62603)*y^13+180445383/500824*y^8+Complex(12022059/62603)*y^11+
191565901/250412*y^6+Complex(10909846/62603)*y^5-2176549/250412*y^4+Complex(1)*
y^17+20874443/1001648*y^2+87045/1001648)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+(y^2+1
)^6*(Complex(1)*y^14+Complex(-414383/10155)*y^12-135812/10155*y^13+Complex(
1225147/3385)*y^10-195496/10155*y^11+Complex(916793/3385)*y^8-344532/3385*y^9+
Complex(-916793/3385)*y^6+9252176/10155*y^7+Complex(-1225147/3385)*y^4-344532/
3385*y^5+Complex(414383/10155)*y^2-195496/10155*y^3+Complex(-1)-135812/10155*y)
*y^2*ln(y^2+1)-414097677/248962688*(-1674517916/98594685*y+Complex(-1)-\
430476992168/295784055*y^5+Complex(1)*y^26+5931946515008/295784055*y^15-\
35365933024/6572979*y^7+5931946515008/295784055*y^11-4596908704/98594685*y^23-\
35365933024/6572979*y^19-4596908704/98594685*y^3-1674517916/98594685*y^25-\
430476992168/295784055*y^21+457470327812/59156811*y^17+457470327812/59156811*y^
9+610800881552/14084955*y^13+Complex(-9220747139/98594685)*y^24+Complex(
12855305228/32864895)*y^22+Complex(8010875540/8450973)*y^20+Complex(
5011163806352/295784055)*y^14+Complex(-5011163806352/295784055)*y^12+Complex(
9220747139/98594685)*y^2+Complex(-344041547389/19718937)*y^10+Complex(-\
918150354103/59156811)*y^8+Complex(-8010875540/8450973)*y^6+Complex(-\
12855305228/32864895)*y^4+Complex(918150354103/59156811)*y^18+Complex(
344041547389/19718937)*y^16)*y^2*ln(y)^2+5714470927/1244813440*(y^2+1)*(
1586175396622/85717063905*y^2+3588832867516/85717063905*y^4+57107795150756/
85717063905*y^6-1086734915342/85717063905*y^24-372705650876/85717063905*y^22+
472466330/5714470927*y^26+270277867125694/85717063905*y^8+154578957823144/
85717063905*y^12+42344680299626/85717063905*y^10-432994380461224/85717063905*y^
14-160968980321386/85717063905*y^16-91037866649578/28572354635*y^18-\
44717779012516/85717063905*y^20+Complex(1)*y^25+Complex(744850605618716/
85717063905)*y^13+Complex(383690331826024/85717063905)*y^11+Complex(
396814107950351/85717063905)*y^9+Complex(-14841190480796/85717063905)*y^7+
Complex(2389022091862/28572354635)*y^21+Complex(-25890456940852/28572354635)*y^
19+Complex(219054638012264/85717063905)*y^15+Complex(21476956329101/7792460355)
*y^17+Complex(1221580087366/7792460355)*y^5+Complex(-8402135029708/85717063905)
*y^3+Complex(8204097807/5714470927)*y+Complex(-642271675108/7792460355)*y^23-\
472466330/5714470927)*y*ln(y)+15908095/497925376*(-1512409858/238621425*y+
Complex(-1)+1629595417424132/1378038729375*y^5+Complex(1)*y^26-\
33355954371110752/590588026875*y^15+6386795939581648/375828744375*y^7-\
33355954371110752/590588026875*y^11+445056612178384/590588026875*y^23+
6386795939581648/375828744375*y^19+445056612178384/590588026875*y^3-1512409858/
238621425*y^25+1629595417424132/1378038729375*y^21+1881294217575042/21873630625
*y^17+1881294217575042/21873630625*y^9+32240145025652248/590588026875*y^13+
497925376/15908095*(y^2+1)^4*(Complex(1)*y^14+Complex(-414383/10155)*y^12-\
135812/10155*y^13+Complex(1225147/3385)*y^10-195496/10155*y^11+Complex(916793/
3385)*y^8-344532/3385*y^9+Complex(-916793/3385)*y^6+9252176/10155*y^7+Complex(-\
1225147/3385)*y^4-344532/3385*y^5+Complex(414383/10155)*y^2-195496/10155*y^3+
Complex(-1)-135812/10155*y)*y^2*ln(b)+459623424/2272585*(y^2+1)^4*(Complex(1)*y
^14+Complex(-414383/10155)*y^12-135812/10155*y^13+Complex(1225147/3385)*y^10-\
195496/10155*y^11+Complex(916793/3385)*y^8-344532/3385*y^9+Complex(-916793/3385
)*y^6+9252176/10155*y^7+Complex(-1225147/3385)*y^4-344532/3385*y^5+Complex(
414383/10155)*y^2-195496/10155*y^3+Complex(-1)-135812/10155*y)*y^2*ln(2)^2-\
995850752/2272585*(y^2+1)^4*(Complex(1)*y^14+Complex(-414383/10155)*y^12-135812
/10155*y^13+Complex(1225147/3385)*y^10-195496/10155*y^11+Complex(916793/3385)*y
^8-344532/3385*y^9+Complex(-916793/3385)*y^6+9252176/10155*y^7+Complex(-1225147
/3385)*y^4-344532/3385*y^5+Complex(414383/10155)*y^2-195496/10155*y^3+Complex(-\
1)-135812/10155*y)*y^2*ln(2)+Complex(-8159307901702/275607745875)*y^24+Complex(
21679779087188617/4134116188125)*y^22+Complex(-4374076888347923/590588026875)*y
^20+Complex(14630388551127694/590588026875)*y^14+Complex(-14630388551127694/
590588026875)*y^12+Complex(8159307901702/275607745875)*y^2+Complex(
458919780812178869/4134116188125)*y^10+Complex(-5064544263311516/275607745875)*
y^8+Complex(4374076888347923/590588026875)*y^6+Complex(-21679779087188617/
4134116188125)*y^4+Complex(5064544263311516/275607745875)*y^18+Complex(-\
458919780812178869/4134116188125)*y^16)*(y^2+1)^2)*(Complex(1)*y^2+Complex(-1)+
2*y)^2*y^2*7^(1/2)*mu/(y^2+1)^19/b^3*p_inf^8+1/945945*(2*(-13+12*ln(2))*mu*y^3*
(Complex(1)*y^2+Complex(-1)+2*y)^2*(44296371840*y^14+55233588480*y^12-351879360
*y^20-6466699680*y^18-4682052480*y^16-6466699680*y^6-351879360*y^4-117899040*y^
2+44296371840*y^10-4682052480*y^8+Complex(525103320)*y^3+Complex(-7757400)*y+
Complex(49665991200)*y^15+Complex(-9039381960)*y^7+Complex(-525103320)*y^21+
Complex(-49665991200)*y^9+Complex(10112521440)*y^13+Complex(-10112521440)*y^11+
Complex(7757400)*y^23+Complex(2831659320)*y^19+Complex(-2831659320)*y^5+
Complex(9039381960)*y^17-117899040*y^22)*ln(y)+2*(-13+12*ln(2))*mu*y^3*(
Complex(1)*y^2+Complex(-1)+2*y)^2*(Complex(690533911)*y^3-694680*y^24+Complex(-\
10591999)*y+138336276*y^22+Complex(-20023285016)*y^15+430707016*y^20+Complex(-\
195265769)*y^7+4907501364*y^18+Complex(690533911)*y^21+16480690600*y^16+
Complex(-20023285016)*y^9+11701400352*y^14+Complex(-32777519304)*y^13+Complex(-\
32777519304)*y^11-11701400352*y^10+Complex(-10591999)*y^23-16480690600*y^8+
Complex(-175897679)*y^19-4907501364*y^6+Complex(-175897679)*y^5-430707016*y^4+
Complex(-195265769)*y^17-138336276*y^2+694680))*7^(1/2)*Pi^(1/2)/(y^2+1)^17/b^3
*p_inf^9+51514/1617*Pi^(1/2)*(-39921/233920*(y^2+1)^6*(Complex(-5923728064/
44409261)*y^3-6028715/59212348*y^22+Complex(1)*y-1474610003/59212348*y^20+
Complex(-25109699296/44409261)*y^15+523296463/59212348*y^18+Complex(-\
25109699296/44409261)*y^7-221066343019/177637044*y^16+Complex(1)*y^21-\
296738517949/88818522*y^14+Complex(6954889078/1138699)*y^9-57581331413/88818522
*y^12+Complex(6954889078/1138699)*y^13+57581331413/88818522*y^10+Complex(
51323500736/14803087)*y^11+296738517949/88818522*y^8+Complex(-5923728064/
44409261)*y^19+221066343019/177637044*y^6+Complex(4986139609/44409261)*y^5-\
523296463/59212348*y^4+Complex(4986139609/44409261)*y^17+1474610003/59212348*y^
2+6028715/59212348)*arctan(1/2*(y^2-1)/y)+(y^2+1)^6*(Complex(-299836814/386355)
*y^6+Complex(20427001/386355)*y^2-5488804/386355*y^17+Complex(299836814/386355)
*y^12-833904/25757*y^15+Complex(28942598/77271)*y^14-33834544/77271*y^13+
Complex(1)*y^18+357058064/386355*y^11+Complex(-20427001/386355)*y^16+175529480/
77271*y^9+Complex(47908348/25757)*y^10+357058064/386355*y^7+Complex(-47908348/
25757)*y^8-33834544/77271*y^5+Complex(-28942598/77271)*y^4-833904/25757*y^3+
Complex(-1)-5488804/386355*y)*y^2*ln(y^2+1)-30763604487/27687332608*(-\
134960418452/7324667735*y+Complex(-1)-164739008836/89689809*y^5+555078677842400
/4394800641*y^15-48703270118224/3139143315*y^7+294536290114744/21974003205*y^11
-48703270118224/3139143315*y^23-7893394408/149483015*y^27+294536290114744/
21974003205*y^19-7893394408/149483015*y^3+Complex(1)*y^30-134960418452/
7324667735*y^29-164739008836/89689809*y^25+19386827530556/3139143315*y^21+
3317999307137324/21974003205*y^17+19386827530556/3139143315*y^9+
3317999307137324/21974003205*y^13+Complex(436820192631/1046381105)*y^26+
Complex(-268379984899/285376665)*y^24+Complex(95658174367051/3139143315)*y^22+
Complex(220080981371635/4394800641)*y^20+Complex(-446767262293241/21974003205)*
y^14+Complex(-2371769666046691/21974003205)*y^12+Complex(118467173109/
1046381105)*y^2+Complex(-220080981371635/4394800641)*y^10+Complex(-\
95658174367051/3139143315)*y^8+Complex(268379984899/285376665)*y^6+Complex(-\
436820192631/1046381105)*y^4+Complex(2371769666046691/21974003205)*y^18+
Complex(446767262293241/21974003205)*y^16+Complex(-118467173109/1046381105)*y^
28)*y^2*ln(y)^2+1271068946317/415309989120*(y^2+1)*y*(106347777690/
1271068946317*y^30+144705007855342/6355344731585*y^2+78972521771046/
1271068946317*y^4+1180463649164214/1271068946317*y^6+Complex(1)*y^29-\
564298094762934/1271068946317*y^24-43961407048400086/6355344731585*y^22-\
85703438585582/6355344731585*y^28+6921050539994/1271068946317*y^26+
51150408674061526/6355344731585*y^8+83755183907849846/6355344731585*y^12+
1035753123139982/1271068946317*y^10-27081160238537842/1271068946317*y^14-\
1092692195853198/1271068946317*y^16-154229769157385846/6355344731585*y^18-\
2795825365879182/1271068946317*y^20+Complex(218037987401440891/6355344731585)*y
^13+Complex(15136980262009814/1271068946317)*y^11+Complex(13653131049810965/
1271068946317)*y^9+Complex(-6961745647480556/6355344731585)*y^7+Complex(
6208926807867925/1271068946317)*y^21+Complex(-381449374459946/1271068946317)*y^
19+Complex(18510534480197304/1271068946317)*y^15+Complex(142847854205600891/
6355344731585)*y^17+Complex(297100086817247/1271068946317)*y^5+Complex(-\
825131006660878/6355344731585)*y^3+Complex(2101688924557/1271068946317)*y+
Complex(197255988019167/1271068946317)*y^25+Complex(-15808484288110316/
6355344731585)*y^23+Complex(-626317684487438/6355344731585)*y^27-106347777690/
1271068946317)*ln(y)+1218531853/55374665216*(y^2+1)^2*(-384356400238/
54833933385*y+Complex(-1)+668052930426393146/316665965298375*y^5-\
178561136556329136/239354471125*y^15+325719272650051352/11728369085125*y^7-\
9660240846483974788/63333193059675*y^11+325719272650051352/11728369085125*y^23+
332494206208585684/316665965298375*y^27-9660240846483974788/63333193059675*y^19
+332494206208585684/316665965298375*y^3+Complex(1)*y^30-384356400238/
54833933385*y^29+668052930426393146/316665965298375*y^25+17167280823248513126/
63333193059675*y^21+92186085234573932858/316665965298375*y^17+
17167280823248513126/63333193059675*y^9+92186085234573932858/316665965298375*y^
13+Complex(2353808179797556106/316665965298375)*y^26+Complex(-\
1064101227901398817/105555321766125)*y^24+Complex(577876085751345991/
9047599008525)*y^22+Complex(-7156058292165126374/21111064353225)*y^20+Complex(
148213957165576581313/316665965298375)*y^14+Complex(2098562163462384524/
21111064353225)*y^12+Complex(2746225398491984/63333193059675)*y^2+Complex(
7156058292165126374/21111064353225)*y^10+Complex(-577876085751345991/
9047599008525)*y^8+Complex(1064101227901398817/105555321766125)*y^6+Complex(-\
2353808179797556106/316665965298375)*y^4+Complex(-2098562163462384524/
21111064353225)*y^18+Complex(-148213957165576581313/316665965298375)*y^16+
Complex(-2746225398491984/63333193059675)*y^28+51115075584/174075979*(y^2+1)^4*
(Complex(-299836814/386355)*y^6+Complex(20427001/386355)*y^2-5488804/386355*y^
17+Complex(299836814/386355)*y^12-833904/25757*y^15+Complex(28942598/77271)*y^
14-33834544/77271*y^13+Complex(1)*y^18+357058064/386355*y^11+Complex(-20427001/
386355)*y^16+175529480/77271*y^9+Complex(47908348/25757)*y^10+357058064/386355*
y^7+Complex(-47908348/25757)*y^8-33834544/77271*y^5+Complex(-28942598/77271)*y^
4-833904/25757*y^3+Complex(-1)-5488804/386355*y)*y^2*ln(2)^2-110749330432/
174075979*(y^2+1)^4*(Complex(-299836814/386355)*y^6+Complex(20427001/386355)*y^
2-5488804/386355*y^17+Complex(299836814/386355)*y^12-833904/25757*y^15+Complex(
28942598/77271)*y^14-33834544/77271*y^13+Complex(1)*y^18+357058064/386355*y^11+
Complex(-20427001/386355)*y^16+175529480/77271*y^9+Complex(47908348/25757)*y^10
+357058064/386355*y^7+Complex(-47908348/25757)*y^8-33834544/77271*y^5+Complex(-\
28942598/77271)*y^4-833904/25757*y^3+Complex(-1)-5488804/386355*y)*y^2*ln(2)+
55374665216/1218531853*(y^2+1)^4*(Complex(-299836814/386355)*y^6+Complex(
20427001/386355)*y^2-5488804/386355*y^17+Complex(299836814/386355)*y^12-833904/
25757*y^15+Complex(28942598/77271)*y^14-33834544/77271*y^13+Complex(1)*y^18+
357058064/386355*y^11+Complex(-20427001/386355)*y^16+175529480/77271*y^9+
Complex(47908348/25757)*y^10+357058064/386355*y^7+Complex(-47908348/25757)*y^8-\
33834544/77271*y^5+Complex(-28942598/77271)*y^4-833904/25757*y^3+Complex(-1)-\
5488804/386355*y)*y^2*ln(b)))*(Complex(1)*y^2+Complex(-1)+2*y)^2*y^2*7^(1/2)*mu
/(y^2+1)^21/b^3*p_inf^10;
W_odd_inst_y_4_meqm2_fin := -16/21*7^(1/2)*mu*(-4*y^3*(Complex(1)*y^8+Complex(
56)*y^6-14*y^7+Complex(-180)*y^4+156*y^5+Complex(56)*y^2-156*y^3+Complex(1)+14*
y)*ln(y)^3+(Complex(-11)*y^11-3*y^12+Complex(848)*y^9-353*y^10+996*y^8+Complex(
-848)*y^5+996*y^6+Complex(11)*y^3-353*y^4-3*y^2)*ln(y)^2+(Complex(1)*y^8+
Complex(81)*y^6+y^7+Complex(-530)*y^4+391*y^5+Complex(81)*y^2-391*y^3+Complex(1
)-y)*y*(y^2+1)^2*ln(y)+3/4*(y^2+1)^3*(Complex(1)*y^7+1/3*y^8+Complex(-107/3)*y^
5+6*y^6+Complex(107/3)*y^3-166/3*y^4+Complex(-1)*y+6*y^2+1/3))*y^2*Pi^(1/2)*(
Complex(1)*y^2+Complex(-1)+2*y)^2/(y^2+1)^11/b^4/p_inf^4+8/7*(Complex(1)*y^2+
Complex(-1)+2*y)^2*(((Complex(-20)*y^4-2*y^5+Complex(20)*y^2-24*y^3-2*y)*ln(y)+
(y^2+1)*(Complex(1)*y^4+Complex(22)*y^2-5*y^3+Complex(1)+5*y))*(y^2+1)^6*arctan
(1/2*(y^2-1)/y)-220/9*(Complex(1)*y^12+Complex(1074/55)*y^10-786/55*y^11+
Complex(1353/5)*y^8+4128/55*y^9+Complex(-49048/55)*y^6+21042/55*y^7+Complex(
1353/5)*y^4-21042/55*y^5+Complex(1074/55)*y^2-4128/55*y^3+Complex(1)+786/55*y)*
y^3*ln(y)^3+(Complex(-76205/3)*y^7-31/3*y^16-8501/5*y^14-31/3*y^2+60167/3*y^10+
60167/3*y^8-9877/3*y^6-8501/5*y^4-9877/3*y^12+Complex(76205/3)*y^11+Complex(
1666/15)*y^5+Complex(53/5)*y^3+Complex(-1666/15)*y^13+Complex(-53/5)*y^15)*ln(y
)^2+7/9*(Complex(1)*y^12+Complex(29917/105)*y^10+337/35*y^11+Complex(82685/21)*
y^8+47153/35*y^9+Complex(-651818/35)*y^6+262096/35*y^7+Complex(82685/21)*y^4-\
262096/35*y^5+Complex(29917/105)*y^2-47153/35*y^3+Complex(1)-337/35*y)*(y^2+1)^
2*y*ln(y)+5051/540*(y^2+1)^3*(Complex(1)*y^11+285/5051*y^12+Complex(-4245/5051)
*y^9-5368/5051*y^10+Complex(-428696/5051)*y^7+104819/5051*y^8+Complex(428696/
5051)*y^5-427056/5051*y^6+Complex(4245/5051)*y^3+104819/5051*y^4+Complex(-1)*y-\
5368/5051*y^2+285/5051))*Pi^(1/2)*7^(1/2)*y^2*mu/(y^2+1)^13/b^4/p_inf^2+64/21*
mu*(-12*y^2*(Complex(1)*y^8+Complex(56)*y^6-14*y^7+Complex(-180)*y^4+156*y^5+
Complex(56)*y^2-156*y^3+Complex(1)+14*y)*ln(y)^2+(Complex(-22)*y^10-6*y^11+
Complex(1696)*y^8-706*y^9+1992*y^7+Complex(-1696)*y^4+1992*y^5+Complex(22)*y^2-\
706*y^3-6*y)*ln(y)+(Complex(1)*y^8+Complex(81)*y^6+y^7+Complex(-530)*y^4+391*y^
5+Complex(81)*y^2-391*y^3+Complex(1)-y)*(y^2+1)^2)*Pi^(1/2)*y^3*7^(1/2)*(ln(2)-\
13/12)*(Complex(1)*y^2+Complex(-1)+2*y)^2/(y^2+1)^11/b^4/p_inf+2/21*(Complex(1)
*y^2+Complex(-1)+2*y)^2*(((Complex(5792/5)*y^8+94*y^9+Complex(30232/5)*y^6-\
21404/5*y^7+Complex(-30232/5)*y^4+99452/5*y^5+Complex(-5792/5)*y^2-21404/5*y^3+
94*y)*ln(y)+(Complex(1)*y^8+Complex(-2566/15)*y^6+437/15*y^7+Complex(-78482/15)
*y^4+107837/15*y^5+Complex(-2566/15)*y^2-107837/15*y^3+Complex(1)-437/15*y)*(y^
2+1))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+36460/33*(Complex(-3371476/9115)*y^6+
Complex(-146772/9115)*y^2-134618/9115*y^15+Complex(5348902/9115)*y^12+4972/1823
*y^13+Complex(-146772/9115)*y^14+4763088/9115*y^11+Complex(1)*y^16+2098738/1823
*y^9+Complex(-3371476/9115)*y^10-2098738/1823*y^7+Complex(-3404682/1823)*y^8-\
4763088/9115*y^5+Complex(5348902/9115)*y^4-4972/1823*y^3+Complex(1)+134618/9115
*y)*y^3*ln(y)^3+(Complex(101537/55)*y^3+3859618/11*y^16+3800486/55*y^14+1547/11
*y^20+731253/11*y^18+1547/11*y^2-177366352/55*y^10+3800486/55*y^8+3859618/11*y^
6+731253/11*y^4-177366352/55*y^12+Complex(-72960326/55)*y^15+Complex(72960326/
55)*y^7+Complex(170733804/55)*y^9+Complex(-170733804/55)*y^13+Complex(-101537/
55)*y^19+Complex(-9350868/55)*y^5+Complex(9350868/55)*y^17)*ln(y)^2+599/11*(y^2
+1)^2*y*(Complex(162408521/26955)*y^6+Complex(-904369/26955)*y^2-8609/2995*y^15
+Complex(-113505016/26955)*y^12-15732571/26955*y^13+Complex(-904369/26955)*y^14
-7540901/1797*y^11+Complex(1)*y^16-62422405/5391*y^9+Complex(162408521/26955)*y
^10+62422405/5391*y^7+Complex(541446826/26955)*y^8+7540901/1797*y^5+Complex(-\
113505016/26955)*y^4+15732571/26955*y^3+Complex(1)+8609/2995*y)*ln(y)+12409/220
*(Complex(-2811947/111681)*y^3+16465/37227*y^16+Complex(-1)*y+3582658/111681*y^
14+Complex(1)*y^15+5336296/111681*y^12+Complex(-54174193/111681)*y^7-7712162/
111681*y^10+Complex(54174193/111681)*y^9+132774410/111681*y^8+Complex(2811947/
111681)*y^13-7712162/111681*y^6+Complex(14506153/37227)*y^11+5336296/111681*y^4
+Complex(-14506153/37227)*y^5+3582658/111681*y^2+16465/37227)*(y^2+1)^3)*Pi^(1/
2)*7^(1/2)*y^2*mu/(y^2+1)^15/b^4+64/63*(Complex(1)*y^2+Complex(-1)+2*y)^2*(ln(2
)-13/12)*7^(1/2)*(90*(y^2+1)^6*(Complex(1)*y^3+1/10*y^4+Complex(-1)*y+6/5*y^2+1
/10)*arctan(1/2*(y^2-1)/y)+(Complex(92916)*y^10+Complex(276)*y^2+Complex(-\
280896)*y^8+Complex(92916)*y^6+Complex(3312)*y^4-3960*y^13+17856*y^11+Complex(
276)*y^14+Complex(3312)*y^12+118584*y^9-118584*y^7-17856*y^5+3960*y^3)*ln(y)^2+
(66*y^15+60354/5*y^13-156786*y^7+32214*y^5+60354/5*y^3+32214*y^11-156786*y^9+
Complex(-18/5)*y^14+Complex(42168/5)*y^12+Complex(213450)*y^6+66*y+Complex(-\
42168/5)*y^4+Complex(18/5)*y^2+Complex(-213450)*y^10)*ln(y)+(Complex(1)*y^12+
Complex(-9356/15)*y^10-146/5*y^11+Complex(-46297/3)*y^8-14734/5*y^9+Complex(
305704/5)*y^6-122228/5*y^7+Complex(-46297/3)*y^4+122228/5*y^5+Complex(-9356/15)
*y^2+14734/5*y^3+Complex(1)+146/5*y)*(y^2+1)^2)*y^3*Pi^(1/2)*mu/(y^2+1)^13/b^4*
p_inf+3328/147*(Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1/2)*(-3941/18304*(105986
/2815*(Complex(1)*y^11+2245/52993*y^12+Complex(-332147/52993)*y^9-493040/52993*
y^10+Complex(6844260/52993)*y^7+393687/52993*y^8+Complex(-6844260/52993)*y^5+
4253544/52993*y^6+Complex(332147/52993)*y^3+393687/52993*y^4+Complex(-1)*y-\
493040/52993*y^2+2245/52993)*y*ln(y)+(Complex(1)*y^12+Complex(-175141/8445)*y^
10-39472/8445*y^11+Complex(7064759/8445)*y^8+159190/563*y^9+Complex(-1925314/
563)*y^6+6140722/8445*y^7+Complex(7064759/8445)*y^4-6140722/8445*y^5+Complex(-\
175141/8445)*y^2-159190/563*y^3+Complex(1)+39472/8445*y)*(y^2+1))*(y^2+1)^6*
arctan(1/2*(y^2-1)/y)+(y*(Complex(1)*y^8+Complex(56)*y^6-14*y^7+Complex(-180)*y
^4+156*y^5+Complex(56)*y^2-156*y^3+Complex(1)+14*y)*ln(y)+Complex(11/12)*y^9+1/
4*y^10+Complex(-212/3)*y^7+353/12*y^8-83*y^6+Complex(212/3)*y^3-83*y^4+Complex(
-11/12)*y+353/12*y^2+1/4)*y^2*(y^2+1)^6*ln(y^2+1)-1132705/118976*(Complex(
181819052/161815)*y^6+Complex(-8110842/161815)*y^2-504842/32363*y^19+Complex(-\
294388828/161815)*y^12-25710568/485445*y^17+Complex(181819052/161815)*y^14+
97757218/485445*y^15+Complex(-8110842/161815)*y^18+546773214/161815*y^13+
Complex(386746159/485445)*y^16+307356782/97089*y^11+Complex(-3521182444/485445)
*y^10-307356782/97089*y^9+Complex(-294388828/161815)*y^8-546773214/161815*y^7+
Complex(386746159/485445)*y^4-97757218/485445*y^5+Complex(1)*y^20+25710568/
485445*y^3+Complex(1)+504842/32363*y)*y^3*ln(y)^3+224876959/7138560*(Complex(
17239745273/224876959)*y^3+7242795/224876959*y^20+Complex(-239154079/224876959)
*y-3991087520/224876959*y^18+Complex(87925302218/224876959)*y^15-21423359017/
224876959*y^16+Complex(-267356298634/224876959)*y^7-87941859056/224876959*y^14+
Complex(-312025980584/224876959)*y^9+196547122430/224876959*y^12+Complex(
271268229514/224876959)*y^13+543173686048/224876959*y^10+Complex(325646353064/
224876959)*y^11+205884358910/224876959*y^8+Complex(1)*y^19-81031732976/
224876959*y^6+Complex(-89495785418/224876959)*y^5-20195526697/224876959*y^4+
Complex(-18110649593/224876959)*y^17-4190967200/224876959*y^2+7242795/224876959
)*(y^2+1)*y^2*ln(y)^2-35623/129792*(y^2+1)^2*(-119808/5089*y^2*(y^2+1)^4*(
Complex(1)*y^8+Complex(56)*y^6-14*y^7+Complex(-180)*y^4+156*y^5+Complex(56)*y^2
-156*y^3+Complex(1)+14*y)*ln(2)^2+259584/5089*y^2*(y^2+1)^4*(Complex(1)*y^8+
Complex(56)*y^6-14*y^7+Complex(-180)*y^4+156*y^5+Complex(56)*y^2-156*y^3+
Complex(1)+14*y)*ln(2)-129792/35623*(Complex(1)*y^8+Complex(56)*y^6-14*y^7+
Complex(-180)*y^4+156*y^5+Complex(56)*y^2-156*y^3+Complex(1)+14*y)*(y^2+1)^4*y^
2*ln(b)+Complex(1)-6186207/1959265*y+Complex(1642369161304/205722825)*y^6-\
192604160522/41144565*y^15-2434483507238/68574275*y^13-1438916099692/41144565*y
^11+1234239307372/41144565*y^9+2315804947238/68574275*y^7+Complex(322074849/
6234025)*y^2+Complex(4939660837852/205722825)*y^12+Complex(1226869276504/
205722825)*y^14+Complex(363716449/6234025)*y^18+Complex(-548463060247/68574275)
*y^16+Complex(172759575262/1959265)*y^10+Complex(5463845298652/205722825)*y^8+
Complex(-514983213847/68574275)*y^4+Complex(1)*y^20+12191926161/9796325*y^3+
203447633162/41144565*y^5+1393641/279895*y^19-10020614161/9796325*y^17)*y*ln(y)
-235208681/85662720*(-507386880/235208681*(Complex(1)*y^7+3/11*y^8+Complex(-859
/11)*y^5+350/11*y^6+Complex(859/11)*y^3-1346/11*y^4+Complex(-1)*y+350/11*y^2+3/
11)*y^2*(y^2+1)^4*ln(2)^2+1099338240/235208681*(Complex(1)*y^7+3/11*y^8+
Complex(-859/11)*y^5+350/11*y^6+Complex(859/11)*y^3-1346/11*y^4+Complex(-1)*y+
350/11*y^2+3/11)*y^2*(y^2+1)^4*ln(2)-78524160/235208681*(Complex(1)*y^7+3/11*y^
8+Complex(-859/11)*y^5+350/11*y^6+Complex(859/11)*y^3-1346/11*y^4+Complex(-1)*y
+350/11*y^2+3/11)*(y^2+1)^4*y^2*ln(b)+Complex(-101166105137/4939382301)*y^3+
Complex(-1)*y+Complex(2071776383378/24696911505)*y^15+Complex(2839631979242/
8232303835)*y^7-261256592549/24696911505*y^16+379853292544/8232303835*y^14+
Complex(1445148626284/24696911505)*y^9+Complex(-2839631979242/8232303835)*y^13+
988983840834/8232303835*y^12+5928457218296/24696911505*y^10+988983840834/
8232303835*y^8+Complex(-1445148626284/24696911505)*y^11-19896738004/8232303835*
y^2+Complex(1)*y^19+Complex(-2071776383378/24696911505)*y^5+22416135/235208681-\
261256592549/24696911505*y^4+379853292544/8232303835*y^6+22416135/235208681*y^
20-19896738004/8232303835*y^18+Complex(101166105137/4939382301)*y^17)*(y^2+1)^3
)*y^2*7^(1/2)*mu/(y^2+1)^17/b^4*p_inf^2-1216/77*(Complex(1)*y^2+Complex(-1)+2*y
)^2*(ln(2)-13/12)*7^(1/2)*(5489/285*(Complex(1)*y^7+145/1996*y^8+Complex(3554/
499)*y^5-5981/998*y^6+Complex(-3554/499)*y^3+23693/998*y^4+Complex(-1)*y-5981/
998*y^2+145/1996)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+3188/57*(Complex(-307304/797)
*y^6+Complex(-21432/797)*y^2-11902/797*y^15+Complex(533222/797)*y^12-6842/797*y
^13+Complex(-21432/797)*y^14+402930/797*y^11+Complex(1)*y^16+1134130/797*y^9+
Complex(-307304/797)*y^10-1134130/797*y^7+Complex(-1634370/797)*y^8-402930/797*
y^5+Complex(533222/797)*y^4+6842/797*y^3+Complex(1)+11902/797*y)*y^2*ln(y)^2-\
23924/285*(y^2+1)*(Complex(507605/5981)*y^3-245/11962*y^16+Complex(-1)*y-155792
/5981*y^14+Complex(1)*y^15-675867/5981*y^12+Complex(-4104728/5981)*y^7-25466/
5981*y^10+Complex(4104728/5981)*y^9+8352063/5981*y^8+Complex(-507605/5981)*y^13
-25466/5981*y^6+Complex(3818992/5981)*y^11-675867/5981*y^4+Complex(-3818992/
5981)*y^5-155792/5981*y^2-245/11962)*y*ln(y)+(y^2+1)^2*(Complex(27649391/5130)*
y^6+Complex(-13003/5130)*y^2-67/57*y^15+Complex(-9948749/2565)*y^12-288550/513*
y^13+Complex(-13003/5130)*y^14-2426522/855*y^11+Complex(1)*y^16-32671531/2565*y
^9+Complex(27649391/5130)*y^10+32671531/2565*y^7+Complex(46464056/2565)*y^8+
2426522/855*y^5+Complex(-9948749/2565)*y^4+288550/513*y^3+Complex(1)+67/57*y))*
y^3*Pi^(1/2)*mu/(y^2+1)^15/b^4*p_inf^3-61568/441*(Complex(1)*y^2+Complex(-1)+2*
y)^2*Pi^(1/2)*(5691/35216896*(y^2+1)^6*(-9379312/1355*y*(Complex(65958175/
1172414)*y^3-117205/4689656*y^16+Complex(-1)*y-37095321/2344828*y^14+Complex(1)
*y^15-14205499/586207*y^12+Complex(-209796874/586207)*y^7-150806279/2344828*y^
10+Complex(209796874/586207)*y^9+2090887149/2344828*y^8+Complex(-65958175/
1172414)*y^13-150806279/2344828*y^6+Complex(497208711/1172414)*y^11-14205499/
586207*y^4+Complex(-497208711/1172414)*y^5-37095321/2344828*y^2-117205/4689656)
*ln(y)+(y^2+1)*(Complex(18060963518/20325)*y^6+Complex(488337274/47425)*y^2+
7756943/9485*y^15+Complex(-67450596464/142275)*y^12-5523140809/47425*y^13+
Complex(488337274/47425)*y^14-15132570631/142275*y^11+Complex(1)*y^16-\
35072050717/20325*y^9+Complex(18060963518/20325)*y^10+35072050717/20325*y^7+
Complex(38442593942/20325)*y^8+15132570631/142275*y^5+Complex(-67450596464/
142275)*y^4+5523140809/47425*y^3+Complex(1)-7756943/9485*y))*arctan(1/2*(y^2-1)
/y)+((Complex(16089/37)*y^8+Complex(-44584/37)*y^6+Complex(16089/37)*y^4+
Complex(30/37)*y^2+Complex(1)+Complex(1)*y^12+Complex(30/37)*y^10-534/37*y^11+
1824/37*y^9+18486/37*y^7-18486/37*y^5-1824/37*y^3+534/37*y)*y*ln(y)-171/740*(y^
2+1)*(Complex(1)*y^11-65/171*y^12+Complex(-26617/171)*y^9-772/9*y^10+Complex(
357092/171)*y^7-43327/171*y^8+Complex(-357092/171)*y^5+265112/171*y^6+Complex(
26617/171)*y^3-43327/171*y^4+Complex(-1)*y-772/9*y^2-65/171))*(y^2+1)^6*y^2*ln(
y^2+1)-35571361/17608448*(86465538/5081623*y+Complex(1)+3272911292/5081623*y^5+
91712101108/5081623*y^15-21312417122/5081623*y^7-44994274304/5081623*y^11-\
86465538/5081623*y^23-3272911292/5081623*y^19+406605356/5081623*y^3-406605356/
5081623*y^21+21312417122/5081623*y^17-91712101108/5081623*y^9+44994274304/
5081623*y^13+Complex(1)*y^24+Complex(-413773008/5081623)*y^2+Complex(
14638010528/5081623)*y^18+Complex(1630408321/298919)*y^16+Complex(-81802282064/
5081623)*y^14+Complex(-118346365312/5081623)*y^12+Complex(-81802282064/5081623)
*y^10+Complex(-413773008/5081623)*y^22+Complex(4896881816/5081623)*y^20+
Complex(1630408321/298919)*y^8+Complex(14638010528/5081623)*y^6+Complex(
4896881816/5081623)*y^4)*y^3*ln(y)^3+2897069737/352168960*(-53861061934/
2897069737*y^2-211778690858/2897069737*y^4-1871668246742/2897069737*y^6+
166092465/2897069737*y^24-43695752494/2897069737*y^22-830587479889/2897069737*y
^8+16854041320340/2897069737*y^12+14424306647044/2897069737*y^10+12403123322884
/2897069737*y^14-2483763758929/2897069737*y^16-2295527385302/2897069737*y^18-\
195674099498/2897069737*y^20+Complex(1)*y^23+Complex(-13872848828210/2897069737
)*y^9+Complex(-1231503964061/2897069737)*y^5+Complex(-3601407657/2897069737)*y+
Complex(253702601761/2897069737)*y^3+Complex(3034683480667/2897069737)*y^17+
Complex(14738156517170/2897069737)*y^15+Complex(-3730093441627/2897069737)*y^7+
Complex(5584969114942/2897069737)*y^13+Complex(-1696110060862/2897069737)*y^11+
Complex(915332382621/2897069737)*y^19+Complex(-257795376161/2897069737)*y^21+
166092465/2897069737)*(y^2+1)*y^2*ln(y)^2+224805/5417984*(194154323/14612325*y+
Complex(1)-1159253658799/102286275*y^5+92320464197102/511431375*y^15-\
7648964280379/118022625*y^7+162167237711146/1534294125*y^11-36574549/2087475*y^
23+377610844847/102286275*y^19-3629969487/1363817*y^3+172354510117/102286275*y^
21+6889014049339/118022625*y^17-68935940794862/511431375*y^9+29031867666134/
1534294125*y^13+Complex(1)*y^24+Complex(-535505291857/4602882375)*y^2+Complex(-\
40997573511439/1534294125)*y^18+Complex(1046655348133/39340875)*y^16+Complex(-\
20245488281162/102286275)*y^14+Complex(-84571741744052/1534294125)*y^12+
Complex(-10183677133678/34095425)*y^10+Complex(-484236153937/4602882375)*y^22+
Complex(60864965169758/4602882375)*y^20+Complex(-1935928736347/39340875)*y^8+
Complex(-63555694376719/1534294125)*y^6+Complex(68588915643998/4602882375)*y^4+
1667072/10705*(Complex(16089/37)*y^8+Complex(-44584/37)*y^6+Complex(16089/37)*y
^4+Complex(30/37)*y^2+Complex(1)+Complex(1)*y^12+Complex(30/37)*y^10-534/37*y^
11+1824/37*y^9+18486/37*y^7-18486/37*y^5-1824/37*y^3+534/37*y)*(y^2+1)^4*y^2*ln
(2)^2-10835968/32115*(Complex(16089/37)*y^8+Complex(-44584/37)*y^6+Complex(
16089/37)*y^4+Complex(30/37)*y^2+Complex(1)+Complex(1)*y^12+Complex(30/37)*y^10
-534/37*y^11+1824/37*y^9+18486/37*y^7-18486/37*y^5-1824/37*y^3+534/37*y)*(y^2+1
)^4*y^2*ln(2)+5417984/224805*(Complex(16089/37)*y^8+Complex(-44584/37)*y^6+
Complex(16089/37)*y^4+Complex(30/37)*y^2+Complex(1)+Complex(1)*y^12+Complex(30/
37)*y^10-534/37*y^11+1824/37*y^9+18486/37*y^7-18486/37*y^5-1824/37*y^3+534/37*y
)*(y^2+1)^4*y^2*ln(b))*(y^2+1)^2*y*ln(y)-88049081/384184320*(-719846499542/
101696688555*y^2-4621417907306/101696688555*y^4+5427261393358/14528098365*y^6+
Complex(-1)*y+12992385/968539891*y^24-719846499542/101696688555*y^22+
11657678587353/6779779237*y^8-101388378886268/20339337711*y^12+14805629804172/
6779779237*y^10+14805629804172/6779779237*y^14+11657678587353/6779779237*y^16+
5427261393358/14528098365*y^18-4621417907306/101696688555*y^20+Complex(1)*y^23+
Complex(23704240084302/33898896185)*y^9+Complex(-19109221417989/33898896185)*y^
5+Complex(-20943642309/3081717835)*y^3+Complex(-4342983682883/4842699455)*y^17+
Complex(-23704240084302/33898896185)*y^15+Complex(4342983682883/4842699455)*y^7
+Complex(-162083177575346/33898896185)*y^13+Complex(162083177575346/33898896185
)*y^11+Complex(19109221417989/33898896185)*y^19+Complex(20943642309/3081717835)
*y^21+12992385/968539891-1242888192/88049081*(y^2+1)^4*(Complex(1)*y^11-65/171*
y^12+Complex(-26617/171)*y^9-772/9*y^10+Complex(357092/171)*y^7-43327/171*y^8+
Complex(-357092/171)*y^5+265112/171*y^6+Complex(26617/171)*y^3-43327/171*y^4+
Complex(-1)*y-772/9*y^2-65/171)*y^2*ln(2)+88777728/88049081*(y^2+1)^4*(Complex(
1)*y^11-65/171*y^12+Complex(-26617/171)*y^9-772/9*y^10+Complex(357092/171)*y^7-\
43327/171*y^8+Complex(-357092/171)*y^5+265112/171*y^6+Complex(26617/171)*y^3-\
43327/171*y^4+Complex(-1)*y-772/9*y^2-65/171)*y^2*ln(b)+573640704/88049081*(y^2
+1)^4*(Complex(1)*y^11-65/171*y^12+Complex(-26617/171)*y^9-772/9*y^10+Complex(
357092/171)*y^7-43327/171*y^8+Complex(-357092/171)*y^5+265112/171*y^6+Complex(
26617/171)*y^3-43327/171*y^4+Complex(-1)*y-772/9*y^2-65/171)*y^2*ln(2)^2)*(y^2+
1)^3)*y^2*7^(1/2)*mu/(y^2+1)^19/b^4*p_inf^4-13312/147*(Complex(1)*y^2+Complex(-\
1)+2*y)^2*Pi^(1/2)*(-48097/11440*(ln(2)-13/12)*(y^2+1)^6*(Complex(1)*y^11+595/
27484*y^12+Complex(-152576/6871)*y^9-72143/6871*y^10+Complex(1647903/6871)*y^7+
45009/27484*y^8+Complex(-1647903/6871)*y^5+785988/6871*y^6+Complex(152576/6871)
*y^3+45009/27484*y^4+Complex(-1)*y-72143/6871*y^2+595/27484)*arctan(1/2*(y^2-1)
/y)+(ln(2)-13/12)*y^2*(y^2+1)^6*(Complex(1)*y^8+Complex(56)*y^6-14*y^7+Complex(
-180)*y^4+156*y^5+Complex(56)*y^2-156*y^3+Complex(1)+14*y)*ln(y^2+1)+28/13*y^2*
(y^2+1)^6*(Complex(1)*y^8+Complex(56)*y^6-14*y^7+Complex(-180)*y^4+156*y^5+
Complex(56)*y^2-156*y^3+Complex(1)+14*y)*ln(2)^3-7*y^2*(y^2+1)^6*(Complex(1)*y^
8+Complex(56)*y^6-14*y^7+Complex(-180)*y^4+156*y^5+Complex(56)*y^2-156*y^3+
Complex(1)+14*y)*ln(2)^2+(-130431/7436*(Complex(7060616/6211)*y^6+Complex(-\
355476/6211)*y^2-98722/6211*y^19+Complex(-9355816/6211)*y^12-972634/18633*y^17+
Complex(7060616/6211)*y^14+1056796/18633*y^15+Complex(-355476/6211)*y^18+
23656464/6211*y^13+Complex(16062499/18633)*y^16+70008592/18633*y^11+Complex(-\
157144936/18633)*y^10-70008592/18633*y^9+Complex(-9355816/6211)*y^8-23656464/
6211*y^7+Complex(16062499/18633)*y^4-1056796/18633*y^5+Complex(1)*y^20+972634/
18633*y^3+Complex(1)+98722/6211*y)*y^2*ln(y)^2+2334493/55770*(Complex(25184009/
333499)*y^3+50445/1333996*y^20+Complex(-2446033/2334493)*y-11502787/666998*y^18
+Complex(1883891113/4668986)*y^15-707900551/9337972*y^16+Complex(-4668100211/
4668986)*y^7-1013587394/2334493*y^14+Complex(-3605679383/2334493)*y^9+
1924088807/2334493*y^12+Complex(4729224131/4668986)*y^13+816188959/333499*y^10+
Complex(3712088543/2334493)*y^11+1997035967/2334493*y^8+Complex(1)*y^19-\
959602034/2334493*y^6+Complex(-1908429913/4668986)*y^5-669530791/9337972*y^4+
Complex(-183092003/2334493)*y^17-11948947/666998*y^2+50445/1333996)*(y^2+1)*y*
ln(y)-1337/89232*(-89232/1337*(Complex(1)*y^8+Complex(56)*y^6-14*y^7+Complex(-\
180)*y^4+156*y^5+Complex(56)*y^2-156*y^3+Complex(1)+14*y)*(y^2+1)^4*y^2*ln(b)+
Complex(1)-466254/6685*y+Complex(117067780384/701925)*y^6-7160128649/140385*y^
15-89475164663/233975*y^13-52386175363/140385*y^11+52386175363/140385*y^9+
89475164663/233975*y^7+Complex(203010303/467950)*y^2+Complex(100682335897/
701925)*y^12+Complex(117067780384/701925)*y^14+Complex(203010303/467950)*y^18+
Complex(-20899705822/233975)*y^16+Complex(6712867963/6685)*y^10+Complex(
100682335897/701925)*y^8+Complex(-20899705822/233975)*y^4+Complex(1)*y^20+
65729763/4775*y^3+7160128649/140385*y^5+466254/6685*y^19-65729763/4775*y^17)*(y
^2+1)^2)*ln(2)+43477/2288*(Complex(7060616/6211)*y^6+Complex(-355476/6211)*y^2-\
98722/6211*y^19+Complex(-9355816/6211)*y^12-972634/18633*y^17+Complex(7060616/
6211)*y^14+1056796/18633*y^15+Complex(-355476/6211)*y^18+23656464/6211*y^13+
Complex(16062499/18633)*y^16+70008592/18633*y^11+Complex(-157144936/18633)*y^10
-70008592/18633*y^9+Complex(-9355816/6211)*y^8-23656464/6211*y^7+Complex(
16062499/18633)*y^4-1056796/18633*y^5+Complex(1)*y^20+972634/18633*y^3+Complex(
1)+98722/6211*y)*y^2*ln(y)^2-2334493/51480*(Complex(25184009/333499)*y^3+50445/
1333996*y^20+Complex(-2446033/2334493)*y-11502787/666998*y^18+Complex(
1883891113/4668986)*y^15-707900551/9337972*y^16+Complex(-4668100211/4668986)*y^
7-1013587394/2334493*y^14+Complex(-3605679383/2334493)*y^9+1924088807/2334493*y
^12+Complex(4729224131/4668986)*y^13+816188959/333499*y^10+Complex(3712088543/
2334493)*y^11+1997035967/2334493*y^8+Complex(1)*y^19-959602034/2334493*y^6+
Complex(-1908429913/4668986)*y^5-669530791/9337972*y^4+Complex(-183092003/
2334493)*y^17-11948947/666998*y^2+50445/1333996)*(y^2+1)*y*ln(y)+1337/82368*(-\
89232/1337*(Complex(1)*y^8+Complex(56)*y^6-14*y^7+Complex(-180)*y^4+156*y^5+
Complex(56)*y^2-156*y^3+Complex(1)+14*y)*(y^2+1)^4*y^2*ln(b)+Complex(1)+
Complex(1)*y^20+466254/6685*y^19+(Complex(359234063/467950)+Complex(-13728/1337
)*Pi^2)*y^18+(-88047443/4775+27456/191*Pi^2)*y^17+(Complex(-16212993022/233975)
+Complex(-823680/1337)*Pi^2)*y^16+(-2473415849/140385-1372800/1337*Pi^2)*y^15+(
Complex(128784562384/701925)+Complex(-686400/1337)*Pi^2)*y^14+(-59480202743/
233975-5271552/1337*Pi^2)*y^13+(Complex(24757588537/701925)+Complex(4447872/
1337)*Pi^2)*y^12+(-39732050803/140385-3706560/1337*Pi^2)*y^11+(Complex(
5306854123/6685)+Complex(1235520/191)*Pi^2)*y^10+(39732050803/140385+3706560/
1337*Pi^2)*y^9+(Complex(24757588537/701925)+Complex(4447872/1337)*Pi^2)*y^8+(
59480202743/233975+5271552/1337*Pi^2)*y^7+(Complex(128784562384/701925)+
Complex(-686400/1337)*Pi^2)*y^6+(2473415849/140385+1372800/1337*Pi^2)*y^5+(
Complex(-16212993022/233975)+Complex(-823680/1337)*Pi^2)*y^4+(88047443/4775-\
27456/191*Pi^2)*y^3+(Complex(359234063/467950)+Complex(-13728/1337)*Pi^2)*y^2-\
466254/6685*y)*(y^2+1)^2)*y^3*7^(1/2)*mu/(y^2+1)^17/b^4*p_inf^5+1760096/4851*(
Complex(1)*y^2+Complex(-1)+2*y)^2*(849513/366099968*(y^2+1)^6*(-6581500/40453*(
Complex(796689199/8226875)*y^3-144907/3290750*y^20+Complex(-1)*y-167285366/
8226875*y^18+Complex(195650416/329075)*y^15-78099023/3290750*y^16+Complex(-\
10482987256/8226875)*y^7-7451788232/8226875*y^14+Complex(-21869781918/8226875)*
y^9+11903287841/8226875*y^12+Complex(10482987256/8226875)*y^13+6197860044/
1645375*y^10+Complex(21869781918/8226875)*y^11+11903287841/8226875*y^8+Complex(
1)*y^19-7451788232/8226875*y^6+Complex(-195650416/329075)*y^5-78099023/3290750*
y^4+Complex(-796689199/8226875)*y^17-167285366/8226875*y^2-144907/3290750)*y*ln
(y)+(y^2+1)*(Complex(814175450392/21237825)*y^6+Complex(6697199746/21237825)*y^
2+81650771/4247565*y^19+Complex(156170555334/7079275)*y^12-83486310479/21237825
*y^17+Complex(814175450392/21237825)*y^14+9676278308/21237825*y^15+Complex(
6697199746/21237825)*y^18-2246417849092/21237825*y^13+Complex(-58949205781/
3033975)*y^16-511749125298/7079275*y^11+Complex(268803785884/1011325)*y^10+
511749125298/7079275*y^9+Complex(156170555334/7079275)*y^8+2246417849092/
21237825*y^7+Complex(-58949205781/3033975)*y^4-9676278308/21237825*y^5+Complex(
1)*y^20+83486310479/21237825*y^3+Complex(1)-81650771/4247565*y))*arctan(1/2*(y^
2-1)/y)+((Complex(-1737844/4231)*y^6+Complex(-160500/4231)*y^2+Complex(3212350/
4231)*y^12+Complex(-160500/4231)*y^14+Complex(1)*y^16+Complex(1)+Complex(-\
1737844/4231)*y^10+Complex(-9500730/4231)*y^8+Complex(3212350/4231)*y^4-64130/
4231*y^15+1911888/4231*y^11+7812770/4231*y^9-7812770/4231*y^7-1911888/4231*y^5+
74932/4231*y^3+64130/4231*y-74932/4231*y^13)*y*ln(y)-15793/16924*(Complex(
1196821/15793)*y^3+169/15793*y^16+Complex(-1)*y-1695194/78965*y^14+Complex(1)*y
^15-6049464/78965*y^12+Complex(-44698373/78965)*y^7-9771206/78965*y^10+Complex(
44698373/78965)*y^9+106966038/78965*y^8+Complex(-1196821/15793)*y^13-9771206/
78965*y^6+Complex(42280903/78965)*y^11-6049464/78965*y^4+Complex(-42280903/
78965)*y^5-1695194/78965*y^2+169/15793)*(y^2+1))*(y^2+1)^6*y^2*ln(y^2+1)-\
1247047697/1555924864*(3376685554/178149671*y+Complex(1)+47202643530/25449953*y
^5+Complex(-2803744842/25449953)*y^2+Complex(-1856478732298/178149671)*y^18+
Complex(-1417009612473/25449953)*y^16+Complex(-23488693023456/178149671)*y^14+
Complex(-1417009612473/25449953)*y^12+Complex(-1856478732298/178149671)*y^10+
Complex(639875166592/178149671)*y^22+Complex(4835639156961/178149671)*y^20+
Complex(4835639156961/178149671)*y^8+Complex(639875166592/178149671)*y^6+
Complex(208152739591/178149671)*y^4+Complex(-2803744842/25449953)*y^26+Complex(
208152739591/178149671)*y^24+10506780522900/178149671*y^15+13945655390/25449953
*y^7-11051552883258/178149671*y^11-47202643530/25449953*y^23-3376685554/
178149671*y^27+1189042601956/25449953*y^19+14134877392/178149671*y^3-\
14134877392/178149671*y^25-13945655390/25449953*y^21+11051552883258/178149671*y
^17-1189042601956/25449953*y^9-10506780522900/178149671*y^13+Complex(1)*y^28)*y
^3*ln(y)^3+19357445409/6223699456*(y^2+1)*(-500742956668/19357445409*y^2-\
3168944059647/32262409015*y^4-36819002976648/32262409015*y^6+Complex(-\
274510085292961/19357445409)*y^9+Complex(-25377454437384/32262409015)*y^5+
Complex(-31804844321/19357445409)*y+Complex(13381572684823/96787227045)*y^3+
Complex(379925821091147/32262409015)*y^17+Complex(680333482850088/32262409015)*
y^15+Complex(-154905796405648/96787227045)*y^7+Complex(-180391104558888/
32262409015)*y^13+Complex(-206866950957387/32262409015)*y^11+Complex(
40061678230552/96787227045)*y^23+Complex(-3777280392541/32262409015)*y^25+
Complex(238177845968801/19357445409)*y^19+Complex(-32808628262512/96787227045)*
y^21-3687915898621/96787227045*y^24-123635894787224/96787227045*y^22+418852343/
6452481803*y^28-104025191636/6452481803*y^26-327382036816991/96787227045*y^8+
527863617353889/32262409015*y^12+405714515845732/32262409015*y^10+
1048552895159952/32262409015*y^14+254104922278049/32262409015*y^16+
163984175544932/32262409015*y^18-562467390135391/96787227045*y^20+Complex(1)*y^
27+418852343/6452481803)*y^2*ln(y)^2+135372545/6223699456*(y^2+1)^2*y*(
9765030673/676862725*y+Complex(1)-1188735053029372/71070586125*y^5+Complex(-\
11606096034173/67009409775)*y^2+Complex(-274136472161638147/781776447375)*y^18+
Complex(3493319512346441/7445489975)*y^16+Complex(-16995227860423476/
37227449875)*y^14+Complex(-230399060039307/1489097995)*y^12+Complex(-\
734692087567604227/781776447375)*y^10+Complex(-11387699927589422/213211758375)*
y^22+Complex(287704006994872631/2345329342125)*y^20+Complex(-214474994658416329
/2345329342125)*y^8+Complex(-14434281582593582/213211758375)*y^6+Complex(
46581682533693257/2345329342125)*y^4+Complex(-836627550299/9572772825)*y^26+
Complex(32337592936355657/2345329342125)*y^24+241882580276464/297819599*y^15-\
3186681923123708/30458822625*y^7+496473005997556591/781776447375*y^11+
67642962569212/71070586125*y^23-9143543313/676862725*y^27+262094236612721897/
781776447375*y^19-735770570122669/213211758375*y^3+344009036642989/213211758375
*y^25+1301412358052348/30458822625*y^21-192035680591582831/781776447375*y^17-\
278516845773759977/781776447375*y^9+1113722734083216/7445489975*y^13+Complex(1)
*y^28+6223699456/135372545*(Complex(-1737844/4231)*y^6+Complex(-160500/4231)*y^
2+Complex(3212350/4231)*y^12+Complex(-160500/4231)*y^14+Complex(1)*y^16+
Complex(1)+Complex(-1737844/4231)*y^10+Complex(-9500730/4231)*y^8+Complex(
3212350/4231)*y^4-64130/4231*y^15+1911888/4231*y^11+7812770/4231*y^9-7812770/
4231*y^7-1911888/4231*y^5+74932/4231*y^3+64130/4231*y-74932/4231*y^13)*(y^2+1)^
4*y^2*ln(b)+5744953344/19338935*(Complex(-1737844/4231)*y^6+Complex(-160500/
4231)*y^2+Complex(3212350/4231)*y^12+Complex(-160500/4231)*y^14+Complex(1)*y^16
+Complex(1)+Complex(-1737844/4231)*y^10+Complex(-9500730/4231)*y^8+Complex(
3212350/4231)*y^4-64130/4231*y^15+1911888/4231*y^11+7812770/4231*y^9-7812770/
4231*y^7-1911888/4231*y^5+74932/4231*y^3+64130/4231*y-74932/4231*y^13)*(y^2+1)^
4*y^2*ln(2)^2-12447398912/19338935*(Complex(-1737844/4231)*y^6+Complex(-160500/
4231)*y^2+Complex(3212350/4231)*y^12+Complex(-160500/4231)*y^14+Complex(1)*y^16
+Complex(1)+Complex(-1737844/4231)*y^10+Complex(-9500730/4231)*y^8+Complex(
3212350/4231)*y^4-64130/4231*y^15+1911888/4231*y^11+7812770/4231*y^9-7812770/
4231*y^7-1911888/4231*y^5+74932/4231*y^3+64130/4231*y-74932/4231*y^13)*(y^2+1)^
4*y^2*ln(2))*ln(y)-25097080339/373421967360*(y^2+1)^3*(-63805286279120/
5797425558309*y^2-15802744613915863/144935638957725*y^4-10370742549136864/
28987127791545*y^6+Complex(-1)*y+Complex(-387861408037316261/28987127791545)*y^
9+Complex(-573908529905204/627427008475)*y^5+Complex(213549580083193/
48311879652575)*y^3+Complex(-147934291348295953/9662375930515)*y^17+Complex(
2295375841424074432/144935638957725)*y^15+Complex(22129094813943428/
28987127791545)*y^7+Complex(-2295375841424074432/144935638957725)*y^13+Complex(
147934291348295953/9662375930515)*y^11+Complex(573908529905204/627427008475)*y^
23+Complex(-213549580083193/48311879652575)*y^25+Complex(387861408037316261/
28987127791545)*y^19+Complex(-22129094813943428/28987127791545)*y^21-\
15802744613915863/144935638957725*y^24-10370742549136864/28987127791545*y^22-\
550430475/25097080339*y^28-63805286279120/5797425558309*y^26+8156484349042633/
1932475186103*y^8-73383099160920575/5797425558309*y^12+108117934887803248/
4141018255935*y^10+2657799601897434304/144935638957725*y^14-73383099160920575/
5797425558309*y^16+108117934887803248/4141018255935*y^18+8156484349042633/
1932475186103*y^20+Complex(1)*y^27+2251632015360/25097080339*(Complex(1196821/
15793)*y^3+169/15793*y^16+Complex(-1)*y-1695194/78965*y^14+Complex(1)*y^15-\
6049464/78965*y^12+Complex(-44698373/78965)*y^7-9771206/78965*y^10+Complex(
44698373/78965)*y^9+106966038/78965*y^8+Complex(-1196821/15793)*y^13-9771206/
78965*y^6+Complex(42280903/78965)*y^11-6049464/78965*y^4+Complex(-42280903/
78965)*y^5-1695194/78965*y^2+169/15793)*(y^2+1)^4*y^2*ln(2)^2-4878536033280/
25097080339*(Complex(1196821/15793)*y^3+169/15793*y^16+Complex(-1)*y-1695194/
78965*y^14+Complex(1)*y^15-6049464/78965*y^12+Complex(-44698373/78965)*y^7-\
9771206/78965*y^10+Complex(44698373/78965)*y^9+106966038/78965*y^8+Complex(-\
1196821/15793)*y^13-9771206/78965*y^6+Complex(42280903/78965)*y^11-6049464/
78965*y^4+Complex(-42280903/78965)*y^5-1695194/78965*y^2+169/15793)*(y^2+1)^4*y
^2*ln(2)+348466859520/25097080339*(Complex(1196821/15793)*y^3+169/15793*y^16+
Complex(-1)*y-1695194/78965*y^14+Complex(1)*y^15-6049464/78965*y^12+Complex(-\
44698373/78965)*y^7-9771206/78965*y^10+Complex(44698373/78965)*y^9+106966038/
78965*y^8+Complex(-1196821/15793)*y^13-9771206/78965*y^6+Complex(42280903/78965
)*y^11-6049464/78965*y^4+Complex(-42280903/78965)*y^5-1695194/78965*y^2+169/
15793)*(y^2+1)^4*y^2*ln(b)-550430475/25097080339))*Pi^(1/2)*y^2*7^(1/2)*mu/(y^2
+1)^21/b^4*p_inf^6+26624/63*(Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1/2)*(-\
298641/297440*(ln(2)-13/12)*(Complex(4611137/99547)*y^3-35/56884*y^16+Complex(-\
1)*y-2726349/199094*y^14+Complex(1)*y^15-1769441/199094*y^12+Complex(-3529741/
14221)*y^7-38734501/199094*y^10+Complex(3529741/14221)*y^9+214733571/199094*y^8
+Complex(-4611137/99547)*y^13-38734501/199094*y^6+Complex(38090697/99547)*y^11-\
1769441/199094*y^4+Complex(-38090697/99547)*y^5-2726349/199094*y^2-35/56884)*(y
^2+1)^6*arctan(1/2*(y^2-1)/y)+(ln(2)-13/12)*(Complex(1)*y^12+Complex(-123/7)*y^
10-102/7*y^11+Complex(4173/7)*y^8+24*y^9+Complex(-10588/7)*y^6+4302/7*y^7+
Complex(4173/7)*y^4-4302/7*y^5+Complex(-123/7)*y^2-24*y^3+Complex(1)+102/7*y)*(
y^2+1)^6*y^2*ln(y^2+1)+28/13*(Complex(1)*y^12+Complex(-123/7)*y^10-102/7*y^11+
Complex(4173/7)*y^8+24*y^9+Complex(-10588/7)*y^6+4302/7*y^7+Complex(4173/7)*y^4
-4302/7*y^5+Complex(-123/7)*y^2-24*y^3+Complex(1)+102/7*y)*(y^2+1)^6*y^2*ln(2)^
3-7*(Complex(1)*y^12+Complex(-123/7)*y^10-102/7*y^11+Complex(4173/7)*y^8+24*y^9
+Complex(-10588/7)*y^6+4302/7*y^7+Complex(4173/7)*y^4-4302/7*y^5+Complex(-123/7
)*y^2-24*y^3+Complex(1)+102/7*y)*(y^2+1)^6*y^2*ln(2)^2+(-435/88*(421062/24505*y
+Complex(1)+18675832/24505*y^5+486800228/24505*y^15-100275034/24505*y^7-\
38732288/4901*y^11-421062/24505*y^23-18675832/24505*y^19+1644376/24505*y^3-\
1644376/24505*y^21+100275034/24505*y^17-486800228/24505*y^9+38732288/4901*y^13+
Complex(1)*y^24+Complex(-1932672/24505)*y^2+Complex(62116464/24505)*y^18+
Complex(174093241/24505)*y^16+Complex(-453933664/24505)*y^14+Complex(-108709888
/4901)*y^12+Complex(-453933664/24505)*y^10+Complex(-1932672/24505)*y^22+
Complex(4881056/4901)*y^20+Complex(174093241/24505)*y^8+Complex(62116464/24505)
*y^6+Complex(4881056/4901)*y^4)*y^2*ln(y)^2+3900459/297440*(-515364454/27303213
*y^2-1985048186/27303213*y^4-19562001926/27303213*y^6+60350/1300153*y^24-\
64955242/3900459*y^22-13120746202/27303213*y^8+20493775028/3900459*y^12+
21864645100/3900459*y^10+19951511020/3900459*y^14-3392866006/3900459*y^16-\
22014097286/27303213*y^18-1781599226/27303213*y^20+Complex(1)*y^23+Complex(-\
21883725878/3900459)*y^9+Complex(-633123425/1300153)*y^5+Complex(-4495339/
3900459)*y+Complex(2526904661/27303213)*y^3+Complex(23064516547/27303213)*y^17+
Complex(22583304758/3900459)*y^15+Complex(-28488037507/27303213)*y^7+Complex(
3298258474/3900459)*y^13+Complex(442346966/3900459)*y^11+Complex(11137367285/
27303213)*y^19+Complex(-2474555221/27303213)*y^21+60350/1300153)*(y^2+1)*y*ln(y
)+1073/59488*(y^2+1)^2*(25051/1036*y+Complex(1)-82624424591/5257700*y^5+
161931342411/525770*y^15-1982597118191/15773100*y^7+1944332442541/7886550*y^11-\
25051/1036*y^23+82624424591/5257700*y^19-23377405573/5257700*y^3+23377405573/
5257700*y^21+1982597118191/15773100*y^17-161931342411/525770*y^9-1944332442541/
7886550*y^13+Complex(1)*y^24+Complex(-25985413/135198)*y^2+Complex(-\
642136464559/7886550)*y^18+Complex(6794354907/262885)*y^16+Complex(-\
800067935246/1314425)*y^14+Complex(301181714642/3943275)*y^12+Complex(-\
800067935246/1314425)*y^10+Complex(-25985413/135198)*y^22+Complex(342886843357/
11829825)*y^20+Complex(6794354907/262885)*y^8+Complex(-642136464559/7886550)*y^
6+Complex(342886843357/11829825)*y^4+59488/1073*(Complex(1)*y^12+Complex(-123/7
)*y^10-102/7*y^11+Complex(4173/7)*y^8+24*y^9+Complex(-10588/7)*y^6+4302/7*y^7+
Complex(4173/7)*y^4-4302/7*y^5+Complex(-123/7)*y^2-24*y^3+Complex(1)+102/7*y)*(
y^2+1)^4*y^2*ln(b)))*ln(2)+1885/352*(421062/24505*y+Complex(1)+18675832/24505*y
^5+486800228/24505*y^15-100275034/24505*y^7-38732288/4901*y^11-421062/24505*y^
23-18675832/24505*y^19+1644376/24505*y^3-1644376/24505*y^21+100275034/24505*y^
17-486800228/24505*y^9+38732288/4901*y^13+Complex(1)*y^24+Complex(-1932672/
24505)*y^2+Complex(62116464/24505)*y^18+Complex(174093241/24505)*y^16+Complex(-\
453933664/24505)*y^14+Complex(-108709888/4901)*y^12+Complex(-453933664/24505)*y
^10+Complex(-1932672/24505)*y^22+Complex(4881056/4901)*y^20+Complex(174093241/
24505)*y^8+Complex(62116464/24505)*y^6+Complex(4881056/4901)*y^4)*y^2*ln(y)^2-\
1300153/91520*(-515364454/27303213*y^2-1985048186/27303213*y^4-19562001926/
27303213*y^6+60350/1300153*y^24-64955242/3900459*y^22-13120746202/27303213*y^8+
20493775028/3900459*y^12+21864645100/3900459*y^10+19951511020/3900459*y^14-\
3392866006/3900459*y^16-22014097286/27303213*y^18-1781599226/27303213*y^20+
Complex(1)*y^23+Complex(-21883725878/3900459)*y^9+Complex(-633123425/1300153)*y
^5+Complex(-4495339/3900459)*y+Complex(2526904661/27303213)*y^3+Complex(
23064516547/27303213)*y^17+Complex(22583304758/3900459)*y^15+Complex(-\
28488037507/27303213)*y^7+Complex(3298258474/3900459)*y^13+Complex(442346966/
3900459)*y^11+Complex(11137367285/27303213)*y^19+Complex(-2474555221/27303213)*
y^21+60350/1300153)*(y^2+1)*y*ln(y)-1073/54912*(25051/1036*y+Complex(1)-25051/
1036*y^23+Complex(1)*y^24+(Complex(-90499617326/1314425)+Complex(-124705152/
7511)*Pi^2)*y^14+(-4758234807661/7886550+82422912/7511*Pi^2)*y^13+(Complex(-\
317395577/675990)+Complex(9152/1073)*Pi^2)*y^22+(Complex(-1805378581519/7886550
)+Complex(34072896/7511)*Pi^2)*y^18+(-743195046289/15773100+39921024/7511*Pi^2)
*y^17+(Complex(5048821781042/3943275)+Complex(-278129280/7511)*Pi^2)*y^12+(
4758234807661/7886550-82422912/7511*Pi^2)*y^11+(Complex(-90499617326/1314425)+
Complex(-124705152/7511)*Pi^2)*y^10+(119396404597/525770-123606912/7511*Pi^2)*y
^9+(Complex(-49383709189/262885)+Complex(1702272/259)*Pi^2)*y^8+(743195046289/
15773100-39921024/7511*Pi^2)*y^7+(Complex(-1805378581519/7886550)+Complex(
34072896/7511)*Pi^2)*y^6+(44623836933/5257700-933504/7511*Pi^2)*y^21+(Complex(
10470557161/319725)+Complex(-869440/7511)*Pi^2)*y^20+(132616027791/5257700-\
2196480/7511*Pi^2)*y^19+(-132616027791/5257700+2196480/7511*Pi^2)*y^5+(Complex(
10470557161/319725)+Complex(-869440/7511)*Pi^2)*y^4+(-44623836933/5257700+
933504/7511*Pi^2)*y^3+(Complex(-317395577/675990)+Complex(9152/1073)*Pi^2)*y^2+
(Complex(-49383709189/262885)+Complex(1702272/259)*Pi^2)*y^16+(-119396404597/
525770+123606912/7511*Pi^2)*y^15+59488/1073*(Complex(1)*y^12+Complex(-123/7)*y^
10-102/7*y^11+Complex(4173/7)*y^8+24*y^9+Complex(-10588/7)*y^6+4302/7*y^7+
Complex(4173/7)*y^4-4302/7*y^5+Complex(-123/7)*y^2-24*y^3+Complex(1)+102/7*y)*(
y^2+1)^4*y^2*ln(b))*(y^2+1)^2)*y^3*7^(1/2)*mu/(y^2+1)^19/b^4*p_inf^7-975376/
1617*(Complex(1)*y^2+Complex(-1)+2*y)^2*(24399501/13795718144*(-657776768/
5809405*(-4034573005/164444192*y^2-3097781817/164444192*y^4-999039277211/
493332576*y^6+Complex(-1)*y-17866835/328888384*y^24-4034573005/164444192*y^22-\
1835325582247/986665152*y^8+3242001037051/246666288*y^12+2940354636161/
246666288*y^10+2940354636161/246666288*y^14-1835325582247/986665152*y^16-\
999039277211/493332576*y^18-3097781817/164444192*y^20+Complex(1)*y^23+Complex(
60401680711/82222096)*y^19+Complex(-11505098543/82222096)*y^21+Complex(-\
289577523243/20555524)*y^9+Complex(-60401680711/82222096)*y^5+Complex(
11505098543/82222096)*y^3+Complex(82706689031/61666572)*y^17+Complex(
289577523243/20555524)*y^15+Complex(-82706689031/61666572)*y^7+Complex(
120141069629/123333144)*y^13+Complex(-120141069629/123333144)*y^11-17866835/
328888384)*y*ln(y)+(y^2+1)*(-1639332587/121997505*y+Complex(1)-4408409693911/
1829962575*y^5-197392461093418/609987525*y^15+79826256865987/609987525*y^7-\
38953033402394/365992515*y^11+1639332587/121997505*y^23+4408409693911/
1829962575*y^19+2191887692809/609987525*y^3-2191887692809/609987525*y^21-\
79826256865987/609987525*y^17+197392461093418/609987525*y^9+38953033402394/
365992515*y^13+Complex(1)*y^24+Complex(3249890566/12448725)*y^2+Complex(
28498078749934/609987525)*y^18+Complex(-10653882234113/121997505)*y^16+Complex(
1131409186293956/1829962575)*y^14+Complex(23172501015388/203329175)*y^12+
Complex(1131409186293956/1829962575)*y^10+Complex(3249890566/12448725)*y^22+
Complex(-5342831049778/261423225)*y^20+Complex(-10653882234113/121997505)*y^8+
Complex(28498078749934/609987525)*y^6+Complex(-5342831049778/261423225)*y^4))*(
y^2+1)^6*arctan(1/2*(y^2-1)/y)+(y^2+1)^6*((Complex(62632868/60961)*y^6+Complex(
-3590430/60961)*y^2+Complex(-51761716/60961)*y^12+Complex(62632868/60961)*y^14+
Complex(-3590430/60961)*y^18+Complex(165585817/182883)*y^16+Complex(-1820350948
/182883)*y^10+Complex(1)+Complex(-51761716/60961)*y^8+Complex(165585817/182883)
*y^4+Complex(1)*y^20-984958/60961*y^19-7884760/182883*y^17-19028594/182883*y^15
+796216810/182883*y^11-796216810/182883*y^9-256586226/60961*y^7+19028594/182883
*y^5+7884760/182883*y^3+984958/60961*y+256586226/60961*y^13)*y*ln(y)-92100289/
76810860*(Complex(7369881503/92100289)*y^3+2975805/92100289*y^20+Complex(-1)*y-\
1670701088/92100289*y^18+Complex(42897772814/92100289)*y^15-6116156431/92100289
*y^16+Complex(-74614395982/92100289)*y^7-43565109392/92100289*y^14+Complex(-\
180396300896/92100289)*y^9+78535783634/92100289*y^12+Complex(74614395982/
92100289)*y^13+240507785056/92100289*y^10+Complex(180396300896/92100289)*y^11+
78535783634/92100289*y^8+Complex(1)*y^19-43565109392/92100289*y^6+Complex(-\
42897772814/92100289)*y^5-6116156431/92100289*y^4+Complex(-7369881503/92100289)
*y^17-1670701088/92100289*y^2+2975805/92100289)*(y^2+1))*y^2*ln(y^2+1)-\
31235483797/65529661184*(92909573450/4462211971*y+Complex(1)+12914532335496/
4462211971*y^5-92909573450/4462211971*y^31-221044227071670/4462211971*y^15+
74170690605686/4462211971*y^7-661384931566992/4462211971*y^11+57978695203302/
637458853*y^23-12914532335496/4462211971*y^27+1829597514599716/4462211971*y^19+
355612378164/4462211971*y^3+Complex(1)*y^32-355612378164/4462211971*y^29-\
74170690605686/4462211971*y^25+661384931566992/4462211971*y^21+221044227071670/
4462211971*y^17-57978695203302/637458853*y^9-1829597514599716/4462211971*y^13+
Complex(-270541398539610/637458853)*y^16+Complex(-1876747100313940/4462211971)*
y^14+Complex(837393094966/4462211971)*y^12+Complex(142666208258268/4462211971)*
y^10+Complex(142666208258268/4462211971)*y^22+Complex(837393094966/4462211971)*
y^20+Complex(317067765569816/4462211971)*y^8+Complex(7005850608100/4462211971)*
y^6+Complex(6292929485034/4462211971)*y^4+Complex(7005850608100/4462211971)*y^
26+Complex(317067765569816/4462211971)*y^24+Complex(6292929485034/4462211971)*y
^28+Complex(-620286671212/4462211971)*y^30+Complex(-620286671212/4462211971)*y^
2+Complex(-1876747100313940/4462211971)*y^18)*y^3*ln(y)^3+385285733239/
231281157120*(y^2+1)*(-114696638402662/6549857465063*y^30-241749601484902/
6549857465063*y^2-975695294113940/6549857465063*y^4-13075746283440130/
6549857465063*y^6+482688636255/6549857465063*y^32-114037888422055412/
6549857465063*y^24+50572998402720874/6549857465063*y^22-1403460565140/
6549857465063*y^28-9291894643980290/6549857465063*y^26-89691723929439732/
6549857465063*y^8+22174827868238268/595441587733*y^12+238090628003591274/
6549857465063*y^10+1065014691042374654/6549857465063*y^14+323798732757818410/
6549857465063*y^16+600385866077479934/6549857465063*y^18-213993982379109612/
6549857465063*y^20+Complex(1)*y^31+482688636255/6549857465063+Complex(-\
15765385967803647/385285733239)*y^9+Complex(-833096354168651/595441587733)*y^5+
Complex(-847848047479/385285733239)*y+Complex(1423540837764907/6549857465063)*y
^3+Complex(325847277400599299/6549857465063)*y^17+Complex(501421423563660541/
6549857465063)*y^15+Complex(-999717292164907/6549857465063)*y^29+Complex(
4281311795216441/6549857465063)*y^27+Complex(-8070032753954515/6549857465063)*y
^7+Complex(-31687958171543323/595441587733)*y^13+Complex(-170939152081275789/
6549857465063)*y^11+Complex(9863899001234687/385285733239)*y^23+Complex(-\
31055504589338925/6549857465063)*y^25+Complex(697440509011502633/6549857465063)
*y^19+Complex(132912193058734989/6549857465063)*y^21)*y^2*ln(y)^2+16455033/
1186057216*(y^2+1)^2*y*(944801345633/54548434395*y+Complex(1)-33940530643276799
/1321750525725*y^5-640151466593/54548434395*y^31+439916649683011749679/
63003441726225*y^15-242385274831263323/1235361602475*y^7+74413629544588149727/
37802065035735*y^11+3248268667671088367/3857353575075*y^23-1879672371248641/
1321750525725*y^27+46359725970732736057/21001147242075*y^19-928815109236207821/
189010325178675*y^3+Complex(1)*y^32+341442831978682061/189010325178675*y^29+
3534578789506627/137262400275*y^25-65330834304637973983/37802065035735*y^21-\
47866452389074487599/63003441726225*y^17-33741827737026312329/27001475025525*y^
9+16645714623319700423/21001147242075*y^13-2372114432/2350719*(Complex(62632868
/60961)*y^6+Complex(-3590430/60961)*y^2+Complex(-51761716/60961)*y^12+Complex(
62632868/60961)*y^14+Complex(-3590430/60961)*y^18+Complex(165585817/182883)*y^
16+Complex(-1820350948/182883)*y^10+Complex(1)+Complex(-51761716/60961)*y^8+
Complex(165585817/182883)*y^4+Complex(1)*y^20-984958/60961*y^19-7884760/182883*
y^17-19028594/182883*y^15+796216810/182883*y^11-796216810/182883*y^9-256586226/
60961*y^7+19028594/182883*y^5+7884760/182883*y^3+984958/60961*y+256586226/60961
*y^13)*(y^2+1)^4*y^2*ln(2)+1186057216/16455033*(Complex(62632868/60961)*y^6+
Complex(-3590430/60961)*y^2+Complex(-51761716/60961)*y^12+Complex(62632868/
60961)*y^14+Complex(-3590430/60961)*y^18+Complex(165585817/182883)*y^16+
Complex(-1820350948/182883)*y^10+Complex(1)+Complex(-51761716/60961)*y^8+
Complex(165585817/182883)*y^4+Complex(1)*y^20-984958/60961*y^19-7884760/182883*
y^17-19028594/182883*y^15+796216810/182883*y^11-796216810/182883*y^9-256586226/
60961*y^7+19028594/182883*y^5+7884760/182883*y^3+984958/60961*y+256586226/60961
*y^13)*(y^2+1)^4*y^2*ln(b)+4744228864/10186449*(Complex(62632868/60961)*y^6+
Complex(-3590430/60961)*y^2+Complex(-51761716/60961)*y^12+Complex(62632868/
60961)*y^14+Complex(-3590430/60961)*y^18+Complex(165585817/182883)*y^16+
Complex(-1820350948/182883)*y^10+Complex(1)+Complex(-51761716/60961)*y^8+
Complex(165585817/182883)*y^4+Complex(1)*y^20-984958/60961*y^19-7884760/182883*
y^17-19028594/182883*y^15+796216810/182883*y^11-796216810/182883*y^9-256586226/
60961*y^7+19028594/182883*y^5+7884760/182883*y^3+984958/60961*y+256586226/60961
*y^13)*(y^2+1)^4*y^2*ln(2)^2+Complex(-47933626912333297/189010325178675)*y^2+
Complex(7147073248716073847/63003441726225)*y^18+Complex(73811465303842946578/
21001147242075)*y^16+Complex(-203401461587321724553/63003441726225)*y^14+
Complex(-59110331462150933348/37802065035735)*y^12+Complex(-613236133018567603/
212132800425)*y^10+Complex(-2261300674226659147/1909195203825)*y^22+Complex(
72846217171547527324/37802065035735)*y^20+Complex(-13109035923600880324/
189010325178675)*y^8+Complex(-20532432208346970739/189010325178675)*y^6+
Complex(7368936014435396/247072320495)*y^4+Complex(-18060177637223353459/
189010325178675)*y^26+Complex(63628419028903705916/189010325178675)*y^24+
Complex(4165047269034052/247072320495)*y^28+Complex(-15262751402924017/
189010325178675)*y^30)*ln(y)-83859534527/2483229265920*(y^2+1)^3*(-\
26693550109080938/1840297485195015*y^30-26693550109080938/1840297485195015*y^2-\
4863898859541236212/27604462277925225*y^4-532341117027819366/278832952302275*y^
6+Complex(-1)*y-63623839545/1593331156013*y^32-9529267581310207684/
3067162475325025*y^24+2099508024966893039258/27604462277925225*y^22-\
4863898859541236212/27604462277925225*y^28-532341117027819366/278832952302275*y
^26-9529267581310207684/3067162475325025*y^8-313039704120347506564/
9201487425975075*y^12+2099508024966893039258/27604462277925225*y^10+
874015747268173004318/3067162475325025*y^14+18510353911868203334/
9201487425975075*y^16+874015747268173004318/3067162475325025*y^18-\
313039704120347506564/9201487425975075*y^20+Complex(1)*y^31+19239381970944/
83859534527*(Complex(7369881503/92100289)*y^3+2975805/92100289*y^20+Complex(-1)
*y-1670701088/92100289*y^18+Complex(42897772814/92100289)*y^15-6116156431/
92100289*y^16+Complex(-74614395982/92100289)*y^7-43565109392/92100289*y^14+
Complex(-180396300896/92100289)*y^9+78535783634/92100289*y^12+Complex(
74614395982/92100289)*y^13+240507785056/92100289*y^10+Complex(180396300896/
92100289)*y^11+78535783634/92100289*y^8+Complex(1)*y^19-43565109392/92100289*y^
6+Complex(-42897772814/92100289)*y^5-6116156431/92100289*y^4+Complex(-\
7369881503/92100289)*y^17-1670701088/92100289*y^2+2975805/92100289)*(y^2+1)^4*y
^2*ln(2)^2-41685327603712/83859534527*(Complex(7369881503/92100289)*y^3+2975805
/92100289*y^20+Complex(-1)*y-1670701088/92100289*y^18+Complex(42897772814/
92100289)*y^15-6116156431/92100289*y^16+Complex(-74614395982/92100289)*y^7-\
43565109392/92100289*y^14+Complex(-180396300896/92100289)*y^9+78535783634/
92100289*y^12+Complex(74614395982/92100289)*y^13+240507785056/92100289*y^10+
Complex(180396300896/92100289)*y^11+78535783634/92100289*y^8+Complex(1)*y^19-\
43565109392/92100289*y^6+Complex(-42897772814/92100289)*y^5-6116156431/92100289
*y^4+Complex(-7369881503/92100289)*y^17-1670701088/92100289*y^2+2975805/
92100289)*(y^2+1)^4*y^2*ln(2)+20842663801856/587016741689*(Complex(7369881503/
92100289)*y^3+2975805/92100289*y^20+Complex(-1)*y-1670701088/92100289*y^18+
Complex(42897772814/92100289)*y^15-6116156431/92100289*y^16+Complex(-\
74614395982/92100289)*y^7-43565109392/92100289*y^14+Complex(-180396300896/
92100289)*y^9+78535783634/92100289*y^12+Complex(74614395982/92100289)*y^13+
240507785056/92100289*y^10+Complex(180396300896/92100289)*y^11+78535783634/
92100289*y^8+Complex(1)*y^19-43565109392/92100289*y^6+Complex(-42897772814/
92100289)*y^5-6116156431/92100289*y^4+Complex(-7369881503/92100289)*y^17-\
1670701088/92100289*y^2+2975805/92100289)*(y^2+1)^4*y^2*ln(b)+Complex(
80764994454955399213/21470137327275175)*y^7+Complex(-4004569559858425360441/
21470137327275175)*y^13+Complex(-164412606457406131841/38646247189095315)*y^11+
Complex(11829913105573447615847/193231235945476575)*y^23+Complex(-\
80764994454955399213/21470137327275175)*y^25+Complex(4004569559858425360441/
21470137327275175)*y^19+Complex(164412606457406131841/38646247189095315)*y^21+
Complex(-11829913105573447615847/193231235945476575)*y^9+Complex(-\
245126761983800784721/193231235945476575)*y^5+Complex(3135719638327176499/
193231235945476575)*y^3+Complex(-229382115107639619661/3390021683253975)*y^17+
Complex(229382115107639619661/3390021683253975)*y^15+Complex(-\
3135719638327176499/193231235945476575)*y^29+Complex(245126761983800784721/
193231235945476575)*y^27-63623839545/1593331156013))*Pi^(1/2)*y^2*7^(1/2)*mu/(y
^2+1)^23/b^4*p_inf^8;


==> anc/W_odd_inst_leq4_meqm1.mpl <==
W_odd_inst_y_0_meqm1_fin := 0;
W_odd_inst_y_1_meqm1_fin := -2/35*Pi^(1/2)*2^(1/2)*y^2*mu*(Complex(1)*y^2+
Complex(-1)+2*y)*(Complex(1)*y^4+Complex(16/3)*y^2-10/3*y^3+Complex(1)+10/3*y)/
(y^2+1)^5/b*p_inf^3+4/1155*Pi^(1/2)*2^(1/2)*y^2*mu*(Complex(1)*y^2+Complex(-1)+
2*y)*(Complex(57)*y^8+Complex(414)*y^6-197*y^7+Complex(324)*y^4-3267*y^5+
Complex(414)*y^2+3267*y^3+Complex(57)+197*y)/(y^2+1)^7/b*p_inf^5-4/15015*Pi^(1/
2)*2^(1/2)*y^2*mu*(Complex(1)*y^2+Complex(-1)+2*y)*(Complex(984)*y^12+Complex(
8932)*y^10-3665*y^11+Complex(3083)*y^8-83147*y^9+Complex(88752)*y^6-16388*y^7+
Complex(3083)*y^4+16388*y^5+Complex(8932)*y^2+83147*y^3+Complex(984)+3665*y)/(y
^2+1)^9/b*p_inf^7+4/5005*Pi^(1/2)*2^(1/2)*y^2*mu*(Complex(1)*y^2+Complex(-1)+2*
y)*(Complex(57896)*y^8+Complex(-890)*y^12-1467*y^15+Complex(3980)*y^14-40645*y^
13+Complex(74720)*y^10-59251*y^11+Complex(-890)*y^4-56109*y^9+Complex(3980)*y^2
+56109*y^7+Complex(368)*y^16+59251*y^5+Complex(74720)*y^6+40645*y^3+Complex(368
)+1467*y)/(y^2+1)^11/b*p_inf^9-4/255255*Pi^(1/2)*2^(1/2)*y^2*mu*(Complex(1)*y^2
+Complex(-1)+2*y)*(Complex(10728942)*y^8+Complex(10728942)*y^12-83777*y^19+
Complex(19776)*y^20-2707491*y^17+Complex(6514920)*y^14-7520376*y^15+Complex(
20462088)*y^10-12860072*y^13+Complex(-216927)*y^4-5816580*y^11+Complex(247044)*
y^2+5816580*y^9+Complex(-216927)*y^16+12860072*y^7+Complex(6514920)*y^6+7520376
*y^5+Complex(247044)*y^18+2707491*y^3+Complex(19776)+83777*y)/(y^2+1)^13/b*
p_inf^11+4/4849845*Pi^(1/2)*2^(1/2)*y^2*mu*(Complex(1)*y^2+Complex(-1)+2*y)*(
1720019*y+63124997*y^3+261898787*y^5-828465644*y^15-1720019*y^23-261898787*y^19
+629736677*y^7+334606004*y^11-63124997*y^21-629736677*y^17+828465644*y^9-\
334606004*y^13+Complex(384384)*y^24+Complex(5426764)*y^22+Complex(-8711728)*y^
20+Complex(173130696)*y^18+Complex(467616190)*y^16+Complex(1184037464)*y^14+
Complex(1322916240)*y^12+Complex(1184037464)*y^10+Complex(467616190)*y^8+
Complex(173130696)*y^6+Complex(-8711728)*y^4+Complex(5426764)*y^2+Complex(
384384))/(y^2+1)^15/b*p_inf^13;
W_odd_inst_y_2_meqm1_fin := 8/35*(Complex(1)*y^2+Complex(-1)+2*y)*2^(1/2)*((
Complex(1)*y^6+Complex(11)*y^4-4*y^5+Complex(-11)*y^2+22*y^3+Complex(-1)-4*y)*y
*ln(y)-1/6*(y^2+1)*(Complex(1)*y^5-3/2*y^6+Complex(62)*y^3-93/2*y^4+Complex(1)*
y+93/2*y^2+3/2))*Pi^(1/2)*y^2*mu/(y^2+1)^7/b^2*p_inf-96/77*y^2*2^(1/2)*mu*(
Complex(1)*y^2+Complex(-1)+2*y)*(y*(Complex(1)*y^10+Complex(1169/90)*y^8-247/60
*y^9+Complex(331/10)*y^6-427/6*y^7+Complex(-331/10)*y^4+2709/10*y^5+Complex(-\
1169/90)*y^2-427/6*y^3+Complex(-1)-247/60*y)*ln(y)+1/120*(Complex(1)*y^9+8*y^10
+Complex(-5684/9)*y^7+408*y^8+Complex(-34186/9)*y^5+12550*y^6+Complex(-5684/9)*
y^3-12550*y^4+Complex(1)*y-408*y^2-8)*(y^2+1))*Pi^(1/2)/(y^2+1)^9/b^2*p_inf^3-\
32/35*(Complex(1)*y^2+Complex(-1)+2*y)*(Complex(1)*y^6+Complex(11)*y^4-4*y^5+
Complex(-11)*y^2+22*y^3+Complex(-1)-4*y)*(ln(2)-149/120)*2^(1/2)*Pi^(1/2)*y^3*
mu/(y^2+1)^7/b^2*p_inf^4+13152/5005*((142837/548*y^5-40673/274*y^3-2381/548*y+
142837/548*y^9+180866/411*y^7-2381/548*y^13-40673/274*y^11+Complex(-442379/2466
)*y^6+Complex(-72962/1233)*y^4+Complex(-36845/2466)*y^2+Complex(-1)+Complex(
36845/2466)*y^12+Complex(1)*y^14+Complex(72962/1233)*y^10+Complex(442379/2466)*
y^8)*y*ln(y)+15559/98640*(Complex(1)*y^13-4980/15559*y^14+Complex(-1520174/
46677)*y^11+4666/15559*y^12+Complex(-6119609/46677)*y^9+15153388/15559*y^10+
Complex(-16268532/15559)*y^7+6033522/15559*y^8+Complex(-6119609/46677)*y^5-\
6033522/15559*y^6+Complex(-1520174/46677)*y^3-15153388/15559*y^4+Complex(1)*y-\
4666/15559*y^2+4980/15559)*(y^2+1))*y^2*2^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+
2*y)*Pi^(1/2)/(y^2+1)^11/b^2*p_inf^5+2/17325*(Complex(1)*y^2+Complex(-1)+2*y)*(
-149+120*ln(2))*2^(1/2)*Pi^(1/2)*y^3*mu*(Complex(261)*y^10+Complex(3389)*y^8-\
1086*y^9+Complex(10728)*y^6-27006*y^7+Complex(-10728)*y^4+93960*y^5+Complex(-\
3389)*y^2-27006*y^3+Complex(-261)-1086*y)/(y^2+1)^9/b^2*p_inf^6-16384/5005*y^2*
2^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)*(y*(128765/1024*y^5-207923/1024*y^3
-9683/2048*y+1527465/1024*y^9+785493/1024*y^7-9683/2048*y^17-207923/1024*y^15+
128765/1024*y^13+785493/1024*y^11+Complex(-160459/1024)*y^8+Complex(663181/1024
)*y^12+Complex(156545/3072)*y^14+Complex(-1)+Complex(160459/1024)*y^10+Complex(
-156545/3072)*y^4+Complex(-51563/3072)*y^2+Complex(-663181/1024)*y^6+Complex(
51563/3072)*y^16+Complex(1)*y^18)*ln(y)+53915/258048*(y^2+1)*(Complex(-\
457345742/269575)*y^9-18144/53915*y^18+Complex(-482587959/269575)*y^7-412609/
107830*y^16+Complex(1)*y+526627399/539150*y^14+Complex(-482587959/269575)*y^11+
690164883/539150*y^12+Complex(-6737721/269575)*y^3+552364239/539150*y^10+
Complex(1)*y^17-552364239/539150*y^8+Complex(33101136/269575)*y^5-690164883/
539150*y^6+Complex(33101136/269575)*y^13-526627399/539150*y^4+Complex(-6737721/
269575)*y^15+412609/107830*y^2+18144/53915))*Pi^(1/2)/(y^2+1)^13/b^2*p_inf^7-1/
450450*(Complex(1)*y^2+Complex(-1)+2*y)*(-149+120*ln(2))*2^(1/2)*Pi^(1/2)*y^3*
mu*(Complex(22959)*y^14+Complex(342377)*y^12-102168*y^13+Complex(1099537)*y^10-\
3557862*y^11+Complex(6073463)*y^8+7484688*y^9+Complex(-6073463)*y^6+7304412*y^7
+Complex(-1099537)*y^4+7484688*y^5+Complex(-342377)*y^2-3557862*y^3+Complex(-\
22959)-102168*y)/(y^2+1)^11/b^2*p_inf^8+305664/85085*y^2*2^(1/2)*mu*((-1894935/
12736*y^5-1633609/6368*y^3-195203/38208*y+4087493/1194*y^9+465959/597*y^7-\
1894935/12736*y^17+465959/597*y^15+4087493/1194*y^13+7669407/1592*y^11+Complex(
-39431137/28656)*y^8+Complex(4454043/3184)*y^12+Complex(1059131/57312)*y^20+
Complex(39431137/28656)*y^14+Complex(-4454043/3184)*y^10+Complex(-1)-195203/
38208*y^21-1633609/6368*y^19+Complex(-124753/4776)*y^4+Complex(-1059131/57312)*
y^2+Complex(-24857497/19104)*y^6+Complex(24857497/19104)*y^16+Complex(124753/
4776)*y^18+Complex(1)*y^22)*y*ln(y)+17414239/70608384*(Complex(-1056113974168/
261213585)*y^9-5470080/17414239*y^22+Complex(-16360706278/783640755)*y^19-\
1372796486/261213585*y^20+Complex(-390087401132/156728151)*y^7+272990526968/
261213585*y^18+Complex(1)*y+7242361918/3073101*y^16+Complex(-1982082131876/
261213585)*y^11+342232696718/87071195*y^14+Complex(-16360706278/783640755)*y^3+
169013244686/87071195*y^12+Complex(317386467277/783640755)*y^17-169013244686/
87071195*y^10+Complex(317386467277/783640755)*y^5-342232696718/87071195*y^8+
Complex(-1056113974168/261213585)*y^13-7242361918/3073101*y^6+Complex(1)*y^21-\
272990526968/261213585*y^4+Complex(-390087401132/156728151)*y^15+1372796486/
261213585*y^2+5470080/17414239)*(y^2+1))*(Complex(1)*y^2+Complex(-1)+2*y)*Pi^(1
/2)/(y^2+1)^15/b^2*p_inf^9+1/900900*(Complex(1)*y^2+Complex(-1)+2*y)*(-149+120*
ln(2))*2^(1/2)*Pi^(1/2)*y^3*mu*(Complex(2247228)*y^8+Complex(44340498)*y^12-\
293922*y^17+Complex(2762290)*y^14-12346254*y^15+Complex(-2247228)*y^10+9299052*
y^13+Complex(-2762290)*y^4+41091438*y^11+Complex(-1040257)*y^2+99016620*y^9+
Complex(1040257)*y^16+41091438*y^7+Complex(-44340498)*y^6+9299052*y^5+Complex(
62109)*y^18-12346254*y^3+Complex(-62109)-293922*y)/(y^2+1)^13/b^2*p_inf^10+1/
16804712925*(-62972743680*y^3*mu*(Complex(1)*y^2+Complex(-1)+2*y)*(Complex(-1)-\
1382099/252416*y-117776681/378624*y^3-221095567/378624*y^5+1324491047/94656*y^
15-117776681/378624*y^23+96778031/378624*y^19+96778031/378624*y^7+1324491047/
94656*y^11+Complex(-22772033/1135872)*y^2+Complex(-2382730763/1135872)*y^6+
Complex(15716603/1135872)*y^4+Complex(22772033/1135872)*y^24+Complex(-\
2050038871/283968)*y^10+Complex(-4467897287/1135872)*y^8+Complex(4467897287/
1135872)*y^18+Complex(2050038871/283968)*y^16+Complex(-675463385/283968)*y^12+
Complex(675463385/283968)*y^14+Complex(-15716603/1135872)*y^22+Complex(
2382730763/1135872)*y^20-1382099/252416*y^25-221095567/378624*y^21+3783207923/
757248*y^17+3783207923/757248*y^9+1613184685/94656*y^13+Complex(1)*y^26)*ln(y)-
(Complex(1)*y^2+Complex(-1)+2*y)*y^2*mu*(5088061440+110272809519*y^2-\
19720247462394*y^4-84779601135150*y^6+19720247462394*y^24+84779601135150*y^22-\
110272809519*y^26-5088061440*y^28-216875208813786*y^8-262760353480416*y^12-\
352637667696849*y^10+262760353480416*y^16+352637667696849*y^18+216875208813786*
y^20+Complex(17507712456)*y^27+Complex(-292786429630)*y^25+Complex(
12428413132210)*y^23+Complex(-39982847889586)*y^21+Complex(-176958316099906)*y^
19+Complex(-463959614503880)*y^17+Complex(-710976102496000)*y^15+Complex(-\
710976102496000)*y^13+Complex(-463959614503880)*y^11+Complex(-176958316099906)*
y^9+Complex(-39982847889586)*y^7+Complex(12428413132210)*y^5+Complex(-\
292786429630)*y^3+Complex(17507712456)*y))*2^(1/2)*Pi^(1/2)/(y^2+1)^17/b^2*
p_inf^11;
W_odd_inst_y_3_meqm1_fin := 1/35*2^(1/2)*Pi^(1/2)*y^2*mu*(Complex(1)*y^2+
Complex(-1)+2*y)*(-24*(Complex(1)*y^8+Complex(18)*y^6-14/3*y^7+Complex(-66)*y^4
+62*y^5+Complex(18)*y^2-62*y^3+Complex(1)+14/3*y)*y^2*ln(y)^2+(-8*y^11-1592/3*y
^9+1648*y^7+1648*y^5-1592/3*y^3-8*y+Complex(32)*y^10+Complex(1264)*y^8+Complex(
-1264)*y^4+Complex(-32)*y^2)*ln(y)+(y^2+1)^2*(Complex(1)*y^8+Complex(122/3)*y^6
+14/3*y^7+Complex(-1082/3)*y^4+854/3*y^5+Complex(122/3)*y^2-854/3*y^3+Complex(1
)-14/3*y))/(y^2+1)^9/b^3/p_inf+6/385*y^2*2^(1/2)*mu*(Complex(1)*y^2+Complex(-1)
+2*y)*Pi^(1/2)*(110/3*(y^2+1)^6*(Complex(1)*y^3+3/10*y^4+Complex(-1)*y+8/5*y^2+
3/10)*arctan(1/2*(y^2-1)/y)+328*y^2*(Complex(1)*y^12+Complex(7396/369)*y^10-196
/41*y^11+Complex(17933/369)*y^8-26432/369*y^9+Complex(-12432/41)*y^6+90244/123*
y^7+Complex(17933/369)*y^4-90244/123*y^5+Complex(7396/369)*y^2+26432/369*y^3+
Complex(1)+196/41*y)*ln(y)^2-884/3*y*(y^2+1)*(Complex(1)*y^11-38/221*y^12+
Complex(81967/1989)*y^9-620/39*y^10+Complex(37006/153)*y^7-678818/1989*y^8+
Complex(-37006/153)*y^5+2249720/1989*y^6+Complex(-81967/1989)*y^3-678818/1989*y
^4+Complex(-1)*y-620/39*y^2-38/221)*ln(y)+(Complex(1)*y^12+Complex(-4180/9)*y^
10+271/9*y^11+Complex(-55025/27)*y^8-11131/27*y^9+Complex(626084/27)*y^6-\
1346944/27*y^7+Complex(-55025/27)*y^4+1346944/27*y^5+Complex(-4180/9)*y^2+11131
/27*y^3+Complex(1)-271/9*y)*(y^2+1)^2)/(y^2+1)^11/b^3*p_inf+192/35*(ln(2)-149/
120)*2^(1/2)*y^3*mu*((Complex(1)*y^8+Complex(18)*y^6-14/3*y^7+Complex(-66)*y^4+
62*y^5+Complex(18)*y^2-62*y^3+Complex(1)+14/3*y)*y*ln(y)-2/3*(y^2+1)*(Complex(1
)*y^7-1/4*y^8+Complex(77/2)*y^5-49/3*y^6+Complex(-77/2)*y^3+407/6*y^4+Complex(-\
1)*y-49/3*y^2-1/4))*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)/(y^2+1)^9/b^3*
p_inf^2-68/455*y^2*2^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)*(897/44*(
Complex(1)*y^7+97/782*y^8+Complex(20053/1173)*y^5-1589/1173*y^6+Complex(-20053/
1173)*y^3+14771/1173*y^4+Complex(-1)*y-1589/1173*y^2+97/782)*(y^2+1)^6*arctan(1
/2*(y^2-1)/y)+19224/187*y^2*(Complex(-2690815/2403)*y^8+Complex(225607/1602)*y^
12-11963/2403*y^15+Complex(53098/2403)*y^14-473620/2403*y^13+Complex(-11861/267
)*y^10+876155/801*y^11+Complex(225607/1602)*y^4+1682030/2403*y^9+Complex(53098/
2403)*y^2-1682030/2403*y^7+Complex(-11861/267)*y^6-876155/801*y^5+Complex(1)*y^
16+473620/2403*y^3+Complex(1)+11963/2403*y)*ln(y)^2-48581/935*y*(y^2+1)*(
Complex(65682153/48581)*y^9-840/48581*y^16+Complex(-65682153/48581)*y^7-722654/
48581*y^14+Complex(-1)*y-56297936/48581*y^12+Complex(30523021/48581)*y^11+
5826374/3737*y^10+Complex(-2927169/48581)*y^3+149990608/48581*y^8+Complex(-\
30523021/48581)*y^5+5826374/3737*y^6+Complex(2927169/48581)*y^13-56297936/48581
*y^4+Complex(1)*y^15-722654/48581*y^2-840/48581)*ln(y)+(Complex(481858649/19635
)*y^8+Complex(-22105693/16830)*y^12+123493/11220*y^15+Complex(-194673/1309)*y^
14+191474491/235620*y^13+Complex(194093428/58905)*y^10-112866917/5236*y^11+
Complex(-22105693/16830)*y^4-2484759043/235620*y^9+Complex(-194673/1309)*y^2+
2484759043/235620*y^7+Complex(194093428/58905)*y^6+112866917/5236*y^5+Complex(1
)*y^16-191474491/235620*y^3+Complex(1)-123493/11220*y)*(y^2+1)^2)*Pi^(1/2)/(y^2
+1)^13/b^3*p_inf^3-12576/385*y^3*mu*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)*(
y*(355300/393*y^7-355300/393*y^5+121370/1179*y^3+630/131*y-121370/1179*y^9-630/
131*y^11+Complex(23644/1179)*y^10+Complex(1)*y^12+Complex(-46560/131)*y^6+
Complex(23644/1179)*y^2+Complex(80345/1179)*y^8+Complex(80345/1179)*y^4+
Complex(1))*ln(y)-155/393*(y^2+1)*(Complex(1)*y^11-43/310*y^12+Complex(11582/
279)*y^9-7207/465*y^10+Complex(91523/279)*y^7-1399117/2790*y^8+Complex(-91523/
279)*y^5+70598/45*y^6+Complex(-11582/279)*y^3-1399117/2790*y^4+Complex(-1)*y-\
7207/465*y^2-43/310))*(ln(2)-149/120)*2^(1/2)/(y^2+1)^11/b^3*p_inf^4-50272/
40425*Pi^(1/2)*y^2*mu*2^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)*(-3306975/653536
*(Complex(1)*y^11+231/31495*y^12+Complex(479423/31495)*y^9-122612/31495*y^10+
Complex(1183552/31495)*y^7-3637093/31495*y^8+Complex(-1183552/31495)*y^5+
12319428/31495*y^6+Complex(-479423/31495)*y^3-3637093/31495*y^4+Complex(-1)*y-\
122612/31495*y^2+231/31495)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+(Complex(1)*y^8+
Complex(18)*y^6-14/3*y^7+Complex(-66)*y^4+62*y^5+Complex(18)*y^2-62*y^3+
Complex(1)+14/3*y)*(y^2+1)^6*y^2*ln(y^2+1)-420210/20423*y^2*(Complex(-7911523/
4002)*y^8+Complex(-7911523/4002)*y^12-21301/4002*y^19+Complex(1)*y^20-1233857/
4002*y^17+Complex(60922/69)*y^14+2322343/2001*y^15+Complex(-5508004/2001)*y^10+
5645239/2001*y^13+Complex(739199/4002)*y^4+4343782/2001*y^11+Complex(48284/2001
)*y^2-4343782/2001*y^9+Complex(60922/69)*y^6-5645239/2001*y^7+Complex(739199/
4002)*y^16-2322343/2001*y^5+Complex(48284/2001)*y^18+1233857/4002*y^3+Complex(1
)+21301/4002*y)*ln(y)^2+156177/40846*(Complex(-198149194/52059)*y^9+3100/7437*y
^20+Complex(1)*y^19-344872/22311*y^18+Complex(-1915761859/156177)*y^7-18350552/
4221*y^16+Complex(-237869/156177)*y+29424436/52059*y^14+Complex(208605770/52059
)*y^11+2125758724/156177*y^12+Complex(-25842961/156177)*y^3+585398896/22311*y^
10+Complex(1141145/7437)*y^17+238628020/17353*y^8+Complex(-32247407/22311)*y^5+
314161892/468531*y^6+Complex(1925728283/156177)*y^13-2027435000/468531*y^4+
Complex(74318107/52059)*y^15-1198000/66933*y^2+3100/7437)*y*(y^2+1)*ln(y)+1155/
81692*(y^2+1)^2*(624*(Complex(1)*y^8+Complex(18)*y^6-14/3*y^7+Complex(-66)*y^4+
62*y^5+Complex(18)*y^2-62*y^3+Complex(1)+14/3*y)*(y^2+1)^4*y^2*ln(2)^2-7748/5*(
Complex(1)*y^8+Complex(18)*y^6-14/3*y^7+Complex(-66)*y^4+62*y^5+Complex(18)*y^2
-62*y^3+Complex(1)+14/3*y)*(y^2+1)^4*y^2*ln(2)+81692/1155*y^2*(Complex(1)*y^8+
Complex(18)*y^6-14/3*y^7+Complex(-66)*y^4+62*y^5+Complex(18)*y^2-62*y^3+
Complex(1)+14/3*y)*(y^2+1)^4*ln(b)-9997/3465*y+Complex(1)+Complex(-\
1135246197091/1600830)*y^8+Complex(-1135246197091/1600830)*y^12+Complex(1)*y^20
+Complex(25134409592/266805)*y^14+Complex(-605612252323/800415)*y^10+Complex(
4619561497/145530)*y^4+Complex(4443890597/1600830)*y^2+Complex(25134409592/
266805)*y^6+Complex(4619561497/145530)*y^16+Complex(4443890597/1600830)*y^18+
9997/3465*y^19-4367466557/343035*y^17-847252483558/2401245*y^5+4367466557/
343035*y^3-320576072339/800415*y^7+19967261323/72765*y^11-19967261323/72765*y^9
+847252483558/2401245*y^15+320576072339/800415*y^13))/(y^2+1)^15/b^3*p_inf^5+1/
2252250*((Complex(1)*y^2+Complex(-1)+2*y)*(-149+120*ln(2))*y^3*mu*(-890756700*y
^8-1903985340*y^6+346142100*y^4+7602420*y^2+890756700*y^10+1903985340*y^12-\
346142100*y^14-7602420*y^16+Complex(-2083775700)*y^9+Complex(65070420)*y^7+
Complex(1503090)*y+Complex(65070420)*y^11+Complex(33240780)*y^3+Complex(1503090
)*y^17+Complex(225790680)*y^5+Complex(225790680)*y^13+Complex(33240780)*y^15)*
ln(y)+(Complex(1)*y^2+Complex(-1)+2*y)*(-149+120*ln(2))*y^3*mu*(Complex(
886529618)*y^7-20925*y^18+Complex(297492)*y+4267323*y^16+Complex(-886529618)*y^
11+486607820*y^14+Complex(22923370)*y^3-239013092*y^12-1768250470*y^10+Complex(
-297492)*y^17-1768250470*y^8+Complex(248828560)*y^5-239013092*y^6+Complex(-\
248828560)*y^13+486607820*y^4+Complex(-22923370)*y^15+4267323*y^2-20925))*2^(1/
2)*Pi^(1/2)/(y^2+1)^13/b^3*p_inf^6+50272/9075*Pi^(1/2)*y^2*mu*2^(1/2)*(Complex(
1)*y^2+Complex(-1)+2*y)*(-6375435/4574752*(Complex(14414873/38639)*y^9-504/
38639*y^16+Complex(-14414873/38639)*y^7-187280/38639*y^14+Complex(-1)*y-7124855
/38639*y^12+Complex(1331437/38639)*y^11+16498730/38639*y^10+Complex(-620995/
38639)*y^3+9226162/38639*y^8+Complex(-1331437/38639)*y^5+16498730/38639*y^6+
Complex(620995/38639)*y^13-7124855/38639*y^4+Complex(1)*y^15-187280/38639*y^2-\
504/38639)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+(Complex(1)*y^12+Complex(8852/441)*y
^10-34/7*y^11+Complex(44479/441)*y^8-68506/441*y^9+Complex(-21696/49)*y^6+
174812/147*y^7+Complex(44479/441)*y^4-174812/147*y^5+Complex(8852/441)*y^2+
68506/441*y^3+Complex(1)+34/7*y)*y^2*(y^2+1)^6*ln(y^2+1)-13345200/2430337*(
31367/5392*y+Complex(1)+4911703/12132*y^3-87699437/80880*y^5+Complex(1)*y^24+
1109442173/121320*y^15-31367/5392*y^23+87699437/80880*y^19-19786825/4044*y^7-\
66487393/13480*y^11-4911703/12132*y^21+19786825/4044*y^17-1109442173/121320*y^9
+66487393/13480*y^13+Complex(157939/6066)*y^2+Complex(69394819/26960)*y^6+
Complex(15464357/97056)*y^4+Complex(-731411993/121320)*y^10+Complex(-603266467/
485280)*y^8+Complex(69394819/26960)*y^18+Complex(-603266467/485280)*y^16+
Complex(-178372383/13480)*y^12+Complex(-731411993/121320)*y^14+Complex(157939/
6066)*y^22+Complex(15464357/97056)*y^20)*y^2*ln(y)^2-12204687/38885392*y*(y^2+1
)*(586154890/12204687*y^2+14554042729280/768895281*y^4+8259484545874/768895281*
y^6+Complex(1)*y^23-628480/369839*y^24+18946462/1109517*y^22-5745845500432/
109842183*y^8-826381035424/3328551*y^12-209070058504/1109517*y^10-531263248280/
3328551*y^14-1179229506736/36614061*y^16+3347500660102/256298427*y^18+
414361942336/23299857*y^20-628480/369839+Complex(9439375813064/109842183)*y^9+
Complex(2704621752064/36614061)*y^11+Complex(63119208935471/768895281)*y^7+
Complex(1303305573055/768895281)*y^5+Complex(476541345031/768895281)*y^3+
Complex(65566097/12204687)*y+Complex(-1118712014920/12204687)*y^15+Complex(-\
3356363142208/36614061)*y^13+Complex(-8133628799/23299857)*y^19+Complex(-\
2942157989459/36614061)*y^17+Complex(-1531155137/3328551)*y^21)*ln(y)+39930/
2430337*(y^2+1)^2*(-55872169/5366592*y+Complex(1)+1154599096421/276714900*y^3-\
4093895104263031/69732154800*y^5+Complex(1)*y^24+42809118066131371/46488103200*
y^15+55872169/5366592*y^23+4093895104263031/69732154800*y^19-3350930658096013/
11157144768*y^7-813049781304373/1291336200*y^11-1154599096421/276714900*y^21+
3350930658096013/11157144768*y^17-42809118066131371/46488103200*y^9+
813049781304373/1291336200*y^13-1613521/1210*(Complex(1)*y^12+Complex(8852/441)
*y^10-34/7*y^11+Complex(44479/441)*y^8-68506/441*y^9+Complex(-21696/49)*y^6+
174812/147*y^7+Complex(44479/441)*y^4-174812/147*y^5+Complex(8852/441)*y^2+
68506/441*y^3+Complex(1)+34/7*y)*y^2*(y^2+1)^4*ln(2)+2430337/39930*(Complex(1)*
y^12+Complex(8852/441)*y^10-34/7*y^11+Complex(44479/441)*y^8-68506/441*y^9+
Complex(-21696/49)*y^6+174812/147*y^7+Complex(44479/441)*y^4-174812/147*y^5+
Complex(8852/441)*y^2+68506/441*y^3+Complex(1)+34/7*y)*y^2*(y^2+1)^4*ln(b)+
64974/121*(Complex(1)*y^12+Complex(8852/441)*y^10-34/7*y^11+Complex(44479/441)*
y^8-68506/441*y^9+Complex(-21696/49)*y^6+174812/147*y^7+Complex(44479/441)*y^4-\
174812/147*y^5+Complex(8852/441)*y^2+68506/441*y^3+Complex(1)+34/7*y)*y^2*(y^2+
1)^4*ln(2)^2+Complex(7962705495859/8854876800)*y^2+Complex(1985492848469513/
16904764800)*y^6+Complex(912512862098281/69732154800)*y^4+Complex(-\
19284083628937279/30992068800)*y^10+Complex(-32843214769130369/139464309600)*y^
8+Complex(1985492848469513/16904764800)*y^18+Complex(-32843214769130369/
139464309600)*y^16+Complex(-9085951730725643/7748017200)*y^12+Complex(-\
19284083628937279/30992068800)*y^14+Complex(7962705495859/8854876800)*y^22+
Complex(912512862098281/69732154800)*y^20))/(y^2+1)^17/b^3*p_inf^7+1/94594500*(
-(Complex(1)*y^2+Complex(-1)+2*y)*(-149+120*ln(2))*y^3*mu*(-241771309920*y^8-\
125164892160*y^6+30477619620*y^4+525522060*y^2-217868825160*y^10+217868825160*y
^12+241771309920*y^14-525522060*y^20-30477619620*y^18+125164892160*y^16+
Complex(-235834221420)*y^9+Complex(2339300880)*y^19+Complex(108909566640)*y^7+
Complex(96985350)*y+Complex(-235666811520)*y^11+Complex(2339300880)*y^3+
Complex(15845301990)*y^17+Complex(15845301990)*y^5+Complex(-235834221420)*y^13+
Complex(96985350)*y^21+Complex(108909566640)*y^15)*ln(y)-(Complex(1)*y^2+
Complex(-1)+2*y)*(-149+120*ln(2))*y^3*mu*(Complex(139161126384)*y^9-3121335*y^
22+Complex(-1500393294)*y^19+178889683*y^20+Complex(137645288772)*y^7+
40764169551*y^18+Complex(12498162)*y+21655460253*y^16+Complex(1500393294)*y^3-\
129004224566*y^14-342799634898*y^12+Complex(-11804945202)*y^17-342799634898*y^
10+Complex(11804945202)*y^5-129004224566*y^8+Complex(-139161126384)*y^13+
21655460253*y^6+Complex(-12498162)*y^21+40764169551*y^4+Complex(-137645288772)*
y^15+178889683*y^2-3121335))*2^(1/2)*Pi^(1/2)/(y^2+1)^15/b^3*p_inf^8-21667232/
1926925*(-274021055/368342944*(y^2+1)^6*(Complex(215721720/711743)*y^9-14736/
711743*y^20+Complex(1)*y^19-3952704/711743*y^18+Complex(-739846448/711743)*y^7-\
176496918/711743*y^16+Complex(-1)*y+203445840/711743*y^14+Complex(-215721720/
711743)*y^11+413288478/711743*y^12+Complex(-12191919/711743)*y^3+1391407992/
711743*y^10+Complex(12191919/711743)*y^17+413288478/711743*y^8+Complex(-6384864
/711743)*y^5+203445840/711743*y^6+Complex(739846448/711743)*y^13-176496918/
711743*y^4+Complex(6384864/711743)*y^15-3952704/711743*y^2-14736/711743)*arctan
(1/2*(y^2-1)/y)+(Complex(-2280950/1293)*y^8+Complex(539530/3879)*y^12-20006/
3879*y^15+Complex(85850/3879)*y^14-316070/1293*y^13+Complex(839906/3879)*y^10+
5505194/3879*y^11+Complex(539530/3879)*y^4+267010/1293*y^9+Complex(85850/3879)*
y^2-267010/1293*y^7+Complex(839906/3879)*y^6-5505194/3879*y^5+Complex(1)*y^16+
316070/1293*y^3+Complex(1)+20006/3879*y)*y^2*(y^2+1)^6*ln(y^2+1)-637892640/
218703623*(10459435/1656864*y+Complex(1)+830871145/1656864*y^3-14417071/18828*y
^5+Complex(1)*y^28-10459435/1656864*y^27+2658274297/207108*y^15+14417071/18828*
y^23+1028361391/50208*y^19-262708243/37656*y^7-52996809025/1656864*y^11-\
830871145/1656864*y^25+262708243/37656*y^21+52996809025/1656864*y^17-1028361391
/50208*y^9-2658274297/207108*y^13+Complex(1912969/69036)*y^2+Complex(1030628567
/207108)*y^6+Complex(76361287/828432)*y^4+Complex(1912969/69036)*y^26+Complex(
76361287/828432)*y^24+Complex(-2017506805/414216)*y^10+Complex(3331869859/
1656864)*y^8+Complex(-2017506805/414216)*y^18+Complex(-56036941199/1656864)*y^
16+Complex(-56036941199/1656864)*y^12+Complex(-2124177494/51777)*y^14+Complex(
1030628567/207108)*y^22+Complex(3331869859/1656864)*y^20)*y^2*ln(y)^2-88789613/
102919352*y*(137720894024/13584810789*y^2+64436231014300/13584810789*y^4+
28527896271200/4528270263*y^6+Complex(1)*y^27-48625920/137220311+564905514420/
137220311*y^24+30054482065184/4528270263*y^22-748678168/411660933*y^26-48625920
/137220311*y^28-106434546606092/13584810789*y^8-119087958888752/799106517*y^12-\
48049473851096/799106517*y^10-64503125506400/411660933*y^14-10642914928688/
88789613*y^16-2755953740664/88789613*y^18+14980522308476/4528270263*y^20+
Complex(-10521864539/137220311)*y^25+Complex(619876546316365/13584810789)*y^9+
Complex(332471000802485/4528270263)*y^11+Complex(126261910759642/4528270263)*y^
7+Complex(-9042735329374/13584810789)*y^5+Complex(1896141166721/13584810789)*y^
3+Complex(117049091/88789613)*y+Complex(-59757354654660/1509423421)*y^15+
Complex(111516613667300/13584810789)*y^13+Complex(-65600650282485/1509423421)*y
^19+Complex(-128096104397655/1509423421)*y^17+Complex(521912836798/411660933)*y
^23+Complex(-114259845637946/4528270263)*y^21)*(y^2+1)*ln(y)+2468620/218703623*
(-43910039/3702930*y+Complex(1)+5143080430151611/1143761018400*y^3-\
1994887353700589/285940254600*y^5+Complex(1)*y^28+43910039/3702930*y^27+
12925621742931743/7625073456*y^15+1994887353700589/285940254600*y^23+
101928329427805319/47656709100*y^19-17037091381654769/43990808400*y^7-\
6664329818936027/1795543200*y^11-5143080430151611/1143761018400*y^25+
17037091381654769/43990808400*y^21+6664329818936027/1795543200*y^17-\
101928329427805319/47656709100*y^9-12925621742931743/7625073456*y^13+Complex(
33012757716821/35583676128)*y^2+Complex(739971622543/3735270)*y^6+Complex(
9171301491395039/571880509200)*y^4+Complex(33012757716821/35583676128)*y^26+
Complex(9171301491395039/571880509200)*y^24+Complex(-53813430759627761/
103978274400)*y^10+Complex(6434329893540623/205290439200)*y^8+Complex(-\
53813430759627761/103978274400)*y^18+Complex(-27110215791365366141/
8006327128800)*y^16+Complex(-27110215791365366141/8006327128800)*y^12+Complex(-\
64744680832961009/13616202600)*y^14+Complex(739971622543/3735270)*y^22+Complex(
6434329893540623/205290439200)*y^20+218703623/2468620*(Complex(-2280950/1293)*y
^8+Complex(539530/3879)*y^12-20006/3879*y^15+Complex(85850/3879)*y^14-316070/
1293*y^13+Complex(839906/3879)*y^10+5505194/3879*y^11+Complex(539530/3879)*y^4+
267010/1293*y^9+Complex(85850/3879)*y^2-267010/1293*y^7+Complex(839906/3879)*y^
6-5505194/3879*y^5+Complex(1)*y^16+316070/1293*y^3+Complex(1)+20006/3879*y)*y^2
*(y^2+1)^4*ln(b)+1252917/1603*(Complex(-2280950/1293)*y^8+Complex(539530/3879)*
y^12-20006/3879*y^15+Complex(85850/3879)*y^14-316070/1293*y^13+Complex(839906/
3879)*y^10+5505194/3879*y^11+Complex(539530/3879)*y^4+267010/1293*y^9+Complex(
85850/3879)*y^2-267010/1293*y^7+Complex(839906/3879)*y^6-5505194/3879*y^5+
Complex(1)*y^16+316070/1293*y^3+Complex(1)+20006/3879*y)*y^2*(y^2+1)^4*ln(2)^2-\
62228211/32060*(Complex(-2280950/1293)*y^8+Complex(539530/3879)*y^12-20006/3879
*y^15+Complex(85850/3879)*y^14-316070/1293*y^13+Complex(839906/3879)*y^10+
5505194/3879*y^11+Complex(539530/3879)*y^4+267010/1293*y^9+Complex(85850/3879)*
y^2-267010/1293*y^7+Complex(839906/3879)*y^6-5505194/3879*y^5+Complex(1)*y^16+
316070/1293*y^3+Complex(1)+20006/3879*y)*y^2*(y^2+1)^4*ln(2))*(y^2+1)^2)*Pi^(1/
2)*y^2*mu*2^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)/(y^2+1)^19/b^3*p_inf^9;
W_odd_inst_y_4_meqm1_fin := -4/35*2^(1/2)*Pi^(1/2)*y^2*mu*(-16*y^3*(Complex(1)*
y^10+Complex(79/3)*y^8-16/3*y^9+Complex(-208)*y^6+391/3*y^7+Complex(208)*y^4-\
312*y^5+Complex(-79/3)*y^2+391/3*y^3+Complex(-1)-16/3*y)*ln(y)^3+48*(y^2+1)*y^2
*(Complex(1)*y^9-1/8*y^10+Complex(421/9)*y^7-1007/72*y^8+Complex(-1276/9)*y^5+
4751/36*y^6+Complex(421/9)*y^3-4751/36*y^4+Complex(1)*y+1007/72*y^2+1/8)*ln(y)^
2+(y^2+1)^2*y*(Complex(1)*y^10+Complex(167/3)*y^8+12*y^9+Complex(-6436/3)*y^6+
2978/3*y^7+Complex(6436/3)*y^4-10316/3*y^5+Complex(-167/3)*y^2+2978/3*y^3+
Complex(-1)+12*y)*ln(y)+5/6*(y^2+1)^3*(Complex(1)*y^9+3/10*y^10+Complex(-276/5)
*y^7+3/10*y^8+Complex(1438/5)*y^5-220*y^6+Complex(-276/5)*y^3+220*y^4+Complex(1
)*y-3/10*y^2-3/10))*(Complex(1)*y^2+Complex(-1)+2*y)/(y^2+1)^11/b^4/p_inf^3+6/
35*y^2*2^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)*Pi^(1/2)*((y^2+1)^6*((
Complex(-16)*y^6-4*y^7+Complex(88)*y^4-44*y^5+Complex(-16)*y^2+44*y^3+4*y)*ln(y
)+Complex(1)*y^8+Complex(32)*y^6+2/3*y^7+42*y^5+Complex(-32)*y^2+42*y^3+
Complex(-1)+2/3*y)*arctan(1/2*(y^2-1)/y)-3328/33*y^3*(Complex(1)*y^14+Complex(
4435/156)*y^12-1699/312*y^13+Complex(203/12)*y^10-2008/39*y^11+Complex(-81145/
78)*y^8+465605/312*y^9+Complex(81145/78)*y^6-43915/13*y^7+Complex(-203/12)*y^4+
465605/312*y^5+Complex(-4435/156)*y^2-2008/39*y^3+Complex(-1)-1699/312*y)*ln(y)
^3+240*y^2*(y^2+1)*(Complex(1)*y^13-1/11*y^14+Complex(14129/297)*y^11-7927/594*
y^12+Complex(351121/1485)*y^9-222239/990*y^10+Complex(-50514/55)*y^7+2707174/
1485*y^8+Complex(351121/1485)*y^5-2707174/1485*y^6+Complex(14129/297)*y^3+
222239/990*y^4+Complex(1)*y+7927/594*y^2+1/11)*ln(y)^2+32/33*y*(y^2+1)^2*(
Complex(1)*y^14+Complex(9601/24)*y^12+205/16*y^13+Complex(-31503/8)*y^10+106157
/36*y^11+Complex(-294081/4)*y^8+11862935/144*y^9+Complex(294081/4)*y^6-738352/3
*y^7+Complex(31503/8)*y^4+11862935/144*y^5+Complex(-9601/24)*y^2+106157/36*y^3+
Complex(-1)+205/16*y)*ln(y)+127/9*(Complex(1)*y^13+156/1397*y^14+Complex(-35558
/4191)*y^11+378/127*y^12+Complex(-713503/4191)*y^9+43184/4191*y^10+Complex(
3154892/4191)*y^7-4962622/4191*y^8+Complex(-713503/4191)*y^5+4962622/4191*y^6+
Complex(-35558/4191)*y^3-43184/4191*y^4+Complex(1)*y-378/127*y^2-156/1397)*(y^2
+1)^3)/(y^2+1)^13/b^4/p_inf+16/35*(ln(2)-149/120)*2^(1/2)*y^3*(-48*y^2*(
Complex(1)*y^10+Complex(79/3)*y^8-16/3*y^9+Complex(-208)*y^6+391/3*y^7+Complex(
208)*y^4-312*y^5+Complex(-79/3)*y^2+391/3*y^3+Complex(-1)-16/3*y)*ln(y)^2+96*(y
^2+1)*y*(Complex(1)*y^9-1/8*y^10+Complex(421/9)*y^7-1007/72*y^8+Complex(-1276/9
)*y^5+4751/36*y^6+Complex(421/9)*y^3-4751/36*y^4+Complex(1)*y+1007/72*y^2+1/8)*
ln(y)+(y^2+1)^2*(Complex(1)*y^10+Complex(167/3)*y^8+12*y^9+Complex(-6436/3)*y^6
+2978/3*y^7+Complex(6436/3)*y^4-10316/3*y^5+Complex(-167/3)*y^2+2978/3*y^3+
Complex(-1)+12*y))*mu*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)/(y^2+1)^11/b^4-\
27/770*y^2*2^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)*Pi^(1/2)*((y^2+1)^6*((
Complex(-1904/3)*y^10-740/9*y^11+Complex(-39640/3)*y^8+8132/27*y^9+Complex(
47376)*y^6-21424*y^7+Complex(-39640/3)*y^4+21424*y^5+Complex(-1904/3)*y^2-8132/
27*y^3+740/9*y)*ln(y)+(Complex(1)*y^10+Complex(3209/9)*y^8-1454/27*y^9+Complex(
166400/9)*y^6-234368/81*y^7+Complex(-166400/9)*y^4+1306388/81*y^5+Complex(-3209
/9)*y^2-234368/81*y^3+Complex(-1)-1454/27*y)*(y^2+1))*arctan(1/2*(y^2-1)/y)-\
683008/351*y^3*(Complex(20942315/8004)*y^8+Complex(-786675/667)*y^12-90031/
16008*y^17+Complex(867805/4002)*y^14-3674903/16008*y^15+Complex(-20942315/8004)
*y^10+313815/116*y^13+Complex(-867805/4002)*y^4-24134695/16008*y^11+Complex(-\
81541/2668)*y^2-39133715/8004*y^9+Complex(786675/667)*y^6-24134695/16008*y^7+
Complex(81541/2668)*y^16+313815/116*y^5+Complex(1)*y^18-3674903/16008*y^3+
Complex(-1)-90031/16008*y)*ln(y)^3+6126112/1755*y^2*(Complex(-2046498406/574323
)*y^9-8040/191441*y^18+Complex(-25762742/191441)*y^7-7074151/574323*y^16+
Complex(1)*y-415140782/574323*y^14+Complex(-25762742/191441)*y^11+613800920/
191441*y^12+Complex(30698098/574323)*y^3+1292723851/574323*y^10+Complex(1)*y^17
-1292723851/574323*y^8+Complex(125297104/191441)*y^5-613800920/191441*y^6+
Complex(125297104/191441)*y^13+415140782/574323*y^4+Complex(30698098/574323)*y^
15+7074151/574323*y^2+8040/191441)*(y^2+1)*ln(y)^2-7232/351*y*(Complex(-\
22121316617/142380)*y^8+Complex(558013469/6780)*y^12+62019/4520*y^17+Complex(-\
253195889/142380)*y^14+33102197/71190*y^15+Complex(22121316617/142380)*y^10-\
9528649037/71190*y^13+Complex(253195889/142380)*y^4+5126244251/35595*y^11+
Complex(19235207/47460)*y^2+46165509707/142380*y^9+Complex(-558013469/6780)*y^6
+5126244251/35595*y^7+Complex(-19235207/47460)*y^16-9528649037/71190*y^5+
Complex(1)*y^18+33102197/71190*y^3+Complex(-1)+62019/4520*y)*(y^2+1)^2*ln(y)+
189536/1755*(Complex(86879683/17769)*y^9-835/5923*y^18+Complex(621632191/995064
)*y^7-3661211/995064*y^16+Complex(1)*y+376676299/1492596*y^14+Complex(621632191
/995064)*y^11-1960891273/497532*y^12+Complex(1870835/331688)*y^3-6231271469/
2985192*y^10+Complex(1)*y^17+6231271469/2985192*y^8+Complex(-50255251/82922)*y^
5+1960891273/497532*y^6+Complex(-50255251/82922)*y^13-376676299/1492596*y^4+
Complex(1870835/331688)*y^15+3661211/995064*y^2+835/5923)*(y^2+1)^3)/(y^2+1)^15
/b^4*p_inf+8/385*(528*(y^2+1)^6*(Complex(1)*y^5+1/4*y^6+Complex(-11/2)*y^3+11/4
*y^4+Complex(1)*y-11/4*y^2-1/4)*arctan(1/2*(y^2-1)/y)+(-45920*y^15-703600*y^13+
14989120*y^11-33151200*y^9-703600*y^5-45920*y^3+14989120*y^7+Complex(413360)*y^
12+Complex(-10098800)*y^10+Complex(10098800)*y^8+Complex(-413360)*y^6+Complex(-\
238960)*y^4+Complex(-8400)*y^2+Complex(8400)*y^16+Complex(238960)*y^14)*ln(y)^2
-12672*y*(Complex(1)*y^13-29/352*y^14+Complex(28079/594)*y^11-124715/9504*y^12+
Complex(182573/594)*y^9-971225/3168*y^10+Complex(-12106/11)*y^7+21377057/9504*y
^8+Complex(182573/594)*y^5-21377057/9504*y^6+Complex(28079/594)*y^3+971225/3168
*y^4+Complex(1)*y+124715/9504*y^2+29/352)*(y^2+1)*ln(y)+(Complex(1)*y^14+
Complex(-32695/3)*y^12-14*y^13+Complex(58923)*y^10-547306/9*y^11+Complex(
2283689)*y^8-24153946/9*y^9+Complex(-2283689)*y^6+23142956/3*y^7+Complex(-58923
)*y^4-24153946/9*y^5+Complex(32695/3)*y^2-547306/9*y^3+Complex(-1)-14*y)*(y^2+1
)^2)*y^3*mu*Pi^(1/2)*(ln(2)-149/120)*(Complex(1)*y^2+Complex(-1)+2*y)*2^(1/2)/(
y^2+1)^13/b^4*p_inf^2+402176/40425*Pi^(1/2)*y^2*mu*2^(1/2)*(Complex(1)*y^2+
Complex(-1)+2*y)*(-11655/163384*(y^2+1)^6*((Complex(59317/592)*y^2+Complex(
7132013/1776)*y^10+Complex(-1192656/37)*y^8+Complex(7132013/1776)*y^6+Complex(
1203949/444)*y^4+Complex(59317/592)*y^14+Complex(1203949/444)*y^12-7995719/888*
y^11+8801807/111*y^9-8801807/111*y^7+7995719/888*y^5+278825/888*y^3-669/148*y+
669/148*y^15-278825/888*y^13)*ln(y)+(Complex(1)*y^14+Complex(-14329/2220)*y^12+
92543/17760*y^13+Complex(-58329839/26640)*y^10+11287751/26640*y^11+Complex(-\
291515591/26640)*y^8+102330723/5920*y^9+Complex(291515591/26640)*y^6-722570723/
13320*y^7+Complex(58329839/26640)*y^4+102330723/5920*y^5+Complex(14329/2220)*y^
2+11287751/26640*y^3+Complex(-1)+92543/17760*y)*(y^2+1))*arctan(1/2*(y^2-1)/y)+
(y^2+1)^6*y^2*(y*(Complex(1)*y^10+Complex(79/3)*y^8-16/3*y^9+Complex(-208)*y^6+
391/3*y^7+Complex(208)*y^4-312*y^5+Complex(-79/3)*y^2+391/3*y^3+Complex(-1)-16/
3*y)*ln(y)-(y^2+1)*(Complex(1)*y^9-1/8*y^10+Complex(421/9)*y^7-1007/72*y^8+
Complex(-1276/9)*y^5+4751/36*y^6+Complex(421/9)*y^3-4751/36*y^4+Complex(1)*y+
1007/72*y^2+1/8))*ln(y^2+1)-308280/20423*y^3*(Complex(72749735/8808)*y^8+
Complex(-11400963/2936)*y^12-208519/35232*y^21+Complex(576659/17616)*y^20-\
7068835/17616*y^19+Complex(-72749735/8808)*y^14+40641085/11744*y^17+Complex(
11400963/2936)*y^10+31077845/8808*y^15+Complex(-2141895/5872)*y^4-53208785/8808
*y^13+Complex(-576659/17616)*y^2-46972429/2936*y^11+Complex(69385/2936)*y^6-\
53208785/8808*y^9+Complex(-69385/2936)*y^16+31077845/8808*y^7+Complex(2141895/
5872)*y^18+40641085/11744*y^5+Complex(1)*y^22-7068835/17616*y^3+Complex(-1)-\
208519/35232*y)*ln(y)^3+3044263/163384*y^2*(y^2+1)*(Complex(-24115848428/
3044263)*y^9+84420/3044263*y^22+Complex(635665192/9132789)*y^19-102275848/
9132789*y^20+Complex(12159824538/3044263)*y^7-14442342487/9132789*y^18+Complex(
3371031/3044263)*y+39271442452/9132789*y^16+Complex(-36185525404/3044263)*y^11+
110526781078/9132789*y^14+Complex(222127128/3044263)*y^3+27565832609/3044263*y^
12+Complex(10494568643/9132789)*y^17-27174691313/3044263*y^10+Complex(
3476513937/3044263)*y^5-36783551042/3044263*y^8+Complex(-23855087564/3044263)*y
^13-13184045388/3044263*y^6+Complex(1)*y^21+4780239213/3044263*y^4+Complex(
37027136782/9132789)*y^15+35834712/3044263*y^2-84420/3044263)*ln(y)^2-2310/
20423*(Complex(-1)+2566591/147840*y+121551661103/38419920*y^3-24277899013399/
102453120*y^5-20423/2310*y^2*(y^2+1)^4*(Complex(1)*y^10+Complex(79/3)*y^8-16/3*
y^9+Complex(-208)*y^6+391/3*y^7+Complex(208)*y^4-312*y^5+Complex(-79/3)*y^2+391
/3*y^3+Complex(-1)-16/3*y)*ln(b)-59577579703/2744280*y^15+26295545851/7683984*y
^19-5829881353/392040*y^7+92566452763/76230*y^11+Complex(1)*y^22+137779/7040*y^
21-24388029305671/102453120*y^17+2351037378391/3659040*y^9+2316528880367/
3659040*y^13+Complex(149554522493/221760)*y^14+Complex(451529526053/1829520)*y^
12+Complex(299989526203/43908480)*y^4+Complex(-85711481777/365904)*y^10+
Complex(-1503350623/2240)*y^8+Complex(-12959358600841/153679680)*y^6+Complex(-\
71070329959/102453120)*y^20+Complex(-68037966527/8781696)*y^18+Complex(
12681881593033/153679680)*y^16+Complex(69258728167/102453120)*y^2-78*(y^2+1)^4*
y^2*(Complex(1)*y^10+Complex(79/3)*y^8-16/3*y^9+Complex(-208)*y^6+391/3*y^7+
Complex(208)*y^4-312*y^5+Complex(-79/3)*y^2+391/3*y^3+Complex(-1)-16/3*y)*ln(2)
^2+1937/10*(y^2+1)^4*y^2*(Complex(1)*y^10+Complex(79/3)*y^8-16/3*y^9+Complex(-\
208)*y^6+391/3*y^7+Complex(208)*y^4-312*y^5+Complex(-79/3)*y^2+391/3*y^3+
Complex(-1)-16/3*y)*ln(2))*y*(y^2+1)^2*ln(y)-4503263/7842432*(y^2+1)^3*(-\
23990554081/2080507506*y^2+202557988507/2674938222*y^4-57122918230976/
9362283777*y^6+Complex(1)*y+1786680/4503263*y^22-546479272088/148607679*y^8+
1817004193067/1337469111*y^12-1817004193067/1337469111*y^10+546479272088/
148607679*y^14+57122918230976/9362283777*y^16-202557988507/2674938222*y^18+
23990554081/2080507506*y^20+Complex(1)*y^21+7842432/4503263*y^2*(y^2+1)^4*(
Complex(1)*y^9-1/8*y^10+Complex(421/9)*y^7-1007/72*y^8+Complex(-1276/9)*y^5+
4751/36*y^6+Complex(421/9)*y^3-4751/36*y^4+Complex(1)*y+1007/72*y^2+1/8)*ln(b)-\
1786680/4503263+Complex(100579452748/40529367)*y^15+Complex(-6141093196246/
445823037)*y^13+Complex(-20271525877106/1337469111)*y^11+Complex(-6141093196246
/445823037)*y^9+Complex(100579452748/40529367)*y^7+Complex(13801126754285/
9362283777)*y^5+Complex(87978146051/1040253753)*y^3+Complex(87978146051/
1040253753)*y^19+Complex(13801126754285/9362283777)*y^17+69189120/4503263*(y^2+
1)^4*y^2*(Complex(1)*y^9-1/8*y^10+Complex(421/9)*y^7-1007/72*y^8+Complex(-1276/
9)*y^5+4751/36*y^6+Complex(421/9)*y^3-4751/36*y^4+Complex(1)*y+1007/72*y^2+1/8)
*ln(2)^2-171819648/4503263*(y^2+1)^4*y^2*(Complex(1)*y^9-1/8*y^10+Complex(421/9
)*y^7-1007/72*y^8+Complex(-1276/9)*y^5+4751/36*y^6+Complex(421/9)*y^3-4751/36*y
^4+Complex(1)*y+1007/72*y^2+1/8)*ln(2)))/(y^2+1)^17/b^4*p_inf^3-11734/5005*y^3*
mu*Pi^(1/2)*(ln(2)-149/120)*(Complex(1)*y^2+Complex(-1)+2*y)*(181584/5867*(y^2+
1)^6*(Complex(1)*y^9+119/1164*y^10+Complex(5109/194)*y^7-4607/3492*y^8+Complex(
-8685/97)*y^5+3951/97*y^6+Complex(5109/194)*y^3-3951/97*y^4+Complex(1)*y+4607/
3492*y^2-119/1164)*arctan(1/2*(y^2-1)/y)+1455600/5867*y^2*(Complex(289157816/
90975)*y^8+Complex(-36262974/30325)*y^12-103396/18195*y^17+Complex(4602118/
18195)*y^14-5020121/18195*y^15+Complex(-289157816/90975)*y^10+93716148/30325*y^
13+Complex(-4602118/18195)*y^4-175557707/90975*y^11+Complex(-185617/6065)*y^2-\
18092096/3639*y^9+Complex(36262974/30325)*y^6-175557707/90975*y^7+Complex(
185617/6065)*y^16+93716148/30325*y^5+Complex(1)*y^18-5020121/18195*y^3+Complex(
-1)-103396/18195*y)*ln(y)^2-7927904/29335*(Complex(-3385478702/743241)*y^9-\
46155/1981976*y^18+Complex(11654711/247747)*y^7-70648531/5945928*y^16+Complex(1
)*y-1343364623/1486482*y^14+Complex(11654711/247747)*y^11+1965918455/495494*y^
12+Complex(41508731/743241)*y^3+6792827663/2972964*y^10+Complex(1)*y^17-\
6792827663/2972964*y^8+Complex(189360698/247747)*y^5-1965918455/495494*y^6+
Complex(189360698/247747)*y^13+1343364623/1486482*y^4+Complex(41508731/743241)*
y^15+70648531/5945928*y^2+46155/1981976)*y*(y^2+1)*ln(y)+(y^2+1)^2*(Complex(-\
298054438712/1848105)*y^8+Complex(6248892494/88005)*y^12+424392/29335*y^17+
Complex(-4186326554/1848105)*y^14+2132212174/1848105*y^15+Complex(298054438712/
1848105)*y^10-236232726484/1848105*y^13+Complex(4186326554/1848105)*y^4+
274653239954/1848105*y^11+Complex(226585397/616035)*y^2+496582211192/1848105*y^
9+Complex(-6248892494/88005)*y^6+274653239954/1848105*y^7+Complex(-226585397/
616035)*y^16-236232726484/1848105*y^5+Complex(1)*y^18+2132212174/1848105*y^3+
Complex(-1)+424392/29335*y))*2^(1/2)/(y^2+1)^15/b^4*p_inf^4-28554496/444675*Pi^
(1/2)*(-557865/185604224*((Complex(33149528/483)*y^8+Complex(33149528/483)*y^12
+Complex(6277900/69)*y^14+Complex(-478209110/483)*y^10+Complex(7664572/483)*y^4
+Complex(101657/161)*y^2+Complex(6277900/69)*y^6+Complex(7664572/483)*y^16+
Complex(101657/161)*y^18+158908786/483*y^11-158908786/483*y^9-430556744/483*y^7
+26339080/161*y^5+1522306/483*y^3+4/23*y-4/23*y^19-1522306/483*y^17-26339080/
161*y^15+430556744/483*y^13)*ln(y)+(Complex(658732757/2070)*y^8+Complex(-\
482091877/5635)*y^12-732059/40572*y^17+Complex(-63889051/5635)*y^14+57603643/
50715*y^15+Complex(-658732757/2070)*y^10+11116746112/50715*y^13+Complex(
63889051/5635)*y^4-2510119229/7245*y^11+Complex(994495/20286)*y^2-5885174719/
14490*y^9+Complex(482091877/5635)*y^6-2510119229/7245*y^7+Complex(-994495/20286
)*y^16+11116746112/50715*y^5+Complex(1)*y^18+57603643/50715*y^3+Complex(-1)-\
732059/40572*y)*(y^2+1))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+(y*(471215/213*y^9-\
339330/71*y^7+471215/213*y^5-27911/213*y^3-1171/213*y-1171/213*y^13-27911/213*y
^11+Complex(1)*y^14+Complex(6065/213)*y^12+Complex(20557/213)*y^10+Complex(-\
306595/213)*y^8+Complex(306595/213)*y^6+Complex(-20557/213)*y^4+Complex(-6065/
213)*y^2+Complex(-1))*ln(y)-99/142*(Complex(1)*y^13-3/44*y^14+Complex(41671/891
)*y^11-45445/3564*y^12+Complex(379171/891)*y^9-526747/1188*y^10+Complex(-46334/
33)*y^7+10548361/3564*y^8+Complex(379171/891)*y^5-10548361/3564*y^6+Complex(
41671/891)*y^3+526747/1188*y^4+Complex(1)*y+45445/3564*y^2+3/44)*(y^2+1))*y^2*(
y^2+1)^6*ln(y^2+1)-83524980/24650561*y^3*(Complex(-1)-5539799/867792*y-\
489429493/867792*y^3+860495605/216948*y^5-5910048443/216948*y^15-489429493/
867792*y^23+8649424079/867792*y^19+8649424079/867792*y^7-5910048443/216948*y^11
-5539799/867792*y^25+860495605/216948*y^21+3157042931/867792*y^17+3157042931/
867792*y^9-2585791096/54237*y^13+Complex(1)*y^26+Complex(-1052081276/54237)*y^
14+Complex(1052081276/54237)*y^12+Complex(-22679633/54237)*y^4+Complex(
9879390059/433896)*y^10+Complex(734856119/54237)*y^8+Complex(-1692313/606)*y^6+
Complex(1692313/606)*y^20+Complex(-734856119/54237)*y^18+Complex(-9879390059/
433896)*y^16+Complex(-15141371/433896)*y^2+Complex(15141371/433896)*y^24+
Complex(22679633/54237)*y^22)*ln(y)^3+140158483/60678304*y^2*(y^2+1)*(
30013549516/1822060279*y^2+7022202215211/1822060279*y^4-13110097459847/
1822060279*y^6-64020766244/5466180837*y^24-20316318562049/5466180837*y^22+
254968560/1822060279*y^26-69331801824410/1822060279*y^8-53716876006822/
1822060279*y^12-118222256173218/1822060279*y^10+234039895450354/5466180837*y^14
+119641017475618/1822060279*y^16+184724942585870/5466180837*y^18+10740310570247
/1822060279*y^20+Complex(1)*y^25+Complex(626022004540/5466180837)*y^23+Complex(
9322608835768/5466180837)*y^21+Complex(261515091/140158483)*y+Complex(-\
218678816411312/5466180837)*y^15+Complex(-168188628263040/1822060279)*y^13+
Complex(-82650757598096/1822060279)*y^11+Complex(-14575403698511/1822060279)*y^
9+Complex(35663458232364/1822060279)*y^7+Complex(3500182450152/1822060279)*y^5+
Complex(261484067220/1822060279)*y^3+Complex(36708030962604/1822060279)*y^19+
Complex(-22414905358253/5466180837)*y^17-254968560/1822060279)*ln(y)^2+775005/
98602244*(Complex(-1)-1079273/135520*y-1755634755412753/128898831600*y^3+
7527814486199101/8593255440*y^5-257112917961121/33480216*y^15-2055009499881553/
128898831600*y^23+2473742346947237/1718651088*y^19+11431844585406073/8593255440
*y^7-1604637296207717/167401080*y^11-2153593/107360*y^25+750405646263061/
954806160*y^21+30077849922902017/51559532640*y^17-36483611432254751/51559532640
*y^9-6674002327935709/438431400*y^13+Complex(1)*y^26+Complex(-2957143445471861/
511503300)*y^14+Complex(254207113486509/56833700)*y^12+Complex(-\
2396062633055983/64449415800)*y^4+Complex(75751955052959527/12889883160)*y^10+
Complex(9679904972423089/2148313860)*y^8+Complex(-30845993819009/613803960)*y^6
+Complex(103737172188161/613803960)*y^20+Complex(-1844405686343501/429662772)*y
^18+Complex(-16004010166254779/2577976632)*y^16+Complex(-60199253753719/
21483138600)*y^2+Complex(64010411023639/21483138600)*y^24+Complex(
2987959738215343/64449415800)*y^22+98602244/775005*y^2*(y^2+1)^4*(471215/213*y^
9-339330/71*y^7+471215/213*y^5-27911/213*y^3-1171/213*y-1171/213*y^13-27911/213
*y^11+Complex(1)*y^14+Complex(6065/213)*y^12+Complex(20557/213)*y^10+Complex(-\
306595/213)*y^8+Complex(306595/213)*y^6+Complex(-20557/213)*y^4+Complex(-6065/
213)*y^2+Complex(-1))*ln(b)+753168/671*y^2*(y^2+1)^4*(471215/213*y^9-339330/71*
y^7+471215/213*y^5-27911/213*y^3-1171/213*y-1171/213*y^13-27911/213*y^11+
Complex(1)*y^14+Complex(6065/213)*y^12+Complex(20557/213)*y^10+Complex(-306595/
213)*y^8+Complex(306595/213)*y^6+Complex(-20557/213)*y^4+Complex(-6065/213)*y^2
+Complex(-1))*ln(2)^2-9351836/3355*y^2*(y^2+1)^4*(471215/213*y^9-339330/71*y^7+
471215/213*y^5-27911/213*y^3-1171/213*y-1171/213*y^13-27911/213*y^11+Complex(1)
*y^14+Complex(6065/213)*y^12+Complex(20557/213)*y^10+Complex(-306595/213)*y^8+
Complex(306595/213)*y^6+Complex(-20557/213)*y^4+Complex(-6065/213)*y^2+Complex(
-1))*ln(2))*y*(y^2+1)^2*ln(y)-8327822431/37863261696*(-195095722369/
3206211635935*y^2+4530268565094769/12366816310035*y^4+40298112921709253/
17313542834049*y^6+Complex(1)*y+195095722369/3206211635935*y^24-\
4530268565094769/12366816310035*y^22+460928160/8327822431*y^26-\
318448453924793693/17313542834049*y^8-5641247497730599726/86567714170245*y^12-\
1504015421405357422/17313542834049*y^10+5641247497730599726/86567714170245*y^14
+1504015421405357422/17313542834049*y^16+318448453924793693/17313542834049*y^18
-40298112921709253/17313542834049*y^20+Complex(1)*y^25+Complex(58310319560884/
874421355255)*y^23+Complex(27671594328036584/17313542834049)*y^21+Complex(-\
794887675949479016/17313542834049)*y^15+Complex(-7925919405433976048/
86567714170245)*y^13+Complex(-794887675949479016/17313542834049)*y^11+Complex(-\
80367756831025777/17313542834049)*y^9+Complex(29836955030867332/2473363262007)*
y^7+Complex(27671594328036584/17313542834049)*y^5+Complex(58310319560884/
874421355255)*y^3+Complex(29836955030867332/2473363262007)*y^19+Complex(-\
80367756831025777/17313542834049)*y^17-460928160/8327822431+232890577920/
8327822431*y^2*(Complex(1)*y^13-3/44*y^14+Complex(41671/891)*y^11-45445/3564*y^
12+Complex(379171/891)*y^9-526747/1188*y^10+Complex(-46334/33)*y^7+10548361/
3564*y^8+Complex(379171/891)*y^5-10548361/3564*y^6+Complex(41671/891)*y^3+
526747/1188*y^4+Complex(1)*y+45445/3564*y^2+3/44)*(y^2+1)^4*ln(2)^2-\
578344935168/8327822431*y^2*(Complex(1)*y^13-3/44*y^14+Complex(41671/891)*y^11-\
45445/3564*y^12+Complex(379171/891)*y^9-526747/1188*y^10+Complex(-46334/33)*y^7
+10548361/3564*y^8+Complex(379171/891)*y^5-10548361/3564*y^6+Complex(41671/891)
*y^3+526747/1188*y^4+Complex(1)*y+45445/3564*y^2+3/44)*(y^2+1)^4*ln(2)+
26397626112/8327822431*y^2*(Complex(1)*y^13-3/44*y^14+Complex(41671/891)*y^11-\
45445/3564*y^12+Complex(379171/891)*y^9-526747/1188*y^10+Complex(-46334/33)*y^7
+10548361/3564*y^8+Complex(379171/891)*y^5-10548361/3564*y^6+Complex(41671/891)
*y^3+526747/1188*y^4+Complex(1)*y+45445/3564*y^2+3/44)*(y^2+1)^4*ln(b))*(y^2+1)
^3)*y^2*mu*2^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)/(y^2+1)^19/b^4*p_inf^5-\
1608704/40425*Pi^(1/2)*y^3*mu*2^(1/2)*(-12345795/2614144*(y^2+1)^6*(ln(2)-149/
120)*(Complex(1)*y^13+999/39193*y^14+Complex(2874766/117579)*y^11-452779/117579
*y^12+Complex(9458441/117579)*y^9-18517039/117579*y^10+Complex(-2325396/5599)*y
^7+138193409/117579*y^8+Complex(9458441/117579)*y^5-138193409/117579*y^6+
Complex(2874766/117579)*y^3+18517039/117579*y^4+Complex(1)*y+452779/117579*y^2-\
999/39193)*arctan(1/2*(y^2-1)/y)+(y^2+1)^6*y^2*(ln(2)-149/120)*(Complex(1)*y^10
+Complex(79/3)*y^8-16/3*y^9+Complex(-208)*y^6+391/3*y^7+Complex(208)*y^4-312*y^
5+Complex(-79/3)*y^2+391/3*y^3+Complex(-1)-16/3*y)*ln(y^2+1)+4620/1571*(y^2+1)^
6*y^2*(Complex(1)*y^10+Complex(79/3)*y^8-16/3*y^9+Complex(-208)*y^6+391/3*y^7+
Complex(208)*y^4-312*y^5+Complex(-79/3)*y^2+391/3*y^3+Complex(-1)-16/3*y)*ln(2)
^3-34419/3142*(y^2+1)^6*y^2*(Complex(1)*y^10+Complex(79/3)*y^8-16/3*y^9+
Complex(-208)*y^6+391/3*y^7+Complex(208)*y^4-312*y^5+Complex(-79/3)*y^2+391/3*y
^3+Complex(-1)-16/3*y)*ln(2)^2+(-37207485/1307072*y^2*(Complex(3404073130/
354357)*y^8+Complex(-377911954/118119)*y^12-2132594/354357*y^21+Complex(
11616923/354357)*y^20-154076335/354357*y^19+Complex(-3404073130/354357)*y^14+
449110256/118119*y^17+Complex(377911954/118119)*y^10+1068095152/354357*y^15+
Complex(-43305815/118119)*y^4-2064840190/354357*y^13+Complex(-11616923/354357)*
y^2-1948205462/118119*y^11+Complex(-12695699/39373)*y^6-2064840190/354357*y^9+
Complex(12695699/39373)*y^16+1068095152/354357*y^7+Complex(43305815/118119)*y^
18+449110256/118119*y^5+Complex(1)*y^22-154076335/354357*y^3+Complex(-1)-\
2132594/354357*y)*ln(y)^2+452802/20423*y*(y^2+1)*(Complex(-3450815167/344992)*y
^9+232335/5519872*y^22+Complex(38357089/517488)*y^19-181488467/16559616*y^20+
Complex(55639621433/10867248)*y^7-29379841973/16559616*y^18+Complex(246824/
226401)*y+86941091435/16559616*y^16+Complex(-502334349/43124)*y^11+98880449839/
8279808*y^14+Complex(836215061/10867248)*y^3+26594731317/2759936*y^12+Complex(
1195175437/1034976)*y^17-26296718901/2759936*y^10+Complex(24968630513/21734496)
*y^5-296238771341/24839424*y^8+Complex(-3425980799/344992)*y^13-1834745118919/
347751936*y^6+Complex(1)*y^21+613724686297/347751936*y^4+Complex(2675584981/
517488)*y^15+3978563023/347751936*y^2-232335/5519872)*ln(y)-34965/1608704*(y^2+
1)^2*(-1608704/34965*y^2*(y^2+1)^4*(Complex(1)*y^10+Complex(79/3)*y^8-16/3*y^9+
Complex(-208)*y^6+391/3*y^7+Complex(208)*y^4-312*y^5+Complex(-79/3)*y^2+391/3*y
^3+Complex(-1)-16/3*y)*ln(b)+15870014/454545*y+Complex(-3373241130782/1363635)*
y^8+Complex(6553113091366/14999985)*y^12+Complex(-150016037921/62999937)*y^20+
Complex(3373241130782/1363635)*y^14+Complex(-6553113091366/14999985)*y^10+
Complex(259912450159/10384605)*y^4+Complex(150016037921/62999937)*y^2+Complex(-\
220476479611109/944999055)*y^6+Complex(220476479611109/944999055)*y^16+Complex(
-259912450159/10384605)*y^18+Complex(1)*y^22+Complex(-1)+9929072141698/
944999055*y^19-50730432175322/62999937*y^17-50730432175322/62999937*y^5+
9929072141698/944999055*y^3+33014802661928/134999865*y^7+53993873482036/
14999985*y^11+3989581397732/2142855*y^9+15870014/454545*y^21+33014802661928/
134999865*y^15+3989581397732/2142855*y^13))*ln(2)+369594351/10456576*y^2*(
Complex(3404073130/354357)*y^8+Complex(-377911954/118119)*y^12-2132594/354357*y
^21+Complex(11616923/354357)*y^20-154076335/354357*y^19+Complex(-3404073130/
354357)*y^14+449110256/118119*y^17+Complex(377911954/118119)*y^10+1068095152/
354357*y^15+Complex(-43305815/118119)*y^4-2064840190/354357*y^13+Complex(-\
11616923/354357)*y^2-1948205462/118119*y^11+Complex(-12695699/39373)*y^6-\
2064840190/354357*y^9+Complex(12695699/39373)*y^16+1068095152/354357*y^7+
Complex(43305815/118119)*y^18+449110256/118119*y^5+Complex(1)*y^22-154076335/
354357*y^3+Complex(-1)-2132594/354357*y)*ln(y)^2-11244583/408460*y*(y^2+1)*(
Complex(-3450815167/344992)*y^9+232335/5519872*y^22+Complex(38357089/517488)*y^
19-181488467/16559616*y^20+Complex(55639621433/10867248)*y^7-29379841973/
16559616*y^18+Complex(246824/226401)*y+86941091435/16559616*y^16+Complex(-\
502334349/43124)*y^11+98880449839/8279808*y^14+Complex(836215061/10867248)*y^3+
26594731317/2759936*y^12+Complex(1195175437/1034976)*y^17-26296718901/2759936*y
^10+Complex(24968630513/21734496)*y^5-296238771341/24839424*y^8+Complex(-\
3425980799/344992)*y^13-1834745118919/347751936*y^6+Complex(1)*y^21+
613724686297/347751936*y^4+Complex(2675584981/517488)*y^15+3978563023/347751936
*y^2-232335/5519872)*ln(y)+347319/12869632*(-1608704/34965*y^2*(y^2+1)^4*(
Complex(1)*y^10+Complex(79/3)*y^8-16/3*y^9+Complex(-208)*y^6+391/3*y^7+Complex(
208)*y^4-312*y^5+Complex(-79/3)*y^2+391/3*y^3+Complex(-1)-16/3*y)*ln(b)+
Complex(-1)+Complex(1)*y^22+15870014/454545*y^21+(Complex(-462922973767213/
234674765325)+Complex(-6434816/1041957)*Pi^2)*y^20+(102957056/3125871*Pi^2+
5862970465748818/704024295975)*y^19+(Complex(-97748007879943/7736530725)+
Complex(-83652608/446553)*Pi^2)*y^18+(-701394944/1041957*Pi^2-\
178519202196826642/234674765325)*y^17+(Complex(5457912589544309/28160971839)+
Complex(1866096640/3125871)*Pi^2)*y^16+(-489046016/446553*Pi^2+861714116547656/
2718240525)*y^15+(Complex(2321291107455566/1015908075)+Complex(141565952/49617)
*Pi^2)*y^14+(109391872/49617*Pi^2+2739370277409668/1596426975)*y^13+(Complex(
3347880973251478/11174988825)+Complex(102957056/49617)*Pi^2)*y^12+(257392640/
49617*Pi^2+7277993008915268/2234997765)*y^11+(Complex(-3347880973251478/
11174988825)+Complex(-102957056/49617)*Pi^2)*y^10+(109391872/49617*Pi^2+
2739370277409668/1596426975)*y^9+(Complex(-2321291107455566/1015908075)+
Complex(-141565952/49617)*Pi^2)*y^8+(-489046016/446553*Pi^2+861714116547656/
2718240525)*y^7+(Complex(-5457912589544309/28160971839)+Complex(-1866096640/
3125871)*Pi^2)*y^6+(-701394944/1041957*Pi^2-178519202196826642/234674765325)*y^
5+(Complex(97748007879943/7736530725)+Complex(83652608/446553)*Pi^2)*y^4+(
102957056/3125871*Pi^2+5862970465748818/704024295975)*y^3+(Complex(
462922973767213/234674765325)+Complex(6434816/1041957)*Pi^2)*y^2+15870014/
454545*y)*(y^2+1)^2)*(Complex(1)*y^2+Complex(-1)+2*y)/(y^2+1)^17/b^4*p_inf^6+
1032385792/5780775*Pi^(1/2)*y^2*mu*2^(1/2)*(86625/548454952*(y^2+1)^6*((
Complex(-1238628281/150)*y^8+Complex(608015609/50)*y^12+Complex(-39460037/300)*
y^20+Complex(412940984/25)*y^14+Complex(412940984/25)*y^10+Complex(-39460037/
300)*y^4+Complex(-2046717/400)*y^2+Complex(-56441551/80)*y^6+Complex(-\
1238628281/150)*y^16+Complex(-56441551/80)*y^18+Complex(-2046717/400)*y^22+
329888784/25*y^11+299436519/25*y^9+634102823/75*y^7-1155004331/600*y^5-6110977/
200*y^3-1328/25*y+1328/25*y^23+6110977/200*y^21+1155004331/600*y^19-634102823/
75*y^17-299436519/25*y^15-329888784/25*y^13)*ln(y)+(Complex(-9612110621/1125)*y
^8+Complex(-24676313321/36000)*y^12+4183904/17325*y^21+Complex(589069301/
1848000)*y^20-49583640377/8316000*y^19+Complex(9612110621/1125)*y^14-\
476919076103/189000*y^17+Complex(24676313321/36000)*y^10+82439264989/37800*y^15
+Complex(-164824495007/1848000)*y^4+5341856529/1000*y^13+Complex(-589069301/
1848000)*y^2+231386268659/18000*y^11+Complex(-218797531/840)*y^6+5341856529/
1000*y^9+Complex(218797531/840)*y^16+82439264989/37800*y^7+Complex(164824495007
/1848000)*y^18-476919076103/189000*y^5+Complex(1)*y^22-49583640377/8316000*y^3+
Complex(-1)+4183904/17325*y)*(y^2+1))*arctan(1/2*(y^2-1)/y)+(y*(-35618980/7701*
y^9-20099326/7701*y^7+9050604/2567*y^5-2495036/7701*y^3-44362/7701*y-44362/7701
*y^17-2495036/7701*y^15+9050604/2567*y^13-20099326/7701*y^11+Complex(30729148/
7701)*y^8+Complex(-2920992/2567)*y^12+Complex(2188120/7701)*y^14+Complex(-\
30729148/7701)*y^10+Complex(-2188120/7701)*y^4+Complex(-78699/2567)*y^2+
Complex(2920992/2567)*y^6+Complex(78699/2567)*y^16+Complex(1)*y^18+Complex(-1))
*ln(y)-75611/154020*(y^2+1)*(Complex(-1366457746/226833)*y^9-285/151222*y^18+
Complex(32867908/75611)*y^7-5191757/453666*y^16+Complex(1)*y-252181817/226833*y
^14+Complex(32867908/75611)*y^11+375171815/75611*y^12+Complex(13751428/226833)*
y^3+418332151/226833*y^10+Complex(1)*y^17-418332151/226833*y^8+Complex(65054584
/75611)*y^5-375171815/75611*y^6+Complex(65054584/75611)*y^13+252181817/226833*y
^4+Complex(13751428/226833)*y^15+5191757/453666*y^2+285/151222))*y^2*(y^2+1)^6*
ln(y^2+1)-1821167040/1302580511*(Complex(-1)-132232517/18921216*y-3408458707/
4730304*y^3+27227080413/6307072*y^5-3408458707/4730304*y^27-14713148677/98548*y
^15+6876443505/394192*y^23-39233024111/4730304*y^19+6876443505/394192*y^7-\
39233024111/4730304*y^11-132232517/18921216*y^29+27227080413/6307072*y^25+
472050100535/18921216*y^21-701886034567/6307072*y^17+472050100535/18921216*y^9-\
701886034567/6307072*y^13+Complex(1)*y^30+Complex(-116298483/3153536)*y^2+
Complex(12117484245/1576768)*y^24+Complex(-80440840025/4730304)*y^22+Complex(
116298483/3153536)*y^28+Complex(3351901201/9460608)*y^26+Complex(30500919779/
788384)*y^14+Complex(316819703519/3153536)*y^12+Complex(-3351901201/9460608)*y^
4+Complex(156543897543/3153536)*y^10+Complex(80440840025/4730304)*y^8+Complex(-\
12117484245/1576768)*y^6+Complex(-156543897543/3153536)*y^20+Complex(-\
316819703519/3153536)*y^18+Complex(-30500919779/788384)*y^16)*y^3*ln(y)^3+
1550169859/10420644088*y^2*(y^2+1)*(730715652355/6200679436*y^2+206735883652265
/6200679436*y^4-141367768276937/3100339718*y^6+Complex(1)*y^29+233735040/
221452837*y^30+192989705528539/9301019154*y^24+2211025345780973/9301019154*y^22
-531976142712443/18602038308*y^26-107351345903/2657434044*y^28-1225582553654799
/3100339718*y^8-7411312280738553/6200679436*y^12-5914038214588635/6200679436*y^
10-258536870356943/4650509577*y^14+613683756855065/664358511*y^16+
8928890481339385/6200679436*y^18+14162305868263825/18602038308*y^20-233735040/
221452837+Complex(11760164324285/4650509577)*y^25+Complex(1152261665822299/
4650509577)*y^23+Complex(249866980488119/1550169859)*y^21+Complex(22391458035/
1550169859)*y+Complex(-8072552138581370/4650509577)*y^15+Complex(-\
2537373001276317/1550169859)*y^13+Complex(-1099000507775187/3100339718)*y^11+
Complex(113838799139591/1550169859)*y^9+Complex(396578474124937/1550169859)*y^7
+Complex(13244954808335/1550169859)*y^5+Complex(3414071150695/3100339718)*y^3+
Complex(-84259182033555/3100339718)*y^19+Complex(-1938369786865165/1550169859)*
y^17+Complex(1927755239591/3100339718)*y^27)*ln(y)^2+9013620/1302580511*y*(y^2+
1)^2*(Complex(-1)+150336419/115374336*y-356913741666948569/38977777238400*y^3+
3753332000558864291/8661728275200*y^5-420256335522033113/38977777238400*y^27-\
51645576125854240951/1392063472800*y^15+5068653526300825039/2784126945600*y^23+
81882762522375611021/38977777238400*y^19+5349657841953800239/2784126945600*y^7-\
34305427257513287831/7795555447680*y^11+18103711/17480960*y^29+
6949971329241879641/25985184825600*y^25+69825915025077399229/11136507782400*y^
21-1722878895497134515871/77955554476800*y^17+1818311950456955029/445460311296*
y^9-2257205970728432776783/77955554476800*y^13+Complex(1)*y^30+1302580511/
9013620*y^2*(y^2+1)^4*(-35618980/7701*y^9-20099326/7701*y^7+9050604/2567*y^5-\
2495036/7701*y^3-44362/7701*y-44362/7701*y^17-2495036/7701*y^15+9050604/2567*y^
13-20099326/7701*y^11+Complex(30729148/7701)*y^8+Complex(-2920992/2567)*y^12+
Complex(2188120/7701)*y^14+Complex(-30729148/7701)*y^10+Complex(-2188120/7701)*
y^4+Complex(-78699/2567)*y^2+Complex(2920992/2567)*y^6+Complex(78699/2567)*y^16
+Complex(1)*y^18+Complex(-1))*ln(b)+2487423/1951*y^2*(y^2+1)^4*(-35618980/7701*
y^9-20099326/7701*y^7+9050604/2567*y^5-2495036/7701*y^3-44362/7701*y-44362/7701
*y^17-2495036/7701*y^15+9050604/2567*y^13-20099326/7701*y^11+Complex(30729148/
7701)*y^8+Complex(-2920992/2567)*y^12+Complex(2188120/7701)*y^14+Complex(-\
30729148/7701)*y^10+Complex(-2188120/7701)*y^4+Complex(-78699/2567)*y^2+
Complex(2920992/2567)*y^6+Complex(78699/2567)*y^16+Complex(1)*y^18+Complex(-1))
*ln(2)^2-123542009/39020*y^2*(y^2+1)^4*(-35618980/7701*y^9-20099326/7701*y^7+
9050604/2567*y^5-2495036/7701*y^3-44362/7701*y-44362/7701*y^17-2495036/7701*y^
15+9050604/2567*y^13-20099326/7701*y^11+Complex(30729148/7701)*y^8+Complex(-\
2920992/2567)*y^12+Complex(2188120/7701)*y^14+Complex(-30729148/7701)*y^10+
Complex(-2188120/7701)*y^4+Complex(-78699/2567)*y^2+Complex(2920992/2567)*y^6+
Complex(78699/2567)*y^16+Complex(1)*y^18+Complex(-1))*ln(2)+Complex(
27993802021067814229/3118222179072)*y^10+Complex(214839688028137981/61189603200
)*y^8+Complex(-1261540577281445533/3543434294400)*y^6+Complex(-\
640508822338246592173/77955554476800)*y^20+Complex(-308492781943437730741/
15591110895360)*y^18+Complex(-117642244514543735477/9744444309600)*y^16+
Complex(-45563485949165273/25985184825600)*y^2+Complex(1851540295169211901/
3543434294400)*y^24+Complex(50589306346206254117/9744444309600)*y^14+Complex(
1360725605181829017641/77955554476800)*y^12+Complex(-250769443025186711/
8661728275200)*y^4+Complex(-1178562372928131211/428327222400)*y^22+Complex(
49250450820803321/25985184825600)*y^28+Complex(994260154799776741/
25985184825600)*y^26)*ln(y)-49485597437/500190916224*(y^2+1)^3*(
3061369745014033/2972104982066220*y^2+5950130963566478609/10288055707152300*y^4
+470144499684630007817/22290787365496650*y^6+Complex(1)*y^29+Complex(1)*y+
390297600/49485597437*y^30-470144499684630007817/22290787365496650*y^24+
1131435275905886871991/66872362096489950*y^22-5950130963566478609/
10288055707152300*y^26-3061369745014033/2972104982066220*y^28-\
1131435275905886871991/66872362096489950*y^8-4753431226343411135003/
6368796390141900*y^12-3228350215945936091609/8916314946198660*y^10-\
895952554887541439023/2229078736549665*y^14+895952554887541439023/
2229078736549665*y^16+4753431226343411135003/6368796390141900*y^18+
3228350215945936091609/8916314946198660*y^20+1227760530016/247427987185*y^2*(y^
2+1)^4*(Complex(-1366457746/226833)*y^9-285/151222*y^18+Complex(32867908/75611)
*y^7-5191757/453666*y^16+Complex(1)*y-252181817/226833*y^14+Complex(32867908/
75611)*y^11+375171815/75611*y^12+Complex(13751428/226833)*y^3+418332151/226833*
y^10+Complex(1)*y^17-418332151/226833*y^8+Complex(65054584/75611)*y^5-375171815
/75611*y^6+Complex(65054584/75611)*y^13+252181817/226833*y^4+Complex(13751428/
226833)*y^15+5191757/453666*y^2+285/151222)*ln(b)+2166360400512/49485597437*y^2
*(y^2+1)^4*(Complex(-1366457746/226833)*y^9-285/151222*y^18+Complex(32867908/
75611)*y^7-5191757/453666*y^16+Complex(1)*y-252181817/226833*y^14+Complex(
32867908/75611)*y^11+375171815/75611*y^12+Complex(13751428/226833)*y^3+
418332151/226833*y^10+Complex(1)*y^17-418332151/226833*y^8+Complex(65054584/
75611)*y^5-375171815/75611*y^6+Complex(65054584/75611)*y^13+252181817/226833*y^
4+Complex(13751428/226833)*y^15+5191757/453666*y^2+285/151222)*ln(2)^2-\
26898974973024/247427987185*y^2*(y^2+1)^4*(Complex(-1366457746/226833)*y^9-285/
151222*y^18+Complex(32867908/75611)*y^7-5191757/453666*y^16+Complex(1)*y-\
252181817/226833*y^14+Complex(32867908/75611)*y^11+375171815/75611*y^12+
Complex(13751428/226833)*y^3+418332151/226833*y^10+Complex(1)*y^17-418332151/
226833*y^8+Complex(65054584/75611)*y^5-375171815/75611*y^6+Complex(65054584/
75611)*y^13+252181817/226833*y^4+Complex(13751428/226833)*y^15+5191757/453666*y
^2+285/151222)*ln(2)-390297600/49485597437+Complex(1117140376184532261941/
33436181048244975)*y^23+Complex(277275612087828992399/3715131227582775)*y^21+
Complex(-1683733282113145317814/2229078736549665)*y^15+Complex(-\
207620157553526619595/445815747309933)*y^13+Complex(-9814505335563890713/
11145393682748325)*y^11+Complex(277275612087828992399/3715131227582775)*y^9+
Complex(1117140376184532261941/33436181048244975)*y^7+Complex(
17157195613008046567/6687236209648995)*y^5+Complex(926395473260691193/
11145393682748325)*y^3+Complex(-9814505335563890713/11145393682748325)*y^19+
Complex(-207620157553526619595/445815747309933)*y^17+Complex(926395473260691193
/11145393682748325)*y^27+Complex(17157195613008046567/6687236209648995)*y^25))*
(Complex(1)*y^2+Complex(-1)+2*y)/(y^2+1)^21/b^4*p_inf^7;


==> anc/W_odd_inst_leq4_meqm3.mpl <==
W_odd_inst_y_0_meqm3_fin := 0;
W_odd_inst_y_1_meqm3_fin := 2/105*y^2*mu*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2
*y)^3*(Complex(1)*y^4+Complex(-48)*y^2-10*y^3+Complex(1)+10*y)/(y^2+1)^7*14^(1/
2)/b*p_inf^3-4/1155*y^2*mu*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3*14^(1/2)
*(Complex(19)*y^8+Complex(-958)*y^6-197*y^7+Complex(-164)*y^4+1853*y^5+Complex(
-958)*y^2-1853*y^3+Complex(19)+197*y)/(y^2+1)^9/b*p_inf^5+4/15015*y^2*mu*Pi^(1/
2)*(Complex(1)*y^2+Complex(-1)+2*y)^3*14^(1/2)*(Complex(328)*y^12+Complex(-\
19148)*y^10-3665*y^11+Complex(-11271)*y^8+44629*y^9+Complex(-123168)*y^6+5532*y
^7+Complex(-11271)*y^4-5532*y^5+Complex(-19148)*y^2-44629*y^3+Complex(328)+3665
*y)/(y^2+1)^11/b*p_inf^7-4/15015*y^2*mu*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*
y)^3*14^(1/2)*(Complex(-363192)*y^8+Complex(-25882)*y^12-4401*y^15+Complex(-\
24588)*y^14+63921*y^13+Complex(-314584)*y^10+85095*y^11+Complex(-25882)*y^4+
191801*y^9+Complex(-24588)*y^2-191801*y^7+Complex(368)*y^16-85095*y^5+Complex(-\
314584)*y^6-63921*y^3+Complex(368)+4401*y)/(y^2+1)^13/b*p_inf^9+4/255255*y^2*mu
*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3*14^(1/2)*(Complex(-22676982)*y^8+
Complex(-22676982)*y^12-83777*y^19+Complex(6592)*y^20+1404093*y^17+Complex(-\
9585048)*y^14+3626280*y^15+Complex(-34220856)*y^10+13716152*y^13+Complex(-\
777989)*y^4+1641628*y^11+Complex(-497260)*y^2-1641628*y^9+Complex(-777989)*y^16
-13716152*y^7+Complex(-9585048)*y^6-3626280*y^5+Complex(-497260)*y^18-1404093*y
^3+Complex(6592)+83777*y)/(y^2+1)^15/b*p_inf^11-4/4849845*y^2*mu*Pi^(1/2)*(
Complex(1)*y^2+Complex(-1)+2*y)^3*14^(1/2)*(1720019*y-32602427*y^3-125872285*y^
5+630186260*y^15-1720019*y^23+125872285*y^19-662510747*y^7-687830604*y^11+
32602427*y^21+662510747*y^17-630186260*y^9+687830604*y^13+Complex(128128)+
Complex(128128)*y^24+Complex(-10782980)*y^22+Complex(-22956192)*y^20+Complex(-\
273158480)*y^18+Complex(-1017915638)*y^16+Complex(-2198011800)*y^14+Complex(-\
2870844432)*y^12+Complex(-2198011800)*y^10+Complex(-1017915638)*y^8+Complex(-\
273158480)*y^6+Complex(-22956192)*y^4+Complex(-10782980)*y^2)/(y^2+1)^17/b*
p_inf^13;
W_odd_inst_y_2_meqm3_fin := -8/105*14^(1/2)*Pi^(1/2)*y^2*mu*(Complex(1)*y^2+
Complex(-1)+2*y)^3*(y*(Complex(1)*y^6+Complex(-69)*y^4-12*y^5+Complex(69)*y^2-\
94*y^3+Complex(-1)-12*y)*ln(y)+13/2*(Complex(1)*y^5+3/26*y^6+Complex(166/13)*y^
3-67/26*y^4+Complex(1)*y+67/26*y^2-3/26)*(y^2+1))/(y^2+1)^9/b^2*p_inf+32/77*y^2
*14^(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^3*Pi^(1/2)*((Complex(1)*y^10+
Complex(-719/10)*y^8-247/20*y^9+Complex(-989/10)*y^6+449/10*y^7+Complex(989/10)
*y^4-1053/2*y^5+Complex(719/10)*y^2+449/10*y^3+Complex(-1)-247/20*y)*y*ln(y)+
233/120*(y^2+1)*(Complex(1)*y^9+24/233*y^10+Complex(6492/233)*y^7-304/233*y^8+
Complex(15638/233)*y^5-19558/233*y^6+Complex(6492/233)*y^3+19558/233*y^4+
Complex(1)*y+304/233*y^2-24/233))/(y^2+1)^11/b^2*p_inf^3+32/105*14^(1/2)*Pi^(1/
2)*y^3*mu*(Complex(1)*y^2+Complex(-1)+2*y)^3*(ln(2)-149/120)*(Complex(1)*y^6+
Complex(-69)*y^4-12*y^5+Complex(69)*y^2-94*y^3+Complex(-1)-12*y)/(y^2+1)^9/b^2*
p_inf^4-4384/5005*y^2*14^(1/2)*mu*(y*(-2329/4*y^5+44773/274*y^3-7143/548*y-2329
/4*y^9-163638/137*y^7-7143/548*y^13+44773/274*y^11+Complex(-182509/274)*y^8+
Complex(182509/274)*y^6+Complex(30642/137)*y^4+Complex(21843/274)*y^2+Complex(-\
1)+Complex(1)*y^14+Complex(-21843/274)*y^12+Complex(-30642/137)*y^10)*ln(y)-\
33667/32880*(y^2+1)*(Complex(1)*y^13+4980/33667*y^14+Complex(-13615582/235669)*
y^11-195786/33667*y^12+Complex(-28074329/235669)*y^9+50401564/235669*y^10+
Complex(-148853436/235669)*y^7+33224866/235669*y^8+Complex(-28074329/235669)*y^
5-33224866/235669*y^6+Complex(-13615582/235669)*y^3-50401564/235669*y^4+
Complex(1)*y+195786/33667*y^2-4980/33667))*(Complex(1)*y^2+Complex(-1)+2*y)^3*
Pi^(1/2)/(y^2+1)^13/b^2*p_inf^5-2/5775*mu*(Complex(1)*y^2+Complex(-1)+2*y)^3*(-\
149+120*ln(2))*y^3*Pi^(1/2)*14^(1/2)*(Complex(29)*y^10+Complex(-2139)*y^8-362*y
^9+Complex(-3208)*y^6+3094*y^7+Complex(3208)*y^4-18728*y^5+Complex(2139)*y^2+
3094*y^3+Complex(-29)-362*y)/(y^2+1)^11/b^2*p_inf^6+1/4729725*(5160960*y^3*mu*(
-476265/1024*y^5+261295/1024*y^3-29049/2048*y-5916197/1024*y^9-2356089/1024*y^7
-29049/2048*y^17+261295/1024*y^15+Complex(1515309/1024)*y^8-476265/1024*y^13-\
2356089/1024*y^11+Complex(-2508715/1024)*y^12+Complex(-296061/1024)*y^14+
Complex(-1515309/1024)*y^10+Complex(296061/1024)*y^4+Complex(-1)+Complex(97167/
1024)*y^2+Complex(2508715/1024)*y^6+Complex(-97167/1024)*y^16+Complex(1)*y^18)*
(Complex(1)*y^2+Complex(-1)+2*y)^3*ln(y)+2*mu*y^2*(Complex(1)*y^2+Complex(-1)+2
*y)^3*(Complex(8595738918)*y^9-544320*y^20+Complex(-4381570)*y^19+22906785*y^18
+Complex(3846047778)*y^7-804916522*y^16+Complex(-4381570)*y-2059671090*y^14+
Complex(8595738918)*y^11-3316402314*y^12+Complex(190368252)*y^3+Complex(
190368252)*y^17+3316402314*y^8+Complex(461933118)*y^5+2059671090*y^6+Complex(
3846047778)*y^13+804916522*y^4+Complex(461933118)*y^15-22906785*y^2+544320))*14
^(1/2)*Pi^(1/2)/(y^2+1)^15/b^2*p_inf^7+1/150150*mu*(Complex(1)*y^2+Complex(-1)+
2*y)^3*(-149+120*ln(2))*y^3*Pi^(1/2)*14^(1/2)*(Complex(2551)*y^14+Complex(-\
215055)*y^12-34056*y^13+Complex(-485127)*y^10+470590*y^11+Complex(-2560993)*y^8
-1743568*y^9+Complex(2560993)*y^6-3080652*y^7+Complex(485127)*y^4-1743568*y^5+
Complex(215055)*y^2+470590*y^3+Complex(-2551)-34056*y)/(y^2+1)^13/b^2*p_inf^8-\
101888/85085*y^2*14^(1/2)*mu*(y*(-2391269/12736*y^5+2240493/6368*y^3-195203/
12736*y-3360019/199*y^9-684035/398*y^7-2391269/12736*y^17-684035/398*y^15+
Complex(31343759/3184)*y^8-3360019/199*y^13-32054839/1592*y^11+Complex(-\
18990925/3184)*y^12+Complex(-708789/6368)*y^20+Complex(-31343759/3184)*y^14+
Complex(18990925/3184)*y^10-195203/12736*y^21+2240493/6368*y^19+Complex(-1)+
Complex(558707/1592)*y^4+Complex(708789/6368)*y^2+Complex(31266653/6368)*y^6+
Complex(-31266653/6368)*y^16+Complex(-558707/1592)*y^18+Complex(1)*y^22)*ln(y)-\
48285803/23536128*(Complex(-141036865704/48285803)*y^9+5470080/48285803*y^22+
Complex(-33499692794/724287045)*y^19-4056220954/724287045*y^20+Complex(-\
825018811108/724287045)*y^7+158063544104/724287045*y^18+Complex(1)*y+
110509295502/241429015*y^16+Complex(-949518059676/241429015)*y^11+83564964298/
48285803*y^14+Complex(-33499692794/724287045)*y^3+28741883314/241429015*y^12+
Complex(-9407223607/241429015)*y^17-28741883314/241429015*y^10+Complex(-\
9407223607/241429015)*y^5-83564964298/48285803*y^8+Complex(-141036865704/
48285803)*y^13-110509295502/241429015*y^6+Complex(1)*y^21-158063544104/
724287045*y^4+Complex(-825018811108/724287045)*y^15+4056220954/724287045*y^2-\
5470080/48285803)*(y^2+1))*(Complex(1)*y^2+Complex(-1)+2*y)^3*Pi^(1/2)/(y^2+1)^
17/b^2*p_inf^9-1/900900*mu*(Complex(1)*y^2+Complex(-1)+2*y)^3*(-149+120*ln(2))*
y^3*Pi^(1/2)*14^(1/2)*(Complex(25809252)*y^8+Complex(-54834634)*y^12-293922*y^
17+Complex(-5563818)*y^14+5198194*y^15+Complex(-25809252)*y^10-11244948*y^13+
Complex(5563818)*y^4-40951698*y^11+Complex(1974885)*y^2-135091284*y^9+Complex(-\
1974885)*y^16-40951698*y^7+Complex(54834634)*y^6-11244948*y^5+Complex(20703)*y^
18+5198194*y^3+Complex(-20703)-293922*y)/(y^2+1)^15/b^2*p_inf^10+1/5601570975*(
6996971520*(Complex(-1)-4146297/252416*y+57579327/126208*y^3+1955217/7424*y^5-\
2034395121/31552*y^15+57579327/126208*y^23+268408023/126208*y^19+268408023/
126208*y^7-2034395121/31552*y^11-4146297/252416*y^25+1955217/7424*y^21-\
7988713677/252416*y^17-7988713677/252416*y^9-3388052835/31552*y^13+Complex(1)*y
^26+Complex(-790928775/31552)*y^14+Complex(790928775/31552)*y^12+Complex(
52940475/126208)*y^4+Complex(75470049/1856)*y^10+Complex(3524079817/126208)*y^8
+Complex(990859125/126208)*y^6+Complex(-990859125/126208)*y^20+Complex(-\
3524079817/126208)*y^18+Complex(-75470049/1856)*y^16+Complex(16189071/126208)*y
^2+Complex(-16189071/126208)*y^24+Complex(-52940475/126208)*y^22)*y^3*mu*(
Complex(1)*y^2+Complex(-1)+2*y)^3*ln(y)+mu*y^2*(Complex(1)*y^2+Complex(-1)+2*y)
^3*(1696020480-93986585787*y^2+4076747561650*y^4+15131487575654*y^6-\
4076747561650*y^24-15131487575654*y^22+93986585787*y^26-1696020480*y^28+
75601098998802*y^8+102282639349088*y^12+104181782615365*y^10-102282639349088*y^
16-104181782615365*y^18-75601098998802*y^20+Complex(24442281786638)*y^21+
Complex(119699096354046)*y^19+Complex(272685339006168)*y^17+Complex(
421964826494464)*y^15+Complex(421964826494464)*y^13+Complex(272685339006168)*y^
11+Complex(119699096354046)*y^9+Complex(24442281786638)*y^7+Complex(
1226817389298)*y^5+Complex(798908621058)*y^3+Complex(-16085104856)*y+Complex(-\
16085104856)*y^27+Complex(798908621058)*y^25+Complex(1226817389298)*y^23))*14^(
1/2)*Pi^(1/2)/(y^2+1)^19/b^2*p_inf^11;
W_odd_inst_y_3_meqm3_fin := -3/35*14^(1/2)*Pi^(1/2)*y^2*mu*(Complex(1)*y^2+
Complex(-1)+2*y)^3*(-8/3*(Complex(1)*y^8+Complex(-94)*y^6-14*y^7+Complex(510)*y
^4-294*y^5+Complex(-94)*y^2+294*y^3+Complex(1)+14*y)*y^2*ln(y)^2-224/9*(y^2+1)*
y*(Complex(1)*y^7+3/28*y^8+Complex(77/2)*y^5-11/7*y^6+Complex(-77/2)*y^3+793/14
*y^4+Complex(-1)*y-11/7*y^2+3/28)*ln(y)+(y^2+1)^2*(Complex(1)*y^8+Complex(14/9)
*y^6-22/3*y^7+Complex(1030/3)*y^4-1466/9*y^5+Complex(14/9)*y^2+1466/9*y^3+
Complex(1)+22/3*y))/(y^2+1)^11/b^3/p_inf-18/385*(110/3*(y^2+1)^6*(Complex(1)*y^
3+1/10*y^4+Complex(-1)*y-24/5*y^2+1/10)*arctan(1/2*(y^2-1)/y)+328/9*y^2*(
Complex(1)*y^12+Complex(-3996/41)*y^10-588/41*y^11+Complex(45)*y^8-3680/41*y^9+
Complex(58544/41)*y^6-55932/41*y^7+Complex(45)*y^4+55932/41*y^5+Complex(-3996/
41)*y^2+3680/41*y^3+Complex(1)+588/41*y)*ln(y)^2+4204/27*y*(Complex(1)*y^11+114
/1051*y^12+Complex(65297/1051)*y^9+540/1051*y^10+Complex(204586/1051)*y^7-47722
/1051*y^8+Complex(-204586/1051)*y^5+537784/1051*y^6+Complex(-65297/1051)*y^3-\
47722/1051*y^4+Complex(-1)*y+540/1051*y^2+114/1051)*(y^2+1)*ln(y)+(Complex(1)*y
^12+Complex(-412/9)*y^10+29/9*y^11+Complex(-21553/27)*y^8+22015/27*y^9+Complex(
-308780/27)*y^6+262048/27*y^7+Complex(-21553/27)*y^4-262048/27*y^5+Complex(-412
/9)*y^2-22015/27*y^3+Complex(1)-29/9*y)*(y^2+1)^2)*y^2*14^(1/2)*mu*(Complex(1)*
y^2+Complex(-1)+2*y)^3*Pi^(1/2)/(y^2+1)^13/b^3*p_inf-64/35*14^(1/2)*y^3*mu*(
Complex(1)*y^2+Complex(-1)+2*y)^3*(ln(2)-149/120)*Pi^(1/2)*((Complex(1)*y^8+
Complex(-94)*y^6-14*y^7+Complex(510)*y^4-294*y^5+Complex(-94)*y^2+294*y^3+
Complex(1)+14*y)*y*ln(y)+14/3*(y^2+1)*(Complex(1)*y^7+3/28*y^8+Complex(77/2)*y^
5-11/7*y^6+Complex(-77/2)*y^3+793/14*y^4+Complex(-1)*y-11/7*y^2+3/28))/(y^2+1)^
11/b^3*p_inf^2+204/455*y^2*14^(1/2)*mu*(22867/2244*(y^2+1)^6*(Complex(1)*y^7+
291/3518*y^8+Complex(-38241/1759)*y^5-10341/1759*y^6+Complex(38241/1759)*y^3-\
14893/1759*y^4+Complex(-1)*y-10341/1759*y^2+291/3518)*arctan(1/2*(y^2-1)/y)+
2136/187*y^2*(Complex(1409737/267)*y^8+Complex(-568777/1602)*y^12-11963/801*y^
15+Complex(-28078/267)*y^14+84284/801*y^13+Complex(614561/801)*y^10-203079/89*y
^11+Complex(-568777/1602)*y^4-1911554/801*y^9+Complex(-28078/267)*y^2+1911554/
801*y^7+Complex(614561/801)*y^6+203079/89*y^5+Complex(1)*y^16-84284/801*y^3+
Complex(1)+11963/801*y)*ln(y)^2+1011/935*y*(Complex(255002503/9099)*y^9+280/
1011*y^16+Complex(-255002503/9099)*y^7+1472122/9099*y^14+Complex(-1)*y-\
419370320/63693*y^12+Complex(849130021/63693)*y^11+1205356154/63693*y^10+
Complex(-52252211/21231)*y^3+464169808/9099*y^8+Complex(-849130021/63693)*y^5+
1205356154/63693*y^6+Complex(52252211/21231)*y^13-419370320/63693*y^4+Complex(1
)*y^15+1472122/9099*y^2+280/1011)*(y^2+1)*ln(y)+(y^2+1)^2*(Complex(-621039413/
58905)*y^8+Complex(-29870123/117810)*y^12-58009/11220*y^15+Complex(-192127/
19635)*y^14+13872281/235620*y^13+Complex(-111878012/58905)*y^10+75167567/21420*
y^11+Complex(-29870123/117810)*y^4+125094521/33660*y^9+Complex(-192127/19635)*y
^2-125094521/33660*y^7+Complex(-111878012/58905)*y^6-75167567/21420*y^5+
Complex(1)*y^16-13872281/235620*y^3+Complex(1)+58009/11220*y))*(Complex(1)*y^2+
Complex(-1)+2*y)^3*Pi^(1/2)/(y^2+1)^15/b^3*p_inf^3+2/17325*mu*(Complex(1)*y^2+
Complex(-1)+2*y)^3*(-149+120*ln(2))*y^3*Pi^(1/2)*14^(1/2)*(129+2463*y^2-142643*
y^4+828819*y^6-24564*y^10*ln(y)-1281384*y^8*ln(y)+1281384*y^6*ln(y)+24564*y^4*
ln(y)+11340*y^2*ln(y)+828819*y^8+2463*y^12-142643*y^10+129*y^14-11340*y^12*ln(y
)+Complex(786)*y^13*ln(y)+Complex(-77688)*y^11*ln(y)+Complex(-19674)*y^9*ln(y)+
Complex(1240320)*y^7*ln(y)+Complex(-19674)*y^5*ln(y)+Complex(-77688)*y^3*ln(y)+
Complex(786)*y*ln(y)+Complex(1178)*y^13+Complex(94350)*y^11+Complex(465846)*y^9
+Complex(-465846)*y^5+Complex(-94350)*y^3+Complex(-1178)*y)/(y^2+1)^13/b^3*
p_inf^4+50272/121275*Pi^(1/2)*y^2*mu*14^(1/2)*(-4865175/653536*(Complex(1)*y^11
+231/15445*y^12+Complex(-989443/15445)*y^9-174396/15445*y^10+Complex(-897344/
15445)*y^7+1642043/15445*y^8+Complex(897344/15445)*y^5-8041196/15445*y^6+
Complex(989443/15445)*y^3+1642043/15445*y^4+Complex(-1)*y-174396/15445*y^2+231/
15445)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+(Complex(1)*y^8+Complex(-94)*y^6-14*y^7+
Complex(510)*y^4-294*y^5+Complex(-94)*y^2+294*y^3+Complex(1)+14*y)*(y^2+1)^6*y^
2*ln(y^2+1)-420210/20423*y^2*(Complex(11681343/1334)*y^8+Complex(11681343/1334)
*y^12-21301/1334*y^19+Complex(1)*y^20+381983/1334*y^17+Complex(-1584522/667)*y^
14-1804489/667*y^15+Complex(12331452/667)*y^10-5982889/667*y^13+Complex(-853051
/1334)*y^4-6287178/667*y^11+Complex(-80416/667)*y^2+6287178/667*y^9+Complex(-\
1584522/667)*y^6+5982889/667*y^7+Complex(-853051/1334)*y^16+1804489/667*y^5+
Complex(-80416/667)*y^18-381983/1334*y^3+Complex(1)+21301/1334*y)*ln(y)^2+
2089437/40846*y*(y^2+1)*(Complex(217470690/99497)*y^9+9300/99497*y^20+Complex(1
)*y^19-963872/99497*y^18+Complex(6748424341/2089437)*y^7+116460136/298491*y^16+
Complex(-2171129/2089437)*y-604591868/2089437*y^14+Complex(-231848482/99497)*y^
11-2058304924/696479*y^12+Complex(220821115/2089437)*y^3-5114351680/696479*y^10
+Complex(-71183509/696479)*y^17-2101765068/696479*y^8+Complex(165500905/298491)
*y^5-237366180/696479*y^6+Complex(-6873086333/2089437)*y^13+112212152/298491*y^
4+Complex(-1162590935/2089437)*y^15-3055000/298491*y^2+9300/99497)*ln(y)+10395/
81692*(208/3*(Complex(1)*y^8+Complex(-94)*y^6-14*y^7+Complex(510)*y^4-294*y^5+
Complex(-94)*y^2+294*y^3+Complex(1)+14*y)*(y^2+1)^4*y^2*ln(2)^2-7748/45*(
Complex(1)*y^8+Complex(-94)*y^6-14*y^7+Complex(510)*y^4-294*y^5+Complex(-94)*y^
2+294*y^3+Complex(1)+14*y)*(y^2+1)^4*y^2*ln(2)+81692/10395*y^2*(Complex(1)*y^8+
Complex(-94)*y^6-14*y^7+Complex(510)*y^4-294*y^5+Complex(-94)*y^2+294*y^3+
Complex(1)+14*y)*(y^2+1)^4*ln(b)-13147/10395*y+Complex(17833068683/62370)*y^8+
Complex(17833068683/62370)*y^12+Complex(1)*y^20+Complex(16646034908/1029105)*y^
14+Complex(14408442607/31185)*y^10+Complex(255558319/320166)*y^4+Complex(
2999025329/14407470)*y^2+Complex(16646034908/1029105)*y^6+Complex(255558319/
320166)*y^16+Complex(2999025329/14407470)*y^18+Complex(1)+13147/10395*y^19-\
1992302909/1029105*y^17+10772273144/147015*y^5+1992302909/1029105*y^3+
5741405023/49005*y^7-54368826359/343035*y^11+54368826359/343035*y^9-10772273144
/147015*y^15-5741405023/49005*y^13)*(y^2+1)^2)*(Complex(1)*y^2+Complex(-1)+2*y)
^3/(y^2+1)^17/b^3*p_inf^5+1/15765750*(-mu*(Complex(1)*y^2+Complex(-1)+2*y)^3*(-\
149+120*ln(2))*y^3*(Complex(22379894460)*y^9+Complex(1437878820)*y^7+Complex(
3507210)*y+Complex(1437878820)*y^11+Complex(-382580100)*y^3+Complex(3507210)*y^
17+Complex(-1397512200)*y^5+Complex(-1397512200)*y^13+Complex(-382580100)*y^15+
9450674940*y^8+8880042780*y^6-600770100*y^4+53216940*y^2-9450674940*y^10-\
8880042780*y^12+600770100*y^14-53216940*y^16)*ln(y)-mu*(Complex(1)*y^2+Complex(
-1)+2*y)^3*(-149+120*ln(2))*y^3*(Complex(-7989639398)*y^7-146475*y^18+Complex(
1699908)*y+32555341*y^16+Complex(7989639398)*y^11-1197763804*y^14+Complex(-\
418138734)*y^3+1990130676*y^12+12105061830*y^10+Complex(-1699908)*y^17+
12105061830*y^8+Complex(-2440266736)*y^5+1990130676*y^6+Complex(2440266736)*y^
13-1197763804*y^4+Complex(418138734)*y^15+32555341*y^2-146475))*14^(1/2)*Pi^(1/
2)/(y^2+1)^15/b^3*p_inf^6-50272/27225*Pi^(1/2)*y^2*mu*14^(1/2)*(-5423715/
4574752*(Complex(-19665717/10957)*y^9-504/10957*y^16+Complex(19665717/10957)*y^
7-198216/10957*y^14+Complex(-1)*y+3546041/10957*y^12+Complex(-1766745/10957)*y^
11-11698558/10957*y^10+Complex(1391447/10957)*y^3-17096814/10957*y^8+Complex(
1766745/10957)*y^5-11698558/10957*y^6+Complex(-1391447/10957)*y^13+3546041/
10957*y^4+Complex(1)*y^15-198216/10957*y^2-504/10957)*(y^2+1)^6*arctan(1/2*(y^2
-1)/y)+y^2*(Complex(1)*y^12+Complex(-708/7)*y^10-102/7*y^11+Complex(-6969/49)*y
^8+3266/49*y^9+Complex(89632/49)*y^6-101700/49*y^7+Complex(-6969/49)*y^4+101700
/49*y^5+Complex(-708/7)*y^2-3266/49*y^3+Complex(1)+102/7*y)*(y^2+1)^6*ln(y^2+1)
-13345200/2430337*y^2*(94101/5392*y+Complex(1)-620199/1348*y^3+80282771/26960*y
^5+Complex(1)*y^24-705576417/13480*y^15-94101/5392*y^23-80282771/26960*y^19+
21079215/1348*y^7+296924173/13480*y^11+620199/1348*y^21-21079215/1348*y^17+
705576417/13480*y^9-296924173/13480*y^13+Complex(-48813/337)*y^22+Complex(-\
8521283/10784)*y^20+Complex(-219591613/26960)*y^18+Complex(14702229/53920)*y^16
+Complex(673743047/13480)*y^14+Complex(1100492673/13480)*y^12+Complex(673743047
/13480)*y^10+Complex(14702229/53920)*y^8+Complex(-219591613/26960)*y^6+Complex(
-8521283/10784)*y^4+Complex(-48813/337)*y^2)*ln(y)^2+695415633/38885392*y*(-\
2445570250/231805211*y^2+2119385035424/4867909431*y^4-133382815554/1622636477*y
^6+Complex(1)*y^23+1885440/21073201*y^24-187984222/21073201*y^22-424715645488/
231805211*y^8-371778228192/21073201*y^12-77470889674504/4867909431*y^10-\
72108305254792/4867909431*y^14-4682965051888/4867909431*y^16+627648014458/
4867909431*y^18+192978409952/442537221*y^20+1885440/21073201+Complex(-\
13825645345/147512407)*y^21+Complex(-3359291345551/695415633)*y^17+Complex(-\
184974362843/442537221)*y^19+Complex(-50228623158248/4867909431)*y^15+Complex(-\
28835214812576/4867909431)*y^13+Complex(20368220677600/4867909431)*y^11+
Complex(2382008982281/4867909431)*y^5+Complex(-773186417/695415633)*y+Complex(
2221385743496/231805211)*y^9+Complex(7817174302851/1622636477)*y^7+Complex(
508586034017/4867909431)*y^3)*(y^2+1)*ln(y)+359370/2430337*(68790215/16099776*y
+Complex(1)+108198743831/138357450*y^3+1466968310369363/69732154800*y^5+
Complex(1)*y^24-14256115272461903/46488103200*y^15-68790215/16099776*y^23-\
1466968310369363/69732154800*y^19+4881917382317077/55785723840*y^7+
371348124787837/3874008600*y^11+2430337/359370*y^2*(Complex(1)*y^12+Complex(-\
708/7)*y^10-102/7*y^11+Complex(-6969/49)*y^8+3266/49*y^9+Complex(89632/49)*y^6-\
101700/49*y^7+Complex(-6969/49)*y^4+101700/49*y^5+Complex(-708/7)*y^2-3266/49*y
^3+Complex(1)+102/7*y)*(y^2+1)^4*ln(b)+21658/363*y^2*(Complex(1)*y^12+Complex(-\
708/7)*y^10-102/7*y^11+Complex(-6969/49)*y^8+3266/49*y^9+Complex(89632/49)*y^6-\
101700/49*y^7+Complex(-6969/49)*y^4+101700/49*y^5+Complex(-708/7)*y^2-3266/49*y
^3+Complex(1)+102/7*y)*(y^2+1)^4*ln(2)^2-1613521/10890*y^2*(Complex(1)*y^12+
Complex(-708/7)*y^10-102/7*y^11+Complex(-6969/49)*y^8+3266/49*y^9+Complex(89632
/49)*y^6-101700/49*y^7+Complex(-6969/49)*y^4+101700/49*y^5+Complex(-708/7)*y^2-\
3266/49*y^3+Complex(1)+102/7*y)*(y^2+1)^4*ln(2)-108198743831/138357450*y^21-\
4881917382317077/55785723840*y^17+14256115272461903/46488103200*y^9-\
371348124787837/3874008600*y^13+Complex(12704086245546659/23244051600)*y^12+
Complex(115985485544013553/278928619200)*y^10+Complex(15726316783356287/
139464309600)*y^8+Complex(-82754612631253/5634921600)*y^6+Complex(-\
11856096437419/9961736400)*y^4+Complex(5465016897619/79693891200)*y^2+Complex(
5465016897619/79693891200)*y^22+Complex(-11856096437419/9961736400)*y^20+
Complex(-82754612631253/5634921600)*y^18+Complex(15726316783356287/139464309600
)*y^16+Complex(115985485544013553/278928619200)*y^14)*(y^2+1)^2)*(Complex(1)*y^
2+Complex(-1)+2*y)^3/(y^2+1)^19/b^3*p_inf^7+1/94594500*(mu*(Complex(1)*y^2+
Complex(-1)+2*y)^3*(-149+120*ln(2))*y^3*(9923242140*y^18+293875233120*y^8+
94470022080*y^6-9923242140*y^4+525522060*y^2+375268715640*y^10-375268715640*y^
12+Complex(314070267420)*y^9+Complex(-4060067760)*y^19+Complex(-102825621360)*y
^7+Complex(32328450)*y+Complex(656599728960)*y^11+Complex(-4060067760)*y^3+
Complex(-18981444510)*y^17+Complex(-18981444510)*y^5+Complex(314070267420)*y^13
+Complex(32328450)*y^21+Complex(-102825621360)*y^15-293875233120*y^14-525522060
*y^20-94470022080*y^16)*ln(y)+mu*(Complex(1)*y^2+Complex(-1)+2*y)^3*(-149+120*
ln(2))*y^3*(Complex(-237596814768)*y^9-3121335*y^22+Complex(4461749174)*y^19+
404280163*y^20+Complex(-166595523828)*y^7-16271232161*y^18+Complex(36296054)*y+
2940468701*y^16+Complex(-4461749174)*y^3+129650797322*y^14+442990835982*y^12+
Complex(25589740618)*y^17+442990835982*y^10+Complex(-25589740618)*y^5+
129650797322*y^8+Complex(237596814768)*y^13+2940468701*y^6+Complex(-36296054)*y
^21-16271232161*y^4+Complex(166595523828)*y^15+404280163*y^2-3121335))*14^(1/2)
*Pi^(1/2)/(y^2+1)^17/b^3*p_inf^8+21667232/5780775*Pi^(1/2)*(-153971895/
368342944*(y^2+1)^6*(Complex(291715176/133309)*y^9-14736/133309*y^20+Complex(1)
*y^19-3623160/133309*y^18+Complex(962050224/133309)*y^7+93654042/133309*y^16+
Complex(-1)*y-191602176/133309*y^14+Complex(-291715176/133309)*y^11-443432274/
133309*y^12+Complex(29507571/133309)*y^3-2240567672/133309*y^10+Complex(-\
29507571/133309)*y^17-443432274/133309*y^8+Complex(39778080/133309)*y^5-\
191602176/133309*y^6+Complex(-962050224/133309)*y^13+93654042/133309*y^4+
Complex(-39778080/133309)*y^15-3623160/133309*y^2-14736/133309)*arctan(1/2*(y^2
-1)/y)+y^2*(Complex(3489710/431)*y^8+Complex(-481106/1293)*y^12-20006/1293*y^15
+Complex(-49158/431)*y^14+265454/1293*y^13+Complex(-300538/1293)*y^10-1190482/
431*y^11+Complex(-481106/1293)*y^4-3807290/1293*y^9+Complex(-49158/431)*y^2+
3807290/1293*y^7+Complex(-300538/1293)*y^6+1190482/431*y^5+Complex(1)*y^16-\
265454/1293*y^3+Complex(1)+20006/1293*y)*(y^2+1)^6*ln(y^2+1)-637892640/
218703623*(10459435/552288*y+Complex(1)-358931863/552288*y^3+71495063/23012*y^5
+Complex(1)*y^28-10459435/552288*y^27-3264110941/23012*y^15-71495063/23012*y^23
-77160985265/552288*y^19+2436467635/138072*y^7+33063665269/184096*y^11+
358931863/552288*y^25-2436467635/138072*y^21-33063665269/184096*y^17+
77160985265/552288*y^9+3264110941/23012*y^13+Complex(-365019725/23012)*y^22+
Complex(-552716311/16736)*y^20+Complex(252272343/4184)*y^18+Complex(3981401291/
16736)*y^16+Complex(2221051190/5753)*y^14+Complex(3981401291/16736)*y^12+
Complex(252272343/4184)*y^10+Complex(-552716311/16736)*y^8+Complex(-365019725/
23012)*y^6+Complex(-83414685/92048)*y^4+Complex(-1970635/11506)*y^2+Complex(-\
1970635/11506)*y^26+Complex(-83414685/92048)*y^24)*y^2*ln(y)^2+18642505299/
1749628984*(-665228539304/55927515897*y^2+31110900119620/55927515897*y^4+
5527794290816/55927515897*y^6+Complex(1)*y^27+17019916852/31976853*y^24+
2819152265536/6214168433*y^22-5078800664/564924403*y^26+48625920/564924403*y^28
+23060837529380/18642505299*y^8-2793862546944400/55927515897*y^12-\
1694927845354760/55927515897*y^10-138102734810464/1694773209*y^14-\
2388953745942800/55927515897*y^16-1302060145280680/55927515897*y^18+
225147444225260/55927515897*y^20+48625920/564924403+Complex(-1693913649742/
5084319627)*y^23+Complex(-33977179966402/5084319627)*y^21+Complex(-\
1800504565104427/55927515897)*y^17+Complex(-1374976889833585/55927515897)*y^19+
Complex(-512621965656476/18642505299)*y^15+Complex(83235465158452/6214168433)*y
^13+Complex(1447391317766267/55927515897)*y^11+Complex(28420791321850/
55927515897)*y^5+Complex(-22141763267/18642505299)*y+Complex(1353160477810145/
55927515897)*y^9+Complex(37053425547746/5084319627)*y^7+Complex(202868964325/
1694773209)*y^3+Complex(-56058928327/564924403)*y^25)*y*(y^2+1)*ln(y)+22217580/
218703623*(224397559/44435160*y+Complex(1)+3174380620775311/3431283055200*y^3+
5268015649680379/285940254600*y^5+Complex(1)*y^28+218703623/22217580*y^2*(
Complex(3489710/431)*y^8+Complex(-481106/1293)*y^12-20006/1293*y^15+Complex(-\
49158/431)*y^14+265454/1293*y^13+Complex(-300538/1293)*y^10-1190482/431*y^11+
Complex(-481106/1293)*y^4-3807290/1293*y^9+Complex(-49158/431)*y^2+3807290/1293
*y^7+Complex(-300538/1293)*y^6+1190482/431*y^5+Complex(1)*y^16-265454/1293*y^3+
Complex(1)+20006/1293*y)*(y^2+1)^4*ln(b)+139213/1603*y^2*(Complex(3489710/431)*
y^8+Complex(-481106/1293)*y^12-20006/1293*y^15+Complex(-49158/431)*y^14+265454/
1293*y^13+Complex(-300538/1293)*y^10-1190482/431*y^11+Complex(-481106/1293)*y^4
-3807290/1293*y^9+Complex(-49158/431)*y^2+3807290/1293*y^7+Complex(-300538/1293
)*y^6+1190482/431*y^5+Complex(1)*y^16-265454/1293*y^3+Complex(1)+20006/1293*y)*
(y^2+1)^4*ln(2)^2-20742737/96180*y^2*(Complex(3489710/431)*y^8+Complex(-481106/
1293)*y^12-20006/1293*y^15+Complex(-49158/431)*y^14+265454/1293*y^13+Complex(-\
300538/1293)*y^10-1190482/431*y^11+Complex(-481106/1293)*y^4-3807290/1293*y^9+
Complex(-49158/431)*y^2+3807290/1293*y^7+Complex(-300538/1293)*y^6+1190482/431*
y^5+Complex(1)*y^16-265454/1293*y^3+Complex(1)+20006/1293*y)*(y^2+1)^4*ln(2)-\
224397559/44435160*y^27-10364797522536437777/12009490693200*y^15-\
5268015649680379/285940254600*y^23-5048709242283615401/6004745346600*y^19+
23209798953511613/184761395280*y^7+2774371150394195843/2668775709600*y^11-\
3174380620775311/3431283055200*y^25-23209798953511613/184761395280*y^21-\
2774371150394195843/2668775709600*y^17+5048709242283615401/6004745346600*y^9+
10364797522536437777/12009490693200*y^13+Complex(22976809744771/320253085152)*y
^26+Complex(-10036622800645957/4003163564400)*y^24+Complex(-16415271946663273/
461903488200)*y^22+Complex(9737147479432801/615871317600)*y^20+Complex(
2287747973286840121/3431283055200)*y^18+Complex(4907130642505887689/
2668775709600)*y^16+Complex(5782042990112243287/2001581782200)*y^14+Complex(
4907130642505887689/2668775709600)*y^12+Complex(2287747973286840121/
3431283055200)*y^10+Complex(9737147479432801/615871317600)*y^8+Complex(-\
16415271946663273/461903488200)*y^6+Complex(-10036622800645957/4003163564400)*y
^4+Complex(22976809744771/320253085152)*y^2)*(y^2+1)^2)*y^2*mu*14^(1/2)*(
Complex(1)*y^2+Complex(-1)+2*y)^3/(y^2+1)^21/b^3*p_inf^9;
W_odd_inst_y_4_meqm3_fin := 12/35*(-16/9*y^3*(Complex(1)*y^10+Complex(-123)*y^8
-16*y^9+Complex(1696)*y^6-617*y^7+Complex(-1696)*y^4+2088*y^5+Complex(123)*y^2-\
617*y^3+Complex(-1)-16*y)*ln(y)^3-176/9*(y^2+1)*y^2*(Complex(1)*y^9+9/88*y^10+
Complex(877/11)*y^7-1/88*y^8+Complex(-3728/11)*y^5+9865/44*y^6+Complex(877/11)*
y^3-9865/44*y^4+Complex(1)*y+1/88*y^2-9/88)*ln(y)^2+(y^2+1)^2*y*(Complex(1)*y^
10+Complex(293/9)*y^8-20/3*y^9+Complex(17924/9)*y^6-3502/9*y^7+Complex(-17924/9
)*y^4+25876/9*y^5+Complex(-293/9)*y^2-3502/9*y^3+Complex(-1)-20/3*y)*ln(y)+13/6
*(y^2+1)^3*(Complex(1)*y^9+11/78*y^10+Complex(548/39)*y^7+25/26*y^8+Complex(-\
1714/13)*y^5+1084/13*y^6+Complex(548/39)*y^3-1084/13*y^4+Complex(1)*y-25/26*y^2
-11/78))*(Complex(1)*y^2+Complex(-1)+2*y)^3*14^(1/2)*Pi^(1/2)*y^2*mu/(y^2+1)^13
/b^4/p_inf^3-18/35*(((Complex(-16)*y^6-4/3*y^7+Complex(-376/3)*y^4+92*y^5+
Complex(-16)*y^2-92*y^3+4/3*y)*ln(y)+(y^2+1)*(Complex(1)*y^6+Complex(-67/3)*y^4
-26/3*y^5+Complex(67/3)*y^2-332/3*y^3+Complex(-1)-26/3*y))*(y^2+1)^6*arctan(1/2
*(y^2-1)/y)-3328/297*y^3*(Complex(1)*y^14+Complex(-6607/52)*y^12-1699/104*y^13+
Complex(39157/52)*y^10-334*y^11+Complex(121013/26)*y^8-203803/104*y^9+Complex(-\
121013/26)*y^6+8227*y^7+Complex(-39157/52)*y^4-203803/104*y^5+Complex(6607/52)*
y^2-334*y^3+Complex(-1)-1699/104*y)*ln(y)^3-19856/297*(Complex(1)*y^13+135/1241
*y^14+Complex(145001/1241)*y^11+7363/2482*y^12+Complex(192957/1241)*y^9+264541/
2482*y^10+Complex(-2256126/1241)*y^7+113202/73*y^8+Complex(192957/1241)*y^5-\
113202/73*y^6+Complex(145001/1241)*y^3-264541/2482*y^4+Complex(1)*y-7363/2482*y
^2-135/1241)*y^2*(y^2+1)*ln(y)^2+32/33*y*(y^2+1)^2*(Complex(1)*y^14+Complex(
3145/24)*y^12-121/16*y^13+Complex(460561/72)*y^10-15647/12*y^11+Complex(1262519
/36)*y^8-1276507/144*y^9+Complex(-1262519/36)*y^6+603106/9*y^7+Complex(-460561/
72)*y^4-1276507/144*y^5+Complex(-3145/24)*y^2-15647/12*y^3+Complex(-1)-121/16*y
)*ln(y)+55/9*(Complex(1)*y^13+4/165*y^14+Complex(6458/1815)*y^11-10346/1815*y^
12+Complex(183017/1815)*y^9+76424/1815*y^10+Complex(-1659892/1815)*y^7+1212934/
1815*y^8+Complex(183017/1815)*y^5-1212934/1815*y^6+Complex(6458/1815)*y^3-76424
/1815*y^4+Complex(1)*y+10346/1815*y^2-4/165)*(y^2+1)^3)*y^2*14^(1/2)*mu*(
Complex(1)*y^2+Complex(-1)+2*y)^3*Pi^(1/2)/(y^2+1)^15/b^4/p_inf-48/35*(-16/3*y^
2*(Complex(1)*y^10+Complex(-123)*y^8-16*y^9+Complex(1696)*y^6-617*y^7+Complex(-\
1696)*y^4+2088*y^5+Complex(123)*y^2-617*y^3+Complex(-1)-16*y)*ln(y)^2-352/9*(y^
2+1)*y*(Complex(1)*y^9+9/88*y^10+Complex(877/11)*y^7-1/88*y^8+Complex(-3728/11)
*y^5+9865/44*y^6+Complex(877/11)*y^3-9865/44*y^4+Complex(1)*y+1/88*y^2-9/88)*ln
(y)+(y^2+1)^2*(Complex(1)*y^10+Complex(293/9)*y^8-20/3*y^9+Complex(17924/9)*y^6
-3502/9*y^7+Complex(-17924/9)*y^4+25876/9*y^5+Complex(-293/9)*y^2-3502/9*y^3+
Complex(-1)-20/3*y))*(Complex(1)*y^2+Complex(-1)+2*y)^3*14^(1/2)*y^3*mu*(ln(2)-\
149/120)*Pi^(1/2)/(y^2+1)^13/b^4+81/770*y^2*14^(1/2)*mu*((-10096/27*(Complex(1)
*y^9+185/2524*y^10+Complex(-18973/1262)*y^7-16651/2524*y^8+Complex(56725/631)*y
^5-21169/631*y^6+Complex(-18973/1262)*y^3+21169/631*y^4+Complex(1)*y+16651/2524
*y^2-185/2524)*y*ln(y)+(Complex(1)*y^10+Complex(-9551/81)*y^8-874/27*y^9+
Complex(-933152/81)*y^6-73088/81*y^7+Complex(933152/81)*y^4-955012/81*y^5+
Complex(9551/81)*y^2-73088/81*y^3+Complex(-1)-874/27*y)*(y^2+1))*(y^2+1)^6*
arctan(1/2*(y^2-1)/y)-683008/3159*y^3*(Complex(-33253895/2668)*y^8+Complex(
4435715/667)*y^12-90031/5336*y^17+Complex(-151245/1334)*y^14-290071/5336*y^15+
Complex(33253895/2668)*y^10-13232805/2668*y^13+Complex(151245/1334)*y^4+
18550585/5336*y^11+Complex(359867/2668)*y^2+52322605/2668*y^9+Complex(-4435715/
667)*y^6+18550585/5336*y^7+Complex(-359867/2668)*y^16-13232805/2668*y^5+
Complex(1)*y^18-290071/5336*y^3+Complex(-1)-90031/5336*y)*ln(y)^3-4930528/15795
*y^2*(Complex(-3377495070/154079)*y^9+24120/154079*y^18+Complex(-3016426822/
1078553)*y^7+3536951/154079*y^16+Complex(1)*y-521577150/1078553*y^14+Complex(-\
3016426822/1078553)*y^11+9723866328/1078553*y^12+Complex(449434710/1078553)*y^3
+11846387795/1078553*y^10+Complex(1)*y^17-11846387795/1078553*y^8+Complex(
2713308480/1078553)*y^5-9723866328/1078553*y^6+Complex(2713308480/1078553)*y^13
+521577150/1078553*y^4+Complex(449434710/1078553)*y^15-3536951/154079*y^2-24120
/154079)*(y^2+1)*ln(y)^2-7232/351*y*(y^2+1)^2*(Complex(684462553/9492)*y^8+
Complex(-252028979/6780)*y^12-74501/13560*y^17+Complex(-96262429/28476)*y^14+
32190611/71190*y^15+Complex(-684462553/9492)*y^10+1314940321/71190*y^13+
Complex(96262429/28476)*y^4-1214807857/35595*y^11+Complex(8226341/142380)*y^2-\
3604288979/28476*y^9+Complex(252028979/6780)*y^6-1214807857/35595*y^7+Complex(-\
8226341/142380)*y^16+1314940321/71190*y^5+Complex(1)*y^18+32190611/71190*y^3+
Complex(-1)-74501/13560*y)*ln(y)-244672/5265*(Complex(788828771/160566)*y^9+
3985/22938*y^18+Complex(754435355/1284528)*y^7+1656803/1284528*y^16+Complex(1)*
y-44348137/642264*y^14+Complex(754435355/1284528)*y^11-993989575/642264*y^12+
Complex(70887133/1284528)*y^3-141409093/61168*y^10+Complex(1)*y^17+141409093/
61168*y^8+Complex(-39133901/321132)*y^5+993989575/642264*y^6+Complex(-39133901/
321132)*y^13+44348137/642264*y^4+Complex(70887133/1284528)*y^15-1656803/1284528
*y^2-3985/22938)*(y^2+1)^3)*(Complex(1)*y^2+Complex(-1)+2*y)^3*Pi^(1/2)/(y^2+1)
^17/b^4*p_inf-24/385*(528*(Complex(1)*y^5+1/12*y^6+Complex(47/6)*y^3-23/4*y^4+
Complex(1)*y+23/4*y^2-1/12)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+2800/3*y^2*(
Complex(1)*y^14+Complex(-641/5)*y^12-82/5*y^13+Complex(3107/5)*y^10-1373/5*y^11
+Complex(26177/5)*y^8-12436/5*y^9+Complex(-26177/5)*y^6+46118/5*y^7+Complex(-\
3107/5)*y^4-12436/5*y^5+Complex(641/5)*y^2-1373/5*y^3+Complex(-1)-82/5*y)*ln(y)
^2+28096/9*y*(y^2+1)*(Complex(1)*y^13+783/7024*y^14+Complex(57667/439)*y^11+
28891/7024*y^12+Complex(128868/439)*y^9+406843/7024*y^10+Complex(-1033980/439)*
y^7+14744415/7024*y^8+Complex(128868/439)*y^5-14744415/7024*y^6+Complex(57667/
439)*y^3-406843/7024*y^4+Complex(1)*y-28891/7024*y^2-783/7024)*ln(y)+(Complex(1
)*y^14+Complex(-3053)*y^12+22*y^13+Complex(-1231117/9)*y^10+85334/3*y^11+
Complex(-9498991/9)*y^8+3173810/9*y^9+Complex(9498991/9)*y^6-17822708/9*y^7+
Complex(1231117/9)*y^4+3173810/9*y^5+Complex(3053)*y^2+85334/3*y^3+Complex(-1)+
22*y)*(y^2+1)^2)*y^3*mu*Pi^(1/2)*(ln(2)-149/120)*(Complex(1)*y^2+Complex(-1)+2*
y)^3*14^(1/2)/(y^2+1)^15/b^4*p_inf^2-402176/121275*Pi^(1/2)*y^2*mu*(-104895/
163384*(17717/592*y*(Complex(1)*y^13+892/17717*y^14+Complex(-2547452/53151)*y^
11-68186/7593*y^12+Complex(1189421/53151)*y^9-199982/17717*y^10+Complex(9927328
/17717)*y^7-31036976/53151*y^8+Complex(1189421/53151)*y^5+31036976/53151*y^6+
Complex(-2547452/53151)*y^3+199982/17717*y^4+Complex(1)*y+68186/7593*y^2-892/
17717)*ln(y)+(y^2+1)*(Complex(1)*y^14+Complex(-2982/185)*y^12-40753/5920*y^13+
Complex(266058067/186480)*y^10+23363371/186480*y^11+Complex(852051223/186480)*y
^8-763259801/372960*y^9+Complex(-852051223/186480)*y^6+1216865929/93240*y^7+
Complex(-266058067/186480)*y^4-763259801/372960*y^5+Complex(2982/185)*y^2+
23363371/186480*y^3+Complex(-1)-40753/5920*y))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+
(y*(Complex(1)*y^10+Complex(-123)*y^8-16*y^9+Complex(1696)*y^6-617*y^7+Complex(
-1696)*y^4+2088*y^5+Complex(123)*y^2-617*y^3+Complex(-1)-16*y)*ln(y)+11/3*(y^2+
1)*(Complex(1)*y^9+9/88*y^10+Complex(877/11)*y^7-1/88*y^8+Complex(-3728/11)*y^5
+9865/44*y^6+Complex(877/11)*y^3-9865/44*y^4+Complex(1)*y+1/88*y^2-9/88))*(y^2+
1)^6*y^2*ln(y^2+1)-308280/20423*y^3*(Complex(-115091187/2936)*y^8+Complex(
96095373/2936)*y^12-208519/11744*y^21+Complex(-877839/5872)*y^20+1301269/5872*y
^19+Complex(115091187/2936)*y^14-83660361/11744*y^17+Complex(-96095373/2936)*y^
10-34911459/2936*y^15+Complex(4949689/5872)*y^4+65329407/2936*y^13+Complex(
877839/5872)*y^2+216453633/2936*y^11+Complex(-11097735/2936)*y^6+65329407/2936*
y^9+Complex(11097735/2936)*y^16-34911459/2936*y^7+Complex(-4949689/5872)*y^18-\
83660361/11744*y^5+Complex(1)*y^22+1301269/5872*y^3+Complex(-1)-208519/11744*y)
*ln(y)^3+5249263/163384*y^2*(Complex(5449399132/276277)*y^9+253260/5249263*y^22
+Complex(-1457108824/5249263)*y^19-5922352/276277*y^20+Complex(-32677250086/
5249263)*y^7+4349074849/5249263*y^18+Complex(5576031/5249263)*y-31696248556/
5249263*y^16+Complex(235231020036/5249263)*y^11-118983038586/5249263*y^14+
Complex(-1495667448/5249263)*y^3-121360914573/5249263*y^12+Complex(-12573984327
/5249263)*y^17+117593606301/5249263*y^10+Complex(-12217480439/5249263)*y^5+
117841637962/5249263*y^8+Complex(101127689204/5249263)*y^13+32074319132/5249263
*y^6+Complex(1)*y^21-4121317553/5249263*y^4+Complex(-34495387238/5249263)*y^15+
117752976/5249263*y^2-253260/5249263)*(y^2+1)*ln(y)^2-20790/20423*y*(y^2+1)^2*(
Complex(-1)-2511209/443520*y+34784670947/115259760*y^3+3544024000859/102453120*
y^5-26/3*(y^2+1)^4*y^2*(Complex(1)*y^10+Complex(-123)*y^8-16*y^9+Complex(1696)*
y^6-617*y^7+Complex(-1696)*y^4+2088*y^5+Complex(123)*y^2-617*y^3+Complex(-1)-16
*y)*ln(2)^2+1937/90*(y^2+1)^4*y^2*(Complex(1)*y^10+Complex(-123)*y^8-16*y^9+
Complex(1696)*y^6-617*y^7+Complex(-1696)*y^4+2088*y^5+Complex(123)*y^2-617*y^3+
Complex(-1)-16*y)*ln(2)+492487031/8232840*y^15+35199829691/115259760*y^19-\
52750273969/8232840*y^7-76111742459/137214*y^11+Complex(1)*y^22-104021/21120*y^
21+3710213304139/102453120*y^17-2470085901889/10977120*y^9-88200202891/406560*y
^13+Complex(-2512904837381/9408960)*y^14+Complex(-1144793864591/5488560)*y^12+
Complex(352771680053/1829520)*y^10+Complex(2458168583237/9408960)*y^8+Complex(
436405746059/8382528)*y^6+Complex(524285221393/131725440)*y^4+Complex(-\
443884608529/131725440)*y^18+Complex(-2160975721591/41912640)*y^16+Complex(-\
32501348431/922078080)*y^20+Complex(7828777667/184415616)*y^2-20423/20790*y^2*(
y^2+1)^4*(Complex(1)*y^10+Complex(-123)*y^8-16*y^9+Complex(1696)*y^6-617*y^7+
Complex(-1696)*y^4+2088*y^5+Complex(123)*y^2-617*y^3+Complex(-1)-16*y)*ln(b))*
ln(y)-17461989/2614144*(37454764007/8067438918*y^2+1233949935091/10372421466*y^
4+49583818617400/36303475131*y^6-28188160/5820663*(y^2+1)^4*y^2*(Complex(1)*y^9
+9/88*y^10+Complex(877/11)*y^7-1/88*y^8+Complex(-3728/11)*y^5+9865/44*y^6+
Complex(877/11)*y^3-9865/44*y^4+Complex(1)*y+1/88*y^2-9/88)*ln(2)^2+210001792/
17461989*(y^2+1)^4*y^2*(Complex(1)*y^9+9/88*y^10+Complex(877/11)*y^7-1/88*y^8+
Complex(-3728/11)*y^5+9865/44*y^6+Complex(877/11)*y^3-9865/44*y^4+Complex(1)*y+
1/88*y^2-9/88)*ln(2)+Complex(1)*y+124600/1940221*y^22+1227138720112/576245637*y
^8-12407681234149/5186210733*y^12+12407681234149/5186210733*y^10-1227138720112/
576245637*y^14-49583818617400/36303475131*y^16-1233949935091/10372421466*y^18-\
37454764007/8067438918*y^20+Complex(1)*y^21+Complex(-1923273245/3300315921)*y^
19+Complex(-3625174593707/12101158377)*y^17+Complex(106105863244/471473703)*y^
15+Complex(24207272636266/5186210733)*y^13+Complex(14203064373998/1728736911)*y
^11+Complex(24207272636266/5186210733)*y^9+Complex(106105863244/471473703)*y^7+
Complex(-3625174593707/12101158377)*y^5+Complex(-1923273245/3300315921)*y^3-\
28755584/52385967*(Complex(1)*y^9+9/88*y^10+Complex(877/11)*y^7-1/88*y^8+
Complex(-3728/11)*y^5+9865/44*y^6+Complex(877/11)*y^3-9865/44*y^4+Complex(1)*y+
1/88*y^2-9/88)*y^2*(y^2+1)^4*ln(b)-124600/1940221)*(y^2+1)^3)*14^(1/2)*(
Complex(1)*y^2+Complex(-1)+2*y)^3/(y^2+1)^19/b^4*p_inf^3+35202/5005*y^3*mu*(
90064/5867*(Complex(1)*y^9+119/1732*y^10+Complex(-22867/866)*y^7-12229/1732*y^8
+Complex(53227/433)*y^5-20047/433*y^6+Complex(-22867/866)*y^3+20047/433*y^4+
Complex(1)*y+12229/1732*y^2-119/1732)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+485200/
17601*y^2*(Complex(-456008888/30325)*y^8+Complex(202811858/30325)*y^12-103396/
6065*y^17+Complex(-1655694/6065)*y^14+199799/6065*y^15+Complex(456008888/30325)
*y^10-170666772/30325*y^13+Complex(1655694/6065)*y^4+99259493/30325*y^11+
Complex(837679/6065)*y^2+132597536/6065*y^9+Complex(-202811858/30325)*y^6+
99259493/30325*y^7+Complex(-837679/6065)*y^16-170666772/30325*y^5+Complex(1)*y^
18+199799/6065*y^3+Complex(-1)-103396/6065*y)*ln(y)^2+1168736/264015*y*(y^2+1)*
(Complex(-5441663970/36523)*y^9+138465/292184*y^18+Complex(-2502621029/255661)*
y^7+44938211/292184*y^16+Complex(1)*y-2181202035/511322*y^14+Complex(-\
2502621029/255661)*y^11+28924234497/511322*y^12+Complex(620700165/255661)*y^3+
74978508175/1022644*y^10+Complex(1)*y^17-74978508175/1022644*y^8+Complex(
4083940170/255661)*y^5-28924234497/511322*y^6+Complex(4083940170/255661)*y^13+
2181202035/511322*y^4+Complex(620700165/255661)*y^15-44938211/292184*y^2-138465
/292184)*ln(y)+(y^2+1)^2*(Complex(3036279800/41069)*y^8+Complex(-2593121474/
88005)*y^12-493048/88005*y^17+Complex(-1010531362/369621)*y^14+498691402/
1848105*y^15+Complex(-3036279800/41069)*y^10+31496899652/1848105*y^13+Complex(
1010531362/369621)*y^4-50666891818/1848105*y^11+Complex(71478191/1848105)*y^2-\
42817251128/369621*y^9+Complex(2593121474/88005)*y^6-50666891818/1848105*y^7+
Complex(-71478191/1848105)*y^16+31496899652/1848105*y^5+Complex(1)*y^18+
498691402/1848105*y^3+Complex(-1)-493048/88005*y))*Pi^(1/2)*(ln(2)-149/120)*(
Complex(1)*y^2+Complex(-1)+2*y)^3*14^(1/2)/(y^2+1)^17/b^4*p_inf^4+28554496/
1334025*Pi^(1/2)*y^2*mu*14^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3*(-5020785/
185604224*(y^2+1)^6*((Complex(1751544/161)*y^8+Complex(1751544/161)*y^12+
Complex(-628380/23)*y^14+Complex(257274986/483)*y^10+Complex(-4659220/483)*y^4+
Complex(13977/161)*y^2-213134*y^11+213134*y^9+4814040/23*y^7-2853784/161*y^5+
214722/161*y^3+4/69*y-4/69*y^19-214722/161*y^17+2853784/161*y^15-4814040/23*y^
13+Complex(-628380/23)*y^6+Complex(-4659220/483)*y^16+Complex(13977/161)*y^18)*
ln(y)+(y^2+1)*(Complex(-43794204857/304290)*y^8+Complex(5339991893/152145)*y^12
-2220875/121716*y^17+Complex(1517864947/152145)*y^14+161264287/152145*y^15+
Complex(43794204857/304290)*y^10-4515035824/152145*y^13+Complex(-1517864947/
152145)*y^4+10741562737/152145*y^11+Complex(2631655/20286)*y^2+8149698961/43470
*y^9+Complex(-5339991893/152145)*y^6+10741562737/152145*y^7+Complex(-2631655/
20286)*y^16-4515035824/152145*y^5+Complex(1)*y^18+161264287/152145*y^3+Complex(
-1)-2220875/121716*y))*arctan(1/2*(y^2-1)/y)+y^2*(y*(-231457/71*y^9+758522/71*y
^7-231457/71*y^5-13319/71*y^3-1171/71*y-1171/71*y^13-13319/71*y^11+Complex(-\
432143/71)*y^6+Complex(1)*y^14+Complex(-9221/71)*y^12+Complex(30431/71)*y^10+
Complex(432143/71)*y^8+Complex(-30431/71)*y^4+Complex(9221/71)*y^2+Complex(-1))
*ln(y)+515/426*(y^2+1)*(Complex(1)*y^13+243/2060*y^14+Complex(85667/515)*y^11+
2833/412*y^12+Complex(64503/103)*y^9-122239/2060*y^10+Complex(-1879794/515)*y^7
+7046679/2060*y^8+Complex(64503/103)*y^5-7046679/2060*y^6+Complex(85667/515)*y^
3+122239/2060*y^4+Complex(1)*y-2833/412*y^2-243/2060))*(y^2+1)^6*ln(y^2+1)-\
83524980/24650561*y^3*(Complex(-1)-5539799/289264*y+144162795/289264*y^3-\
641349759/72316*y^5+12134645301/72316*y^15+144162795/289264*y^23-9926210865/
289264*y^19-9926210865/289264*y^7+12134645301/72316*y^11-5539799/289264*y^25-\
641349759/72316*y^21-12837939405/289264*y^17-12837939405/289264*y^9+4787100220/
18079*y^13+Complex(1)*y^26+Complex(1976289240/18079)*y^14+Complex(-1976289240/
18079)*y^12+Complex(-25276055/144632)*y^24+Complex(-24493430/18079)*y^22+
Complex(-26833257383/144632)*y^10+Complex(-1055200415/18079)*y^8+Complex(
171621037/36158)*y^6+Complex(24493430/18079)*y^4+Complex(1055200415/18079)*y^18
+Complex(26833257383/144632)*y^16+Complex(-171621037/36158)*y^20+Complex(
25276055/144632)*y^2)*ln(y)^3+11199884119/788817952*y^2*(y^2+1)*(171360077508/
11199884119*y^2-7135128178703/11199884119*y^4+37622230701739/11199884119*y^6-\
145340195204/11199884119*y^24+7561178753679/11199884119*y^22+764905680/
11199884119*y^26+201997760233346/11199884119*y^8+209784998876862/11199884119*y^
12+616487734034474/11199884119*y^10-299383163707582/11199884119*y^14-\
641097476482986/11199884119*y^16-189917446592834/11199884119*y^18-\
30739249675051/11199884119*y^20+Complex(1)*y^25+Complex(-1750142665964/
11199884119)*y^23+Complex(-15348865026216/11199884119)*y^21+Complex(-\
110897018619316/11199884119)*y^19+Complex(-39674680998799/11199884119)*y^17+
Complex(566789499878672/11199884119)*y^15+Complex(924832836663648/11199884119)*
y^13+Complex(619863838116112/11199884119)*y^11+Complex(3455373731249/
11199884119)*y^9+Complex(-99946936672564/11199884119)*y^7+Complex(-\
15681368458152/11199884119)*y^5+Complex(12777520023/11199884119)*y+Complex(-\
1947147171948/11199884119)*y^3-764905680/11199884119)*ln(y)^2+6975045/98602244*
y*(y^2+1)^2*(Complex(-1)-68110311/8266720*y-594250759218793/386696494800*y^3-\
19923268871668783/128898831600*y^5+132580619087454389/27621178200*y^15-\
692930218497193/386696494800*y^23-41669436382348619/128898831600*y^19-\
27597745489248779/128898831600*y^7+148256185747075829/27621178200*y^11-1317411/
107360*y^25-19818506959373743/128898831600*y^21-11924695029986611/85932554400*y
^17+80174027195966087/257797663200*y^9+6452141348611213/1023006600*y^13+
Complex(1)*y^26+Complex(31779276242182193/13810589100)*y^14+Complex(-\
19455161359582673/13810589100)*y^12+Complex(21180667547119/193348247400)*y^24+
Complex(133946901807253/21483138600)*y^22+Complex(-243809879403931021/
64449415800)*y^10+Complex(-11318086686303149/6444941580)*y^8+Complex(-\
1576328777335967/9207059400)*y^6+Complex(-259762143038933/21483138600)*y^4+
Complex(1229305829294293/716104620)*y^18+Complex(265162882502558221/64449415800
)*y^16+Complex(1114370320375967/9207059400)*y^20+Complex(-27789239917519/
193348247400)*y^2+251056/2013*y^2*(y^2+1)^4*(-231457/71*y^9+758522/71*y^7-\
231457/71*y^5-13319/71*y^3-1171/71*y-1171/71*y^13-13319/71*y^11+Complex(-432143
/71)*y^6+Complex(1)*y^14+Complex(-9221/71)*y^12+Complex(30431/71)*y^10+Complex(
432143/71)*y^8+Complex(-30431/71)*y^4+Complex(9221/71)*y^2+Complex(-1))*ln(2)^2
-9351836/30195*y^2*(y^2+1)^4*(-231457/71*y^9+758522/71*y^7-231457/71*y^5-13319/
71*y^3-1171/71*y-1171/71*y^13-13319/71*y^11+Complex(-432143/71)*y^6+Complex(1)*
y^14+Complex(-9221/71)*y^12+Complex(30431/71)*y^10+Complex(432143/71)*y^8+
Complex(-30431/71)*y^4+Complex(9221/71)*y^2+Complex(-1))*ln(2)+98602244/6975045
*y^2*(y^2+1)^4*(-231457/71*y^9+758522/71*y^7-231457/71*y^5-13319/71*y^3-1171/71
*y-1171/71*y^13-13319/71*y^11+Complex(-432143/71)*y^6+Complex(1)*y^14+Complex(-\
9221/71)*y^12+Complex(30431/71)*y^10+Complex(432143/71)*y^8+Complex(-30431/71)*
y^4+Complex(9221/71)*y^2+Complex(-1))*ln(b))*ln(y)-8446713213/12621087232*(
7383529633477/1083994862335*y^2+23814052195223399/87803583849135*y^4+
267770620938676297/87803583849135*y^6+Complex(1)*y-7383529633477/1083994862335*
y^24-23814052195223399/87803583849135*y^22+124370400/2815571071*y^26+
513025853361453715/17560716769827*y^8+3835370581006809458/87803583849135*y^12+
1153905279541125014/12543369121305*y^10-3835370581006809458/87803583849135*y^14
-1153905279541125014/12543369121305*y^16-513025853361453715/17560716769827*y^18
-267770620938676297/87803583849135*y^20+Complex(1)*y^25+Complex(
1257498194649567169/87803583849135)*y^17+Complex(9150058945808184968/
87803583849135)*y^15+Complex(1184042146778852752/7982143986285)*y^13+Complex(
9150058945808184968/87803583849135)*y^11+Complex(1257498194649567169/
87803583849135)*y^9+Complex(-825987977541550556/87803583849135)*y^7+Complex(-\
153682710431128552/87803583849135)*y^5+Complex(-682260265330124/87803583849135)
*y^3+Complex(-682260265330124/87803583849135)*y^23+Complex(-153682710431128552/
87803583849135)*y^21+Complex(-825987977541550556/87803583849135)*y^19+
334284670720/8446713213*y^2*(y^2+1)^4*(Complex(1)*y^13+243/2060*y^14+Complex(
85667/515)*y^11+2833/412*y^12+Complex(64503/103)*y^9-122239/2060*y^10+Complex(-\
1879794/515)*y^7+7046679/2060*y^8+Complex(64503/103)*y^5-7046679/2060*y^6+
Complex(85667/515)*y^3+122239/2060*y^4+Complex(1)*y-2833/412*y^2-243/2060)*ln(2
)-124370400/2815571071-45773661440/25340139639*y^2*(y^2+1)^4*(Complex(1)*y^13+
243/2060*y^14+Complex(85667/515)*y^11+2833/412*y^12+Complex(64503/103)*y^9-\
122239/2060*y^10+Complex(-1879794/515)*y^7+7046679/2060*y^8+Complex(64503/103)*
y^5-7046679/2060*y^6+Complex(85667/515)*y^3+122239/2060*y^4+Complex(1)*y-2833/
412*y^2-243/2060)*ln(b)-44870425600/2815571071*y^2*(y^2+1)^4*(Complex(1)*y^13+
243/2060*y^14+Complex(85667/515)*y^11+2833/412*y^12+Complex(64503/103)*y^9-\
122239/2060*y^10+Complex(-1879794/515)*y^7+7046679/2060*y^8+Complex(64503/103)*
y^5-7046679/2060*y^6+Complex(85667/515)*y^3+122239/2060*y^4+Complex(1)*y-2833/
412*y^2-243/2060)*ln(2)^2)*(y^2+1)^3)/(y^2+1)^21/b^4*p_inf^5+1608704/121275*Pi^
(1/2)*y^3*mu*14^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^3*(-25608555/2614144*(
Complex(1)*y^13+111/3011*y^14+Complex(-1631810/27099)*y^11-285305/27099*y^12+
Complex(-916423/27099)*y^9+145443/3011*y^10+Complex(7895636/9033)*y^7-29321717/
27099*y^8+Complex(-916423/27099)*y^5+29321717/27099*y^6+Complex(-1631810/27099)
*y^3-145443/3011*y^4+Complex(1)*y+285305/27099*y^2-111/3011)*(ln(2)-149/120)*(y
^2+1)^6*arctan(1/2*(y^2-1)/y)+(y^2+1)^6*y^2*(Complex(1)*y^10+Complex(-123)*y^8-\
16*y^9+Complex(1696)*y^6-617*y^7+Complex(-1696)*y^4+2088*y^5+Complex(123)*y^2-\
617*y^3+Complex(-1)-16*y)*(ln(2)-149/120)*ln(y^2+1)+4620/1571*(y^2+1)^6*y^2*(
Complex(1)*y^10+Complex(-123)*y^8-16*y^9+Complex(1696)*y^6-617*y^7+Complex(-\
1696)*y^4+2088*y^5+Complex(123)*y^2-617*y^3+Complex(-1)-16*y)*ln(2)^3-34419/
3142*(y^2+1)^6*y^2*(Complex(1)*y^10+Complex(-123)*y^8-16*y^9+Complex(1696)*y^6-\
617*y^7+Complex(-1696)*y^4+2088*y^5+Complex(123)*y^2-617*y^3+Complex(-1)-16*y)*
ln(2)^2+(-37207485/1307072*y^2*(Complex(-1734157142/39373)*y^8+Complex(
4428851134/118119)*y^12-2132594/118119*y^21+Complex(-6111421/39373)*y^20+
11423371/39373*y^19+Complex(1734157142/39373)*y^14-302588000/39373*y^17+
Complex(-4428851134/118119)*y^10-1559364208/118119*y^15+Complex(105473113/
118119)*y^4+2495412466/118119*y^13+Complex(6111421/39373)*y^2+3336835658/39373*
y^11+Complex(-311233801/118119)*y^6+2495412466/118119*y^9+Complex(311233801/
118119)*y^16-1559364208/118119*y^7+Complex(-105473113/118119)*y^18-302588000/
39373*y^5+Complex(1)*y^22+11423371/39373*y^3+Complex(-1)-2132594/118119*y)*ln(y
)^2+16668267/326768*y*(y^2+1)*(Complex(274310350547/16668267)*y^9+697005/
12699632*y^22+Complex(-116271262/505099)*y^19-230193347/12699632*y^20+Complex(-\
101838001754/16668267)*y^7+193877938871/266692272*y^18+Complex(17321803/
16668267)*y-1358266005785/266692272*y^16+Complex(213171510256/5556089)*y^11-\
2415590106773/133346136*y^14+Complex(-3914068894/16668267)*y^3-950160710663/
44448712*y^12+Complex(-30487285358/16668267)*y^17+930068399879/44448712*y^10+
Complex(-1417822742/793727)*y^5+799109232263/44448712*y^8+Complex(269488561939/
16668267)*y^13+1370364264217/266692272*y^6+Complex(1)*y^21-186589705399/
266692272*y^4+Complex(-105474276058/16668267)*y^15+5001365503/266692272*y^2-\
697005/12699632)*ln(y)-314685/1608704*(-1608704/314685*y^2*(y^2+1)^4*(Complex(1
)*y^10+Complex(-123)*y^8-16*y^9+Complex(1696)*y^6-617*y^7+Complex(-1696)*y^4+
2088*y^5+Complex(123)*y^2-617*y^3+Complex(-1)-16*y)*ln(b)-4190866/1363635*y+
Complex(-1)+Complex(378496148871538/404999595)*y^8+Complex(-93684786809162/
134999865)*y^12+776994168554/566999433*y^19+2631443317606/20999979*y^17+
2631443317606/20999979*y^5+776994168554/566999433*y^3-1785552367864/31153815*y^
7-38042902921564/19285695*y^11-91135893818924/134999865*y^9+Complex(-\
30929086897/218076705)*y^20+Complex(-378496148871538/404999595)*y^14+Complex(
93684786809162/134999865)*y^10+Complex(4895911357849/404999595)*y^4+Complex(
30929086897/218076705)*y^2+Complex(44577725445971/257727015)*y^6+Complex(-\
44577725445971/257727015)*y^16+Complex(-4895911357849/404999595)*y^18-4190866/
1363635*y^21+Complex(1)*y^22-1785552367864/31153815*y^15-91135893818924/
134999865*y^13)*(y^2+1)^2)*ln(2)+369594351/10456576*y^2*(Complex(-1734157142/
39373)*y^8+Complex(4428851134/118119)*y^12-2132594/118119*y^21+Complex(-6111421
/39373)*y^20+11423371/39373*y^19+Complex(1734157142/39373)*y^14-302588000/39373
*y^17+Complex(-4428851134/118119)*y^10-1559364208/118119*y^15+Complex(105473113
/118119)*y^4+2495412466/118119*y^13+Complex(6111421/39373)*y^2+3336835658/39373
*y^11+Complex(-311233801/118119)*y^6+2495412466/118119*y^9+Complex(311233801/
118119)*y^16-1559364208/118119*y^7+Complex(-105473113/118119)*y^18-302588000/
39373*y^5+Complex(1)*y^22+11423371/39373*y^3+Complex(-1)-2132594/118119*y)*ln(y
)^2-827857261/13070720*y*(y^2+1)*(Complex(274310350547/16668267)*y^9+697005/
12699632*y^22+Complex(-116271262/505099)*y^19-230193347/12699632*y^20+Complex(-\
101838001754/16668267)*y^7+193877938871/266692272*y^18+Complex(17321803/
16668267)*y-1358266005785/266692272*y^16+Complex(213171510256/5556089)*y^11-\
2415590106773/133346136*y^14+Complex(-3914068894/16668267)*y^3-950160710663/
44448712*y^12+Complex(-30487285358/16668267)*y^17+930068399879/44448712*y^10+
Complex(-1417822742/793727)*y^5+799109232263/44448712*y^8+Complex(269488561939/
16668267)*y^13+1370364264217/266692272*y^6+Complex(1)*y^21-186589705399/
266692272*y^4+Complex(-105474276058/16668267)*y^15+5001365503/266692272*y^2-\
697005/12699632)*ln(y)+3125871/12869632*(-1608704/314685*y^2*(y^2+1)^4*(
Complex(1)*y^10+Complex(-123)*y^8-16*y^9+Complex(1696)*y^6-617*y^7+Complex(-\
1696)*y^4+2088*y^5+Complex(123)*y^2-617*y^3+Complex(-1)-16*y)*ln(b)+Complex(-1)
+Complex(1)*y^22-4190866/1363635*y^21+(Complex(-15666264546841/162467145225)+
Complex(-6434816/9377613)*Pi^2)*y^20+(1360114998047458/2112072887925+102957056/
9377613*Pi^2)*y^19+(Complex(-5277529008902209/301724698275)+Complex(109391872/
1339659)*Pi^2)*y^18+(22150947000949642/234674765325+1460703232/3125871*Pi^2)*y^
17+(Complex(-906514441340483/7680265047)+Complex(-7786127360/9377613)*Pi^2)*y^
16+(-1831798067075512/23209592175+437567488/1339659*Pi^2)*y^15+(Complex(-\
222338061531441346/301724698275)+Complex(-4002455552/1339659)*Pi^2)*y^14+(-\
49773641839769612/100574899425-45043712/16539*Pi^2)*y^13+(Complex(-\
55987471654479962/100574899425)+Complex(-102957056/49617)*Pi^2)*y^12+(-\
4682128641145484/2873568555-257392640/49617*Pi^2)*y^11+(Complex(
55987471654479962/100574899425)+Complex(102957056/49617)*Pi^2)*y^10+(-\
49773641839769612/100574899425-45043712/16539*Pi^2)*y^9+(Complex(
222338061531441346/301724698275)+Complex(4002455552/1339659)*Pi^2)*y^8+(-\
1831798067075512/23209592175+437567488/1339659*Pi^2)*y^7+(Complex(
906514441340483/7680265047)+Complex(7786127360/9377613)*Pi^2)*y^6+(
22150947000949642/234674765325+1460703232/3125871*Pi^2)*y^5+(Complex(
5277529008902209/301724698275)+Complex(-109391872/1339659)*Pi^2)*y^4+(
1360114998047458/2112072887925+102957056/9377613*Pi^2)*y^3+(Complex(
15666264546841/162467145225)+Complex(6434816/9377613)*Pi^2)*y^2-4190866/1363635
*y)*(y^2+1)^2)/(y^2+1)^19/b^4*p_inf^6-1032385792/17342325*Pi^(1/2)*y^2*mu*14^(1
/2)*(779625/548454952*(y^2+1)^6*((Complex(89615303/30)*y^8+Complex(-2155117033/
150)*y^12+Complex(27383383/300)*y^20+Complex(-540527962/75)*y^14+Complex(-\
540527962/75)*y^10+Complex(27383383/300)*y^4+Complex(-569591/1200)*y^2-45432086
/5*y^11-460541927/75*y^9-158693297/75*y^7+53102613/200*y^5-6308473/600*y^3-1328
/75*y+1328/75*y^23+6308473/600*y^21-53102613/200*y^19+158693297/75*y^17+
460541927/75*y^15+45432086/5*y^13+Complex(372544127/1200)*y^6+Complex(89615303/
30)*y^16+Complex(372544127/1200)*y^18+Complex(-569591/1200)*y^22)*ln(y)+(
Complex(228101162309/69300)*y^8+Complex(-4761693270557/2772000)*y^12+20076569/
207900*y^21+Complex(18960977549/16632000)*y^20-9470621683/924000*y^19+Complex(-\
228101162309/69300)*y^14+90655001467/231000*y^17+Complex(4761693270557/2772000)
*y^10-1082486121151/2079000*y^15+Complex(1664773087529/16632000)*y^4-\
28452000289/15400*y^13+Complex(-18960977549/16632000)*y^2-9959666349659/1386000
*y^11+Complex(580161832277/2079000)*y^6-28452000289/15400*y^9+Complex(-\
580161832277/2079000)*y^16-1082486121151/2079000*y^7+Complex(-1664773087529/
16632000)*y^18+90655001467/231000*y^5+Complex(1)*y^22-9470621683/924000*y^3+
Complex(-1)+20076569/207900*y)*(y^2+1))*arctan(1/2*(y^2-1)/y)+y^2*(y*(63534140/
2567*y^9+7541314/2567*y^7-16354236/2567*y^5+320708/2567*y^3-44362/2567*y-44362/
2567*y^17+320708/2567*y^15-16354236/2567*y^13+7541314/2567*y^11+Complex(-\
48467404/2567)*y^8+Complex(16618144/2567)*y^12+Complex(-1075320/2567)*y^14+
Complex(48467404/2567)*y^10+Complex(1075320/2567)*y^4+Complex(21509/151)*y^2+
Complex(-16618144/2567)*y^6+Complex(-21509/151)*y^16+Complex(-1)+Complex(1)*y^
18)*ln(y)-46771/154020*(Complex(2162817450/46771)*y^9-855/93542*y^18+Complex(-\
120607988/327397)*y^7-4216957/93542*y^16+Complex(1)*y+457650105/327397*y^14+
Complex(-120607988/327397)*y^11-5071696533/327397*y^12+Complex(-212751900/
327397)*y^3-7120457495/327397*y^10+Complex(1)*y^17+7120457495/327397*y^8+
Complex(-1363694760/327397)*y^5+5071696533/327397*y^6+Complex(-1363694760/
327397)*y^13-457650105/327397*y^4+Complex(-212751900/327397)*y^15+4216957/93542
*y^2+855/93542)*(y^2+1))*(y^2+1)^6*ln(y^2+1)-1821167040/1302580511*y^3*(
Complex(-1)-132232517/6307072*y+1248643049/1576768*y^3-67252059977/6307072*y^5+
1248643049/1576768*y^27+137023739753/98548*y^15-22178999445/394192*y^23+
150020676429/1576768*y^19-22178999445/394192*y^7+150020676429/1576768*y^11-\
132232517/6307072*y^29-67252059977/6307072*y^25-1584234635625/6307072*y^21+
4424809887787/6307072*y^17-1584234635625/6307072*y^9+4424809887787/6307072*y^13
+Complex(1)*y^30+Complex(-408152275733/788384)*y^14+Complex(-2432866058369/
3153536)*y^12+Complex(-30177889795/1576768)*y^24+Complex(63388513685/1576768)*y
^22+Complex(-1460163569577/3153536)*y^10+Complex(-63388513685/1576768)*y^8+
Complex(30177889795/1576768)*y^6+Complex(5192652789/3153536)*y^4+Complex(
2432866058369/3153536)*y^18+Complex(408152275733/788384)*y^16+Complex(
1460163569577/3153536)*y^20+Complex(663011533/3153536)*y^2+Complex(-663011533/
3153536)*y^28+Complex(-5192652789/3153536)*y^26)*ln(y)^3+70108706059/
10420644088*y^2*(4901975025705/280434824236*y^2-240951162981845/280434824236*y^
4+548631170947053/140217412118*y^6+Complex(1)*y^29+701205120/10015529437*y^30-\
301908055720557/140217412118*y^24-240850873703261/20031058874*y^22+
237739380016469/280434824236*y^26-494469641423/40062117748*y^28+
2846417325388363/140217412118*y^8+36663911433406101/280434824236*y^12+
36579511077732415/280434824236*y^10+5899981598906329/70108706059*y^14-\
1597516297069055/10015529437*y^16-44413979387190165/280434824236*y^18-\
34653169403969855/280434824236*y^20+Complex(-160713257089473/10015529437)*y^23+
Complex(-400937233971663/10015529437)*y^21+Complex(5385057891461005/
140217412118)*y^19+Complex(11912996101893195/70108706059)*y^17+Complex(-\
22103542458297/140217412118)*y^27+Complex(-82050629423745/70108706059)*y^25+
Complex(22734364049389410/70108706059)*y^15+Complex(15048185612009659/
70108706059)*y^13+Complex(11027260757074253/140217412118)*y^11+Complex(-\
1855337055159129/70108706059)*y^9+Complex(-1063202204199559/70108706059)*y^7+
Complex(-105416214098865/70108706059)*y^5+Complex(90949994235/70108706059)*y+
Complex(-27832550336505/140217412118)*y^3-701205120/10015529437)*(y^2+1)*ln(y)^
2+81122580/1302580511*y*(Complex(-1)-3215435221/346123008*y-131258805904332209/
116933331715200*y^3-69948576031088537/719589733632*y^5-182718031741295153/
116933331715200*y^27+1559036186574678199/75930734880*y^15-5364291197606874251/
11693333171520*y^23+66262642194684568081/23386666343040*y^19-\
21716969104338203287/58466665857600*y^7+118296241732653073681/23386666343040*y^
11-491861689/52442880*y^29-308608580621461933/3597948668160*y^25-\
36118448310323249411/15591110895360*y^21+215987401810992036331/21260605766400*y
^17-7697310333656230801/5197036965120*y^9+265999812185084167387/21260605766400*
y^13+Complex(1)*y^30+Complex(-2317675317313351903/531515144160)*y^14+Complex(-\
1923728674458041211413/233866663430400)*y^12+Complex(-509112751568306383/
23386666343040)*y^24+Complex(97904111146305353/85665444480)*y^22+Complex(-\
98013599923990423991/15591110895360)*y^10+Complex(-28816825624181017/
20396534400)*y^8+Complex(-1179580989468492113/23386666343040)*y^6+Complex(-\
235207765974581129/46773332686080)*y^4+Complex(2339403044471108043509/
233866663430400)*y^18+Complex(910606599704961923/106303028832)*y^16+Complex(
97444173781071542743/15591110895360)*y^20+Complex(-18060288180198353/
233866663430400)*y^2+Complex(20340948851415281/233866663430400)*y^28+Complex(-\
58919231980687063/46773332686080)*y^26+829141/5853*y^2*(y^2+1)^4*(63534140/2567
*y^9+7541314/2567*y^7-16354236/2567*y^5+320708/2567*y^3-44362/2567*y-44362/2567
*y^17+320708/2567*y^15-16354236/2567*y^13+7541314/2567*y^11+Complex(-48467404/
2567)*y^8+Complex(16618144/2567)*y^12+Complex(-1075320/2567)*y^14+Complex(
48467404/2567)*y^10+Complex(1075320/2567)*y^4+Complex(21509/151)*y^2+Complex(-\
16618144/2567)*y^6+Complex(-21509/151)*y^16+Complex(-1)+Complex(1)*y^18)*ln(2)^
2-123542009/351180*y^2*(y^2+1)^4*(63534140/2567*y^9+7541314/2567*y^7-16354236/
2567*y^5+320708/2567*y^3-44362/2567*y-44362/2567*y^17+320708/2567*y^15-16354236
/2567*y^13+7541314/2567*y^11+Complex(-48467404/2567)*y^8+Complex(16618144/2567)
*y^12+Complex(-1075320/2567)*y^14+Complex(48467404/2567)*y^10+Complex(1075320/
2567)*y^4+Complex(21509/151)*y^2+Complex(-16618144/2567)*y^6+Complex(-21509/151
)*y^16+Complex(-1)+Complex(1)*y^18)*ln(2)+1302580511/81122580*y^2*(y^2+1)^4*(
63534140/2567*y^9+7541314/2567*y^7-16354236/2567*y^5+320708/2567*y^3-44362/2567
*y-44362/2567*y^17+320708/2567*y^15-16354236/2567*y^13+7541314/2567*y^11+
Complex(-48467404/2567)*y^8+Complex(16618144/2567)*y^12+Complex(-1075320/2567)*
y^14+Complex(48467404/2567)*y^10+Complex(1075320/2567)*y^4+Complex(21509/151)*y
^2+Complex(-16618144/2567)*y^6+Complex(-21509/151)*y^16+Complex(-1)+Complex(1)*
y^18)*ln(b))*(y^2+1)^2*ln(y)-28784036031/166730305408*(y^2+1)^3*(
13216080417079993/1728769204021860*y^2+55885156838314348357/77794614180983700*y
^4-556352460319068502987/272281149633442950*y^6+Complex(1)*y^29+Complex(1)*y+
267294720/9594678677*y^30+556352460319068502987/272281149633442950*y^24-\
1728435774486373748441/18152076642229530*y^22-55885156838314348357/
77794614180983700*y^26-13216080417079993/1728769204021860*y^28+
1728435774486373748441/18152076642229530*y^8+129111595923263559227723/
108912459853377180*y^12+15278278498908457342127/21782491970675436*y^10+
9742233567328331250667/12376415892429225*y^14-9742233567328331250667/
12376415892429225*y^16-129111595923263559227723/108912459853377180*y^18-\
15278278498908457342127/21782491970675436*y^20+Complex(-228676604853726092983/
4125471964143075)*y^23+Complex(-3552088135327677256609/27228114963344295)*y^21+
Complex(8103402359545980699881/27228114963344295)*y^19+Complex(
194493931743829316934827/136140574816721475)*y^17+Complex(134890298018115413/
19448653545245925)*y^27+Complex(-823859310224372256841/136140574816721475)*y^25
+Complex(317940767684503761771118/136140574816721475)*y^15+Complex(
194493931743829316934827/136140574816721475)*y^13+Complex(
8103402359545980699881/27228114963344295)*y^11+Complex(-3552088135327677256609/
27228114963344295)*y^9+Complex(-228676604853726092983/4125471964143075)*y^7+
Complex(-823859310224372256841/136140574816721475)*y^5+Complex(
134890298018115413/19448653545245925)*y^3-267294720/9594678677+148894917248/
9594678677*(Complex(2162817450/46771)*y^9-855/93542*y^18+Complex(-120607988/
327397)*y^7-4216957/93542*y^16+Complex(1)*y+457650105/327397*y^14+Complex(-\
120607988/327397)*y^11-5071696533/327397*y^12+Complex(-212751900/327397)*y^3-\
7120457495/327397*y^10+Complex(1)*y^17+7120457495/327397*y^8+Complex(-\
1363694760/327397)*y^5+5071696533/327397*y^6+Complex(-1363694760/327397)*y^13-\
457650105/327397*y^4+Complex(-212751900/327397)*y^15+4216957/93542*y^2+855/
93542)*y^2*(y^2+1)^4*ln(2)^2-5546335667488/143920180155*(Complex(2162817450/
46771)*y^9-855/93542*y^18+Complex(-120607988/327397)*y^7-4216957/93542*y^16+
Complex(1)*y+457650105/327397*y^14+Complex(-120607988/327397)*y^11-5071696533/
327397*y^12+Complex(-212751900/327397)*y^3-7120457495/327397*y^10+Complex(1)*y^
17+7120457495/327397*y^8+Complex(-1363694760/327397)*y^5+5071696533/327397*y^6+
Complex(-1363694760/327397)*y^13-457650105/327397*y^4+Complex(-212751900/327397
)*y^15+4216957/93542*y^2+855/93542)*y^2*(y^2+1)^4*ln(2)+759460762976/
431760540465*(Complex(2162817450/46771)*y^9-855/93542*y^18+Complex(-120607988/
327397)*y^7-4216957/93542*y^16+Complex(1)*y+457650105/327397*y^14+Complex(-\
120607988/327397)*y^11-5071696533/327397*y^12+Complex(-212751900/327397)*y^3-\
7120457495/327397*y^10+Complex(1)*y^17+7120457495/327397*y^8+Complex(-\
1363694760/327397)*y^5+5071696533/327397*y^6+Complex(-1363694760/327397)*y^13-\
457650105/327397*y^4+Complex(-212751900/327397)*y^15+4216957/93542*y^2+855/
93542)*y^2*(y^2+1)^4*ln(b)))*(Complex(1)*y^2+Complex(-1)+2*y)^3/(y^2+1)^23/b^4*
p_inf^7;


==> anc/W_odd_inst_leq5_meq0.mpl <==
W_odd_inst_y_0_meq0_fin := 0;
W_odd_inst_y_1_meq0_fin := Complex(-2/3465)*y^2*Pi^(1/2)*(y^4+12*y^2+1)*mu*(y^2
-1)/(y^2+1)^5*2310^(1/2)/b*p_inf^4+Complex(1/45045)*y^2*Pi^(1/2)*mu*(y^2-1)*
2310^(1/2)*(97*y^8+1390*y^6+14914*y^4+1390*y^2+97)/(y^2+1)^7/b*p_inf^6+Complex(
-1/180180)*y^2*Pi^(1/2)*mu*(y^2-1)*2310^(1/2)*(591*y^12+10032*y^10+144313*y^8+
128400*y^6+144313*y^4+10032*y^2+591)/(y^2+1)^9/b*p_inf^8+Complex(1/6126120)*y^2
*Pi^(1/2)*mu*(y^2-1)*2310^(1/2)*(24717*y^16+484938*y^14+8356192*y^12+14620950*y
^10+24837478*y^8+14620950*y^6+8356192*y^4+484938*y^2+24717)/(y^2+1)^11/b*p_inf^
10+Complex(-1/931170240)*y^2*Pi^(1/2)*mu*(y^2-1)*2310^(1/2)*(4225221*y^20+
93989604*y^18+1860949361*y^16+4952223504*y^14+11074062666*y^12+12384427288*y^10
+11074062666*y^8+4952223504*y^6+1860949361*y^4+93989604*y^2+4225221)/(y^2+1)^13
/b*p_inf^12;
W_odd_inst_y_2_meq0_fin := Complex(8/3465)*mu*((y^8+18*y^6-66*y^4+18*y^2+1)*ln(
y)-2/3*y^8-79/3*y^6+79/3*y^2+2/3)*2310^(1/2)*Pi^(1/2)*y^3/(y^2+1)^7/b^2*p_inf^2
+Complex(-4/675675)*mu*Pi^(1/2)*y^3*2310^(1/2)*(2235*y^12*ln(y)+91*y^12+45660*y
^10*ln(y)-25891*y^10+488985*y^8*ln(y)-699275*y^8-1697760*y^6*ln(y)+488985*y^4*
ln(y)+699275*y^4+45660*y^2*ln(y)+25891*y^2+2235*ln(y)-91)/(y^2+1)^9/b^2*p_inf^4
+Complex(-32/3465)*(y^8+18*y^6-66*y^4+18*y^2+1)*(ln(2)-163/120)*mu*2310^(1/2)*
Pi^(1/2)*y^3/(y^2+1)^7/b^2*p_inf^5+1/675675*(Complex(1)*mu*y^3*(20505*y^16+
476070*y^14+9636780*y^12-17596950*y^10-15393450*y^8-17596950*y^6+9636780*y^4+
476070*y^2+20505)*ln(y)+Complex(1)*mu*y^3*(10862*y^16+6331*y^14-10042456*y^12-\
10519737*y^10+10519737*y^6+10042456*y^4-6331*y^2-10862))*2310^(1/2)*Pi^(1/2)/(y
^2+1)^11/b^2*p_inf^6+Complex(4/675675)*(-163+120*ln(2))*mu*Pi^(1/2)*y^3*2310^(1
/2)*(55*y^12+1132*y^10+16865*y^8-54720*y^6+16865*y^4+1132*y^2+55)/(y^2+1)^9/b^2
*p_inf^7+1/1768917150*(Complex(-1)*mu*y^3*(74965275*y^20+1982118600*y^18+
51208441515*y^16-58055723880*y^14-89258845830*y^12-253160550720*y^10-\
89258845830*y^8-58055723880*y^6+51208441515*y^4+1982118600*y^2+74965275)*ln(y)+
Complex(-1)*mu*y^3*(52550195*y^20+408239281*y^18-50830358805*y^16-82154366866*y
^14-82786671968*y^12+82786671968*y^8+82154366866*y^6+50830358805*y^4-408239281*
y^2-52550195))*2310^(1/2)*Pi^(1/2)/(y^2+1)^13/b^2*p_inf^8+Complex(-4/675675)*(-\
163+120*ln(2))*mu*Pi^(1/2)*y^3*2310^(1/2)*(103*y^16+2426*y^14+51706*y^12-118814
*y^10-18370*y^8-118814*y^6+51706*y^4+2426*y^2+103)/(y^2+1)^11/b^2*p_inf^9+1/
3495380288400*(Complex(1)*mu*y^3*(176263922835*y^24+5233159001070*y^22+
159906047210910*y^20-71860773874890*y^18-182357519579235*y^16-1283961608469540*
y^14-1328669210728860*y^12-1283961608469540*y^10-182357519579235*y^8-\
71860773874890*y^6+159906047210910*y^4+5233159001070*y^2+176263922835)*ln(y)+
Complex(1)*mu*y^3*(143280539278*y^24+1683962286785*y^22-156276502155872*y^20-\
339903912170277*y^18-615726742806058*y^16-512418181156310*y^14+512418181156310*
y^10+615726742806058*y^8+339903912170277*y^6+156276502155872*y^4-1683962286785*
y^2-143280539278))*2310^(1/2)*Pi^(1/2)/(y^2+1)^15/b^2*p_inf^10;
W_odd_inst_y_3_meq0_fin := Complex(-8/1155)*((y^10+79/3*y^8-208*y^6+208*y^4-79/
3*y^2-1)*ln(y)^2+(-2*y^10-860/9*y^8+190*y^6+190*y^4-860/9*y^2-2)*ln(y)-13/18*(y
-1)*(y^2+1)^2*(y+1)*(y^4-724/13*y^2+1))*mu*2310^(1/2)*Pi^(1/2)*y^4/(y^2+1)^9/b^
3+Complex(268/5005)*2310^(1/2)*y^4*((y+1)*(y-1)*(y^12+18008/603*y^10+60851/201*
y^8-1223032/603*y^6+60851/201*y^4+18008/603*y^2+1)*ln(y)^2-956/1005*(y^2+1)*(y^
12+290893/4302*y^10+2402867/2151*y^8-792313/239*y^6+2402867/2151*y^4+290893/
4302*y^2+1)*ln(y)-13307/6030*(y^2+1)^2*(y+1)*(y-1)*(y^8+31538/13307*y^6-2983898
/13307*y^4+31538/13307*y^2+1))*Pi^(1/2)*mu/(y^2+1)^11/b^3*p_inf^2+Complex(64/
1155)*2310^(1/2)*((y^10+79/3*y^8-208*y^6+208*y^4-79/3*y^2-1)*ln(y)-y^10-430/9*y
^8+95*y^6+95*y^4-430/9*y^2-1)*(ln(2)-163/120)*mu*Pi^(1/2)*y^4/(y^2+1)^9/b^3*
p_inf^3+Complex(-4/231)*2310^(1/2)*y^3*((y^8+18*y^6-66*y^4+18*y^2+1)*(y^2+1)^6*
arctan(1/2*(y^2-1)/y)+2559/260*y*((y+1)*(y-1)*(y^16+251426/7677*y^14+5929348/
7677*y^12-22161746/7677*y^10-27708578/7677*y^8-22161746/7677*y^6+5929348/7677*y
^4+251426/7677*y^2+1)*ln(y)^2-482/7677*(y^2+1)*(y^16+425759/723*y^14+40669302/
1205*y^12-58072057/1205*y^10-168406114/3615*y^8-58072057/1205*y^6+40669302/1205
*y^4+425759/723*y^2+1)*ln(y)-184369/76770*(y^2+1)^2*(y^12+11576168/553107*y^10-\
163529611/553107*y^8-59124128/184369*y^6-163529611/553107*y^4+11576168/553107*y
^2+1)*(y+1)*(y-1)))*Pi^(1/2)*mu/(y^2+1)^13/b^3*p_inf^4+Complex(-4/10135125)*(-\
163+120*ln(2))*mu*Pi^(1/2)*y^4*2310^(1/2)*(7290*y^14*ln(y)-2547*y^14+211350*y^
12*ln(y)-207835*y^12+2739030*y^10*ln(y)-5093897*y^10-20764950*y^8*ln(y)+9039575
*y^8+20764950*y^6*ln(y)+9039575*y^6-2739030*y^4*ln(y)-5093897*y^4-211350*y^2*ln
(y)-207835*y^2-7290*ln(y)-2547)/(y^2+1)^11/b^3*p_inf^5+Complex(-24736/2477475)*
Pi^(1/2)*y^3*(-80025/12368*(y^2+1)^6*(y^12+2004/97*y^10+34107/97*y^8-108192/97*
y^6+34107/97*y^4+2004/97*y^2+1)*arctan(1/2*(y^2-1)/y)+((y-1)*(y^2+1)^6*(y^8+82/
3*y^6-542/3*y^4+82/3*y^2+1)*(y+1)*ln(y^2+1)+8580/773*(y-1)*(y^2+1)^6*(y^8+82/3*
y^6-542/3*y^4+82/3*y^2+1)*(y+1)*ln(2)^2-23309/773*(y-1)*(y^2+1)^6*(y^8+82/3*y^6
-542/3*y^4+82/3*y^2+1)*(y+1)*ln(2)-26047065/841024*(y^20+5714620/157861*y^18+
192968645/157861*y^16-513954024/157861*y^14-1248471594/157861*y^12-2179821608/
157861*y^10-1248471594/157861*y^8-513954024/157861*y^6+192968645/157861*y^4+
5714620/157861*y^2+1)*(y+1)*(y-1)*ln(y)^2-25795363/1471792*(y^2+1)*(y^20-\
135823957/4690066*y^18-140326678969/25795363*y^16+92943593926/25795363*y^14+
200035309654/25795363*y^12+51182244145/2345033*y^10+202384289686/25795363*y^8+
283764228562/77386089*y^6-420394263691/77386089*y^4-5035584373/154772178*y^2+
22851779/25795363)*ln(y)+(y^2+1)^2*(y+1)*(y-1)*((y^2+1)^4*(y^8+82/3*y^6-542/3*y
^4+82/3*y^2+1)*ln(b)+1110490153393/15153570432*y^16+48643816015667/22730355648*
y^14-38747634414521/1420647228*y^12-849978310129955/22730355648*y^10-\
1390182506289683/22730355648*y^8-849978310129955/22730355648*y^6-38747634414521
/1420647228*y^4+48643816015667/22730355648*y^2+1110490153393/15153570432))*y)*
mu*2310^(1/2)/(y^2+1)^15/b^3*p_inf^6+Complex(2/10135125)*(-163+120*ln(2))*mu*Pi
^(1/2)*y^4*2310^(1/2)*(38340*y^18*ln(y)+3201*y^18+1230180*y^16*ln(y)-563723*y^
16+32822880*y^14*ln(y)-45800816*y^14-166672800*y^12*ln(y)+30657552*y^12+
11592000*y^10*ln(y)+107106026*y^10-11592000*y^8*ln(y)+107106026*y^8+166672800*y
^6*ln(y)+30657552*y^6-32822880*y^4*ln(y)-45800816*y^4-1230180*y^2*ln(y)-563723*
y^2-38340*ln(y)+3201)/(y^2+1)^13/b^3*p_inf^7+Complex(507088/10735725)*Pi^(1/2)*
y^3*(-2112825/1014176*(y^2+1)^6*(y^16+4718/197*y^14+112252/197*y^12-869338/591*
y^10+159130/591*y^8-869338/591*y^6+112252/197*y^4+4718/197*y^2+1)*arctan(1/2*(y
^2-1)/y)+((y^2+1)^6*(y+1)*(y-1)*(y^12+11144/369*y^10+70601/123*y^8-1151272/369*
y^6+70601/123*y^4+11144/369*y^2+1)*ln(y^2+1)+8580/773*(y^2+1)^6*(y+1)*(y-1)*(y^
12+11144/369*y^10+70601/123*y^8-1151272/369*y^6+70601/123*y^4+11144/369*y^2+1)*
ln(2)^2-23309/773*(y^2+1)^6*(y+1)*(y-1)*(y^12+11144/369*y^10+70601/123*y^8-\
1151272/369*y^6+70601/123*y^4+11144/369*y^2+1)*ln(2)-22501270935/2620630784*(y+
1)*(y-1)*(y^24+97260766/2420793*y^22+5829213178/3496701*y^20-9110284634/2420793
*y^18-363626325493/31470309*y^16-958843888820/31470309*y^14-83657830468/2420793
*y^12-958843888820/31470309*y^10-363626325493/31470309*y^8-9110284634/2420793*y
^6+5829213178/3496701*y^4+97260766/2420793*y^2+1)*ln(y)^2-73655545535/
9172207744*(y^2+1)*(y^24-1305888541/309044247*y^22-1350766541656/309044247*y^20
+107018615022543/73655545535*y^18+516707612388059/220966636605*y^16+
5095588471023506/220966636605*y^14+2519609160544/103014749*y^12+
17503844623464118/662899909815*y^10+3042783317060497/662899909815*y^8+
358093667362669/220966636605*y^6-3012930045144152/662899909815*y^4-\
1689526298521/132579981963*y^2+55311130047/73655545535)*ln(y)+(y^2+1)^2*((y^2+1
)^4*(y^12+11144/369*y^10+70601/123*y^8-1151272/369*y^6+70601/123*y^4+11144/369*
y^2+1)*ln(b)+6392087897537527/236092627330560*y^20+98942822540002055/
106241682298752*y^18-6810733917909616589/2124833645975040*y^16-\
497480028709623937/26560420574688*y^14-16741201193113692551/151773831855360*y^
12-1253841980229954565/7588691592768*y^10-16741201193113692551/151773831855360*
y^8-497480028709623937/26560420574688*y^6-6810733917909616589/2124833645975040*
y^4+98942822540002055/106241682298752*y^2+6392087897537527/236092627330560)*(y+
1)*(y-1))*y)*mu*2310^(1/2)/(y^2+1)^17/b^3*p_inf^8;
W_odd_inst_y_4_meq0_fin := Complex(-4/3465)*mu*(-16*y^2*(y^12+36*y^10-495*y^8+
1040*y^6-495*y^4+36*y^2+1)*ln(y)^3+(60*y^14+3600*y^12-18180*y^10+18180*y^6-3600
*y^4-60*y^2)*ln(y)^2+32/3*(y^2+1)^2*(y^8-1559/4*y^6+1056*y^4-1559/4*y^2+1)*y^2*
ln(y)+(y-1)*(y^2+1)^3*(y^8-58/3*y^6+1978/3*y^4-58/3*y^2+1)*(y+1))*2310^(1/2)*Pi
^(1/2)*y^3/(y^2+1)^11/b^4/p_inf^2+Complex(134/15015)*2310^(1/2)*y^3*(-4048/201*
y^2*(y^16+9774/253*y^14+64546/253*y^12-1358818/253*y^10+2867850/253*y^8-1358818
/253*y^6+64546/253*y^4+9774/253*y^2+1)*ln(y)^3+(16868/335*y^18-84851368/335*y^
12-16868/335*y^2-16288776/335*y^6-1195224/335*y^4+1195224/335*y^16+16288776/335
*y^14+84851368/335*y^8)*ln(y)^2+293272/3015*(y^2+1)^2*y^2*(y^12-751837/36659*y^
10-22773829/36659*y^8+60878974/36659*y^6-22773829/36659*y^4-751837/36659*y^2+1)
*ln(y)+(y^2+1)^3*(y+1)*(y-1)*(y^12-212284/3015*y^10-1523491/3015*y^8+12072272/
1005*y^6-1523491/3015*y^4-212284/3015*y^2+1))*Pi^(1/2)*mu/(y^2+1)^13/b^4+
Complex(-256/1155)*2310^(1/2)*((y^12+36*y^10-495*y^8+1040*y^6-495*y^4+36*y^2+1)
*ln(y)^2+(-5/2*y^12-150*y^10+1515/2*y^8-1515/2*y^4+150*y^2+5/2)*ln(y)-2/9*(y^2+
1)^2*(y^8-1559/4*y^6+1056*y^4-1559/4*y^2+1))*(ln(2)-163/120)*mu*Pi^(1/2)*y^5/(y
^2+1)^11/b^4*p_inf+Complex(-4639/90090)*2310^(1/2)*(-9360/4639*(y^2+1)^6*((y^10
+79/3*y^8-208*y^6+208*y^4-79/3*y^2-1)*ln(y)-y^10-430/9*y^8+95*y^6+95*y^4-430/9*
y^2-1)*y*arctan(1/2*(y^2-1)/y)-66672/4639*(y^20+57800/1389*y^18+4197329/4167*y^
16-13795408/1389*y^14+3697400/463*y^12+36108688/4167*y^10+3697400/463*y^8-\
13795408/1389*y^6+4197329/4167*y^4+57800/1389*y^2+1)*y^2*ln(y)^3+452852/23195*(
y^16+10872400/113213*y^14+460491656/113213*y^12-1300055168/113213*y^10-\
1680477994/113213*y^8-1300055168/113213*y^6+460491656/113213*y^4+10872400/
113213*y^2+1)*(y^2+1)*(y+1)*(y-1)*y^2*ln(y)^2+2256384/23195*(y^2+1)^2*y^2*(y^16
+1106167/94016*y^14-176490755/211536*y^12+855069577/846144*y^10+34642903/35256*
y^8+855069577/846144*y^6-176490755/211536*y^4+1106167/94016*y^2+1)*ln(y)+(y^2+1
)^3*(y+1)*(y-1)*(y^16-623342/41751*y^14-34419692/23195*y^12+268194982/23195*y^
10+2501871442/208755*y^8+268194982/23195*y^6-34419692/23195*y^4-623342/41751*y^
2+1))*y^3*Pi^(1/2)*mu/(y^2+1)^15/b^4*p_inf^2+Complex(27392/15015)*Pi^(1/2)*2310
^(1/2)*y^5*(ln(2)-163/120)*((40502/107*y^12-681086/107*y^10+1412670/107*y^8-\
681086/107*y^6+40502/107*y^4+4146/107*y^2+1+y^16+4146/107*y^14)*ln(y)^2+(1621/
1070+5170123/535*y^10-5170123/535*y^6+1062411/535*y^4+59589/535*y^2-1621/1070*y
^16-59589/535*y^14-1062411/535*y^12)*ln(y)-35879/19260*(y^2+1)^2*(y^12-449392/
35879*y^10-22990279/35879*y^8+59839624/35879*y^6-22990279/35879*y^4-449392/
35879*y^2+1))*mu/(y^2+1)^13/b^4*p_inf^3+Complex(197888/2477475)*Pi^(1/2)*(-\
368775/49472*(y^2+1)^6*y*((y+1)*(y-1)*(y^12+13432/447*y^10+67351/149*y^8-\
1175192/447*y^6+67351/149*y^4+13432/447*y^2+1)*ln(y)-218/745*(y^2+1)*(y^12+
176753/1962*y^10+2458117/981*y^8-767613/109*y^6+2458117/981*y^4+176753/1962*y^2
+1))*arctan(1/2*(y^2-1)/y)+(y^2+1)^6*((y^12+36*y^10-495*y^8+1040*y^6-495*y^4+36
*y^2+1)*ln(y)-5/4*y^12-75*y^10+1515/4*y^8-1515/4*y^4+75*y^2+5/4)*y^2*ln(y^2+1)-\
18253015/841024*y^2*(y^24+788814/17467*y^22+585776552/331873*y^20-4501301626/
331873*y^18-611377249/331873*y^16+3094207216/331873*y^14+13550477360/331873*y^
12+3094207216/331873*y^10-611377249/331873*y^8-4501301626/331873*y^6+585776552/
331873*y^4+788814/17467*y^2+1)*ln(y)^3+190413595/23548672*(y^2+1)*y^2*(y^22+
9027642535/38082719*y^20+4274874559981/190413595*y^18-2371977069327/38082719*y^
16-14301111294246/190413595*y^14-17074883071254/190413595*y^12+16924548349206/
190413595*y^10+14295459612966/190413595*y^8+2382008803599/38082719*y^6-\
4260509870061/190413595*y^4-47069203779/190413595*y^2-237510939/190413595)*ln(y
)^2+8580/773*(y^2+1)^2*y^2*((y^12+36*y^10-495*y^8+1040*y^6-495*y^4+36*y^2+1)*(y
^2+1)^4*ln(2)^2-163/60*(y^12+36*y^10-495*y^8+1040*y^6-495*y^4+36*y^2+1)*(y^2+1)
^4*ln(2)+773/8580*(y^12+36*y^10-495*y^8+1040*y^6-495*y^4+36*y^2+1)*(y^2+1)^4*ln
(b)+351423872521/24028392960+68581744641511/168198750720*y^2+6004560532331/
778697920*y^6-39513766355093/2669821440*y^4+459413306076073/9344375040*y^10+
229405862680993/14016562560*y^8-39548042288213/2669821440*y^16+17567493134273/
2336093760*y^14+225383852528833/14016562560*y^12+356835861961/24028392960*y^20+
71006315910631/168198750720*y^18)*ln(y)+10746835/13456384*(y^2+1)^3*(-3394560/
195397*y^2*(y^8+60*y^6-302*y^4+60*y^2+1)*(y^2+1)^4*ln(2)^2+9221888/195397*y^2*(
y^8+60*y^6-302*y^4+60*y^2+1)*(y^2+1)^4*ln(2)-3364096/2149367*y^2*(y^8+60*y^6-\
302*y^4+60*y^2+1)*(y^2+1)^4*ln(b)+1-34499676424/13831176645*y^2+
2485180281770456/96818236515*y^6-52426571777417/19363647303*y^4+
3093601556915776/96818236515*y^10+1873160596734346/96818236515*y^8-\
52426571777417/19363647303*y^16+2485180281770456/96818236515*y^14+
1873160596734346/96818236515*y^12+y^20-34499676424/13831176645*y^18)*(y+1)*(y-1
))*y^3*mu*2310^(1/2)/(y^2+1)^17/b^4*p_inf^4+Complex(-32/77)*Pi^(1/2)*((y-1)*(y^
8+82/3*y^6-542/3*y^4+82/3*y^2+1)*(y^2+1)^6*(y+1)*arctan(1/2*(y^2-1)/y)+200/13*y
*((269024/25*y^12+2353232/375*y^10+269024/25*y^8-1429968/125*y^6+446269/375*y^4
+1048/25*y^2+1+446269/375*y^16-1429968/125*y^14+y^20+1048/25*y^18)*ln(y)^2+(
3977/5625-6183937/375*y^8-22987448/1875*y^6+7807198/1875*y^4+87836/1125*y^2-\
87836/1125*y^18-7807198/1875*y^16+22987448/1875*y^14+6183937/375*y^12-3977/5625
*y^20)*ln(y)-21107/9000*(y^2+1)^2*(y^16+1886442/105535*y^14-282003448/316605*y^
12+389060474/316605*y^10+66128722/105535*y^8+389060474/316605*y^6-282003448/
316605*y^4+1886442/105535*y^2+1)))*2310^(1/2)*y^4*(ln(2)-163/120)*mu/(y^2+1)^15
/b^4*p_inf^5+Complex(-98944/184041)*Pi^(1/2)*y^3*(-1759329/692608*(y^2+1)^6*((y
^16+45606/1367*y^14+1364812/1367*y^12-5366838/1367*y^10-4046118/1367*y^8-\
5366838/1367*y^6+1364812/1367*y^4+45606/1367*y^2+1)*(y+1)*(y-1)*ln(y)+4027/
20505*(y^2+1)*(y^16-227793/4027*y^14-26611430/4027*y^12+47917889/4027*y^10+
8664438/4027*y^8+47917889/4027*y^6-26611430/4027*y^4-227793/4027*y^2+1))*y*
arctan(1/2*(y^2-1)/y)+(y^2+1)^6*y^2*((y^16+1362/35*y^14+97462/175*y^12-1365526/
175*y^10+556566/35*y^8-1365526/175*y^6+97462/175*y^4+1362/35*y^2+1)*ln(y)-2267/
3500*y^16-88953/1750*y^14-316221/250*y^12+1439153/250*y^10-1439153/250*y^6+
316221/250*y^4+88953/1750*y^2+2267/3500)*ln(y^2+1)-11362787579/2237123840*(y^28
+3931280412/79460053*y^26+201973425809/79460053*y^24-1400730155200/79460053*y^
22-902540727345/79460053*y^20-761903504060/79460053*y^18+5158669096395/79460053
*y^16+5716184875200/79460053*y^14+5158669096395/79460053*y^12-761903504060/
79460053*y^10-902540727345/79460053*y^8-1400730155200/79460053*y^6+201973425809
/79460053*y^4+3931280412/79460053*y^2+1)*y^2*ln(y)^3-94702673719/44742476800*(y
^2+1)*(y^26-12702772646203/94702673719*y^24-2582978274177722/94702673719*y^22+
5960947223443626/94702673719*y^20+9307064255287965/94702673719*y^18+
23152614728570511/94702673719*y^16+7777232834511588/94702673719*y^14-\
3718710772548324/94702673719*y^12-23202619431984783/94702673719*y^10-\
10841708199111325/94702673719*y^8-6374299189168298/94702673719*y^6+
2651120810672826/94702673719*y^4+16632440465723/94702673719*y^2-5217720119/
94702673719)*y^2*ln(y)^2+8580/773*(y^2+1)^2*y^2*((y^2+1)^4*(y^16+1362/35*y^14+
97462/175*y^12-1365526/175*y^10+556566/35*y^8-1365526/175*y^6+97462/175*y^4+
1362/35*y^2+1)*ln(2)^2-163/60*(y^2+1)^4*(y^16+1362/35*y^14+97462/175*y^12-\
1365526/175*y^10+556566/35*y^8-1365526/175*y^6+97462/175*y^4+1362/35*y^2+1)*ln(
2)+773/8580*(y^2+1)^4*(y^16+1362/35*y^14+97462/175*y^12-1365526/175*y^10+556566
/35*y^8-1365526/175*y^6+97462/175*y^4+1362/35*y^2+1)*ln(b)+2220170400436201/
559260846144000+324427575814473421/2237043384576000*y^2-4899706775554766471/
2237043384576000*y^6-5137025793201629/1337944608000*y^4+5916890707002252227/
207133646720000*y^10-111343804814453473/16947298368000*y^8-789304781596713509/
84736491840000*y^16+3020017362074231669/124280188032000*y^14+160363647271168049
/3698815120000*y^12-4782134684073437/1337944608000*y^20-25283548773676061347/
11185216922880000*y^18+11427206871789773/2796304230720000*y^24+
1729804178834572289/11185216922880000*y^22)*ln(y)-5115926101/35793981440*(y^2+1
)^3*(y+1)*(y-1)*(8997777408/178878535*(y^2+1)^4*y^2*(y^12+177906/2267*y^10+
4429361/2267*y^8-19970236/2267*y^6+4429361/2267*y^4+177906/2267*y^2+1)*ln(2)^2-\
122219809792/894392675*(y^2+1)^4*y^2*(y^12+177906/2267*y^10+4429361/2267*y^8-\
19970236/2267*y^6+4429361/2267*y^4+177906/2267*y^2+1)*ln(2)+579606828032/
127898152525*(y^2+1)^4*y^2*(y^12+177906/2267*y^10+4429361/2267*y^8-19970236/
2267*y^6+4429361/2267*y^4+177906/2267*y^2+1)*ln(b)+1+123853162271744222/
1920390760162875*y^2+332107777791435442226/5761172280488625*y^6+
13044181445634625294/1920390760162875*y^4-256690173854754544028/274341537166125
*y^10-34892314935720588043/1920390760162875*y^8-34892314935720588043/
1920390760162875*y^16-256690173854754544028/274341537166125*y^14-\
119501579744807257924/74820419227125*y^12+13044181445634625294/1920390760162875
*y^20+332107777791435442226/5761172280488625*y^18+y^24+123853162271744222/
1920390760162875*y^22))*mu*2310^(1/2)/(y^2+1)^19/b^4*p_inf^6;


==> anc/W_odd_inst_leq5_meqm2.mpl <==
W_odd_inst_y_0_meqm2_fin := 0;
W_odd_inst_y_1_meqm2_fin := 4/495*mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1/2
)*y^2*(Complex(1)*y^6+Complex(-9)*y^4-6*y^5+Complex(9)*y^2-32*y^3+Complex(-1)-6
*y)*11^(1/2)/(y^2+1)^7/b*p_inf^4-2/45045*mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*
Pi^(1/2)*y^2*11^(1/2)*(Complex(679)*y^10+Complex(-5481)*y^8-4202*y^9+Complex(-\
128520)*y^6-30612*y^7+Complex(128520)*y^4-29748*y^5+Complex(5481)*y^2-30612*y^3
+Complex(-679)-4202*y)/(y^2+1)^9/b*p_inf^6+1/90090*mu*(Complex(1)*y^2+Complex(-\
1)+2*y)^2*Pi^(1/2)*y^2*11^(1/2)*(Complex(4137)*y^14+Complex(-34077)*y^12-27126*
y^13+Complex(-1261613)*y^10-248632*y^11+Complex(-117511)*y^8-211226*y^9+
Complex(117511)*y^6-2046064*y^7+Complex(1261613)*y^4-211226*y^5+Complex(34077)*
y^2-248632*y^3+Complex(-4137)-27126*y)/(y^2+1)^11/b*p_inf^8-1/3063060*mu*(
Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1/2)*y^2*11^(1/2)*(Complex(173019)*y^18+
Complex(-1481337)*y^16-1198242*y^17+Complex(119814948)*y^8-13162060*y^15+
Complex(-119814948)*y^10-7797088*y^13+Complex(73473866)*y^4-208558260*y^11+
Complex(1481337)*y^2-162383356*y^9+Complex(-90095770)*y^12-208558260*y^7+
Complex(-73473866)*y^14-7797088*y^5+Complex(90095770)*y^6-13162060*y^3+Complex(
-173019)-1198242*y)/(y^2+1)^13/b*p_inf^10+1/465585120*mu*(Complex(1)*y^2+
Complex(-1)+2*y)^2*Pi^(1/2)*y^2*11^(1/2)*(Complex(-16422628777)*y^18+Complex(-\
39429762071)*y^16-215400018*y^21+Complex(85553931450)*y^8-2746679408*y^19+
Complex(20832359078)*y^10-706760970*y^17+Complex(16422628777)*y^4-63214866176*y
^15+Complex(29576547)*y^22-96342338980*y^13+Complex(-265131075)*y^20-\
186824419104*y^11+Complex(265131075)*y^2-96342338980*y^9+Complex(-20832359078)*
y^12-63214866176*y^7+Complex(-85553931450)*y^14-706760970*y^5+Complex(
39429762071)*y^6-2746679408*y^3+Complex(-29576547)-215400018*y)/(y^2+1)^15/b*
p_inf^12;
W_odd_inst_y_2_meqm2_fin := -16/495*mu*((Complex(1)*y^8+Complex(-10)*y^6-7*y^7+
Complex(118)*y^4-77*y^5+Complex(-10)*y^2+77*y^3+Complex(1)+7*y)*y*ln(y)+7/3*(y^
2+1)*(Complex(1)*y^7+3/14*y^8+Complex(16)*y^5+19/14*y^6+Complex(-16)*y^3+226/7*
y^4+Complex(-1)*y+19/14*y^2+3/14))*(Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1/2)*
11^(1/2)*y^2/(y^2+1)^9/b^2*p_inf^2+1/675675*(4*mu*(Complex(1)*y^2+Complex(-1)+2
*y)^2*y^2*(-7619400*y^8+7619400*y^6+2925150*y^4+224790*y^2-224790*y^12-2925150*
y^10+Complex(31290)*y^13+Complex(-286320)*y^11+Complex(-7826850)*y^9+Complex(
34988400)*y^7+Complex(-7826850)*y^5+Complex(-286320)*y^3+Complex(31290)*y)*ln(y
)+4*mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*y^2*(Complex(31544)*y^13+4725*y^14+
Complex(609806)*y^11+29308*y^12+Complex(13626700)*y^9+1397090*y^10+8996845*y^8+
Complex(-13626700)*y^5+8996845*y^6+Complex(-609806)*y^3+1397090*y^4+Complex(-\
31544)*y+29308*y^2+4725))*11^(1/2)*Pi^(1/2)/(y^2+1)^11/b^2*p_inf^4+64/495*(
Complex(1)*y^8+Complex(-10)*y^6-7*y^7+Complex(118)*y^4-77*y^5+Complex(-10)*y^2+
77*y^3+Complex(1)+7*y)*(ln(2)-163/120)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*Pi
^(1/2)*11^(1/2)*y^3/(y^2+1)^9/b^2*p_inf^5+1/675675*(-mu*(Complex(1)*y^2+
Complex(-1)+2*y)^2*y^2*(-32413710*y^14-2159250*y^16+317485410*y^8+135098910*y^6
+32413710*y^4+2159250*y^2-135098910*y^12-317485410*y^10+Complex(287070)*y^17+
Complex(342581460)*y^7+Complex(-165754920)*y^5+Complex(342581460)*y^11+Complex(
537565140)*y^9+Complex(287070)*y+Complex(-165754920)*y^13+Complex(-2675700)*y^3
+Complex(-2675700)*y^15)*ln(y)-mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*y^2*(
Complex(54718)*y^17-19425*y^18+Complex(-270068022)*y^7-493618*y^16+Complex(-\
195723196)*y^5+10059361*y^14+Complex(270068022)*y^11+74834067*y^12+383565855*y^
10+Complex(-54718)*y+383565855*y^8+Complex(195723196)*y^13+74834067*y^6+
Complex(-1100574)*y^3+10059361*y^4+Complex(1100574)*y^15-493618*y^2-19425))*11^
(1/2)*Pi^(1/2)/(y^2+1)^13/b^2*p_inf^6-8/675675*mu*(-163+120*ln(2))*(Complex(1)*
y^2+Complex(-1)+2*y)^2*Pi^(1/2)*y^3*11^(1/2)*(Complex(385)*y^12+Complex(-3680)*
y^10-2791*y^11+Complex(-143961)*y^8-36331*y^9+Complex(553656)*y^6-115524*y^7+
Complex(-143961)*y^4+115524*y^5+Complex(-3680)*y^2+36331*y^3+Complex(385)+2791*
y)/(y^2+1)^11/b^2*p_inf^7+1/1768917150*(mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*y
^2*(-4343454612420*y^14-143129025270*y^18-8444308950*y^20-560533895460*y^16+
4343454612420*y^8+560533895460*y^6+143129025270*y^4+8444308950*y^2-\
1044452713920*y^12+1044452713920*y^10+Complex(-910625804550)*y^17+Complex(
777636348720)*y^7+Complex(1049513850)*y^21+Complex(-910625804550)*y^5+Complex(
8089375491120)*y^11+Complex(3748098820620)*y^9+Complex(1049513850)*y+Complex(
3748098820620)*y^13+Complex(-11387403720)*y^3+Complex(777636348720)*y^15+
Complex(-11387403720)*y^19)*ln(y)+mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*y^2*(
Complex(1018695794484)*y^17-125083035*y^22+Complex(-2440898239780)*y^7-\
2928275356*y^20+Complex(-10803800)*y^21+35770656468*y^18+Complex(-1018695794484
)*y^5+19392897777*y^16+Complex(-2807526135260)*y^9+2757416213090*y^14+
5577504591120*y^12+Complex(10803800)*y+5577504591120*y^10+Complex(2807526135260
)*y^13+2757416213090*y^8+Complex(1111015042)*y^3+19392897777*y^6+Complex(
2440898239780)*y^15+35770656468*y^4+Complex(-1111015042)*y^19-2928275356*y^2-\
125083035))*11^(1/2)*Pi^(1/2)/(y^2+1)^15/b^2*p_inf^8+8/675675*mu*(-163+120*ln(2
))*(Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1/2)*y^3*11^(1/2)*(Complex(721)*y^16+
Complex(1075266)*y^8-5527*y^15+Complex(1075906)*y^10-82937*y^13+Complex(-455642
)*y^4-304395*y^11+Complex(-7398)*y^2-1112989*y^9+Complex(-455642)*y^12+1112989*
y^7+Complex(-7398)*y^14+304395*y^5+Complex(1075906)*y^6+82937*y^3+Complex(721)+
5527*y)/(y^2+1)^13/b^2*p_inf^9+1/3495380288400*(-mu*(Complex(1)*y^2+Complex(-1)
+2*y)^2*y^2*(21175646481990*y^2+397764216739890*y^4+1224143829458550*y^6-\
397764216739890*y^22-21175646481990*y^24+21750096981382770*y^8+
23663814325291140*y^12+22807192993685100*y^10-22807192993685100*y^16-\
23663814325291140*y^14-1224143829458550*y^20-21750096981382770*y^18+Complex(
2467694919690)*y^25+Complex(-31449957919380)*y^23+Complex(-2917546098487020)*y^
21+Complex(-865167704140740)*y^19+Complex(8490350931051990)*y^17+Complex(
49087806783015000)*y^15+Complex(60352698991504920)*y^13+Complex(
49087806783015000)*y^11+Complex(8490350931051990)*y^9+Complex(-865167704140740)
*y^7+Complex(-2917546098487020)*y^5+Complex(-31449957919380)*y^3+Complex(
2467694919690)*y)*ln(y)-mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*y^2*(-\
345663753435-8801890449206*y^2+82792219197605*y^4-1102079754103679*y^6-\
345663753435*y^26+82792219197605*y^22-8801890449206*y^24+9988919244157204*y^8+
54232319243400298*y^12+30323255942682989*y^10+30323255942682989*y^16+
54232319243400298*y^14-1102079754103679*y^20+9988919244157204*y^18+Complex(-\
229288683358)*y^25+Complex(-9401908009774)*y^23+Complex(3226896839909800)*y^21+
Complex(10846309043952486)*y^19+Complex(23191856929625930)*y^17+Complex(
20578224346123444)*y^15+Complex(-20578224346123444)*y^11+Complex(-\
23191856929625930)*y^9+Complex(-10846309043952486)*y^7+Complex(-\
3226896839909800)*y^5+Complex(9401908009774)*y^3+Complex(229288683358)*y))*11^(
1/2)*Pi^(1/2)/(y^2+1)^17/b^2*p_inf^10;
W_odd_inst_y_3_meqm2_fin := -8/495*(-6*(Complex(1)*y^10+Complex(-11)*y^8-8*y^9+
Complex(408)*y^6-144*y^7+Complex(-408)*y^4+568*y^5+Complex(11)*y^2-144*y^3+
Complex(-1)-8*y)*y^2*ln(y)^2+(Complex(-16)*y^12-4*y^13+Complex(-668)*y^10-100*y
^11+Complex(3116)*y^8-2708*y^9+Complex(3116)*y^6+Complex(-668)*y^4+2708*y^5+
Complex(-16)*y^2+100*y^3+4*y)*ln(y)+(y^2+1)^2*(Complex(1)*y^10+Complex(26)*y^8-\
10/3*y^9+Complex(515)*y^6-238/3*y^7+Complex(-515)*y^4+828*y^5+Complex(-26)*y^2-\
238/3*y^3+Complex(-1)-10/3*y))*mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1/2)*
11^(1/2)*y^2/(y^2+1)^11/b^3-28/6435*Pi^(1/2)*(468/7*(y^2+1)^6*(Complex(1)*y^5+1
/6*y^6+Complex(16/3)*y^3-3/2*y^4+Complex(1)*y+3/2*y^2-1/6)*arctan(1/2*(y^2-1)/y
)+1206/7*(Complex(1)*y^14+Complex(-14407/1407)*y^12-11512/1407*y^13+Complex(-\
98841/469)*y^10-231008/1407*y^11+Complex(1646201/469)*y^8-178704/469*y^9+
Complex(-1646201/469)*y^6+3556912/1407*y^7+Complex(98841/469)*y^4-178704/469*y^
5+Complex(14407/1407)*y^2-231008/1407*y^3+Complex(-1)-11512/1407*y)*y^2*ln(y)^2
+58748/245*(y^2+1)*y*(Complex(1)*y^13+3395/14687*y^14+Complex(756091/14687)*y^
11+111178/14687*y^12+Complex(13438661/14687)*y^9+3474014/14687*y^10+Complex(-\
52895166/14687)*y^7+19079271/14687*y^8+Complex(13438661/14687)*y^5-19079271/
14687*y^6+Complex(756091/14687)*y^3-3474014/14687*y^4+Complex(1)*y-111178/14687
*y^2-3395/14687)*ln(y)+(y^2+1)^2*(Complex(1)*y^14+Complex(-145108/735)*y^12+
30998/735*y^13+Complex(-1149048/245)*y^10+245146/105*y^11+Complex(-95732381/735
)*y^8+4493086/735*y^9+Complex(95732381/735)*y^6-78824036/735*y^7+Complex(
1149048/245)*y^4+4493086/735*y^5+Complex(145108/735)*y^2+245146/105*y^3+
Complex(-1)+30998/735*y))*y^2*(Complex(1)*y^2+Complex(-1)+2*y)^2*11^(1/2)*mu/(y
^2+1)^13/b^3*p_inf^2-128/165*((Complex(1)*y^10+Complex(-11)*y^8-8*y^9+Complex(
408)*y^6-144*y^7+Complex(-408)*y^4+568*y^5+Complex(11)*y^2-144*y^3+Complex(-1)-\
8*y)*y*ln(y)+4/3*(y^2+1)*(Complex(1)*y^9+1/4*y^10+Complex(163/4)*y^7+6*y^8+
Complex(-471/2)*y^5+653/4*y^6+Complex(163/4)*y^3-653/4*y^4+Complex(1)*y-6*y^2-1
/4))*Pi^(1/2)*(ln(2)-163/120)*mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*11^(1/2)*y^
3/(y^2+1)^11/b^3*p_inf^3+109/1287*Pi^(1/2)*(44964/3815*(y^2+1)^6*(Complex(1)*y^
9+301/2498*y^10+Complex(3834/1249)*y^7-6839/2498*y^8+Complex(39946/1249)*y^5-\
65590/1249*y^6+Complex(3834/1249)*y^3+65590/1249*y^4+Complex(1)*y+6839/2498*y^2
-301/2498)*arctan(1/2*(y^2-1)/y)+15354/545*(Complex(1)*y^18+Complex(-26521/2559
)*y^16-152008/17913*y^17+Complex(-21727504/5971)*y^8-160368/853*y^15+Complex(
14614910/17913)*y^4-21527288/17913*y^13+Complex(21727504/5971)*y^10+15406928/
17913*y^11+Complex(26521/2559)*y^2+21480640/2559*y^9+Complex(99153818/17913)*y^
12+15406928/17913*y^7+Complex(-14614910/17913)*y^14-21527288/17913*y^5+Complex(
-99153818/17913)*y^6-160368/853*y^3+Complex(-1)-152008/17913*y)*y^2*ln(y)^2+
41376/3815*(y^2+1)*(Complex(1)*y^17+1225/10344*y^18+Complex(-572756663/51720)*y
^7+168641/12930*y^16+Complex(184354787/25860)*y^5+12167637/17240*y^14+Complex(-\
572756663/51720)*y^11+391886999/51720*y^12+Complex(-286745983/12930)*y^9+
667030607/51720*y^10+Complex(1)*y-667030607/51720*y^8+Complex(184354787/25860)*
y^13-391886999/51720*y^6+Complex(5156071/51720)*y^3-12167637/17240*y^4+Complex(
5156071/51720)*y^15-168641/12930*y^2-1225/10344)*y*ln(y)+(y^2+1)^2*(Complex(1)*
y^18+Complex(-14634/763)*y^16+35594/19075*y^17+Complex(1049226607/57225)*y^8+
23436878/57225*y^15+Complex(-35812669/57225)*y^4+9366384/2725*y^13+Complex(-\
1049226607/57225)*y^10-221417578/19075*y^11+Complex(14634/763)*y^2-3115819964/
57225*y^9+Complex(-621425961/19075)*y^12-221417578/19075*y^7+Complex(35812669/
57225)*y^14+9366384/2725*y^5+Complex(621425961/19075)*y^6+23436878/57225*y^3+
Complex(-1)+35594/19075*y))*y^2*(Complex(1)*y^2+Complex(-1)+2*y)^2*11^(1/2)*mu/
(y^2+1)^15/b^3*p_inf^4+3456/715*11^(1/2)*(y*(-101728/189*y^9+1662704/567*y^7-\
101728/189*y^5-93664/567*y^3-4664/567*y+Complex(805037/189)*y^8+Complex(-22343/
63)*y^10+Complex(5975/567)*y^2+Complex(-805037/189)*y^6+Complex(22343/63)*y^4+
Complex(-1)-4664/567*y^13-93664/567*y^11+Complex(1)*y^14+Complex(-5975/567)*y^
12)*ln(y)+9227/17010*(y^2+1)*(Complex(1)*y^13+2030/9227*y^14+Complex(522676/
9227)*y^11+75688/9227*y^12+Complex(14274041/9227)*y^9+2515784/9227*y^10+
Complex(-50768496/9227)*y^7+18155166/9227*y^8+Complex(14274041/9227)*y^5-\
18155166/9227*y^6+Complex(522676/9227)*y^3-2515784/9227*y^4+Complex(1)*y-75688/
9227*y^2-2030/9227))*Pi^(1/2)*y^3*(Complex(1)*y^2+Complex(-1)+2*y)^2*(ln(2)-163
/120)*mu/(y^2+1)^13/b^3*p_inf^5+49472/353925*11^(1/2)*(-203115/21644*(y^2+1)^6*
(Complex(1)*y^13+371/9848*y^14+Complex(-4943/1231)*y^11-56181/9848*y^12+
Complex(-387704/1231)*y^9-927609/9848*y^10+Complex(1449724/1231)*y^7-1957793/
9848*y^8+Complex(-387704/1231)*y^5+1957793/9848*y^6+Complex(-4943/1231)*y^3+
927609/9848*y^4+Complex(1)*y+56181/9848*y^2-371/9848)*arctan(1/2*(y^2-1)/y)+(y^
2+1)^6*(Complex(1)*y^10+Complex(-11)*y^8-8*y^9+Complex(408)*y^6-144*y^7+
Complex(-408)*y^4+568*y^5+Complex(11)*y^2-144*y^3+Complex(-1)-8*y)*y^2*ln(y^2+1
)-26047065/841024*(Complex(-1561788985/1105027)*y^18+Complex(6950168109/1105027
)*y^16-9926424/1105027*y^21+Complex(-2442805302/157861)*y^8-21878720/100457*y^
19+Complex(1561788985/1105027)*y^4-1942308224/1105027*y^17+Complex(-2049105402/
157861)*y^10-6274265584/1105027*y^15+Complex(1)*y^22+2424323752/157861*y^13+
Complex(13227327/1105027)*y^2+3397696160/157861*y^11+Complex(-13227327/1105027)
*y^20+2424323752/157861*y^9+Complex(2049105402/157861)*y^12-6274265584/1105027*
y^7+Complex(2442805302/157861)*y^14-1942308224/1105027*y^5+Complex(-6950168109/
1105027)*y^6-21878720/100457*y^3+Complex(-1)-9926424/1105027*y)*y^2*ln(y)^2+
16540799/2943584*(y^2+1)*y*(Complex(-2625633460843/115785593)*y^17+981785/
1503709*y^22+Complex(471437925964/115785593)*y^7-43869482/10525963*y^20+
Complex(1)*y^21-14761464160/10525963*y^18+Complex(-2610674166955/115785593)*y^5
-1933019941855/115785593*y^16+Complex(1778631948530/10525963)*y^11-\
11356377807700/115785593*y^14+Complex(9554064479346/115785593)*y^9-\
4063638368578/115785593*y^12+Complex(22427967/16540799)*y+3920556637506/
115785593*y^10+Complex(9473869476850/115785593)*y^13+11307914640724/115785593*y
^8+Complex(-10674282111/115785593)*y^3+1942580702687/115785593*y^6+Complex(
408303936332/115785593)*y^15+169958778144/115785593*y^4+Complex(-947911005/
10525963)*y^19+812245710/115785593*y^2-981785/1503709)*ln(y)-159005/1682048*(
Complex(-1)-8714406/1113035*y-17209459540187324/10027332315*y^11+
1068998094136304/10027332315*y^15+1068998094136304/10027332315*y^7+
1463935693306/18603585*y^5+61128214044782/10027332315*y^3+61128214044782/
10027332315*y^19+Complex(1)*y^22-8714406/1113035*y^21-1290602223539656/
911575665*y^13+1463935693306/18603585*y^17-1290602223539656/911575665*y^9-\
1682048/159005*(y^2+1)^4*(Complex(1)*y^10+Complex(-11)*y^8-8*y^9+Complex(408)*y
^6-144*y^7+Complex(-408)*y^4+568*y^5+Complex(11)*y^2-144*y^3+Complex(-1)-8*y)*y
^2*ln(b)-339456/2891*(y^2+1)^4*(Complex(1)*y^10+Complex(-11)*y^8-8*y^9+Complex(
408)*y^6-144*y^7+Complex(-408)*y^4+568*y^5+Complex(11)*y^2-144*y^3+Complex(-1)-\
8*y)*y^2*ln(2)^2+4610944/14455*(y^2+1)^4*(Complex(1)*y^10+Complex(-11)*y^8-8*y^
9+Complex(408)*y^6-144*y^7+Complex(-408)*y^4+568*y^5+Complex(11)*y^2-144*y^3+
Complex(-1)-8*y)*y^2*ln(2)+Complex(-1277164832065022/2005466463)*y^12+Complex(-\
6795424127692/10027332315)*y^20+Complex(-725203501283659/1432476045)*y^16+
Complex(79389144925918/10027332315)*y^18+Complex(6795424127692/10027332315)*y^2
+Complex(725203501283659/1432476045)*y^6+Complex(-79389144925918/10027332315)*y
^4+Complex(1277164832065022/2005466463)*y^10+Complex(8127114570272008/
10027332315)*y^8+Complex(-8127114570272008/10027332315)*y^14)*(y^2+1)^2)*y^2*(
Complex(1)*y^2+Complex(-1)+2*y)^2*mu*Pi^(1/2)/(y^2+1)^17/b^3*p_inf^6-9088/715*
11^(1/2)*Pi^(1/2)*y^3*(y*(14952320/1491*y^9+87712/213*y^7-1950880/1491*y^5-\
94832/497*y^3-1832/213*y-1832/213*y^17-94832/497*y^15+Complex(1)*y^18+Complex(-\
1635680/497)*y^8+Complex(-16661/1491)*y^16+Complex(210040/213)*y^4+Complex(
1635680/497)*y^10+Complex(-1)-1950880/1491*y^13+87712/213*y^11+Complex(16661/
1491)*y^2+Complex(9502744/1491)*y^12+Complex(-210040/213)*y^14+Complex(-9502744
/1491)*y^6)*ln(y)+2123/29820*(y^2+1)*(Complex(1)*y^17-980/6369*y^18+Complex(-\
226631140/6369)*y^7+155368/6369*y^16+Complex(137824292/6369)*y^5+3929916/2123*y
^14+Complex(-226631140/6369)*y^11+676012/33*y^12+Complex(-363411386/6369)*y^9+
274325956/6369*y^10+Complex(1)*y-274325956/6369*y^8+Complex(137824292/6369)*y^
13-676012/33*y^6+Complex(1321148/6369)*y^3-3929916/2123*y^4+Complex(1321148/
6369)*y^15-155368/6369*y^2+980/6369))*(Complex(1)*y^2+Complex(-1)+2*y)^2*(ln(2)
-163/120)*mu/(y^2+1)^15/b^3*p_inf^7-1014176/1533675*(-535304055/241373888*(y^2+
1)^6*(Complex(1)*y^17-1869/499118*y^18+Complex(457278030/249559)*y^7-3930173/
499118*y^16+Complex(-180600904/249559)*y^5-33267907/249559*y^14+Complex(
457278030/249559)*y^11-85435235/249559*y^12+Complex(865944166/748677)*y^9-\
489632856/249559*y^10+Complex(1)*y+489632856/249559*y^8+Complex(-180600904/
249559)*y^13+85435235/249559*y^6+Complex(-7700170/748677)*y^3+33267907/249559*y
^4+Complex(-7700170/748677)*y^15+3930173/499118*y^2+1869/499118)*arctan(1/2*(y^
2-1)/y)+(y^2+1)^6*(Complex(1)*y^14+Complex(-9493/861)*y^12-7144/861*y^13+
Complex(-169275/287)*y^10-143648/861*y^11+Complex(1573947/287)*y^8-228208/287*y
^9+Complex(-1573947/287)*y^6+3093904/861*y^7+Complex(169275/287)*y^4-228208/287
*y^5+Complex(9493/861)*y^2-143648/861*y^3+Complex(-1)-7144/861*y)*y^2*ln(y^2+1)
-22501270935/2620630784*y^2*(Complex(-1)-54569000/5648517*y+Complex(1)*y^26+
10747908552032/220292163*y^11+10747908552032/220292163*y^15-2661527728/10490103
*y^23-1324470647888/73430721*y^7-427543523192/220292163*y^5-2661527728/10490103
*y^3-1324470647888/73430721*y^19-54569000/5648517*y^25-427543523192/220292163*y
^21+1085836255984/10490103*y^13+2440486763704/220292163*y^17+2440486763704/
220292163*y^9+Complex(4593856669165/73430721)*y^16+Complex(6279573165659/
220292163)*y^18+Complex(1114489091/73430721)*y^2+Complex(-198144477148/31470309
)*y^6+Complex(149446210084/73430721)*y^4+Complex(-4593856669165/73430721)*y^10+
Complex(-6279573165659/220292163)*y^8+Complex(879644410352/31470309)*y^14+
Complex(-879644410352/31470309)*y^12+Complex(-149446210084/73430721)*y^22+
Complex(198144477148/31470309)*y^20+Complex(-1114489091/73430721)*y^24)*ln(y)^2
+5785047125/2293051936*(y^2+1)*(38836322916/40495329875*y^2+168627466889093/
161981319500*y^4+294201634010857/37380304500*y^6+18647839/32363900*y^26-\
595284915917/679641900*y^22+190934732/33982095*y^24+31048008656744663/
242971979250*y^8+29826631200999443/242971979250*y^12+10148819257138931/
69420565500*y^10-140828547382009/925607540*y^16-1370251254792971/9718879170*y^
14-243460085921513/37380304500*y^20-30637018582452439/242971979250*y^18+
Complex(1)*y^25+Complex(-23974413513137/1246010150)*y^21+Complex(-\
8480651043782161/485943958500)*y^19+Complex(-25931403898091/1313362050)*y^5+
Complex(-19127201087/679641900)*y^23+Complex(10371150997/5785047125)*y+Complex(
1401007620087759/40495329875)*y^17+Complex(19580201312019969/80990659750)*y^15+
Complex(-7542671549846033/485943958500)*y^7+Complex(1147504159959433/
24297197925)*y^9+Complex(-5332396157863/161981319500)*y^3+Complex(
277790860348681/849552375)*y^13+Complex(62989388906367491/242971979250)*y^11-\
18647839/32363900)*y*ln(y)+337107485/5241261568*(y^2+1)^2*(Complex(-1)+
160935990958/21237771555*y+Complex(1)*y^26+175641238165576202476/63777027979665
*y^11+175641238165576202476/63777027979665*y^15-7614600031754998/2057323483215*
y^23-10539280576742585554/24529626146025*y^7-7596263973690124/122037941025*y^5-\
7614600031754998/2057323483215*y^3-10539280576742585554/24529626146025*y^19+
160935990958/21237771555*y^25-7596263973690124/122037941025*y^21+
1595243776795280554168/318885139898325*y^13+79644757563283327882/
106295046632775*y^17+79644757563283327882/106295046632775*y^9+81364992/471479*(
y^2+1)^4*(Complex(1)*y^14+Complex(-9493/861)*y^12-7144/861*y^13+Complex(-169275
/287)*y^10-143648/861*y^11+Complex(1573947/287)*y^8-228208/287*y^9+Complex(-\
1573947/287)*y^6+3093904/861*y^7+Complex(169275/287)*y^4-228208/287*y^5+
Complex(9493/861)*y^2-143648/861*y^3+Complex(-1)-7144/861*y)*y^2*ln(2)^2-\
1105207808/2357395*(y^2+1)^4*(Complex(1)*y^14+Complex(-9493/861)*y^12-7144/861*
y^13+Complex(-169275/287)*y^10-143648/861*y^11+Complex(1573947/287)*y^8-228208/
287*y^9+Complex(-1573947/287)*y^6+3093904/861*y^7+Complex(169275/287)*y^4-\
228208/287*y^5+Complex(9493/861)*y^2-143648/861*y^3+Complex(-1)-7144/861*y)*y^2
*ln(2)+5241261568/337107485*(y^2+1)^4*(Complex(1)*y^14+Complex(-9493/861)*y^12-\
7144/861*y^13+Complex(-169275/287)*y^10-143648/861*y^11+Complex(1573947/287)*y^
8-228208/287*y^9+Complex(-1573947/287)*y^6+3093904/861*y^7+Complex(169275/287)*
y^4-228208/287*y^5+Complex(9493/861)*y^2-143648/861*y^3+Complex(-1)-7144/861*y)
*y^2*ln(b)+Complex(197894448502161706007/63777027979665)*y^16+Complex(
15988435061840620304/15185006661825)*y^18+Complex(-48789560668191494/
106295046632775)*y^2+Complex(-3961091550756747109/24529626146025)*y^6+Complex(
1390350823298783261/318885139898325)*y^4+Complex(-197894448502161706007/
63777027979665)*y^10+Complex(-15988435061840620304/15185006661825)*y^8+Complex(
579980437482602409886/318885139898325)*y^14+Complex(-579980437482602409886/
318885139898325)*y^12+Complex(-1390350823298783261/318885139898325)*y^22+
Complex(3961091550756747109/24529626146025)*y^20+Complex(48789560668191494/
106295046632775)*y^24))*11^(1/2)*y^2*(Complex(1)*y^2+Complex(-1)+2*y)^2*mu*Pi^(
1/2)/(y^2+1)^19/b^3*p_inf^8;
W_odd_inst_y_4_meqm2_fin := 32/495*(-4*y^3*(Complex(1)*y^12+Complex(-12)*y^10-9
*y^11+Complex(993)*y^8-237*y^9+Complex(-2608)*y^6+2082*y^7+Complex(993)*y^4-\
2082*y^5+Complex(-12)*y^2+237*y^3+Complex(1)+9*y)*ln(y)^3+(Complex(-9)*y^15-3*y
^16+Complex(-876)*y^13-150*y^14+Complex(12135)*y^11-5538*y^12+11835*y^10+
Complex(-12135)*y^7+11835*y^8+Complex(876)*y^5-5538*y^6+Complex(9)*y^3-150*y^4-\
3*y^2)*ln(y)^2+(Complex(1)*y^12+Complex(182/3)*y^10-y^11+Complex(5699/3)*y^8-80
*y^9+Complex(-7660)*y^6+5591*y^7+Complex(5699/3)*y^4-5591*y^5+Complex(182/3)*y^
2+80*y^3+Complex(1)+y)*(y^2+1)^2*y*ln(y)+13/12*(y^2+1)^3*(Complex(1)*y^11+3/13*
y^12+Complex(-3/13)*y^9+73/13*y^10+Complex(-6316/13)*y^7+1819/13*y^8+Complex(
6316/13)*y^5-9102/13*y^6+Complex(3/13)*y^3+1819/13*y^4+Complex(-1)*y+73/13*y^2+
3/13))*mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1/2)*11^(1/2)*y^2/(y^2+1)^13/b
^4/p_inf^2-16/165*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^2*((y^2+1)^6*((
Complex(-14)*y^8-2*y^9+Complex(-154)*y^6+20*y^7+Complex(154)*y^4-236*y^5+
Complex(14)*y^2+20*y^3-2*y)*ln(y)+(Complex(1)*y^8+Complex(19/3)*y^6-14/3*y^7+
Complex(452/3)*y^4-224/3*y^5+Complex(19/3)*y^2+224/3*y^3+Complex(1)+14/3*y)*(y^
2+1))*arctan(1/2*(y^2-1)/y)-1012/39*y^3*(Complex(1)*y^16+Complex(-34364250/1771
)*y^8-16259/1771*y^15+Complex(48670/1771)*y^4-462565/1771*y^13+Complex(13689674
/1771)*y^10-54459/1771*y^11+Complex(-20070/1771)*y^2+17134055/1771*y^9+Complex(
48670/1771)*y^12-17134055/1771*y^7+Complex(-20070/1771)*y^14+54459/1771*y^5+
Complex(13689674/1771)*y^6+462565/1771*y^3+Complex(1)+16259/1771*y)*ln(y)^3+(-\
149/13*y^20-48748/65*y^18+36724711/91*y^12-149/13*y^2+36724711/91*y^10-207693/7
*y^6-48748/65*y^4+Complex(-381606/91)*y^17+Complex(4844538/91)*y^7+Complex(
381606/91)*y^5+Complex(-265237666/455)*y^9+Complex(265237666/455)*y^13-207693/7
*y^16-72126371/455*y^14-72126371/455*y^8+Complex(1037/35)*y^3+Complex(-4844538/
91)*y^15+Complex(-1037/35)*y^19)*ln(y)^2+15/13*(y^2+1)^2*(Complex(1)*y^16+
Complex(-1493280118/4725)*y^8-921/175*y^15+Complex(28793026/4725)*y^4-512708/
675*y^13+Complex(61787014/675)*y^10+17547508/1575*y^11+Complex(837514/4725)*y^2
+715327733/4725*y^9+Complex(28793026/4725)*y^12-715327733/4725*y^7+Complex(
837514/4725)*y^14-17547508/1575*y^5+Complex(61787014/675)*y^6+512708/675*y^3+
Complex(1)+921/175*y)*y*ln(y)+16507/1820*(Complex(462770041/148563)*y^7+3395/
49521*y^16+Complex(2116249/49521)*y^5-28915/148563*y^14+Complex(-2116249/49521)
*y^11+10452344/148563*y^12+Complex(-462770041/148563)*y^9+90088211/148563*y^10+
Complex(-1)*y-468225986/148563*y^8+Complex(2269297/148563)*y^13+90088211/148563
*y^6+Complex(-2269297/148563)*y^3+10452344/148563*y^4+Complex(1)*y^15-28915/
148563*y^2+3395/49521)*(y^2+1)^3)*y^2*11^(1/2)*mu/(y^2+1)^15/b^4-128/495*Pi^(1/
2)*(Complex(1)*y^2+Complex(-1)+2*y)^2*(-12*(Complex(1)*y^12+Complex(-12)*y^10-9
*y^11+Complex(993)*y^8-237*y^9+Complex(-2608)*y^6+2082*y^7+Complex(993)*y^4-\
2082*y^5+Complex(-12)*y^2+237*y^3+Complex(1)+9*y)*y^2*ln(y)^2+(Complex(-18)*y^
14-6*y^15+Complex(-1752)*y^12-300*y^13+Complex(24270)*y^10-11076*y^11+23670*y^9
+Complex(-24270)*y^6+23670*y^7+Complex(1752)*y^4-11076*y^5+Complex(18)*y^2-300*
y^3-6*y)*ln(y)+(y^2+1)^2*(Complex(1)*y^12+Complex(182/3)*y^10-y^11+Complex(5699
/3)*y^8-80*y^9+Complex(-7660)*y^6+5591*y^7+Complex(5699/3)*y^4-5591*y^5+
Complex(182/3)*y^2+80*y^3+Complex(1)+y))*mu*(ln(2)-163/120)*11^(1/2)*y^3/(y^2+1
)^13/b^4*p_inf+20/429*Pi^(1/2)*((y^2+1)^6*((-466/25*y^13+74576/175*y^11+
Complex(-9886/7)*y^10+Complex(-633432/35)*y^8+Complex(633432/35)*y^6+Complex(
9886/7)*y^4+Complex(29062/175)*y^2+Complex(-29062/175)*y^12-466/25*y+383982/35*
y^5+383982/35*y^9+74576/175*y^3-1513968/35*y^7)*ln(y)+(y^2+1)*(Complex(1)*y^12+
Complex(-116909/2625)*y^10-58538/2625*y^11+Complex(-2826461/2625)*y^8-412808/
875*y^9+Complex(12940742/875)*y^6-43382326/2625*y^7+Complex(-2826461/2625)*y^4+
43382326/2625*y^5+Complex(-116909/2625)*y^2+412808/875*y^3+Complex(1)+58538/
2625*y))*arctan(1/2*(y^2-1)/y)-5556/25*y^3*(Complex(-111304/9723)*y^18+Complex(
-3945823/4167)*y^16-13141/1389*y^19+Complex(-29076776/3241)*y^8-8446817/29169*y
^17+Complex(-3945823/4167)*y^4-58166344/29169*y^15+Complex(-914931344/29169)*y^
10+117190588/9723*y^13+Complex(-111304/9723)*y^2+622698932/29169*y^11+Complex(1
)*y^20-622698932/29169*y^9+Complex(-29076776/3241)*y^12-117190588/9723*y^7+
Complex(147180176/9723)*y^14+58166344/29169*y^5+Complex(147180176/9723)*y^6+
8446817/29169*y^3+Complex(1)+13141/1389*y)*ln(y)^3-106189/2625*(y^2+1)*y^2*(
Complex(62957059/106189)*y^17+99855/106189*y^20+Complex(19974472424/106189)*y^7
+11730979/106189*y^18+Complex(-3695245400/106189)*y^5+558718289/106189*y^16+
Complex(-15416161354/106189)*y^11+6683037184/106189*y^14+Complex(15416161354/
106189)*y^9-3293844736/106189*y^12+Complex(-1)*y-32127490310/106189*y^10+
Complex(-19974472424/106189)*y^13-3293844736/106189*y^8+Complex(-62957059/
106189)*y^3+6683037184/106189*y^6+Complex(3695245400/106189)*y^15+558718289/
106189*y^4+Complex(1)*y^19+11730979/106189*y^2+99855/106189)*ln(y)^2-601/75*(y^
2+1)^2*y*(Complex(-2638922/21035)*y^18+Complex(-38401819/21035)*y^16+103953/
21035*y^19+Complex(3302853056/12621)*y^8+26099044/21035*y^17+Complex(-38401819/
21035)*y^4+250597973/63105*y^15+Complex(13730282948/21035)*y^10-5417299241/
21035*y^13+Complex(-2638922/21035)*y^2-24509567543/63105*y^11+Complex(1)*y^20+
24509567543/63105*y^9+Complex(3302853056/12621)*y^12+5417299241/21035*y^7+
Complex(-14297223608/63105)*y^14-250597973/63105*y^5+Complex(-14297223608/63105
)*y^6-26099044/21035*y^3+Complex(1)-103953/21035*y)*ln(y)+55553/31500*(y^2+1)^3
*(Complex(-310945/166659)*y^17-112665/55553*y^20+Complex(10860227146/55553)*y^7
-2628383/55553*y^18+Complex(-1672737514/166659)*y^5+151464407/166659*y^16+
Complex(-22745096876/166659)*y^11+2749012400/55553*y^14+Complex(22745096876/
166659)*y^9-3773128164/55553*y^12+Complex(-1)*y-56228100902/166659*y^10+
Complex(-10860227146/55553)*y^13-3773128164/55553*y^8+Complex(310945/166659)*y^
3+2749012400/55553*y^6+Complex(1672737514/166659)*y^15+151464407/166659*y^4+
Complex(1)*y^19-2628383/55553*y^2-112665/55553))*(Complex(1)*y^2+Complex(-1)+2*
y)^2*y^2*11^(1/2)*mu/(y^2+1)^17/b^4*p_inf^2+128/2145*11^(1/2)*(ln(2)-163/120)*(
Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1/2)*y^3*(-91*(y^2+1)^6*(Complex(1)*y^7+1
/7*y^8+Complex(11)*y^5-10/7*y^6+Complex(-11)*y^3+118/7*y^4+Complex(-1)*y-10/7*y
^2+1/7)*arctan(1/2*(y^2-1)/y)-428*y^2*(Complex(1)*y^16+Complex(-16741230/749)*y
^8-6901/749*y^15+Complex(-1010/7)*y^4-196475/749*y^13+Complex(6931378/749)*y^10
-245493/749*y^11+Complex(-8670/749)*y^2+8315185/749*y^9+Complex(-1010/7)*y^12-\
8315185/749*y^7+Complex(-8670/749)*y^14+245493/749*y^5+Complex(6931378/749)*y^6
+196475/749*y^3+Complex(1)+6901/749*y)*ln(y)^2+(Complex(-9386/35)*y^18+Complex(
-300252/7)*y^16-2168478/7*y^5+33997714/7*y^9+33997714/7*y^11-38608/5*y^3-\
72403466/35*y^7+Complex(-254593396/35)*y^8+Complex(300252/7)*y^4+Complex(9386/
35)*y^2+Complex(254593396/35)*y^12+Complex(-5788572/7)*y^14+Complex(5788572/7)*
y^6-110*y^19-38608/5*y^17-2168478/7*y^15-72403466/35*y^13-110*y)*ln(y)+(y^2+1)^
2*(Complex(1)*y^16+Complex(-723051494/315)*y^8-1154/35*y^15+Complex(10256468/
315)*y^4-232369/45*y^13+Complex(32005007/45)*y^10+5067779/105*y^11+Complex(
290447/315)*y^2+346380094/315*y^9+Complex(10256468/315)*y^12-346380094/315*y^7+
Complex(290447/315)*y^14-5067779/105*y^5+Complex(32005007/45)*y^6+232369/45*y^3
+Complex(1)+1154/35*y))*mu/(y^2+1)^15/b^4*p_inf^3-395776/353925*(Complex(1)*y^2
+Complex(-1)+2*y)^2*(-33825/98944*(1880/41*y*(Complex(-2725862/1175)*y^7+311/
4700*y^16+Complex(194658/1175)*y^5-3099/658*y^14+Complex(-194658/1175)*y^11-\
1164188/8225*y^12+Complex(2725862/1175)*y^9-2702237/16450*y^10+Complex(-1)*y+
26578047/16450*y^8+Complex(3287/1175)*y^13-2702237/16450*y^6+Complex(-3287/1175
)*y^3-1164188/8225*y^4+Complex(1)*y^15-3099/658*y^2+311/4700)*ln(y)+(y^2+1)*(
Complex(1)*y^16+Complex(-230919518/3075)*y^8-1417/7175*y^15+Complex(11645348/
21525)*y^4+6791/175*y^13+Complex(430409611/21525)*y^10+5105545/861*y^11+
Complex(181463/7175)*y^2+539042521/21525*y^9+Complex(11645348/21525)*y^12-\
539042521/21525*y^7+Complex(181463/7175)*y^14-5105545/861*y^5+Complex(430409611
/21525)*y^6-6791/175*y^3+Complex(1)+1417/7175*y))*(y^2+1)^6*arctan(1/2*(y^2-1)/
y)+(y^2+1)^6*((Complex(1)*y^12+Complex(-12)*y^10-9*y^11+Complex(993)*y^8-237*y^
9+Complex(-2608)*y^6+2082*y^7+Complex(993)*y^4-2082*y^5+Complex(-12)*y^2+237*y^
3+Complex(1)+9*y)*y*ln(y)+3/4*(y^2+1)*(Complex(1)*y^11+1/3*y^12+Complex(289/3)*
y^9+49/3*y^10+Complex(-4334/3)*y^7+599*y^8+Complex(4334/3)*y^5-1914*y^6+
Complex(-289/3)*y^3+599*y^4+Complex(-1)*y+49/3*y^2+1/3))*y^2*ln(y^2+1)-18253015
/841024*(1210821/122269*y+Complex(1)-11569823720/331873*y^11+23468589748/331873
*y^15-1210821/122269*y^23-8979454949/2323111*y^7+1211114627/331873*y^5+
754874501/2323111*y^3-1211114627/331873*y^19-754874501/2323111*y^21+11569823720
/331873*y^13+8979454949/2323111*y^17-23468589748/331873*y^9+Complex(1)*y^24+
Complex(-4279998/331873)*y^2+Complex(-4279998/331873)*y^22+Complex(-4528430104/
2323111)*y^20+Complex(47293431554/2323111)*y^18+Complex(-35782521520/331873)*y^
12+Complex(-13087942640/331873)*y^10+Complex(51990891161/2323111)*y^8+Complex(
47293431554/2323111)*y^6+Complex(-4528430104/2323111)*y^4+Complex(51990891161/
2323111)*y^16+Complex(-13087942640/331873)*y^14)*y^3*ln(y)^3+258083395/23548672
*(y^2+1)*(-47730944507/1806583765*y^2-3218338363666/1806583765*y^4-\
10896263052251/361316753*y^6+Complex(1)*y^23-8952762367/361316753*y^22+3730881/
51616679*y^24-137694495547139/1806583765*y^8+97980749728532/361316753*y^12+
312903327967298/1806583765*y^10-139629066049283/1806583765*y^16+310189390616642
/1806583765*y^14-625073641322/361316753*y^20-54747368157511/1806583765*y^18+
Complex(37352350586741/1806583765)*y^5+Complex(-305180739/258083395)*y+Complex(
-46845421599/361316753)*y^21+Complex(-7532648030897/361316753)*y^19+Complex(
236534877851/1806583765)*y^3+Complex(118202998007291/1806583765)*y^17+Complex(
359273834025958/1806583765)*y^15+Complex(282122140410854/1806583765)*y^13+
Complex(-278411246482406/1806583765)*y^11+Complex(-118943792131067/1806583765)*
y^7+Complex(-358537985123302/1806583765)*y^9+3730881/51616679)*y^2*ln(y)^2-\
2197305/3364096*(y^2+1)^2*(-630957/244145*y+Complex(1)+443707116019814/
669413745*y^11-24455633951290844/15396516135*y^15+669151/199755*y^23+
1856628698249141/6598506915*y^7-75644262873394/3553042185*y^5-28904362791704/
15396516135*y^3+81225439429426/3553042185*y^19+29540812749848/15396516135*y^21-\
3520283539097614/5132172045*y^13-1837722093540149/6598506915*y^17+
24356064891172316/15396516135*y^9+Complex(1)*y^24+9221888/199755*(Complex(1)*y^
12+Complex(-12)*y^10-9*y^11+Complex(993)*y^8-237*y^9+Complex(-2608)*y^6+2082*y^
7+Complex(993)*y^4-2082*y^5+Complex(-12)*y^2+237*y^3+Complex(1)+9*y)*(y^2+1)^4*
y^2*ln(2)-226304/13317*(Complex(1)*y^12+Complex(-12)*y^10-9*y^11+Complex(993)*y
^8-237*y^9+Complex(-2608)*y^6+2082*y^7+Complex(993)*y^4-2082*y^5+Complex(-12)*y
^2+237*y^3+Complex(1)+9*y)*(y^2+1)^4*y^2*ln(2)^2-3364096/2197305*(y^2+1)^4*(
Complex(1)*y^12+Complex(-12)*y^10-9*y^11+Complex(993)*y^8-237*y^9+Complex(-2608
)*y^6+2082*y^7+Complex(993)*y^4-2082*y^5+Complex(-12)*y^2+237*y^3+Complex(1)+9*
y)*y^2*ln(b)+Complex(-4527443939098/27713729043)*y^22+Complex(47911907243840/
27713729043)*y^20+Complex(-388154831374522/1026434409)*y^18+Complex(
7564321675871776/3079303227)*y^12+Complex(2076291531771608/1710724015)*y^10+
Complex(-504187598711549/5132172045)*y^8+Complex(-643180664574134/1710724015)*y
^6+Complex(207312738339904/138568645215)*y^4+Complex(-1682471362738423/
15396516135)*y^16+Complex(18462051239602328/15396516135)*y^14+Complex(-\
22955444674562/138568645215)*y^2)*y*ln(y)-371989593/94194688*(y^2+1)^3*(
1892095382635/3351254243337*y^2-172977049387726/1117084747779*y^4-\
13355938940291177/3351254243337*y^6+Complex(-1)*y+Complex(1)*y^23+1892095382635
/3351254243337*y^22+49964915/371989593*y^24-2254757955935941/478750606191*y^8+
145341395740975508/3351254243337*y^12+8232822277995382/257788787949*y^10-\
2254757955935941/478750606191*y^16+8232822277995382/257788787949*y^14-\
172977049387726/1117084747779*y^20-13355938940291177/3351254243337*y^18+
710085376/123996531*(y^2+1)^4*(Complex(1)*y^11+1/3*y^12+Complex(289/3)*y^9+49/3
*y^10+Complex(-4334/3)*y^7+599*y^8+Complex(4334/3)*y^5-1914*y^6+Complex(-289/3)
*y^3+599*y^4+Complex(-1)*y+49/3*y^2+1/3)*y^2*ln(2)-87127040/41332177*(y^2+1)^4*
(Complex(1)*y^11+1/3*y^12+Complex(289/3)*y^9+49/3*y^10+Complex(-4334/3)*y^7+599
*y^8+Complex(4334/3)*y^5-1914*y^6+Complex(-289/3)*y^3+599*y^4+Complex(-1)*y+49/
3*y^2+1/3)*y^2*ln(2)^2-23548672/123996531*(y^2+1)^4*(Complex(1)*y^11+1/3*y^12+
Complex(289/3)*y^9+49/3*y^10+Complex(-4334/3)*y^7+599*y^8+Complex(4334/3)*y^5-\
1914*y^6+Complex(-289/3)*y^3+599*y^4+Complex(-1)*y+49/3*y^2+1/3)*y^2*ln(b)+
Complex(778551103965343/3351254243337)*y^5+Complex(25586910418813/1117084747779
)*y^21+Complex(-778551103965343/3351254243337)*y^19+Complex(-25586910418813/
1117084747779)*y^3+Complex(36942064542400183/3351254243337)*y^17+Complex(
21663883810243690/1117084747779)*y^15+Complex(43248431618693242/3351254243337)*
y^13+Complex(-43248431618693242/3351254243337)*y^11+Complex(-36942064542400183/
3351254243337)*y^7+Complex(-21663883810243690/1117084747779)*y^9+49964915/
371989593))*11^(1/2)*y^2*mu*Pi^(1/2)/(y^2+1)^19/b^4*p_inf^4+128/99*11^(1/2)*(ln
(2)-163/120)*(Complex(1)*y^2+Complex(-1)+2*y)^2*(32127/1820*(y^2+1)^6*(Complex(
1)*y^11+1085/10709*y^12+Complex(73889/10709)*y^9-32920/10709*y^10+Complex(
1537716/10709)*y^7-1014009/10709*y^8+Complex(-1537716/10709)*y^5+3666984/10709*
y^6+Complex(-73889/10709)*y^3-1014009/10709*y^4+Complex(-1)*y-32920/10709*y^2+
1085/10709)*arctan(1/2*(y^2-1)/y)+900/13*(Complex(-424/35)*y^18+Complex(-633649
/525)*y^16-1671/175*y^19+Complex(-9530912/875)*y^8-153677/525*y^17+Complex(-\
633649/525)*y^4-6192212/2625*y^15+Complex(-85728016/2625)*y^10+10998352/875*y^
13+Complex(-424/35)*y^2+66085408/2625*y^11+Complex(1)*y^20-66085408/2625*y^9+
Complex(-9530912/875)*y^12-10998352/875*y^7+Complex(15088464/875)*y^14+6192212/
2625*y^5+Complex(15088464/875)*y^6+153677/525*y^3+Complex(1)+1671/175*y)*y^2*ln
(y)^2-6476/2275*(y^2+1)*(Complex(-2466451/1619)*y^17-5355/3238*y^20+Complex(-\
1003190171/1619)*y^7-465511/1619*y^18+Complex(194276915/1619)*y^5-47906047/3238
*y^16+Complex(683079916/1619)*y^11-325377301/1619*y^14+Complex(-683079916/1619)
*y^9+103907599/1619*y^12+Complex(-1)*y+1640833220/1619*y^10+Complex(1003190171/
1619)*y^13+103907599/1619*y^8+Complex(2466451/1619)*y^3-325377301/1619*y^6+
Complex(-194276915/1619)*y^15-47906047/3238*y^4+Complex(1)*y^19-465511/1619*y^2
-5355/3238)*y*ln(y)+(y^2+1)^2*(Complex(-217428/2275)*y^18+Complex(-481067/2275)
*y^16+8313/2275*y^19+Complex(241921844/975)*y^8+4963401/4550*y^17+Complex(-\
481067/2275)*y^4+82298717/13650*y^15+Complex(176136208/325)*y^10-142262927/650*
y^13+Complex(-217428/2275)*y^2-5076244139/13650*y^11+Complex(1)*y^20+5076244139
/13650*y^9+Complex(241921844/975)*y^12+142262927/650*y^7+Complex(-1420366228/
6825)*y^14-82298717/13650*y^5+Complex(-1420366228/6825)*y^6-4963401/4550*y^3+
Complex(1)-8313/2275*y))*Pi^(1/2)*y^3*mu/(y^2+1)^17/b^4*p_inf^5+1385216/184041*
(Complex(1)*y^2+Complex(-1)+2*y)^2*11^(1/2)*y^2*(-6528093/235486720*(y^2+1)^6*(
12146810/106519*(Complex(-37929731/6073405)*y^17+19061/1214681*y^20+Complex(-\
36626690054/6073405)*y^7-46340884/6073405*y^18+Complex(5669740378/6073405)*y^5-\
249380915/1214681*y^16+Complex(15089694624/6073405)*y^11-6293262616/6073405*y^
14+Complex(-15089694624/6073405)*y^9+742536694/6073405*y^12+Complex(-1)*y+
57379116504/6073405*y^10+Complex(36626690054/6073405)*y^13+742536694/6073405*y^
8+Complex(37929731/6073405)*y^3-6293262616/6073405*y^6+Complex(-5669740378/
6073405)*y^15-249380915/1214681*y^4+Complex(1)*y^19-46340884/6073405*y^2+19061/
1214681)*y*ln(y)+(y^2+1)*(Complex(552213589/41009815)*y^18+Complex(14512661071/
17575635)*y^16-8459842/1171709*y^19+Complex(-11550199904058/41009815)*y^8+
371993792/41009815*y^17+Complex(14512661071/17575635)*y^4+2157057233942/
123029445*y^15+Complex(-15348469134722/41009815)*y^10+16558521815918/123029445*
y^13+Complex(552213589/41009815)*y^2+13600033803534/41009815*y^11+Complex(1)*y^
20-13600033803534/41009815*y^9+Complex(-11550199904058/41009815)*y^12-\
16558521815918/123029445*y^7+Complex(19845115242244/123029445)*y^14-\
2157057233942/123029445*y^5+Complex(19845115242244/123029445)*y^6-371993792/
41009815*y^3+Complex(1)+8459842/1171709*y))*arctan(1/2*(y^2-1)/y)+(y^2+1)^6*((
3225337/245*y^9-3225337/245*y^7+927513/1225*y^5+64667/245*y^3+2269/245*y-2269/
245*y^15-64667/245*y^13-927513/1225*y^11+Complex(-6520134/245)*y^8+Complex(1)*y
^16+Complex(-19238/49)*y^4+Complex(14035838/1225)*y^10+Complex(1)+Complex(-2922
/245)*y^2+Complex(-19238/49)*y^12+Complex(-2922/245)*y^14+Complex(14035838/1225
)*y^6)*y*ln(y)+5291/24500*(y^2+1)*(Complex(276522957/5291)*y^7+2485/5291*y^16+
Complex(-32573831/5291)*y^5+196791/5291*y^14+Complex(32573831/5291)*y^11+
7987944/5291*y^12+Complex(-276522957/5291)*y^9+5881147/481*y^10+Complex(-1)*y-\
17003554/407*y^8+Complex(1089199/5291)*y^13+5881147/481*y^6+Complex(-1089199/
5291)*y^3+7987944/5291*y^4+Complex(1)*y^15+196791/5291*y^2+2485/5291))*y^2*ln(y
^2+1)-11362787579/2237123840*y^3*(5876059499/556220371*y+Complex(1)-\
112839592719321/556220371*y^11+92589310990836/556220371*y^15-377929300842/
79460053*y^23-5876059499/556220371*y^27+1396958278702/79460053*y^7+377929300842
/79460053*y^5+205792623599/556220371*y^3+66635565434885/556220371*y^19-\
205792623599/556220371*y^25-1396958278702/79460053*y^21-92589310990836/
556220371*y^13+112839592719321/556220371*y^17-66635565434885/556220371*y^9+
Complex(1)*y^28+Complex(-1294986612/79460053)*y^2+Complex(13583418816704/
556220371)*y^22+Complex(37543576333209/556220371)*y^20+Complex(20327709534796/
556220371)*y^18+Complex(-116781047596179/556220371)*y^12+Complex(20327709534796
/556220371)*y^10+Complex(37543576333209/556220371)*y^8+Complex(13583418816704/
556220371)*y^6+Complex(-1679718720985/556220371)*y^4+Complex(-116781047596179/
556220371)*y^16+Complex(-27003964253760/79460053)*y^14+Complex(-1294986612/
79460053)*y^26+Complex(-1679718720985/556220371)*y^24)*ln(y)^3+177847735841/
44742476800*(y^2+1)*y^2*(-16232379323243/1244934150887*y^2-10798879215989805/
8714539056209*y^4-1805158105657482/84607175303*y^6+Complex(1)*y^27-\
10431197617003/1244934150887*y^26+35434188075/177847735841*y^28-\
176418540358096774/8714539056209*y^22-9438493157381165/8714539056209*y^24-\
1260677958764474555/8714539056209*y^8+3281327622375193005/8714539056209*y^12+
503255096459756205/8714539056209*y^10+3028415267148847533/8714539056209*y^16+
6507281469529826700/8714539056209*y^14-1289822563860328635/8714539056209*y^20+
317335662484245165/8714539056209*y^18+35434188075/177847735841+Complex(
168212010960364710/8714539056209)*y^5+Complex(-267332689441/177847735841)*y+
Complex(275093507223176694/8714539056209)*y^21+Complex(1861551150601624395/
8714539056209)*y^19+Complex(-448810546815485/8714539056209)*y^25+Complex(-\
166272872015852710/8714539056209)*y^23+Complex(479181740067325/8714539056209)*y
^3+Complex(582567016065706719/1244934150887)*y^17+Complex(2198407436386748700/
8714539056209)*y^15+Complex(-1774716082544429340/8714539056209)*y^13+Complex(-\
82238395830866025/177847735841)*y^11+Complex(-316246699581502966/8714539056209)
*y^7+Complex(-1978343493715116875/8714539056209)*y^9)*ln(y)^2+76586939/
8948495360*(y^2+1)^2*y*(-3886463051/536108573*y+Complex(1)-53926401457567971001
/536644681573*y^11+3413572574125987996594/40248351117975*y^15-\
11377007401082150857/13416117039325*y^23-308405607/18745055*y^27-\
227969300888564993/371523241089*y^7+2045150411507098101/2683223407865*y^5+
1098023609301074152/24149010670785*y^3+2433659655031886969978/40248351117975*y^
19-5731066120259470472/120745053353925*y^25-3746695916849969383/9288081027225*y
^21-2955994999898149291954/40248351117975*y^13+1388180147987651574289/
13416117039325*y^17-500880340873992047026/8049670223595*y^9+Complex(1)*y^28-\
1886940160/535573*(y^2+1)^4*(3225337/245*y^9-3225337/245*y^7+927513/1225*y^5+
64667/245*y^3+2269/245*y-2269/245*y^15-64667/245*y^13-927513/1225*y^11+Complex(
-6520134/245)*y^8+Complex(1)*y^16+Complex(-19238/49)*y^4+Complex(14035838/1225)
*y^10+Complex(1)+Complex(-2922/245)*y^2+Complex(-19238/49)*y^12+Complex(-2922/
245)*y^14+Complex(14035838/1225)*y^6)*y^2*ln(2)+8948495360/76586939*(y^2+1)^4*(
3225337/245*y^9-3225337/245*y^7+927513/1225*y^5+64667/245*y^3+2269/245*y-2269/
245*y^15-64667/245*y^13-927513/1225*y^11+Complex(-6520134/245)*y^8+Complex(1)*y
^16+Complex(-19238/49)*y^4+Complex(14035838/1225)*y^10+Complex(1)+Complex(-2922
/245)*y^2+Complex(-19238/49)*y^12+Complex(-2922/245)*y^14+Complex(14035838/1225
)*y^6)*y^2*ln(b)+694579200/535573*(y^2+1)^4*(3225337/245*y^9-3225337/245*y^7+
927513/1225*y^5+64667/245*y^3+2269/245*y-2269/245*y^15-64667/245*y^13-927513/
1225*y^11+Complex(-6520134/245)*y^8+Complex(1)*y^16+Complex(-19238/49)*y^4+
Complex(14035838/1225)*y^10+Complex(1)+Complex(-2922/245)*y^2+Complex(-19238/49
)*y^12+Complex(-2922/245)*y^14+Complex(14035838/1225)*y^6)*y^2*ln(2)^2+Complex(
113077791976181234/24149010670785)*y^2+Complex(923862466679023155148/
120745053353925)*y^22+Complex(2590115108596600961119/120745053353925)*y^20+
Complex(8129956433919775778/821394920775)*y^18+Complex(-5034550652885745630391/
40248351117975)*y^12+Complex(2942545374741984406/1149952889085)*y^10+Complex(
494365641696474330131/24149010670785)*y^8+Complex(38708389842166349740/
4829802134157)*y^6+Complex(-1118612680888261171/24149010670785)*y^4+Complex(-\
4618413780275091555511/40248351117975)*y^16+Complex(-7998738406851934150664/
40248351117975)*y^14+Complex(559295466753072058/120745053353925)*y^26+Complex(-\
6877930155913737983/120745053353925)*y^24)*ln(y)-2302825437187/3758368051200*(y
^2+1)^3*(-52526558756418119/34576923939362805*y^2-19986292179442937431/
57628206565604675*y^4-1943371957607063412074/172884619696814025*y^6+Complex(-1)
*y+Complex(1)*y^27-52526558756418119/34576923939362805*y^26+17145004695/
209347767017*y^28-1943371957607063412074/172884619696814025*y^22-\
19986292179442937431/57628206565604675*y^24-688484336657695618607/
8232600937943525*y^8+8898452735717779719503/24697802813830575*y^12+
401491410180671611363/172884619696814025*y^10+8898452735717779719503/
24697802813830575*y^16+120294046714449854714324/172884619696814025*y^14-\
688484336657695618607/8232600937943525*y^20+401491410180671611363/
172884619696814025*y^18+17145004695/209347767017-368933680128/1046738835085*(y^
2+1)^4*(Complex(276522957/5291)*y^7+2485/5291*y^16+Complex(-32573831/5291)*y^5+
196791/5291*y^14+Complex(32573831/5291)*y^11+7987944/5291*y^12+Complex(-\
276522957/5291)*y^9+5881147/481*y^10+Complex(-1)*y-17003554/407*y^8+Complex(
1089199/5291)*y^13+5881147/481*y^6+Complex(-1089199/5291)*y^3+7987944/5291*y^4+
Complex(1)*y^15+196791/5291*y^2+2485/5291)*y^2*ln(b)-819004133376/209347767017*
(y^2+1)^4*(Complex(276522957/5291)*y^7+2485/5291*y^16+Complex(-32573831/5291)*y
^5+196791/5291*y^14+Complex(32573831/5291)*y^11+7987944/5291*y^12+Complex(-\
276522957/5291)*y^9+5881147/481*y^10+Complex(-1)*y-17003554/407*y^8+Complex(
1089199/5291)*y^13+5881147/481*y^6+Complex(-1089199/5291)*y^3+7987944/5291*y^4+
Complex(1)*y^15+196791/5291*y^2+2485/5291)*y^2*ln(2)^2+11124806145024/
1046738835085*(y^2+1)^4*(Complex(276522957/5291)*y^7+2485/5291*y^16+Complex(-\
32573831/5291)*y^5+196791/5291*y^14+Complex(32573831/5291)*y^11+7987944/5291*y^
12+Complex(-276522957/5291)*y^9+5881147/481*y^10+Complex(-1)*y-17003554/407*y^8
+Complex(1089199/5291)*y^13+5881147/481*y^6+Complex(-1089199/5291)*y^3+7987944/
5291*y^4+Complex(1)*y^15+196791/5291*y^2+2485/5291)*y^2*ln(2)+Complex(
54019526916966547528/57628206565604675)*y^5+Complex(-1133965760698081191184/
172884619696814025)*y^21+Complex(4490434649995342167841/34576923939362805)*y^19
+Complex(34104140715305359/1208983354523175)*y^25+Complex(-54019526916966547528
/57628206565604675)*y^23+Complex(-34104140715305359/1208983354523175)*y^3+
Complex(3957619841034449270969/8232600937943525)*y^17+Complex(
56219993199737725450856/172884619696814025)*y^15+Complex(-\
56219993199737725450856/172884619696814025)*y^13+Complex(-\
3957619841034449270969/8232600937943525)*y^11+Complex(1133965760698081191184/
172884619696814025)*y^7+Complex(-4490434649995342167841/34576923939362805)*y^9)
)*mu*Pi^(1/2)/(y^2+1)^21/b^4*p_inf^6;


==> anc/W_odd_inst_leq5_meqm4.mpl <==
W_odd_inst_y_0_meqm4_fin := 0;
W_odd_inst_y_1_meqm4_fin := -2/495*(Complex(1)*y^2+Complex(-1)+2*y)^4*mu*Pi^(1/
2)*y^2*(Complex(1)*y^6+Complex(-69)*y^4-12*y^5+Complex(69)*y^2+256*y^3+Complex(
-1)-12*y)/(y^2+1)^9*33^(1/2)/b*p_inf^4+1/45045*(Complex(1)*y^2+Complex(-1)+2*y)
^4*mu*Pi^(1/2)*y^2*33^(1/2)*(Complex(679)*y^10+Complex(-49077)*y^8-8404*y^9+
Complex(275324)*y^6+181592*y^7+Complex(-275324)*y^4+101784*y^5+Complex(49077)*y
^2+181592*y^3+Complex(-679)-8404*y)/(y^2+1)^11/b*p_inf^6-1/60060*(Complex(1)*y^
2+Complex(-1)+2*y)^4*mu*Pi^(1/2)*y^2*33^(1/2)*(Complex(1379)*y^14+Complex(-\
111523)*y^12-18084*y^13+Complex(805381)*y^10+434288*y^11+Complex(132715)*y^8+
511556*y^9+Complex(-132715)*y^6+2778592*y^7+Complex(-805381)*y^4+511556*y^5+
Complex(111523)*y^2+434288*y^3+Complex(-1379)-18084*y)/(y^2+1)^13/b*p_inf^8+1/
6126120*(Complex(1)*y^2+Complex(-1)+2*y)^4*mu*Pi^(1/2)*y^2*33^(1/2)*(Complex(
173019)*y^18+Complex(-15589989)*y^16-2396484*y^17+Complex(-410695392)*y^8+
63998824*y^15+Complex(410695392)*y^10+113890368*y^13+Complex(-132831498)*y^4+
863606424*y^11+Complex(15589989)*y^2+1012409864*y^9+Complex(197601450)*y^12+
863606424*y^7+Complex(132831498)*y^14+113890368*y^5+Complex(-197601450)*y^6+
63998824*y^3+Complex(-173019)-2396484*y)/(y^2+1)^15/b*p_inf^10-1/931170240*(
Complex(1)*y^2+Complex(-1)+2*y)^4*mu*Pi^(1/2)*y^2*33^(1/2)*(Complex(28682317771
)*y^18+Complex(83112700313)*y^16-430800036*y^21+Complex(-301296503382)*y^8+
12712398304*y^19+Complex(-53553531266)*y^10+30249801708*y^17+Complex(-\
28682317771)*y^4+273625708288*y^15+Complex(29576547)*y^22+608249256632*y^13+
Complex(-2945576343)*y^20+925678996032*y^11+Complex(2945576343)*y^2+
608249256632*y^9+Complex(53553531266)*y^12+273625708288*y^7+Complex(
301296503382)*y^14+30249801708*y^5+Complex(-83112700313)*y^6+12712398304*y^3+
Complex(-29576547)-430800036*y)/(y^2+1)^17/b*p_inf^12;
W_odd_inst_y_2_meqm4_fin := 8/495*((Complex(1)*y^8+Complex(-94)*y^6-14*y^7+
Complex(-610)*y^4+406*y^5+Complex(-94)*y^2-406*y^3+Complex(1)+14*y)*y*ln(y)+
Complex(34/3)*y^9+y^10+Complex(-247/3)*y^7-158/3*y^8-583*y^6+Complex(247/3)*y^3
-583*y^4+Complex(-34/3)*y-158/3*y^2+1)*mu*Pi^(1/2)*33^(1/2)*y^2*(Complex(1)*y^2
+Complex(-1)+2*y)^4/(y^2+1)^11/b^2*p_inf^2+1/675675*(-4*(Complex(1)*y^2+
Complex(-1)+2*y)^4*mu*y^2*(Complex(15645)*y^13+Complex(-1531500)*y^11+Complex(
823215)*y^9+Complex(-46833600)*y^7+Complex(823215)*y^5+Complex(-1531500)*y^3+
Complex(15645)*y+11745960*y^8-11745960*y^6-6622290*y^4+224790*y^2-224790*y^12+
6622290*y^10)*ln(y)-4*(Complex(1)*y^2+Complex(-1)+2*y)^4*mu*y^2*(Complex(61177)
*y^13+4725*y^14+Complex(-131717)*y^11-297032*y^12+Complex(-13340545)*y^9-\
6343090*y^10-22409915*y^8+Complex(13340545)*y^5-22409915*y^6+Complex(131717)*y^
3-6343090*y^4+Complex(-61177)*y-297032*y^2+4725))*33^(1/2)*Pi^(1/2)/(y^2+1)^13/
b^2*p_inf^4-32/495*(ln(2)-163/120)*mu*Pi^(1/2)*33^(1/2)*(Complex(1)*y^8+
Complex(-94)*y^6-14*y^7+Complex(-610)*y^4+406*y^5+Complex(-94)*y^2-406*y^3+
Complex(1)+14*y)*y^3*(Complex(1)*y^2+Complex(-1)+2*y)^4/(y^2+1)^11/b^2*p_inf^5+
1/675675*((Complex(1)*y^2+Complex(-1)+2*y)^4*mu*y^2*(68980290*y^14-2159250*y^16
+Complex(143535)*y^17+Complex(-524247690)*y^7+Complex(90697620)*y^5+Complex(-\
524247690)*y^11+Complex(-1103405670)*y^9+Complex(143535)*y+Complex(90697620)*y^
13+Complex(-15348870)*y^3+Complex(-15348870)*y^15-573255870*y^8-247102290*y^6-\
68980290*y^4+2159250*y^2+247102290*y^12+573255870*y^10)*ln(y)+(Complex(1)*y^2+
Complex(-1)+2*y)^4*mu*y^2*(Complex(-118666)*y^17-19425*y^18+Complex(328304039)*
y^7+230522*y^16+Complex(177292112)*y^5-57209275*y^14+Complex(-328304039)*y^11-\
239456673*y^12-827828285*y^10+Complex(118666)*y-827828285*y^8+Complex(-\
177292112)*y^13-239456673*y^6+Complex(-4204197)*y^3-57209275*y^4+Complex(
4204197)*y^15+230522*y^2-19425))*33^(1/2)*Pi^(1/2)/(y^2+1)^15/b^2*p_inf^6+4/
675675*(Complex(1)*y^2+Complex(-1)+2*y)^4*mu*Pi^(1/2)*y^3*(-163+120*ln(2))*33^(
1/2)*(Complex(385)*y^12+Complex(-38492)*y^10-5582*y^11+Complex(136231)*y^8+
169146*y^9+Complex(-1368928)*y^6+338024*y^7+Complex(136231)*y^4-338024*y^5+
Complex(-38492)*y^2-169146*y^3+Complex(385)+5582*y)/(y^2+1)^13/b^2*p_inf^7+1/
1768917150*(-(Complex(1)*y^2+Complex(-1)+2*y)^4*mu*y^2*(8037458615340*y^14+
311549069370*y^18-8444308950*y^20+1321810981260*y^16-8037458615340*y^8-\
1321810981260*y^6-311549069370*y^4+8444308950*y^2+4769280423600*y^12-\
4769280423600*y^10+Complex(594673333485)*y^17+Complex(-1686514377240)*y^7+
Complex(524756925)*y^21+Complex(594673333485)*y^5+Complex(-19223779233120)*y^11
+Complex(-8794517366250)*y^9+Complex(524756925)*y+Complex(-8794517366250)*y^13+
Complex(-64399298040)*y^3+Complex(-1686514377240)*y^15+Complex(-64399298040)*y^
19)*ln(y)-(Complex(1)*y^2+Complex(-1)+2*y)^4*mu*y^2*(Complex(-978511696735)*y^
17-125083035*y^22+Complex(3069517201086)*y^7+4376873264*y^20+Complex(-\
1125161695)*y^21-261661159424*y^18+Complex(978511696735)*y^5-1026733475935*y^16
+Complex(4674559520232)*y^9-6299647008942*y^14-13371308947080*y^12+Complex(
1125161695)*y-13371308947080*y^10+Complex(-4674559520232)*y^13-6299647008942*y^
8+Complex(-26263997815)*y^3-1026733475935*y^6+Complex(-3069517201086)*y^15-\
261661159424*y^4+Complex(26263997815)*y^19+4376873264*y^2-125083035))*33^(1/2)*
Pi^(1/2)/(y^2+1)^17/b^2*p_inf^8-4/675675*(Complex(1)*y^2+Complex(-1)+2*y)^4*mu*
Pi^(1/2)*y^3*(-163+120*ln(2))*33^(1/2)*(Complex(721)*y^16+Complex(-5948430)*y^8
-11054*y^15+Complex(-2983042)*y^10+373694*y^13+Complex(566038)*y^4+1169178*y^11
+Complex(-80538)*y^2+4095206*y^9+Complex(566038)*y^12-4095206*y^7+Complex(-\
80538)*y^14-1169178*y^5+Complex(-2983042)*y^6-373694*y^3+Complex(721)+11054*y)/
(y^2+1)^15/b^2*p_inf^9+1/3495380288400*((Complex(1)*y^2+Complex(-1)+2*y)^4*mu*y
^2*(21175646481990*y^2-897758937225150*y^4-4155790618829850*y^6+897758937225150
*y^22-21175646481990*y^24-40685875135855950*y^8-49804059537932700*y^12-\
77354131599244500*y^10+77354131599244500*y^16+49804059537932700*y^14+
4155790618829850*y^20+40685875135855950*y^18+Complex(1233847459845)*y^25+
Complex(-172796254861230)*y^23+Complex(2093753622250290)*y^21+Complex(-\
1978492691925750)*y^19+Complex(-23107364417462325)*y^17+Complex(-\
137618138368811100)*y^15+Complex(-174231783633207300)*y^13+Complex(-\
137618138368811100)*y^11+Complex(-23107364417462325)*y^9+Complex(-\
1978492691925750)*y^7+Complex(2093753622250290)*y^5+Complex(-172796254861230)*y
^3+Complex(1233847459845)*y)*ln(y)+(Complex(1)*y^2+Complex(-1)+2*y)^4*mu*y^2*(-\
345663753435+15351012424894*y^2-786641063005007*y^4-2774078166935427*y^6-\
345663753435*y^26-786641063005007*y^22+15351012424894*y^24-25341332943171560*y^
8-141599779203735006*y^12-82080691348045643*y^10-82080691348045643*y^16-\
141599779203735006*y^14-2774078166935427*y^20-25341332943171560*y^18+Complex(-\
3467468691554)*y^25+Complex(84758030065807)*y^23+Complex(-3322476035420880)*y^
21+Complex(-13841609322190571)*y^19+Complex(-40802762637596666)*y^17+Complex(-\
37994617137162378)*y^15+Complex(37994617137162378)*y^11+Complex(
40802762637596666)*y^9+Complex(13841609322190571)*y^7+Complex(3322476035420880)
*y^5+Complex(-84758030065807)*y^3+Complex(3467468691554)*y))*33^(1/2)*Pi^(1/2)/
(y^2+1)^19/b^2*p_inf^10;
W_odd_inst_y_3_meqm4_fin := 16/495*(-3/2*(Complex(1)*y^10+Complex(-123)*y^8-16*
y^9+Complex(-2224)*y^6+608*y^7+Complex(2224)*y^4-3792*y^5+Complex(123)*y^2+608*
y^3+Complex(-1)-16*y)*y^2*ln(y)^2+(Complex(-25)*y^12-2*y^13+Complex(22)*y^10+
118*y^11+Complex(-6109)*y^8+4022*y^9+Complex(-6109)*y^6+Complex(22)*y^4-4022*y^
5+Complex(-25)*y^2-118*y^3+2*y)*ln(y)+(y^2+1)^2*(Complex(1)*y^10+Complex(-149/4
)*y^8-32/3*y^9+Complex(-2883/4)*y^6-149/3*y^7+Complex(2883/4)*y^4-1548*y^5+
Complex(149/4)*y^2-149/3*y^3+Complex(-1)-32/3*y))*mu*Pi^(1/2)*33^(1/2)*y^2*(
Complex(1)*y^2+Complex(-1)+2*y)^4/(y^2+1)^13/b^3+56/6435*(468/7*(y^2+1)^6*(
Complex(1)*y^5+1/12*y^6+Complex(-64/3)*y^3-23/4*y^4+Complex(1)*y+23/4*y^2-1/12)
*arctan(1/2*(y^2-1)/y)+603/14*(Complex(1)*y^14+Complex(-59821/469)*y^12-23024/
1407*y^13+Complex(-501841/469)*y^10+296768/469*y^11+Complex(-4170143/469)*y^8-\
158304/469*y^9+Complex(4170143/469)*y^6-2266336/201*y^7+Complex(501841/469)*y^4
-158304/469*y^5+Complex(59821/469)*y^2+296768/469*y^3+Complex(-1)-23024/1407*y)
*y^2*ln(y)^2+88862/245*(Complex(1)*y^13+3395/44431*y^14+Complex(734055/88862)*y
^11-198722/44431*y^12+Complex(-1528209/44431)*y^9-10566126/44431*y^10+Complex(
80191709/44431)*y^7-222317/283*y^8+Complex(-1528209/44431)*y^5+222317/283*y^6+
Complex(734055/88862)*y^3+10566126/44431*y^4+Complex(1)*y+198722/44431*y^2-3395
/44431)*(y^2+1)*y*ln(y)+(y^2+1)^2*(Complex(1)*y^14+Complex(252869/2940)*y^12+
11764/735*y^13+Complex(9364979/980)*y^10+816311/735*y^11+Complex(56987662/735)*
y^8+10314278/735*y^9+Complex(-56987662/735)*y^6+12534266/105*y^7+Complex(-\
9364979/980)*y^4+10314278/735*y^5+Complex(-252869/2940)*y^2+816311/735*y^3+
Complex(-1)+11764/735*y))*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^4*y^2*33^(1
/2)*mu/(y^2+1)^15/b^3*p_inf^2+64/165*Pi^(1/2)*(ln(2)-163/120)*mu*((Complex(1)*y
^10+Complex(-123)*y^8-16*y^9+Complex(-2224)*y^6+608*y^7+Complex(2224)*y^4-3792*
y^5+Complex(123)*y^2+608*y^3+Complex(-1)-16*y)*y*ln(y)+25/3*(y^2+1)*(Complex(1)
*y^9+2/25*y^10+Complex(-47/25)*y^7-24/5*y^8+Complex(6156/25)*y^5-3902/25*y^6+
Complex(-47/25)*y^3+3902/25*y^4+Complex(1)*y+24/5*y^2-2/25))*33^(1/2)*y^3*(
Complex(1)*y^2+Complex(-1)+2*y)^4/(y^2+1)^13/b^3*p_inf^3-218/1287*Pi^(1/2)*(
Complex(1)*y^2+Complex(-1)+2*y)^4*(36774/3815*(y^2+1)^6*(Complex(1)*y^9+301/
4086*y^10+Complex(-57194/2043)*y^7-26803/4086*y^8+Complex(-394/9)*y^5+17612/227
*y^6+Complex(-57194/2043)*y^3-17612/227*y^4+Complex(1)*y+26803/4086*y^2-301/
4086)*arctan(1/2*(y^2-1)/y)+7677/1090*(Complex(1)*y^18+Complex(-116611/853)*y^
16-304016/17913*y^17+Complex(318287632/17913)*y^8+12502304/17913*y^15+Complex(-\
210334/5971)*y^4+16676080/5971*y^13+Complex(-318287632/17913)*y^10-46038176/
5971*y^11+Complex(116611/853)*y^2-33863936/853*y^9+Complex(-283052606/17913)*y^
12-46038176/5971*y^7+Complex(210334/5971)*y^14+16676080/5971*y^5+Complex(
283052606/17913)*y^6+12502304/17913*y^3+Complex(-1)-304016/17913*y)*y^2*ln(y)^2
+46437/3815*(y^2+1)*(Complex(1)*y^17+2450/46437*y^18+Complex(5483631/673)*y^7-\
587072/232185*y^16+Complex(-423464186/232185)*y^5-15963526/15479*y^14+Complex(
5483631/673)*y^11-1502807338/232185*y^12+Complex(343328510/15479)*y^9-523143074
/46437*y^10+Complex(1)*y+523143074/46437*y^8+Complex(-423464186/232185)*y^13+
1502807338/232185*y^6+Complex(18849529/232185)*y^3+15963526/15479*y^4+Complex(
18849529/232185)*y^15+587072/232185*y^2-2450/46437)*y*ln(y)+(y^2+1)^2*(Complex(
1)*y^18+Complex(-2038131/76300)*y^16-151958/19075*y^17+Complex(-931903583/45780
)*y^8+7673569/57225*y^15+Complex(-33047641/45780)*y^4+84504368/57225*y^13+
Complex(931903583/45780)*y^10+897328007/57225*y^11+Complex(2038131/76300)*y^2+
3272255444/57225*y^9+Complex(188120993/10900)*y^12+897328007/57225*y^7+Complex(
33047641/45780)*y^14+84504368/57225*y^5+Complex(-188120993/10900)*y^6+7673569/
57225*y^3+Complex(-1)-151958/19075*y))*y^2*33^(1/2)*mu/(y^2+1)^17/b^3*p_inf^4-\
1728/715*33^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^4*Pi^(1/2)*y^3*(ln(2)-163/
120)*((12928/63*y^9-1008992/81*y^7+12928/63*y^5+122176/189*y^3-9328/567*y-9328/
567*y^13+122176/189*y^11+Complex(1978283/189)*y^6+Complex(-1)+Complex(-138581/
189)*y^10+Complex(-1978283/189)*y^8+Complex(138581/189)*y^4+Complex(8135/63)*y^
2+Complex(1)*y^14+Complex(-8135/63)*y^12)*y*ln(y)+54737/17010*(y^2+1)*(Complex(
1)*y^13+4060/54737*y^14+Complex(729960/54737)*y^11-239104/54737*y^12+Complex(-\
11365173/54737)*y^9-15481152/54737*y^10+Complex(143705848/54737)*y^7-64317508/
54737*y^8+Complex(-11365173/54737)*y^5+64317508/54737*y^6+Complex(729960/54737)
*y^3+15481152/54737*y^4+Complex(1)*y+239104/54737*y^2-4060/54737))*mu/(y^2+1)^
15/b^3*p_inf^5-24736/353925*(Complex(1)*y^2+Complex(-1)+2*y)^4*(-1569315/86576*
(y^2+1)^6*(Complex(1)*y^13+371/9511*y^14+Complex(-582532/9511)*y^11-97437/9511*
y^12+Complex(2099021/9511)*y^9+2282919/9511*y^10+Complex(-15799648/9511)*y^7+
2835335/9511*y^8+Complex(2099021/9511)*y^5-2835335/9511*y^6+Complex(-582532/
9511)*y^3-2282919/9511*y^4+Complex(1)*y+97437/9511*y^2-371/9511)*arctan(1/2*(y^
2-1)/y)+(y^2+1)^6*(Complex(1)*y^10+Complex(-123)*y^8-16*y^9+Complex(-2224)*y^6+
608*y^7+Complex(2224)*y^4-3792*y^5+Complex(123)*y^2+608*y^3+Complex(-1)-16*y)*y
^2*ln(y^2+1)-26047065/841024*(Complex(1204809439/1105027)*y^18+Complex(-\
1992763057/100457)*y^16-19852848/1105027*y^21+Complex(76999914030/1105027)*y^8+
920377856/1105027*y^19+Complex(-1204809439/1105027)*y^4+6028243776/1105027*y^17
+Complex(72208968530/1105027)*y^10+14863397792/1105027*y^15+Complex(1)*y^22-\
78420062480/1105027*y^13+Complex(169601247/1105027)*y^2-156986852160/1105027*y^
11+Complex(-169601247/1105027)*y^20-78420062480/1105027*y^9+Complex(-\
72208968530/1105027)*y^12+14863397792/1105027*y^7+Complex(-76999914030/1105027)
*y^14+6028243776/1105027*y^5+Complex(1992763057/100457)*y^6+920377856/1105027*y
^3+Complex(-1)-19852848/1105027*y)*y^2*ln(y)^2+110467687/1471792*(y^2+1)*(
Complex(1813431992637/773273809)*y^17+981785/10042517*y^22+Complex(-\
2134606955626/773273809)*y^7-487993862/70297619*y^20+Complex(1)*y^21+
56460608276/70297619*y^18+Complex(1755140198685/773273809)*y^5+4505136634265/
773273809*y^16+Complex(-46809514537245/773273809)*y^11+21115814448164/773273809
*y^14+Complex(-22065987117582/773273809)*y^9+14620351024942/773273809*y^12+
Complex(113411271/110467687)*y-14024946402094/773273809*y^10+Complex(-\
21814151732046/773273809)*y^13-1896331999468/70297619*y^8+Complex(-128760145295
/1546547618)*y^3-4486344794009/773273809*y^6+Complex(-1926165885418/773273809)*
y^15-57449652500/70297619*y^4+Complex(-11263394957/140595238)*y^19+5697613890/
773273809*y^2-981785/10042517)*y*ln(y)-159005/420512*(y^2+1)^2*(Complex(-1)-\
21270198/1113035*y+24599209182768754/10027332315*y^11+128807184899944/771333255
*y^15+128807184899944/771333255*y^7+3747973316144/1432476045*y^5+25166480739199
/10027332315*y^3+25166480739199/10027332315*y^19+Complex(1)*y^22-21270198/
1113035*y^21+15289824547596422/10027332315*y^13+3747973316144/1432476045*y^17+
15289824547596422/10027332315*y^9-84864/2891*(y^2+1)^4*(Complex(1)*y^10+
Complex(-123)*y^8-16*y^9+Complex(-2224)*y^6+608*y^7+Complex(2224)*y^4-3792*y^5+
Complex(123)*y^2+608*y^3+Complex(-1)-16*y)*y^2*ln(2)^2+1152736/14455*(y^2+1)^4*
(Complex(1)*y^10+Complex(-123)*y^8-16*y^9+Complex(-2224)*y^6+608*y^7+Complex(
2224)*y^4-3792*y^5+Complex(123)*y^2+608*y^3+Complex(-1)-16*y)*y^2*ln(2)-420512/
159005*(y^2+1)^4*(Complex(1)*y^10+Complex(-123)*y^8-16*y^9+Complex(-2224)*y^6+
608*y^7+Complex(2224)*y^4-3792*y^5+Complex(123)*y^2+608*y^3+Complex(-1)-16*y)*y
^2*ln(b)+Complex(-7559090226261562/10027332315)*y^10+Complex(-3204629483878223/
4010932926)*y^8+Complex(6696527251374833/20054664630)*y^16+Complex(
533783500760429/40109329260)*y^18+Complex(-1978131560159/8021865852)*y^20+
Complex(1978131560159/8021865852)*y^2+Complex(-6696527251374833/20054664630)*y^
6+Complex(-533783500760429/40109329260)*y^4+Complex(3204629483878223/4010932926
)*y^14+Complex(7559090226261562/10027332315)*y^12))*33^(1/2)*y^2*mu*Pi^(1/2)/(y
^2+1)^19/b^3*p_inf^6+4544/715*33^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^4*Pi^(1
/2)*y^3*(ln(2)-163/120)*((-23295872/497*y^9-2897472/497*y^7+1614784/497*y^5+
1096672/1491*y^3-3664/213*y-3664/213*y^17+1096672/1491*y^15+1614784/497*y^13-\
2897472/497*y^11+Complex(1)*y^18+Complex(-1)+Complex(30753104/1491)*y^8+
Complex(-70055/497)*y^16+Complex(-214616/497)*y^4+Complex(-30753104/1491)*y^10+
Complex(70055/497)*y^2+Complex(-25880440/1491)*y^12+Complex(214616/497)*y^14+
Complex(25880440/1491)*y^6)*y*ln(y)+341/9940*(y^2+1)*(Complex(1)*y^17-1960/3069
*y^18+Complex(210252908/1023)*y^7+170096/3069*y^16+Complex(-169653940/3069)*y^5
-8978680/341*y^14+Complex(210252908/1023)*y^11-490272776/3069*y^12+Complex(
18746250/31)*y^9-1085173400/3069*y^10+Complex(1)*y+1085173400/3069*y^8+Complex(
-169653940/3069)*y^13+490272776/3069*y^6+Complex(7014980/3069)*y^3+8978680/341*
y^4+Complex(7014980/3069)*y^15-170096/3069*y^2+1960/3069))*mu/(y^2+1)^17/b^3*
p_inf^7+507088/1533675*(Complex(1)*y^2+Complex(-1)+2*y)^4*33^(1/2)*y^2*(-\
316329585/120686944*(y^2+1)^6*(Complex(1)*y^17-21/3314*y^18+Complex(-647389398/
147473)*y^7-4822001/294946*y^16+Complex(143994004/147473)*y^5+85366251/147473*y
^14+Complex(-647389398/147473)*y^11+182582435/147473*y^12+Complex(-3346009214/
442419)*y^9+965811494/147473*y^10+Complex(1)*y-965811494/147473*y^8+Complex(
143994004/147473)*y^13-182582435/147473*y^6+Complex(-54482734/442419)*y^3-\
85366251/147473*y^4+Complex(-54482734/442419)*y^15+4822001/294946*y^2+21/3314)*
arctan(1/2*(y^2-1)/y)+(Complex(1)*y^14+Complex(-37799/287)*y^12-14288/861*y^13+
Complex(-52483/287)*y^10+191936/287*y^11+Complex(-3742989/287)*y^8+313440/287*y
^9+Complex(3742989/287)*y^6-1769632/123*y^7+Complex(52483/287)*y^4+313440/287*y
^5+Complex(37799/287)*y^2+191936/287*y^3+Complex(-1)-14288/861*y)*(y^2+1)^6*y^2
*ln(y^2+1)-22501270935/2620630784*(Complex(-1)-109138000/5648517*y+Complex(1)*y
^26-28723035037888/73430721*y^11-28723035037888/73430721*y^15+5923729760/
5648517*y^23+935668845344/16945551*y^7+62876335856/8158969*y^5+5923729760/
5648517*y^3+935668845344/16945551*y^19-109138000/5648517*y^25+62876335856/
8158969*y^21-141610135435040/220292163*y^13-1878650524976/73430721*y^17-\
1878650524976/73430721*y^9+Complex(83884717011257/220292163)*y^10+Complex(
9931942122535/73430721)*y^8+Complex(-83884717011257/220292163)*y^16+Complex(-\
9931942122535/73430721)*y^18+Complex(-4362797969/24476907)*y^24+Complex(
480398705404/220292163)*y^22+Complex(-1648721854028/73430721)*y^20+Complex(
4362797969/24476907)*y^2+Complex(1648721854028/73430721)*y^6+Complex(-\
480398705404/220292163)*y^4+Complex(-13413320823040/73430721)*y^14+Complex(
13413320823040/73430721)*y^12)*y^2*ln(y)^2+313527390605/9172207744*(
16962521739288/2194691734235*y^2-1399434352014638/2194691734235*y^4-\
29385016788921166/6584075202705*y^6+37295678/438499847*y^26+5556134714206/
9208496787*y^22-62230433752/9208496787*y^24-225377926709269996/6584075202705*y^
8-231557874107986436/6584075202705*y^12-39925528289500786/598552291155*y^10+
41792792919281266/598552291155*y^16+279132048573686276/6584075202705*y^14+
711283809688834/168822441095*y^20+226304375172085228/6584075202705*y^18+
Complex(1)*y^25-37295678/438499847+Complex(75891411626304/33764488219)*y^21+
Complex(11772990721961933/6584075202705)*y^19+Complex(331871806093/313527390605
)*y+Complex(4826182626666816/2194691734235)*y^5+Complex(-1241887930167709/
85507470165)*y^17+Complex(-135980324067529814/1316815040541)*y^15+Complex(-\
190468451711/3069498929)*y^23+Complex(-27143344400114224/199517430385)*y^13+
Complex(-141181905450390614/1316815040541)*y^11+Complex(453317378362049/
506467323285)*y^7+Complex(-152455097236917/2194691734235)*y^3+Complex(-\
1518594134621341/85507470165)*y^9)*(y^2+1)*y*ln(y)+337107485/1310315392*(y^2+1)
^2*(Complex(-1)-72741484516/21237771555*y+Complex(1)*y^26-21002824470033376538/
5061668887275*y^11-21002824470033376538/5061668887275*y^15-20669207575591963/
12755405595933*y^23+713170939894762061/7086336442185*y^7+798055772605029508/
63777027979665*y^5-20669207575591963/12755405595933*y^3+713170939894762061/
7086336442185*y^19-72741484516/21237771555*y^25+798055772605029508/
63777027979665*y^21-635431823141460102232/106295046632775*y^13-\
779095648298923636/723095555325*y^17-779095648298923636/723095555325*y^9+
20341248/471479*(Complex(1)*y^14+Complex(-37799/287)*y^12-14288/861*y^13+
Complex(-52483/287)*y^10+191936/287*y^11+Complex(-3742989/287)*y^8+313440/287*y
^9+Complex(3742989/287)*y^6-1769632/123*y^7+Complex(52483/287)*y^4+313440/287*y
^5+Complex(37799/287)*y^2+191936/287*y^3+Complex(-1)-14288/861*y)*(y^2+1)^4*y^2
*ln(2)^2-276301952/2357395*(Complex(1)*y^14+Complex(-37799/287)*y^12-14288/861*
y^13+Complex(-52483/287)*y^10+191936/287*y^11+Complex(-3742989/287)*y^8+313440/
287*y^9+Complex(3742989/287)*y^6-1769632/123*y^7+Complex(52483/287)*y^4+313440/
287*y^5+Complex(37799/287)*y^2+191936/287*y^3+Complex(-1)-14288/861*y)*(y^2+1)^
4*y^2*ln(2)+1310315392/337107485*(Complex(1)*y^14+Complex(-37799/287)*y^12-\
14288/861*y^13+Complex(-52483/287)*y^10+191936/287*y^11+Complex(-3742989/287)*y
^8+313440/287*y^9+Complex(3742989/287)*y^6-1769632/123*y^7+Complex(52483/287)*y
^4+313440/287*y^5+Complex(37799/287)*y^2+191936/287*y^3+Complex(-1)-14288/861*y
)*(y^2+1)^4*y^2*ln(b)+Complex(15464196050099386559/5451028032450)*y^10+Complex(
444584320464141645929/425180186531100)*y^8+Complex(-15464196050099386559/
5451028032450)*y^16+Complex(-444584320464141645929/425180186531100)*y^18+
Complex(47433649634157509/425180186531100)*y^24+Complex(-1368059484360549047/
141726728843700)*y^22+Complex(-1736139647326039547/9448448589580)*y^20+Complex(
-47433649634157509/425180186531100)*y^2+Complex(1736139647326039547/
9448448589580)*y^6+Complex(1368059484360549047/141726728843700)*y^4+Complex(-\
284902244224850854669/212590093265550)*y^14+Complex(284902244224850854669/
212590093265550)*y^12))*mu*Pi^(1/2)/(y^2+1)^21/b^3*p_inf^8;
W_odd_inst_y_4_meqm4_fin := -64/495*mu*(-(Complex(1)*y^12+Complex(-156)*y^10-18
*y^11+Complex(-5295)*y^8+870*y^9+Complex(18704)*y^6-14652*y^7+Complex(-5295)*y^
4+14652*y^5+Complex(-156)*y^2-870*y^3+Complex(1)+18*y)*y^3*ln(y)^3-81/4*(y^2+1)
*(Complex(1)*y^11+2/27*y^12+Complex(83/9)*y^9-14/3*y^10+Complex(9734/9)*y^7-\
9398/27*y^8+Complex(-9734/9)*y^5+14540/9*y^6+Complex(-83/9)*y^3-9398/27*y^4+
Complex(-1)*y-14/3*y^2+2/27)*y^2*ln(y)^2+(Complex(1)*y^12+Complex(-76/3)*y^10-\
11*y^11+Complex(-10805/6)*y^8-549/2*y^9+Complex(15036)*y^6-20057/2*y^7+Complex(
-10805/6)*y^4+20057/2*y^5+Complex(-76/3)*y^2+549/2*y^3+Complex(1)+11*y)*(y^2+1)
^2*y*ln(y)+187/48*(y^2+1)^3*(Complex(1)*y^11+18/187*y^12+Complex(177/17)*y^9-\
490/187*y^10+Complex(50900/187)*y^7-674/17*y^8+Complex(-50900/187)*y^5+81948/
187*y^6+Complex(-177/17)*y^3-674/17*y^4+Complex(-1)*y-490/187*y^2+18/187))*(
Complex(1)*y^2+Complex(-1)+2*y)^4*Pi^(1/2)*33^(1/2)*y^2/(y^2+1)^15/b^4/p_inf^2+
32/165*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^4*((y^2+1)^6*((Complex(-14)*y^
8-y^9+Complex(406)*y^6+94*y^7+Complex(-406)*y^4+610*y^5+Complex(14)*y^2+94*y^3-
y)*ln(y)+(Complex(1)*y^8+Complex(-161/3)*y^6-34/3*y^7+Complex(-1588/3)*y^4+281/
3*y^5+Complex(-161/3)*y^2-281/3*y^3+Complex(1)+34/3*y)*(y^2+1))*arctan(1/2*(y^2
-1)/y)-253/39*(Complex(1)*y^16+Complex(10595730/161)*y^8-32518/1771*y^15+
Complex(-6114386/1771)*y^4+1600534/1771*y^13+Complex(-22160206/1771)*y^10-\
12124758/1771*y^11+Complex(-285534/1771)*y^2-72121010/1771*y^9+Complex(-6114386
/1771)*y^12+72121010/1771*y^7+Complex(-285534/1771)*y^14+12124758/1771*y^5+
Complex(-22160206/1771)*y^6-1600534/1771*y^3+Complex(1)+32518/1771*y)*y^3*ln(y)
^3-142481/1820*(y^2+1)*y^2*(Complex(-849143465/142481)*y^7+10430/142481*y^16+
Complex(-106407389/142481)*y^5-570838/142481*y^14+Complex(106407389/142481)*y^
11-67374768/142481*y^12+Complex(849143465/142481)*y^9-78675050/142481*y^10+
Complex(-1)*y+1143500900/142481*y^8+Complex(3502805/142481)*y^13-78675050/
142481*y^6+Complex(-3502805/142481)*y^3-67374768/142481*y^4+Complex(1)*y^15-\
570838/142481*y^2+10430/142481)*ln(y)^2+15/13*(y^2+1)^2*(Complex(1)*y^16+
Complex(37144069/135)*y^8-2458/175*y^15+Complex(-54435691/9450)*y^4-1874659/
1890*y^13+Complex(-36276767/1890)*y^10-99482381/3150*y^11+Complex(-36931/9450)*
y^2-145514002/945*y^9+Complex(-54435691/9450)*y^12+145514002/945*y^7+Complex(-\
36931/9450)*y^14+99482381/3150*y^5+Complex(-36276767/1890)*y^6+1874659/1890*y^3
+Complex(1)+2458/175*y)*y*ln(y)+6383/1680*(y^2+1)^3*(Complex(-1402632509/248937
)*y^7-1470/82979*y^16+Complex(-55429693/82979)*y^5-2286194/248937*y^14+Complex(
55429693/82979)*y^11-1352600/19149*y^12+Complex(1402632509/248937)*y^9-75327374
/248937*y^10+Complex(-1)*y+2203832804/248937*y^8+Complex(-4525133/248937)*y^13-\
75327374/248937*y^6+Complex(4525133/248937)*y^3-1352600/19149*y^4+Complex(1)*y^
15-2286194/248937*y^2-1470/82979))*y^2*33^(1/2)*mu/(y^2+1)^17/b^4+256/495*Pi^(1
/2)*mu*(ln(2)-163/120)*(Complex(1)*y^2+Complex(-1)+2*y)^4*(-3*(Complex(1)*y^12+
Complex(-156)*y^10-18*y^11+Complex(-5295)*y^8+870*y^9+Complex(18704)*y^6-14652*
y^7+Complex(-5295)*y^4+14652*y^5+Complex(-156)*y^2-870*y^3+Complex(1)+18*y)*y^2
*ln(y)^2+(-3*y-3*y^15+186*y^13+14286*y^11-51333*y^9-51333*y^7+14286*y^5+186*y^3
+Complex(-81/2)*y^14+Complex(-414)*y^12+Complex(-88353/2)*y^10+Complex(88353/2)
*y^6+Complex(414)*y^4+Complex(81/2)*y^2)*ln(y)+(Complex(1)*y^12+Complex(-76/3)*
y^10-11*y^11+Complex(-10805/6)*y^8-549/2*y^9+Complex(15036)*y^6-20057/2*y^7+
Complex(-10805/6)*y^4+20057/2*y^5+Complex(-76/3)*y^2+549/2*y^3+Complex(1)+11*y)
*(y^2+1)^2)*33^(1/2)*y^3/(y^2+1)^15/b^4*p_inf-40/429*Pi^(1/2)*(Complex(1)*y^2+
Complex(-1)+2*y)^4*y^2*((y^2+1)^6*((Complex(-878877/175)*y^4+Complex(24967/175)
*y^2-1302317/175*y^9+2155984/35*y^7-1302317/175*y^5+36836/35*y^3-233/25*y+
Complex(-24967/175)*y^12+Complex(878877/175)*y^10+Complex(4423528/175)*y^8+
Complex(-4423528/175)*y^6+36836/35*y^11-233/25*y^13)*ln(y)+(y^2+1)*(Complex(1)*
y^12+Complex(-421514/2625)*y^10-58654/2625*y^11+Complex(-7423466/2625)*y^8+
240071/875*y^9+Complex(-22264638/875)*y^6+52364527/2625*y^7+Complex(-7423466/
2625)*y^4-52364527/2625*y^5+Complex(-421514/2625)*y^2-240071/875*y^3+Complex(1)
+58654/2625*y))*arctan(1/2*(y^2-1)/y)-1389/25*y^3*(Complex(-1659016/9723)*y^18+
Complex(-5305473/3241)*y^16-26282/1389*y^19+Complex(291468568/9723)*y^8+9512554
/9723*y^17+Complex(-5305473/3241)*y^4+5212432/9723*y^15+Complex(1652682832/9723
)*y^10-200410136/3241*y^13+Complex(-1659016/9723)*y^2-1008680072/9723*y^11+
Complex(1)*y^20+1008680072/9723*y^9+Complex(291468568/9723)*y^12+200410136/3241
*y^7+Complex(-359333168/9723)*y^14-5212432/9723*y^5+Complex(-359333168/9723)*y^
6-9512554/9723*y^3+Complex(1)+26282/1389*y)*ln(y)^3+(Complex(-5267918436/875)*y
^17+Complex(-65481679/3500)*y^7+Complex(-8142764/375)*y^21+Complex(8142764/375)
*y^5+Complex(24166369733/1750)*y^11+Complex(5267918436/875)*y^9+Complex(-\
2802229/10500)*y^23+Complex(2802229/10500)*y^3+Complex(-24166369733/1750)*y^15+
Complex(65481679/3500)*y^19-951/50*y^2-15929207919/875*y^12-778446176/875*y^10+
3645521317/1750*y^8+243226954/875*y^6+1155103/2625*y^4-778446176/875*y^16-\
15929207919/875*y^14+243226954/875*y^20+3645521317/1750*y^18-951/50*y^24+
1155103/2625*y^22)*ln(y)^2-601/75*(y^2+1)^2*y*(Complex(-1188518/21035)*y^18+
Complex(151419507/42070)*y^16-154491/21035*y^19+Complex(-9315398817/42070)*y^8+
30919841/42070*y^17+Complex(151419507/42070)*y^4+1004538401/42070*y^15+Complex(
-16855203672/21035)*y^10+10906489617/42070*y^13+Complex(-1188518/21035)*y^2+
17849928039/42070*y^11+Complex(1)*y^20-17849928039/42070*y^9+Complex(-\
9315398817/42070)*y^12-10906489617/42070*y^7+Complex(261746962/3005)*y^14-\
1004538401/42070*y^5+Complex(261746962/3005)*y^6-30919841/42070*y^3+Complex(1)+
154491/21035*y)*ln(y)-3795793/126000*(y^2+1)^3*(Complex(66624295/11387379)*y^17
+430710/3795793*y^20+Complex(26250125162/3795793)*y^7-7821302/3795793*y^18+
Complex(4554381382/11387379)*y^5-1498708354/11387379*y^16+Complex(-116706278788
/11387379)*y^11+2487814928/3795793*y^14+Complex(116706278788/11387379)*y^9-\
18090321888/3795793*y^12+Complex(-1)*y-251534120732/11387379*y^10+Complex(-\
26250125162/3795793)*y^13-18090321888/3795793*y^8+Complex(-66624295/11387379)*y
^3+2487814928/3795793*y^6+Complex(-4554381382/11387379)*y^15-1498708354/
11387379*y^4+Complex(1)*y^19-7821302/3795793*y^2+430710/3795793))*33^(1/2)*mu/(
y^2+1)^19/b^4*p_inf^2-256/2145*33^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^4*Pi^(
1/2)*y^3*(ln(2)-163/120)*(-91*(y^2+1)^6*(Complex(1)*y^7+1/14*y^8+Complex(-29)*y
^5-47/7*y^6+Complex(29)*y^3-305/7*y^4+Complex(-1)*y-47/7*y^2+1/14)*arctan(1/2*(
y^2-1)/y)-107*(Complex(1)*y^16+Complex(54615858/749)*y^8-13802/749*y^15+
Complex(-2291974/749)*y^4+686426/749*y^13+Complex(-12166370/749)*y^10-4297434/
749*y^11+Complex(-121746/749)*y^2-34179262/749*y^9+Complex(-2291974/749)*y^12+
34179262/749*y^7+Complex(-121746/749)*y^14+4297434/749*y^5+Complex(-12166370/
749)*y^6-686426/749*y^3+Complex(1)+13802/749*y)*y^2*ln(y)^2+(-55*y+13652389/35*
y^15+41648267/35*y^13-46884351/7*y^11-46884351/7*y^9+41648267/35*y^7+13652389/
35*y^5+99152/35*y^3-55*y^19+99152/35*y^17+Complex(-52813/70)*y^18+Complex(-\
798709/35)*y^16+Complex(218693221/35)*y^8+Complex(798709/35)*y^4+Complex(52813/
70)*y^2+Complex(-218693221/35)*y^12+Complex(-17229811/35)*y^14+Complex(17229811
/35)*y^6)*ln(y)+(y^2+1)^2*(Complex(1)*y^16+Complex(17023520/9)*y^8-2369/70*y^15
+Complex(-9820024/315)*y^4-347248/63*y^13+Complex(-54964709/252)*y^10-17643944/
105*y^11+Complex(154169/1260)*y^2-137075845/126*y^9+Complex(-9820024/315)*y^12+
137075845/126*y^7+Complex(154169/1260)*y^14+17643944/105*y^5+Complex(-54964709/
252)*y^6+347248/63*y^3+Complex(1)+2369/70*y))*mu/(y^2+1)^17/b^4*p_inf^3+197888/
353925*(Complex(1)*y^2+Complex(-1)+2*y)^4*(-33825/24736*(y^2+1)^6*(59/2*(
Complex(206936123/84665)*y^7+622/12095*y^16+Complex(17320341/84665)*y^5-781188/
84665*y^14+Complex(-17320341/84665)*y^11+16997488/84665*y^12+Complex(-206936123
/84665)*y^9-12348316/84665*y^10+Complex(-1)*y-35154684/12095*y^8+Complex(-\
4572401/84665)*y^13-12348316/84665*y^6+Complex(4572401/84665)*y^3+16997488/
84665*y^4+Complex(1)*y^15-781188/84665*y^2+622/12095)*y*ln(y)+(y^2+1)*(Complex(
1)*y^16+Complex(415655259/7175)*y^8-125767/14350*y^15+Complex(1675597/2050)*y^4
+626901/14350*y^13+Complex(-4137832/1025)*y^10-21214363/2870*y^11+Complex(-\
176842/7175)*y^2-339099603/14350*y^9+Complex(1675597/2050)*y^12+339099603/14350
*y^7+Complex(-176842/7175)*y^14+21214363/2870*y^5+Complex(-4137832/1025)*y^6-\
626901/14350*y^3+Complex(1)+125767/14350*y))*arctan(1/2*(y^2-1)/y)+(y^2+1)^6*((
Complex(1)*y^12+Complex(-156)*y^10-18*y^11+Complex(-5295)*y^8+870*y^9+Complex(
18704)*y^6-14652*y^7+Complex(-5295)*y^4+14652*y^5+Complex(-156)*y^2-870*y^3+
Complex(1)+18*y)*y*ln(y)+1/2+1/2*y^14-31*y^12-2381*y^10+17111/2*y^8+17111/2*y^6
-31*y^2-2381*y^4+Complex(29451/4)*y^9+Complex(27/4)*y^13+Complex(69)*y^11+
Complex(-29451/4)*y^5+Complex(-69)*y^3+Complex(-27/4)*y)*y^2*ln(y^2+1)-18253015
/841024*(2421642/122269*y+Complex(1)+643844539920/2323111*y^11-798556183144/
2323111*y^15-2421642/122269*y^23+104728403190/2323111*y^7-16886016054/2323111*y
^5-2611995542/2323111*y^3+16886016054/2323111*y^19+2611995542/2323111*y^21-\
643844539920/2323111*y^13-104728403190/2323111*y^17+798556183144/2323111*y^9+
Complex(1)*y^24+Complex(-231294996903/2323111)*y^16+Complex(505399207440/
2323111)*y^14+Complex(-62082390/331873)*y^2+Complex(-62082390/331873)*y^22+
Complex(375526104/2323111)*y^20+Complex(-130378716918/2323111)*y^18+Complex(
1449772496080/2323111)*y^12+Complex(505399207440/2323111)*y^10+Complex(-\
231294996903/2323111)*y^8+Complex(-130378716918/2323111)*y^6+Complex(375526104/
2323111)*y^4)*y^3*ln(y)^3+461092795/23548672*(y^2+1)*(-89739076534/3227649565*y
^2+516657114964/92218559*y^4+177368682793458/3227649565*y^6+Complex(1)*y^23-\
16760962238/645529913*y^22+7461762/92218559*y^24+361100478901242/3227649565*y^8
-631980405053976/645529913*y^12-293008805022732/645529913*y^10+377613561265146/
3227649565*y^16-288688659852300/645529913*y^14+509309929300/92218559*y^20+
180824403312114/3227649565*y^18+Complex(-409123562208493/3227649565)*y^17+
Complex(324401492177218/645529913)*y^9+Complex(-326624863592770/645529913)*y^15
+Complex(-295582499642450/645529913)*y^13+Complex(288548417121362/645529913)*y^
11+Complex(412196522612461/3227649565)*y^7+Complex(-5931388982207/645529913)*y^
5+Complex(1718510733803/3227649565)*y^3+Complex(-508190139/461092795)*y+
Complex(-333745768239/645529913)*y^21+Complex(6331292530111/645529913)*y^19+
7461762/92218559)*y^2*ln(y)^2-2197305/841024*(y^2+1)^2*(16646228/1709015*y+
Complex(1)-17449684569440198/15396516135*y^11+2221724317536469/1399683285*y^15-\
13084444/1398285*y^23-5620053008649907/15396516135*y^7-653367287936743/
30793032270*y^5-1493353569973/2052868818*y^3+594389591815399/30793032270*y^19+
21716709150107/30793032270*y^21+18317366226266182/15396516135*y^13+
5606469516487667/15396516135*y^17-2191329010444501/1399683285*y^9+Complex(1)*y^
24-56576/13317*(y^2+1)^4*(Complex(1)*y^12+Complex(-156)*y^10-18*y^11+Complex(-\
5295)*y^8+870*y^9+Complex(18704)*y^6-14652*y^7+Complex(-5295)*y^4+14652*y^5+
Complex(-156)*y^2-870*y^3+Complex(1)+18*y)*y^2*ln(2)^2+2305472/199755*(y^2+1)^4
*(Complex(1)*y^12+Complex(-156)*y^10-18*y^11+Complex(-5295)*y^8+870*y^9+
Complex(18704)*y^6-14652*y^7+Complex(-5295)*y^4+14652*y^5+Complex(-156)*y^2-870
*y^3+Complex(1)+18*y)*y^2*ln(2)-841024/2197305*(y^2+1)^4*y^2*(Complex(1)*y^12+
Complex(-156)*y^10-18*y^11+Complex(-5295)*y^8+870*y^9+Complex(18704)*y^6-14652*
y^7+Complex(-5295)*y^4+14652*y^5+Complex(-156)*y^2-870*y^3+Complex(1)+18*y)*ln(
b)+Complex(64232284535521/2008241235)*y^16+Complex(-5256086166125614/3553042185
)*y^14+Complex(-19874050682257/277137290430)*y^2+Complex(-18442038276433/
277137290430)*y^22+Complex(942240035990051/277137290430)*y^20+Complex(
152529661777039/879800922)*y^18+Complex(-49811022323305843/15396516135)*y^12+
Complex(-5356983883528558/3553042185)*y^10+Complex(420411313825847/46189548405)
*y^8+Complex(736788740942987/4399004610)*y^6+Complex(921873637329443/
277137290430)*y^4)*y*ln(y)-1126635267/94194688*(-72016120971022/10149857120403*
y^2-534623181874772/10149857120403*y^4+28651381986965786/10149857120403*y^6+
Complex(-1)*y+Complex(1)*y^23-72016120971022/10149857120403*y^22+47309570/
1126635267*y^24-22423501606286/6937701381*y^8-947843787121952024/10149857120403
*y^12-542430297609012236/10149857120403*y^10-22423501606286/6937701381*y^16-\
542430297609012236/10149857120403*y^14-534623181874772/10149857120403*y^20+
28651381986965786/10149857120403*y^18-2352430080/375545089*(y^2+1)^4*(Complex(1
)*y^11+2/27*y^12+Complex(83/9)*y^9-14/3*y^10+Complex(9734/9)*y^7-9398/27*y^8+
Complex(-9734/9)*y^5+14540/9*y^6+Complex(-83/9)*y^3-9398/27*y^4+Complex(-1)*y-\
14/3*y^2+2/27)*y^2*ln(2)^2+6390768384/375545089*(y^2+1)^4*(Complex(1)*y^11+2/27
*y^12+Complex(83/9)*y^9-14/3*y^10+Complex(9734/9)*y^7-9398/27*y^8+Complex(-9734
/9)*y^5+14540/9*y^6+Complex(-83/9)*y^3-9398/27*y^4+Complex(-1)*y-14/3*y^2+2/27)
*y^2*ln(2)-211938048/375545089*(y^2+1)^4*y^2*(Complex(1)*y^11+2/27*y^12+
Complex(83/9)*y^9-14/3*y^10+Complex(9734/9)*y^7-9398/27*y^8+Complex(-9734/9)*y^
5+14540/9*y^6+Complex(-83/9)*y^3-9398/27*y^4+Complex(-1)*y-14/3*y^2+2/27)*ln(b)
+Complex(-12863333861400257/922714283673)*y^17+Complex(40700758356180190/
1127761902267)*y^9+Complex(-40700758356180190/1127761902267)*y^15+Complex(-\
296541325937947786/10149857120403)*y^13+Complex(296541325937947786/
10149857120403)*y^11+Complex(12863333861400257/922714283673)*y^7+Complex(
455213011490663/534203006337)*y^5+Complex(7428365006033/375920634089)*y^3+
Complex(-7428365006033/375920634089)*y^21+Complex(-455213011490663/534203006337
)*y^19+47309570/1126635267)*(y^2+1)^3)*33^(1/2)*y^2*mu*Pi^(1/2)/(y^2+1)^21/b^4*
p_inf^4-256/99*33^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^4*Pi^(1/2)*y^3*(ln(2)-\
163/120)*(51969/3640*(y^2+1)^6*(Complex(1)*y^11+1085/17323*y^12+Complex(-672489
/17323)*y^9-133948/17323*y^10+Complex(-4209496/17323)*y^7+1737479/17323*y^8+
Complex(4209496/17323)*y^5-10011152/17323*y^6+Complex(672489/17323)*y^3+1737479
/17323*y^4+Complex(-1)*y-133948/17323*y^2+1085/17323)*arctan(1/2*(y^2-1)/y)+225
/13*(Complex(-30488/175)*y^18+Complex(-36959/35)*y^16-3342/175*y^19+Complex(
23704992/875)*y^8+177378/175*y^17+Complex(-36959/35)*y^4+1735816/875*y^15+
Complex(166509328/875)*y^10-55434272/875*y^13+Complex(-30488/175)*y^2-107758208
/875*y^11+Complex(1)*y^20+107758208/875*y^9+Complex(23704992/875)*y^12+55434272
/875*y^7+Complex(-36596912/875)*y^14-1735816/875*y^5+Complex(-36596912/875)*y^6
-177378/175*y^3+Complex(1)+3342/175*y)*y^2*ln(y)^2+77041/2275*(y^2+1)*(Complex(
10635787/77041)*y^17+5355/77041*y^20+Complex(-2984132713/77041)*y^7+45662/77041
*y^18+Complex(84170065/77041)*y^5-127830689/77041*y^16+Complex(4146415424/77041
)*y^11-932044534/77041*y^14+Complex(-4146415424/77041)*y^9+984376642/77041*y^12
+Complex(-1)*y+8211355160/77041*y^10+Complex(2984132713/77041)*y^13+984376642/
77041*y^8+Complex(-10635787/77041)*y^3-932044534/77041*y^6+Complex(-84170065/
77041)*y^15-127830689/77041*y^4+Complex(1)*y^19+45662/77041*y^2+5355/77041)*y*
ln(y)+(y^2+1)^2*(Complex(-944469/18200)*y^18+Complex(22252029/9100)*y^16-19011/
2275*y^19+Complex(-1528795861/9100)*y^8+695281/1300*y^17+Complex(22252029/9100)
*y^4+161221299/9100*y^15+Complex(-6474248451/9100)*y^10+54031593/260*y^13+
Complex(-944469/18200)*y^2+3714014467/9100*y^11+Complex(1)*y^20-3714014467/9100
*y^9+Complex(-1528795861/9100)*y^12-54031593/260*y^7+Complex(180941307/2275)*y^
14-161221299/9100*y^5+Complex(180941307/2275)*y^6-695281/1300*y^3+Complex(1)+
19011/2275*y))*mu/(y^2+1)^19/b^4*p_inf^5-692608/184041*(-6528093/58871680*(y^2+
1)^6*(4826525/106519*y*(Complex(-525514683/4826525)*y^17+19061/965305*y^20+
Complex(53125746766/4826525)*y^7-68599816/4826525*y^18+Complex(-1830110586/
4826525)*y^5+2558682609/4826525*y^16+Complex(-11951354208/965305)*y^11+
8168819224/4826525*y^14+Complex(11951354208/965305)*y^9-52484702/17551*y^12+
Complex(-1)*y-142825046688/4826525*y^10+Complex(-53125746766/4826525)*y^13-\
52484702/17551*y^8+Complex(525514683/4826525)*y^3+8168819224/4826525*y^6+
Complex(1830110586/4826525)*y^15+2558682609/4826525*y^4+Complex(1)*y^19-\
68599816/4826525*y^2+19061/965305)*ln(y)+(y^2+1)*(Complex(-3291544406/41009815)
*y^18+Complex(401440486456/123029445)*y^16-2350922/167387*y^19+Complex(
4773070349143/24605889)*y^8+2985968655/8201963*y^17+Complex(401440486456/
123029445)*y^4-677334059593/24605889*y^15+Complex(13397488649960/24605889)*y^10
-16209148482937/123029445*y^13+Complex(-3291544406/41009815)*y^2-42481283759477
/123029445*y^11+Complex(1)*y^20+42481283759477/123029445*y^9+Complex(
4773070349143/24605889)*y^12+16209148482937/123029445*y^7+Complex(-\
6750676122866/123029445)*y^14+677334059593/24605889*y^5+Complex(-6750676122866/
123029445)*y^6-2985968655/8201963*y^3+Complex(1)+2350922/167387*y))*arctan(1/2*
(y^2-1)/y)+(y^2+1)^6*y^2*(y*(Complex(1)*y^16+Complex(101910402/1225)*y^8+
Complex(-610702/245)*y^4+Complex(-26505274/1225)*y^10+Complex(-8058/49)*y^2+
Complex(-610702/245)*y^12+Complex(-8058/49)*y^14+Complex(-26505274/1225)*y^6+
Complex(1)+4538/245*y-4538/245*y^15+229034/245*y^13-5064978/1225*y^11-64596038/
1225*y^9+64596038/1225*y^7+5064978/1225*y^5-229034/245*y^3)*ln(y)+68771/24500*(
y^2+1)*(Complex(-768742235/68771)*y^7+4970/68771*y^16+Complex(-25252679/68771)*
y^5-237778/68771*y^14+Complex(25252679/68771)*y^11-41035728/68771*y^12+Complex(
768742235/68771)*y^9-146100590/68771*y^10+Complex(-1)*y+956648780/68771*y^8+
Complex(2675615/68771)*y^13-146100590/68771*y^6+Complex(-2675615/68771)*y^3-\
41035728/68771*y^4+Complex(1)*y^15-237778/68771*y^2+4970/68771))*ln(y^2+1)-\
11362787579/2237123840*(11752118998/556220371*y+Complex(1)+Complex(-\
40325317397312/556220371)*y^6+Complex(1121323425975/556220371)*y^4+Complex(-\
16973787684/79460053)*y^26+Complex(1121323425975/556220371)*y^24+Complex(
808290169575437/556220371)*y^16+Complex(191410034854080/79460053)*y^14+Complex(
-16973787684/79460053)*y^2+Complex(-40325317397312/556220371)*y^22+Complex(-\
174175683280791/556220371)*y^20+Complex(-22355067790972/79460053)*y^18+Complex(
808290169575437/556220371)*y^12+Complex(-22355067790972/79460053)*y^10+Complex(
-174175683280791/556220371)*y^8+126414640516674/79460053*y^11-540326810723864/
556220371*y^15+1044250123308/79460053*y^23-11752118998/556220371*y^27-\
1334694462116/79460053*y^7-1044250123308/79460053*y^5-767122382946/556220371*y^
3-311406186701110/556220371*y^19+767122382946/556220371*y^25+1334694462116/
79460053*y^21+540326810723864/556220371*y^13-126414640516674/79460053*y^17+
311406186701110/556220371*y^9+Complex(1)*y^28)*y^3*ln(y)^3+995498964521/
44742476800*(-11756745024538/995498964521*y^2+67066317823625446/48779449261529*
y^4+103705685691943724/6968492751647*y^6+Complex(1)*y^27+Complex(-\
24172529728959538559/48779449261529)*y^17+Complex(1267363790932945835/
6968492751647)*y^9+Complex(-259114067636684260/995498964521)*y^15+Complex(
215065380465509860/995498964521)*y^13+Complex(23505140668558667135/
48779449261529)*y^11+Complex(185023934874706342/6968492751647)*y^7+Complex(-\
25461438624197398/6968492751647)*y^5+Complex(6863498683441621/48779449261529)*y
^3+Complex(-1084983918121/995498964521)*y+Complex(-6164352740964821/
48779449261529)*y^25+Complex(27531614221335318/6968492751647)*y^23+Complex(-\
162639875070554534/6968492751647)*y^21+Complex(-1235067677640049579/
6968492751647)*y^19-70694851759286/6968492751647*y^26+70868376150/995498964521*
y^28+103483777324608300/6968492751647*y^22+63373381170497766/48779449261529*y^
24+539576208508930150/6968492751647*y^8-3480966757650243370/6968492751647*y^12-\
926820245684895110/48779449261529*y^10-3295420047937494826/6968492751647*y^16-\
5472346278446916440/6968492751647*y^14+579816890580813926/6968492751647*y^20+
138751125942719098/48779449261529*y^18+70868376150/995498964521)*(y^2+1)*y^2*ln
(y)^2+76586939/2237123840*(y^2+1)^2*y*(-8282656117/536108573*y+Complex(1)+
173644800/535573*(y^2+1)^4*y^2*(Complex(1)*y^16+Complex(101910402/1225)*y^8+
Complex(-610702/245)*y^4+Complex(-26505274/1225)*y^10+Complex(-8058/49)*y^2+
Complex(-610702/245)*y^12+Complex(-8058/49)*y^14+Complex(-26505274/1225)*y^6+
Complex(1)+4538/245*y-4538/245*y^15+229034/245*y^13-5064978/1225*y^11-64596038/
1225*y^9+64596038/1225*y^7+5064978/1225*y^5-229034/245*y^3)*ln(2)^2-471735040/
535573*(y^2+1)^4*y^2*(Complex(1)*y^16+Complex(101910402/1225)*y^8+Complex(-\
610702/245)*y^4+Complex(-26505274/1225)*y^10+Complex(-8058/49)*y^2+Complex(-\
610702/245)*y^12+Complex(-8058/49)*y^14+Complex(-26505274/1225)*y^6+Complex(1)+
4538/245*y-4538/245*y^15+229034/245*y^13-5064978/1225*y^11-64596038/1225*y^9+
64596038/1225*y^7+5064978/1225*y^5-229034/245*y^3)*ln(2)+2237123840/76586939*(y
^2+1)^4*y^2*(Complex(1)*y^16+Complex(101910402/1225)*y^8+Complex(-610702/245)*y
^4+Complex(-26505274/1225)*y^10+Complex(-8058/49)*y^2+Complex(-610702/245)*y^12
+Complex(-8058/49)*y^14+Complex(-26505274/1225)*y^6+Complex(1)+4538/245*y-4538/
245*y^15+229034/245*y^13-5064978/1225*y^11-64596038/1225*y^9+64596038/1225*y^7+
5064978/1225*y^5-229034/245*y^3)*ln(b)+Complex(7061082025973156578834/
40248351117975)*y^16+Complex(2101045591418045115728/8049670223595)*y^14+
Complex(27128918318489252/24149010670785)*y^2+Complex(-555945480516551235272/
120745053353925)*y^22+Complex(-68976084350850036469/4390729212870)*y^20+
Complex(56842294973030237764/8049670223595)*y^18+Complex(7453075649224067411986
/40248351117975)*y^12+Complex(121232158445228693956/8049670223595)*y^10+
Complex(-59318278422963777781/4390729212870)*y^8+Complex(-108924998672002432552
/24149010670785)*y^6+Complex(-4530474882202704887/48298021341570)*y^4+Complex(
115844193941043892/120745053353925)*y^26+Complex(-4878218592176268791/
48298021341570)*y^24+384018559053319152218/2683223407865*y^11-\
3632377765081383391967/40248351117975*y^15-4685517730207680573/26832234078650*y
^23+67455399/18745055*y^27+724467396451890709/106149497454*y^7+
1476788489026410201/5366446815730*y^5+17065194767268277/985673904930*y^3-\
1922652622948853179/29868906210*y^19-579765882724688831/34498586672550*y^25-\
3174821148106723433/530747487270*y^21+2948234422742895616223/40248351117975*y^
13-401706927148902040922/2683223407865*y^17+13551581716444943389/209082343470*y
^9+Complex(1)*y^28)*ln(y)-5713225300453/3758368051200*(y^2+1)^3*(-\
706326714461469418/85784077886301795*y^2-46622410367822420246/
428920389431508975*y^4+1147104160489620340772/85784077886301795*y^6+Complex(-1)
*y-10645196230656/519384118223*(y^2+1)^4*(Complex(-768742235/68771)*y^7+4970/
68771*y^16+Complex(-25252679/68771)*y^5-237778/68771*y^14+Complex(25252679/
68771)*y^11-41035728/68771*y^12+Complex(768742235/68771)*y^9-146100590/68771*y^
10+Complex(-1)*y+956648780/68771*y^8+Complex(2675615/68771)*y^13-146100590/
68771*y^6+Complex(-2675615/68771)*y^3-41035728/68771*y^4+Complex(1)*y^15-237778
/68771*y^2+4970/68771)*y^2*ln(2)^2+144597248799744/2596920591115*(y^2+1)^4*(
Complex(-768742235/68771)*y^7+4970/68771*y^16+Complex(-25252679/68771)*y^5-\
237778/68771*y^14+Complex(25252679/68771)*y^11-41035728/68771*y^12+Complex(
768742235/68771)*y^9-146100590/68771*y^10+Complex(-1)*y+956648780/68771*y^8+
Complex(2675615/68771)*y^13-146100590/68771*y^6+Complex(-2675615/68771)*y^3-\
41035728/68771*y^4+Complex(1)*y^15-237778/68771*y^2+4970/68771)*y^2*ln(2)-\
52748312091648/28566126502265*(y^2+1)^4*(Complex(-768742235/68771)*y^7+4970/
68771*y^16+Complex(-25252679/68771)*y^5-237778/68771*y^14+Complex(25252679/
68771)*y^11-41035728/68771*y^12+Complex(768742235/68771)*y^9-146100590/68771*y^
10+Complex(-1)*y+956648780/68771*y^8+Complex(2675615/68771)*y^13-146100590/
68771*y^6+Complex(-2675615/68771)*y^3-41035728/68771*y^4+Complex(1)*y^15-237778
/68771*y^2+4970/68771)*y^2*ln(b)+Complex(1)*y^27+Complex(736167032273061600547/
2450973653894337)*y^9+Complex(-14996947758157440455992/32993876110116075)*y^15+
Complex(14996947758157440455992/32993876110116075)*y^13+Complex(
13801147330039991242045/17156815577260359)*y^11+Complex(534340183334382673480/
17156815577260359)*y^7+Complex(1022743646528844926992/428920389431508975)*y^5+
Complex(12226716188933665513/428920389431508975)*y^3+Complex(-\
12226716188933665513/428920389431508975)*y^25+Complex(-1022743646528844926992/
428920389431508975)*y^23+Complex(-534340183334382673480/17156815577260359)*y^21
+Complex(-736167032273061600547/2450973653894337)*y^19+Complex(-\
13801147330039991242045/17156815577260359)*y^17-706326714461469418/
85784077886301795*y^26+21768585930/519384118223*y^28+1147104160489620340772/
85784077886301795*y^22-46622410367822420246/428920389431508975*y^24+
2296923169628442349018/28594692628767265*y^8-27647597269467194571302/
28594692628767265*y^12-3629338184127579888882/28594692628767265*y^10-\
27647597269467194571302/28594692628767265*y^16-641761978300464506095592/
428920389431508975*y^14+2296923169628442349018/28594692628767265*y^20-\
3629338184127579888882/28594692628767265*y^18+21768585930/519384118223))*(
Complex(1)*y^2+Complex(-1)+2*y)^4*33^(1/2)*y^2*mu*Pi^(1/2)/(y^2+1)^23/b^4*p_inf
^6;


==> anc/W_odd_inst_leq6_meqm1.mpl <==
W_odd_inst_y_0_meqm1_fin := 0;
W_odd_inst_y_1_meqm1_fin := 8/45045*Pi^(1/2)*mu*y^2*(Complex(1)*y^2+Complex(-1)
+2*y)*(Complex(5)*y^8+Complex(34)*y^6-14*y^7+Complex(128)*y^4-154*y^5+Complex(
34)*y^2+154*y^3+Complex(5)+14*y)/(y^2+1)^7*130^(1/2)/b*p_inf^5-4/45045*Pi^(1/2)
*mu*y^2*(Complex(1)*y^2+Complex(-1)+2*y)*130^(1/2)*(Complex(40)*y^12+Complex(
352)*y^10-115*y^11+Complex(1608)*y^8-1535*y^9+Complex(1682)*y^6-14790*y^7+
Complex(1608)*y^4+14790*y^5+Complex(352)*y^2+1535*y^3+Complex(40)+115*y)/(y^2+1
)^9/b*p_inf^7+4/765765*Pi^(1/2)*mu*y^2*(Complex(1)*y^2+Complex(-1)+2*y)*130^(1/
2)*(Complex(67904)*y^4+Complex(62312)*y^6-3491*y^15+Complex(462828)*y^8-55693*y
^13+Complex(12516)*y^2-756519*y^11+Complex(62312)*y^10+167983*y^9+Complex(12516
)*y^14-167983*y^7+Complex(1160)*y^16+756519*y^5+Complex(67904)*y^12+55693*y^3+
Complex(1160)+3491*y)/(y^2+1)^11/b*p_inf^9-4/14549535*Pi^(1/2)*mu*y^2*(Complex(
1)*y^2+Complex(-1)+2*y)*130^(1/2)*(Complex(29440)*y^20+Complex(2361208)*y^4-\
92629*y^19+Complex(1629860)*y^6-1719893*y^17+Complex(30498724)*y^8-28477228*y^
15+Complex(375572)*y^2-16158308*y^13+Complex(17179540)*y^10-40089764*y^11+
Complex(1629860)*y^14+40089764*y^9+Complex(2361208)*y^16+16158308*y^7+Complex(
30498724)*y^12+28477228*y^5+Complex(375572)*y^18+1719893*y^3+Complex(29440)+
92629*y)/(y^2+1)^13/b*p_inf^11;
W_odd_inst_y_2_meqm1_fin := -32/9009*((Complex(1)*y^10+Complex(57/5)*y^8-16/5*y
^9+Complex(402/5)*y^6-288/5*y^7+Complex(-402/5)*y^4+1206/5*y^5+Complex(-57/5)*y
^2-288/5*y^3+Complex(-1)-16/5*y)*y*ln(y)+17/60*(Complex(1)*y^9+15/17*y^10+
Complex(-86/17)*y^7+248/17*y^8+Complex(-4406/17)*y^5+5483/17*y^6+Complex(-86/17
)*y^3-5483/17*y^4+Complex(1)*y-248/17*y^2-15/17)*(y^2+1))*Pi^(1/2)*130^(1/2)*mu
*(Complex(1)*y^2+Complex(-1)+2*y)*y^2/(y^2+1)^9/b^2*p_inf^3+64/3003*Pi^(1/2)*
130^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)*y^2*mu*((-78517/120*y^9+35534/15*y^7
-78517/120*y^5-2009/30*y^3-131/40*y+Complex(-7657/30)*y^6+Complex(-6331/60)*y^4
+Complex(-269/20)*y^2+Complex(-1)+Complex(1)*y^14+Complex(269/20)*y^12+Complex(
6331/60)*y^10+Complex(7657/30)*y^8-131/40*y^13-2009/30*y^11)*y*ln(y)+353/720*(
Complex(1)*y^13+60/353*y^14+Complex(1277/353)*y^11+1213/706*y^12+Complex(-30363
/353)*y^9+66199/706*y^10+Complex(-179334/353)*y^7+671583/353*y^8+Complex(-30363
/353)*y^5-671583/353*y^6+Complex(1277/353)*y^3-66199/706*y^4+Complex(1)*y-1213/
706*y^2-60/353)*(y^2+1))/(y^2+1)^11/b^2*p_inf^5+16/4729725*(840*ln(2)-1219)*mu*
(Complex(1)*y^2+Complex(-1)+2*y)*Pi^(1/2)*y^3*(Complex(5)*y^10+Complex(57)*y^8-\
16*y^9+Complex(402)*y^6-288*y^7+Complex(-402)*y^4+1206*y^5+Complex(-57)*y^2-288
*y^3+Complex(-5)-16*y)/(y^2+1)^9*130^(1/2)/b^2*p_inf^6-128/2431*Pi^(1/2)*130^(1
/2)*(y*(109873/56*y^9+2462953/840*y^7-3771197/2520*y^5-39829/504*y^3-1907/560*y
+Complex(-341687/2520)*y^4+Complex(-1295813/2520)*y^6+Complex(-158329/168)*y^8+
Complex(-1)+Complex(-13043/840)*y^2+Complex(158329/168)*y^10+Complex(341687/
2520)*y^14+Complex(13043/840)*y^16+Complex(1295813/2520)*y^12+Complex(1)*y^18-\
1907/560*y^17-39829/504*y^15-3771197/2520*y^13+2462953/840*y^11)*ln(y)+27707/
42336*(Complex(-27872484/692675)*y^5-840/27707*y^18+Complex(-10858051/27707)*y^
7-3637553/1385350*y^16+Complex(1)*y^17+602439/55414*y^14+Complex(5323731/692675
)*y^15+3457101243/1385350*y^12+Complex(-211851894/138535)*y^9-26088457/277070*y
^10+Complex(1)*y+26088457/277070*y^8+Complex(-10858051/27707)*y^11-3457101243/
1385350*y^6+Complex(5323731/692675)*y^3-602439/55414*y^4+Complex(-27872484/
692675)*y^13+3637553/1385350*y^2+840/27707)*(y^2+1))*(Complex(1)*y^2+Complex(-1
)+2*y)*y^2*mu/(y^2+1)^13/b^2*p_inf^7-4/4729725*(840*ln(2)-1219)*mu*(Complex(1)*
y^2+Complex(-1)+2*y)*Pi^(1/2)*y^3*130^(1/2)*(Complex(90)*y^14+Complex(1212)*y^
12-297*y^13+Complex(9536)*y^10-6116*y^11+Complex(27874)*y^8-82201*y^9+Complex(-\
27874)*y^6+273256*y^7+Complex(-9536)*y^4-82201*y^5+Complex(-1212)*y^2-6116*y^3+
Complex(-90)-297*y)/(y^2+1)^11/b^2*p_inf^8+1/218461268025*(17662444800*(-528821
/147040*y^21-1737251/18380*y^19+29038127/9190*y^9+5522777/1838*y^7-341328903/
147040*y^5-1737251/18380*y^3-528821/147040*y+Complex(1295247/73520)*y^20+
Complex(-12518711/73520)*y^4+Complex(-11673671/18380)*y^6+Complex(-1)+Complex(-\
33665721/9190)*y^8+Complex(-1295247/73520)*y^2+Complex(-2147431/9190)*y^10+
Complex(33665721/9190)*y^14+Complex(11673671/18380)*y^16+Complex(2147431/9190)*
y^12-341328903/147040*y^17+5522777/1838*y^15+29038127/9190*y^13+108624237/9190*
y^11+Complex(12518711/73520)*y^18+Complex(1)*y^22)*(Complex(1)*y^2+Complex(-1)+
2*y)*y^3*mu*ln(y)+4*mu*y^2*(Complex(1)*y^2+Complex(-1)+2*y)*(Complex(-\
32835292529)*y^5-219819600*y^24+Complex(-149780644013)*y^7-12853021879*y^22+
Complex(-149780644013)*y^17-71558674780*y^20+Complex(-32835292529)*y^19+
10576146019764*y^18+Complex(3289795745)*y^23+15914513226040*y^16+Complex(-\
11010968999316)*y^15+17507398471563*y^14+Complex(-11010968999316)*y^9+Complex(
3289795745)*y-17507398471563*y^10+Complex(-19789419015366)*y^11-15914513226040*
y^8+Complex(36630895575)*y^3-10576146019764*y^6+Complex(-19789419015366)*y^13+
71558674780*y^4+Complex(36630895575)*y^21+12853021879*y^2+219819600))*130^(1/2)
*Pi^(1/2)/(y^2+1)^15/b^2*p_inf^9;
W_odd_inst_y_3_meqm1_fin := -4/9009*Pi^(1/2)*130^(1/2)*mu*(Complex(1)*y^2+
Complex(-1)+2*y)*(-24*(Complex(1)*y^12+Complex(84/5)*y^10-18/5*y^11+Complex(921
/5)*y^8-474/5*y^9+Complex(-3216/5)*y^6+4444/5*y^7+Complex(921/5)*y^4-4444/5*y^5
+Complex(84/5)*y^2+474/5*y^3+Complex(1)+18/5*y)*y^2*ln(y)^2+(Complex(-2448/5)*y
^4+Complex(-52/5)*y^2-8*y^15-1424/5*y^13-9264*y^11+20616*y^9+20616*y^7-8*y-9264
*y^5-1424/5*y^3+Complex(52/5)*y^14+Complex(2448/5)*y^12+Complex(12708)*y^10+
Complex(-12708)*y^6)*ln(y)+(Complex(1)*y^12+Complex(308/5)*y^10+8/15*y^11+
Complex(2769/5)*y^8-76/5*y^9+Complex(-18868/5)*y^6+66964/15*y^7+Complex(2769/5)
*y^4-66964/15*y^5+Complex(308/5)*y^2+76/5*y^3+Complex(1)-8/15*y)*(y^2+1)^2)*y^2
/(y^2+1)^11/b^3*p_inf-16/2145*Pi^(1/2)*130^(1/2)*(Complex(1)*y^2+Complex(-1)+2*
y)*y^2*((y^2+1)^6*(Complex(1)*y^7+5/14*y^8+Complex(11)*y^5+17/7*y^6+Complex(-11
)*y^3+64/7*y^4+Complex(-1)*y+17/7*y^2+5/14)*arctan(1/2*(y^2-1)/y)+80/7*y*((-147
/40*y^15-849/8*y^13-33903/40*y^11-65691/8*y^7+33903/40*y^5+849/8*y^3+147/40*y+
Complex(1112/5)*y^4+Complex(494)*y^6+Complex(-11271/4)*y^8+65691/8*y^9+Complex(
189/10)*y^2+Complex(494)*y^10+Complex(189/10)*y^14+Complex(1)*y^16+Complex(1112
/5)*y^12+Complex(1))*y*ln(y)^2+7/160*(Complex(63253/7)*y^5+80/21*y^16+Complex(
333063/7)*y^7+2974/21*y^14+Complex(1)*y^15+128036/21*y^12+Complex(-333063/7)*y^
9+1738522/21*y^10+Complex(-1)*y-5371480/21*y^8+Complex(-63253/7)*y^11+1738522/
21*y^6+Complex(1923/7)*y^3+128036/21*y^4+Complex(-1923/7)*y^13+2974/21*y^2+80/
21)*(y^2+1)*ln(y)-12533/5760*(Complex(1)*y^13-921/12533*y^14+Complex(171278/
12533)*y^11-53007/12533*y^12+Complex(335393/12533)*y^9+48363/12533*y^10+
Complex(-49048/151)*y^7+10441689/12533*y^8+Complex(335393/12533)*y^5-10441689/
12533*y^6+Complex(171278/12533)*y^3-48363/12533*y^4+Complex(1)*y+53007/12533*y^
2+921/12533)*(y^2+1)^2))*mu/(y^2+1)^13/b^3*p_inf^3-256/3003*((Complex(1)*y^12+
Complex(84/5)*y^10-18/5*y^11+Complex(921/5)*y^8-474/5*y^9+Complex(-3216/5)*y^6+
4444/5*y^7+Complex(921/5)*y^4-4444/5*y^5+Complex(84/5)*y^2+474/5*y^3+Complex(1)
+18/5*y)*y*ln(y)+1/6+1/6*y^14+89/15*y^12+193*y^10-859/2*y^8+193*y^4-859/2*y^6+
89/15*y^2+Complex(-13/60)*y^13+Complex(1059/4)*y^5+Complex(13/60)*y+Complex(51/
5)*y^3+Complex(-51/5)*y^11+Complex(-1059/4)*y^9)*Pi^(1/2)*mu*130^(1/2)*(
Complex(1)*y^2+Complex(-1)+2*y)*y^3*(ln(2)-1219/840)/(y^2+1)^11/b^3*p_inf^4+32/
13923*Pi^(1/2)*130^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)*y^2*mu*(459/22*(
Complex(1)*y^11+11/72*y^12+Complex(37/3)*y^9-13/30*y^10+Complex(249/2)*y^7-3103
/120*y^8+Complex(-249/2)*y^5+6248/45*y^6+Complex(-37/3)*y^3-3103/120*y^4+
Complex(-1)*y-13/30*y^2+11/72)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+1368/11*(
Complex(1)*y^20+Complex(76103/285)*y^4-577/152*y^19+Complex(144487/95)*y^6-\
18313/152*y^17+Complex(-520211/380)*y^8-494101/190*y^15+Complex(400/19)*y^2+
2567723/190*y^13+Complex(-436510/57)*y^10+122827/95*y^11+Complex(144487/95)*y^
14-122827/95*y^9+Complex(76103/285)*y^16-2567723/190*y^7+Complex(-520211/380)*y
^12+494101/190*y^5+Complex(400/19)*y^18+18313/152*y^3+Complex(1)+577/152*y)*y^2
*ln(y)^2+88149/1540*(Complex(20202730/29383)*y^5+2240/29383*y^20+Complex(
1140219902/146915)*y^7+1270258/440745*y^18+Complex(-1165323/146915)*y^17+
156591968/440745*y^16+Complex(1)*y^19+7407969088/440745*y^14+Complex(-20202730/
29383)*y^15-11277793312/440745*y^12+Complex(283825498/29383)*y^9-1779458836/
88149*y^10+Complex(-1)*y-11277793312/440745*y^8+Complex(-283825498/29383)*y^11+
7407969088/440745*y^6+Complex(1165323/146915)*y^3+156591968/440745*y^4+Complex(
-1140219902/146915)*y^13+1270258/440745*y^2+2240/29383)*(y^2+1)*y*ln(y)+(y^2+1)
^2*(Complex(1)*y^20+Complex(-205054309/46200)*y^4+277777/18480*y^19+Complex(-\
6708007367/254100)*y^6+1366215127/1016400*y^17+Complex(11541771403/169400)*y^8+
377521827/16940*y^15+Complex(-249318577/1016400)*y^2-93188979413/254100*y^13+
Complex(23302816213/101640)*y^10-17894827/2310*y^11+Complex(-6708007367/254100)
*y^14+17894827/2310*y^9+Complex(-205054309/46200)*y^16+93188979413/254100*y^7+
Complex(11541771403/169400)*y^12-377521827/16940*y^5+Complex(-249318577/1016400
)*y^18-1366215127/1016400*y^3+Complex(1)-277777/18480*y))/(y^2+1)^15/b^3*p_inf^
5+128/231*(ln(2)-1219/840)*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)*y^3*130^(1
/2)*mu*((-15648/13*y^11+129000/13*y^9-129000/13*y^7+15648/13*y^5+1392/13*y^3+48
/13*y+Complex(2902/13)*y^4+Complex(8678/13)*y^6+Complex(-42330/13)*y^8+Complex(
246/13)*y^2+Complex(1)+Complex(8678/13)*y^10+Complex(246/13)*y^14+Complex(1)*y^
16-48/13*y^15-1392/13*y^13+Complex(2902/13)*y^12)*y*ln(y)+1/13*(Complex(11689/5
)*y^5+5/6*y^16+Complex(158589/10)*y^7+469/15*y^14+Complex(1)*y^15+23057/15*y^12
+Complex(-158589/10)*y^9+445273/15*y^10+Complex(-1)*y-260843/3*y^8+Complex(-\
11689/5)*y^11+445273/15*y^6+Complex(649/10)*y^3+23057/15*y^4+Complex(-649/10)*y
^13+469/15*y^2+5/6)*(y^2+1))/(y^2+1)^13/b^3*p_inf^6+115328/9018009*130^(1/2)*(
Complex(1)*y^2+Complex(-1)+2*y)*y^2*Pi^(1/2)*mu*(-94261167/9802880*(Complex(-\
4386161/31389)*y^5+1240/31389*y^16+Complex(-7105483/31389)*y^7-76756/31389*y^14
+Complex(1)*y^15-1790144/31389*y^12+Complex(7105483/31389)*y^9-9520954/10463*y^
10+Complex(-1)*y+30983524/10463*y^8+Complex(4386161/31389)*y^11-9520954/10463*y
^6+Complex(-439267/31389)*y^3-1790144/31389*y^4+Complex(439267/31389)*y^13-\
76756/31389*y^2+1240/31389)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+(Complex(1)*y^12+
Complex(84/5)*y^10-18/5*y^11+Complex(921/5)*y^8-474/5*y^9+Complex(-3216/5)*y^6+
4444/5*y^7+Complex(921/5)*y^4-4444/5*y^5+Complex(84/5)*y^2+474/5*y^3+Complex(1)
+18/5*y)*(y^2+1)^6*y^2*ln(y^2+1)-12708696/291023*(67449/16928*y+Complex(1)+
2363091/16928*y^3+374098683/84640*y^5-67449/16928*y^23+Complex(1)*y^24-2363091/
16928*y^21-374098683/84640*y^19+1485082479/84640*y^17+151419579/10580*y^15+
50778105/2116*y^13-50778105/2116*y^11-151419579/10580*y^9-1485082479/84640*y^7+
Complex(-159330317/10580)*y^14+Complex(-1505917/92)*y^12+Complex(-159330317/
10580)*y^10+Complex(201832457/42320)*y^8+Complex(6090408/2645)*y^6+Complex(
843488/2645)*y^4+Complex(49239/2116)*y^2+Complex(6090408/2645)*y^18+Complex(
201832457/42320)*y^16+Complex(49239/2116)*y^22+Complex(843488/2645)*y^20)*y^2*
ln(y)^2-800767539/23281840*(-238026352/88974171*y^2+90872816288/800767539*y^4+
60299604134732/4003837695*y^6+60387795744652/4003837695*y^18+598744288/5599773*
y^20-2224/771*y^22-311360/5599773*y^24-5233607237192/444870855*y^8-\
1294001341076/72797049*y^14-46503842464648/4003837695*y^16-349928802800/5599773
*y^12-48486119420/2696187*y^10+Complex(1)*y^23+Complex(28558483/5599773)*y^21+
Complex(-9559409443/27998865)*y^19+Complex(-4065419970487/800767539)*y^17+
Complex(-87542956569286/4003837695)*y^15+Complex(-305787046570/61597503)*y^13+
Complex(10852221214/2281389)*y^11+Complex(29102075606722/1334612565)*y^9+
Complex(454071521759/88974171)*y^7+Complex(36711939211/102662505)*y^5+Complex(-\
3068774845/800767539)*y^3+Complex(-754203859/800767539)*y-311360/5599773)*(y^2+
1)*y*ln(y)-22022/291023*(-31655093/7047040*y+Complex(1)-211039481094049/
35270435200*y^3-37092287168689/232552320*y^5+31655093/7047040*y^23+Complex(1)*y
^24+211039481094049/35270435200*y^21+37092287168689/232552320*y^19-\
147165736301208829/63486783360*y^17-1436619760952897/1511590080*y^15-\
3819755463849151/1619560800*y^13+3819755463849151/1619560800*y^11+
1436619760952897/1511590080*y^9+147165736301208829/63486783360*y^7-291023/22022
*(y^2+1)^4*y^2*(Complex(1)*y^12+Complex(84/5)*y^10-18/5*y^11+Complex(921/5)*y^8
-474/5*y^9+Complex(-3216/5)*y^6+4444/5*y^7+Complex(921/5)*y^4-4444/5*y^5+
Complex(84/5)*y^2+474/5*y^3+Complex(1)+18/5*y)*ln(b)+Complex(7164145745113547/
2834231400)*y^14+Complex(5131011523283047/1889487600)*y^12+Complex(
7164145745113547/2834231400)*y^10+Complex(-1972834345826759/9919809900)*y^8+
Complex(-186261125766977/739939200)*y^6+Complex(-43522353014677/1526124600)*y^4
+Complex(-428894295197887/317433916800)*y^2+Complex(-186261125766977/739939200)
*y^18+Complex(-1972834345826759/9919809900)*y^16+Complex(-428894295197887/
317433916800)*y^22+Complex(-43522353014677/1526124600)*y^20-1938/11*(Complex(1)
*y^12+Complex(84/5)*y^10-18/5*y^11+Complex(921/5)*y^8-474/5*y^9+Complex(-3216/5
)*y^6+4444/5*y^7+Complex(921/5)*y^4-4444/5*y^5+Complex(84/5)*y^2+474/5*y^3+
Complex(1)+18/5*y)*(y^2+1)^4*y^2*ln(2)^2+393737/770*(Complex(1)*y^12+Complex(84
/5)*y^10-18/5*y^11+Complex(921/5)*y^8-474/5*y^9+Complex(-3216/5)*y^6+4444/5*y^7
+Complex(921/5)*y^4-4444/5*y^5+Complex(84/5)*y^2+474/5*y^3+Complex(1)+18/5*y)*(
y^2+1)^4*y^2*ln(2))*(y^2+1)^2)/(y^2+1)^17/b^3*p_inf^7;
W_odd_inst_y_4_meqm1_fin := 16/9009*Pi^(1/2)*(-16*(Complex(1)*y^14+Complex(23)*
y^12-4*y^13+Complex(357)*y^10-144*y^11+Complex(-2605)*y^8+2400*y^9+Complex(2605
)*y^6-5210*y^7+Complex(-357)*y^4+2400*y^5+Complex(-23)*y^2-144*y^3+Complex(-1)-\
4*y)*y^3*ln(y)^3+(Complex(153732/5)*y^7+Complex(5244/5)*y^5+Complex(132/5)*y^17
-6*y^18-360*y^16-16080*y^14+92376*y^12-92376*y^8+16080*y^6+360*y^4+6*y^2+
Complex(-53940)*y^9+Complex(-53940)*y^11+Complex(132/5)*y^3+Complex(5244/5)*y^
15+Complex(153732/5)*y^13)*ln(y)^2+(Complex(1)*y^14+Complex(1657/15)*y^12+29/5*
y^13+Complex(5337/5)*y^10+2378/15*y^11+Complex(-426631/15)*y^8+311339/15*y^9+
Complex(426631/15)*y^6-293768/5*y^7+Complex(-5337/5)*y^4+311339/15*y^5+Complex(
-1657/15)*y^2+2378/15*y^3+Complex(-1)+29/5*y)*(y^2+1)^2*y*ln(y)+77/60*(Complex(
1)*y^13+15/77*y^14+Complex(-2336/77)*y^11+8*y^12+Complex(-60437/77)*y^9+10368/
77*y^10+Complex(236752/77)*y^7-254833/77*y^8+Complex(-60437/77)*y^5+254833/77*y
^6+Complex(-2336/77)*y^3-10368/77*y^4+Complex(1)*y-8*y^2-15/77)*(y^2+1)^3)*130^
(1/2)*mu*(Complex(1)*y^2+Complex(-1)+2*y)*y^2/(y^2+1)^13/b^4/p_inf-8/3003*((y^2
+1)^6*(-64/5*(Complex(1)*y^9+5/16*y^10+Complex(18)*y^7+57/16*y^8+Complex(-603/8
)*y^5+201/8*y^6+Complex(18)*y^3-201/8*y^4+Complex(1)*y-57/16*y^2-5/16)*y*ln(y)+
(y^2+1)*(Complex(1)*y^10+Complex(248/15)*y^8-17/15*y^9+Complex(5483/15)*y^6+86/
15*y^7+Complex(-5483/15)*y^4+4406/15*y^5+Complex(-248/15)*y^2+86/15*y^3+
Complex(-1)-17/15*y))*arctan(1/2*(y^2-1)/y)-320/3*(Complex(-8221/20)*y^4+
Complex(-967/4)*y^6-163/40*y^17+Complex(237599/20)*y^8-3149/20*y^15+Complex(-\
503/20)*y^2-2617/4*y^13+Complex(-237599/20)*y^10+413891/20*y^11+Complex(8221/20
)*y^14-179801/4*y^9+Complex(503/20)*y^16+413891/20*y^7+Complex(967/4)*y^12-2617
/4*y^5+Complex(1)*y^18-3149/20*y^3+Complex(-1)-163/40*y)*y^3*ln(y)^3+1564/15*(
Complex(632812/391)*y^5-90/391*y^18+Complex(159157/23)*y^7-6060/391*y^16+
Complex(1)*y^17-316209/391*y^14+Complex(20147/391)*y^15-3158598/391*y^12+
Complex(-9896534/391)*y^9+1373763/23*y^10+Complex(1)*y-1373763/23*y^8+Complex(
159157/23)*y^11+3158598/391*y^6+Complex(20147/391)*y^3+316209/391*y^4+Complex(
632812/391)*y^13+6060/391*y^2+90/391)*(y^2+1)*y^2*ln(y)^2+4/3*(Complex(-516883/
60)*y^4+Complex(865481/20)*y^6-249/40*y^17+Complex(40433981/60)*y^8-4108/3*y^15
+Complex(-6673/12)*y^2+2781629/60*y^13+Complex(-40433981/60)*y^10+28221247/30*y
^11+Complex(516883/60)*y^14-155680363/60*y^9+Complex(6673/12)*y^16+28221247/30*
y^7+Complex(-865481/20)*y^12+2781629/60*y^5+Complex(1)*y^18-4108/3*y^3+Complex(
-1)-249/40*y)*(y^2+1)^2*y*ln(y)+509/36*(y^2+1)^3*(Complex(-1029844/2545)*y^5+60
/509*y^18+Complex(-6055749/2545)*y^7+22817/5090*y^16+Complex(1)*y^17+1010917/
5090*y^14+Complex(8791/7635)*y^15+638649/1018*y^12+Complex(80132162/7635)*y^9-\
20847043/1018*y^10+Complex(1)*y+20847043/1018*y^8+Complex(-6055749/2545)*y^11-\
638649/1018*y^6+Complex(8791/7635)*y^3-1010917/5090*y^4+Complex(-1029844/2545)*
y^13-22817/5090*y^2-60/509))*Pi^(1/2)*130^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y
)*y^2*mu/(y^2+1)^15/b^4*p_inf-64/9009*(-48*(Complex(1)*y^14+Complex(23)*y^12-4*
y^13+Complex(357)*y^10-144*y^11+Complex(-2605)*y^8+2400*y^9+Complex(2605)*y^6-\
5210*y^7+Complex(-357)*y^4+2400*y^5+Complex(-23)*y^2-144*y^3+Complex(-1)-4*y)*y
^2*ln(y)^2+(-12*y^17-720*y^15-32160*y^13+184752*y^11-184752*y^7+32160*y^5+720*y
^3+12*y+Complex(10488/5)*y^14+Complex(10488/5)*y^4+Complex(307464/5)*y^6+
Complex(-107880)*y^8+Complex(264/5)*y^16+Complex(264/5)*y^2+Complex(307464/5)*y
^12+Complex(-107880)*y^10)*ln(y)+(Complex(1)*y^14+Complex(1657/15)*y^12+29/5*y^
13+Complex(5337/5)*y^10+2378/15*y^11+Complex(-426631/15)*y^8+311339/15*y^9+
Complex(426631/15)*y^6-293768/5*y^7+Complex(-5337/5)*y^4+311339/15*y^5+Complex(
-1657/15)*y^2+2378/15*y^3+Complex(-1)+29/5*y)*(y^2+1)^2)*Pi^(1/2)*mu*130^(1/2)*
(Complex(1)*y^2+Complex(-1)+2*y)*y^3*(ln(2)-1219/840)/(y^2+1)^13/b^4*p_inf^2+2/
1001*((-2452/15*(Complex(1)*y^13+95/613*y^14+Complex(11476/613)*y^11+199/613*y^
12+Complex(136847/613)*y^9-18383/613*y^10+Complex(-468052/613)*y^7+294973/613*y
^8+Complex(136847/613)*y^5-294973/613*y^6+Complex(11476/613)*y^3+18383/613*y^4+
Complex(1)*y-199/613*y^2-95/613)*y*ln(y)+(y^2+1)*(Complex(1)*y^14+Complex(67/5)
*y^12-407/15*y^13+Complex(72169/45)*y^10-7858/15*y^11+Complex(2231671/45)*y^8-\
636119/45*y^9+Complex(-2231671/45)*y^6+2533988/45*y^7+Complex(-72169/45)*y^4-\
636119/45*y^5+Complex(-67/5)*y^2-7858/15*y^3+Complex(-1)-407/15*y))*(y^2+1)^6*
arctan(1/2*(y^2-1)/y)-93184/153*(Complex(39849/1456)*y^20+Complex(-492083/1040)
*y^4-12197/2912*y^21+Complex(-5396453/1820)*y^6-63407/364*y^19+Complex(7144089/
455)*y^8-852963/224*y^17+Complex(-39849/1456)*y^2+3653192/91*y^15+Complex(
244592/13)*y^10-918067/26*y^13+Complex(-7144089/455)*y^14-389679/13*y^11+
Complex(5396453/1820)*y^16-918067/26*y^9+Complex(-244592/13)*y^12+3653192/91*y^
7+Complex(492083/1040)*y^18-852963/224*y^5+Complex(1)*y^22-63407/364*y^3+
Complex(-1)-12197/2912*y)*y^3*ln(y)^3+1161808/5355*(Complex(1394079109/363065)*
y^5-19320/72613*y^22+Complex(16123219214/363065)*y^7-1721809/72613*y^20+
Complex(1394079109/363065)*y^17-122382913/72613*y^18+Complex(7315418/72613)*y^
19-4358480117/72613*y^16+Complex(16123219214/363065)*y^15+17843304797/72613*y^
14+Complex(-2212096498/72613)*y^9+2480223190/72613*y^12+Complex(1)*y-2480223190
/72613*y^10+Complex(-10694298248/72613)*y^11-17843304797/72613*y^8+Complex(
7315418/72613)*y^3+4358480117/72613*y^6+Complex(-2212096498/72613)*y^13+
122382913/72613*y^4+Complex(1)*y^21+1721809/72613*y^2+19320/72613)*(y^2+1)*y^2*
ln(y)^2-704/153*(Complex(-923806789/1016400)*y^20+Complex(18972430327/1016400)*
y^4+67685/2464*y^21+Complex(7163413783/101640)*y^6+829236413/203280*y^19+
Complex(-76304852441/46200)*y^8+4612179277/135520*y^17+Complex(923806789/
1016400)*y^2-5673495104/1815*y^15+Complex(-286230449399/169400)*y^10+
66864296679/16940*y^13+Complex(76304852441/46200)*y^14+112039564837/33880*y^11+
Complex(-7163413783/101640)*y^16+66864296679/16940*y^9+Complex(286230449399/
169400)*y^12-5673495104/1815*y^7+Complex(-18972430327/1016400)*y^18+4612179277/
135520*y^5+Complex(1)*y^22+829236413/203280*y^3+Complex(-1)+67685/2464*y)*(y^2+
1)^2*y*ln(y)+124069/3213*(y^2+1)^3*(Complex(-16381578671/34118975)*y^5-9408/
124069*y^22+Complex(-98827143808/9305175)*y^7-132099843/68237950*y^20+Complex(-\
16381578671/34118975)*y^17+39034607833/204713850*y^18+Complex(764535823/
102356925)*y^19+160149705866/20471385*y^16+Complex(-98827143808/9305175)*y^15-\
2231208408738/34118975*y^14+Complex(1407547702928/102356925)*y^9-114461365463/
102356925*y^12+Complex(1)*y+114461365463/102356925*y^10+Complex(282021315454/
6823795)*y^11+2231208408738/34118975*y^8+Complex(764535823/102356925)*y^3-\
160149705866/20471385*y^6+Complex(1407547702928/102356925)*y^13-39034607833/
204713850*y^4+Complex(1)*y^21+132099843/68237950*y^2+9408/124069))*Pi^(1/2)*130
^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)*y^2*mu/(y^2+1)^17/b^4*p_inf^3+32/9009*(
-192/5*(y^2+1)^6*(Complex(1)*y^9+5/16*y^10+Complex(18)*y^7+57/16*y^8+Complex(-\
603/8)*y^5+201/8*y^6+Complex(18)*y^3-201/8*y^4+Complex(1)*y-57/16*y^2-5/16)*
arctan(1/2*(y^2-1)/y)+(3336*y^19+931632*y^15-19946544*y^13-19946544*y^9+931632*
y^7+129264*y^5+3336*y^3+42342960*y^11+129264*y^17+Complex(-816)*y^20+Complex(
20544)*y^4+Complex(336432)*y^6+Complex(501072)*y^8+Complex(816)*y^2+Complex(-\
11081040)*y^10+Complex(-501072)*y^14+Complex(-336432)*y^16+Complex(11081040)*y^
12+Complex(-20544)*y^18)*ln(y)^2+(108*y+156502824/5*y^13-156502824/5*y^9+
29594136/5*y^7+2073972/5*y^5+7608*y^3-2073972/5*y^17-29594136/5*y^15+Complex(
2336/5)*y^20+Complex(131256/5)*y^4-108*y^21-7608*y^19+Complex(847512)*y^6+
Complex(5289960)*y^8+Complex(2336/5)*y^2+Complex(-53594712/5)*y^10+Complex(
5289960)*y^14+Complex(847512)*y^16+Complex(-53594712/5)*y^12+Complex(131256/5)*
y^18)*ln(y)+(Complex(-458863/15)*y^4+Complex(472529/5)*y^6-423/10*y^17+Complex(
39202121/15)*y^8-89816/15*y^15+Complex(-28304/15)*y^2+1833083/15*y^13+Complex(-\
39202121/15)*y^10+57211238/15*y^11+Complex(458863/15)*y^14-152260573/15*y^9+
Complex(28304/15)*y^16+57211238/15*y^7+Complex(-472529/5)*y^12+1833083/15*y^5+
Complex(1)*y^18-89816/15*y^3+Complex(-1)-423/10*y)*(y^2+1)^2)*Pi^(1/2)*(ln(2)-\
1219/840)*(Complex(1)*y^2+Complex(-1)+2*y)*y^3*130^(1/2)*mu/(y^2+1)^15/b^4*
p_inf^4-922624/9018009*130^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)*(-375375/
3921152*(y^2+1)^6*(157647/1250*(Complex(49464746/157647)*y^5+3320/52549*y^18+
Complex(14056166/52549)*y^7-99146/52549*y^16+Complex(1)*y^17-1683622/22521*y^14
+Complex(3160730/157647)*y^15-161231326/157647*y^12+Complex(-142326110/52549)*y
^9+441007010/52549*y^10+Complex(1)*y-441007010/52549*y^8+Complex(14056166/52549
)*y^11+161231326/157647*y^6+Complex(3160730/157647)*y^3+1683622/22521*y^4+
Complex(49464746/157647)*y^13+99146/52549*y^2-3320/52549)*y*ln(y)+(Complex(
237691/1400)*y^4+Complex(6090747599/175000)*y^6+125941/10500*y^17+Complex(
12418141717/105000)*y^8+3300119/12500*y^15+Complex(-24085087/525000)*y^2+
236384672/21875*y^13+Complex(-12418141717/105000)*y^10+2548645669/10500*y^11+
Complex(-237691/1400)*y^14-6246375491/8750*y^9+Complex(24085087/525000)*y^16+
2548645669/10500*y^7+Complex(-6090747599/175000)*y^12+236384672/21875*y^5+
Complex(1)*y^18+3300119/12500*y^3+Complex(-1)+125941/10500*y)*(y^2+1))*arctan(1
/2*(y^2-1)/y)+(y^2+1)^6*((Complex(1)*y^14+Complex(23)*y^12-4*y^13+Complex(357)*
y^10-144*y^11+Complex(-2605)*y^8+2400*y^9+Complex(2605)*y^6-5210*y^7+Complex(-\
357)*y^4+2400*y^5+Complex(-23)*y^2-144*y^3+Complex(-1)-4*y)*y*ln(y)-11/20*(y^2+
1)*(Complex(1)*y^13-5/22*y^14+Complex(426/11)*y^11-295/22*y^12+Complex(12385/11
)*y^9-13105/22*y^10+Complex(-34860/11)*y^7+90085/22*y^8+Complex(12385/11)*y^5-\
90085/22*y^6+Complex(426/11)*y^3+13105/22*y^4+Complex(1)*y+295/22*y^2+5/22))*y^
2*ln(y^2+1)-8572564/291023*(Complex(-1)-597623/137024*y-13446219/68512*y^3-\
245250789/34256*y^5-13446219/68512*y^23-597623/137024*y^25-245250789/34256*y^21
+3916761407/68512*y^19-46355889/137024*y^17-61667304/2141*y^15-370550376/2141*y
^13-61667304/2141*y^11-46355889/137024*y^9+3916761407/68512*y^7+Complex(1)*y^26
+Complex(-266218434/10705)*y^14+Complex(266218434/10705)*y^12+Complex(
5865566223/85640)*y^10+Complex(2886845273/342560)*y^8+Complex(-1848074753/
342560)*y^6+Complex(-186788997/342560)*y^4+Complex(-2033747/68512)*y^2+Complex(
-2886845273/342560)*y^18+Complex(-5865566223/85640)*y^16+Complex(2033747/68512)
*y^24+Complex(186788997/342560)*y^22+Complex(1848074753/342560)*y^20)*y^3*ln(y)
^3-55669473/9312736*(-269222839/19196370*y^2+Complex(1)*y^25-81011859155/
37112982*y^4-95758238545177/556694730*y^6-400400/18556491*y^26-92856924836479/
185564910*y^18+96063696285977/556694730*y^20+236926422649/111338946*y^22+
784715939/61854970*y^24+93186595690879/185564910*y^8-68999930742464/92782455*y^
14-15746635977918/30927485*y^16+68473202394304/92782455*y^12+47205450810554/
92782455*y^10+400400/18556491+Complex(-8343770915404/1391736825)*y^21+Complex(-\
9733206628/92782455)*y^23+Complex(-151294547962942/1391736825)*y^19+Complex(-\
80696332350199/463912275)*y^17+Complex(68701111655074/154637425)*y^15+Complex(
54185069608384/92782455)*y^13+Complex(207608273102822/463912275)*y^11+Complex(-\
79669603206199/463912275)*y^9+Complex(-151024478618942/1391736825)*y^7+Complex(
-8568207853004/1391736825)*y^5+Complex(-1096799516/9598185)*y^3+Complex(
37044001/55669473)*y)*(y^2+1)*y^2*ln(y)^2-253253/1164092*(Complex(-1)+198110131
/11577280*y+8903716119403253/1825245021600*y^3+22361462510766971/182524502160*y
^5+9037953621201653/1825245021600*y^23+10348939/566720*y^25+22975179589301531/
182524502160*y^21-927591989481355591/202805002400*y^19+74936395315726111/
31200769600*y^17+486913598756083/112878480*y^15+58393003732665579/3621517900*y^
13+3468504245804581/790149360*y^11+5889173572197147/2400059200*y^9-\
926587072627614791/202805002400*y^7+Complex(1)*y^26-15504/253*(y^2+1)^4*(
Complex(1)*y^14+Complex(23)*y^12-4*y^13+Complex(357)*y^10-144*y^11+Complex(-\
2605)*y^8+2400*y^9+Complex(2605)*y^6-5210*y^7+Complex(-357)*y^4+2400*y^5+
Complex(-23)*y^2-144*y^3+Complex(-1)-4*y)*y^2*ln(2)^2+68476/385*(y^2+1)^4*(
Complex(1)*y^14+Complex(23)*y^12-4*y^13+Complex(357)*y^10-144*y^11+Complex(-\
2605)*y^8+2400*y^9+Complex(2605)*y^6-5210*y^7+Complex(-357)*y^4+2400*y^5+
Complex(-23)*y^2-144*y^3+Complex(-1)-4*y)*y^2*ln(2)+Complex(-26971894342946493/
16224400192)*y^8+Complex(1729898422746007/8023055040)*y^6+Complex(
1999887375690849/81122000960)*y^4+Complex(3635150724089959/3650490043200)*y^2+
Complex(26737463461333565/16224400192)*y^18+Complex(136495501751580263/
20280500240)*y^16+Complex(-3653608380587239/3650490043200)*y^24+Complex(-\
2017822997458913/81122000960)*y^22+Complex(-1783833133290007/8023055040)*y^20-\
1164092/253253*(Complex(1)*y^14+Complex(23)*y^12-4*y^13+Complex(357)*y^10-144*y
^11+Complex(-2605)*y^8+2400*y^9+Complex(2605)*y^6-5210*y^7+Complex(-357)*y^4+
2400*y^5+Complex(-23)*y^2-144*y^3+Complex(-1)-4*y)*(y^2+1)^4*y^2*ln(b)+Complex(
100565095654455769/43458214800)*y^14+Complex(-97363810898026009/43458214800)*y^
12+Complex(-136180882606740263/20280500240)*y^10)*(y^2+1)^2*y*ln(y)-143518663/
447011328*(-377142219668696/10774663624725*y^2+Complex(1)*y^25+388468789899428/
1539237660675*y^4+28406912532415103/513079220225*y^6+Complex(1)*y+166726560/
143518663*y^26+748187366024863351/1539237660675*y^18-28406912532415103/
513079220225*y^20-388468789899428/1539237660675*y^22+377142219668696/
10774663624725*y^24-748187366024863351/1539237660675*y^8+639737039196896863/
1539237660675*y^14+981098236704831169/10774663624725*y^16-639737039196896863/
1539237660675*y^12-981098236704831169/10774663624725*y^10+16388596224/717593315
*(y^2+1)^4*(Complex(1)*y^13-5/22*y^14+Complex(426/11)*y^11-295/22*y^12+Complex(
12385/11)*y^9-13105/22*y^10+Complex(-34860/11)*y^7+90085/22*y^8+Complex(12385/
11)*y^5-90085/22*y^6+Complex(426/11)*y^3+13105/22*y^4+Complex(1)*y+295/22*y^2+5
/22)*y^2*ln(2)^2-237829747584/3587966575*(y^2+1)^4*(Complex(1)*y^13-5/22*y^14+
Complex(426/11)*y^11-295/22*y^12+Complex(12385/11)*y^9-13105/22*y^10+Complex(-\
34860/11)*y^7+90085/22*y^8+Complex(12385/11)*y^5-90085/22*y^6+Complex(426/11)*y
^3+13105/22*y^4+Complex(1)*y+295/22*y^2+5/22)*y^2*ln(2)+Complex(
507888528898420727/4309865449890)*y^19+Complex(1070554006078992179/
10774663624725)*y^17+Complex(-868233457278517079/1539237660675)*y^15+Complex(-\
1128393376206997226/1539237660675)*y^13+Complex(-868233457278517079/
1539237660675)*y^11+Complex(1070554006078992179/10774663624725)*y^9+Complex(
507888528898420727/4309865449890)*y^7+Complex(17209137809789417/3591554541575)*
y^5+Complex(33657962450509/1959029749950)*y^3+Complex(17209137809789417/
3591554541575)*y^21+Complex(33657962450509/1959029749950)*y^23+1229281152/
717593315*(Complex(1)*y^13-5/22*y^14+Complex(426/11)*y^11-295/22*y^12+Complex(
12385/11)*y^9-13105/22*y^10+Complex(-34860/11)*y^7+90085/22*y^8+Complex(12385/
11)*y^5-90085/22*y^6+Complex(426/11)*y^3+13105/22*y^4+Complex(1)*y+295/22*y^2+5
/22)*(y^2+1)^4*y^2*ln(b)-166726560/143518663)*(y^2+1)^3)*y^2*Pi^(1/2)*mu/(y^2+1
)^19/b^4*p_inf^5;


==> anc/W_odd_inst_leq6_meqm3.mpl <==
W_odd_inst_y_0_meqm3_fin := 0;
W_odd_inst_y_1_meqm3_fin := -8/15015*Pi^(1/2)*mu*y^2*(Complex(1)*y^2+Complex(-1
)+2*y)^3*(Complex(5)*y^8+Complex(-134)*y^6-42*y^7+Complex(-768)*y^4+98*y^5+
Complex(-134)*y^2-98*y^3+Complex(5)+42*y)*13^(1/2)/(y^2+1)^9/b*p_inf^5+4/15015*
Pi^(1/2)*mu*y^2*(Complex(1)*y^2+Complex(-1)+2*y)^3*13^(1/2)*(Complex(40)*y^12+
Complex(-1072)*y^10-345*y^11+Complex(-8792)*y^8+323*y^9+Complex(-9550)*y^6+
25518*y^7+Complex(-8792)*y^4-25518*y^5+Complex(-1072)*y^2-323*y^3+Complex(40)+
345*y)/(y^2+1)^11/b*p_inf^7-4/255255*Pi^(1/2)*mu*y^2*(Complex(1)*y^2+Complex(-1
)+2*y)^3*13^(1/2)*(Complex(-352384)*y^4+Complex(-430920)*y^6-10473*y^15+
Complex(-2542644)*y^8+297*y^13+Complex(-33036)*y^2+1265307*y^11+Complex(-430920
)*y^10+105517*y^9+Complex(-33036)*y^14-105517*y^7+Complex(1160)*y^16-1265307*y^
5+Complex(-352384)*y^12-297*y^3+Complex(1160)+10473*y)/(y^2+1)^13/b*p_inf^9+4/
4849845*Pi^(1/2)*mu*y^2*(Complex(1)*y^2+Complex(-1)+2*y)^3*13^(1/2)*(Complex(
29440)*y^20+Complex(-11745320)*y^4-277887*y^19+Complex(-14247420)*y^6-215775*y^
17+Complex(-166485276)*y^8+46694748*y^15+Complex(-895612)*y^2+56460916*y^13+
Complex(-140579148)*y^10+82326580*y^11+Complex(-14247420)*y^14-82326580*y^9+
Complex(-11745320)*y^16-56460916*y^7+Complex(-166485276)*y^12-46694748*y^5+
Complex(-895612)*y^18+215775*y^3+Complex(29440)+277887*y)/(y^2+1)^15/b*p_inf^11
;
W_odd_inst_y_2_meqm3_fin := 32/3003*13^(1/2)*Pi^(1/2)*mu*(Complex(1)*y^2+
Complex(-1)+2*y)^3*((Complex(1)*y^10+Complex(-167/5)*y^8-48/5*y^9+Complex(-2062
/5)*y^6+32/5*y^7+Complex(2062/5)*y^4-598*y^5+Complex(167/5)*y^2+32/5*y^3+
Complex(-1)-48/5*y)*y*ln(y)+353/60*(y^2+1)*(Complex(1)*y^9+45/353*y^10+Complex(
1706/353)*y^7-768/353*y^8+Complex(25386/353)*y^5-10263/353*y^6+Complex(1706/353
)*y^3+10263/353*y^4+Complex(1)*y+768/353*y^2-45/353))*y^2/(y^2+1)^11/b^2*p_inf^
3-64/1001*(Complex(1)*y^2+Complex(-1)+2*y)^3*13^(1/2)*Pi^(1/2)*y^2*((32843/40*y
^9-23498/5*y^7+32843/40*y^5-211/30*y^3-393/40*y+Complex(10159/20)*y^4+Complex(-\
10159/20)*y^10+Complex(2657/2)*y^6+Complex(-2657/2)*y^8+Complex(2017/60)*y^2-\
393/40*y^13-211/30*y^11+Complex(-1)+Complex(1)*y^14+Complex(-2017/60)*y^12)*y*
ln(y)+1769/720*(y^2+1)*(Complex(1)*y^13+180/1769*y^14+Complex(9221/1769)*y^11-\
9897/3538*y^12+Complex(203149/1769)*y^9-138139/3538*y^10+Complex(1007114/1769)*
y^7-1204451/1769*y^8+Complex(203149/1769)*y^5+1204451/1769*y^6+Complex(9221/
1769)*y^3+138139/3538*y^4+Complex(1)*y+9897/3538*y^2-180/1769))*mu/(y^2+1)^13/b
^2*p_inf^5-16/1576575*(840*ln(2)-1219)*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y
)^3*mu*y^3*(Complex(5)*y^10+Complex(-167)*y^8-48*y^9+Complex(-2062)*y^6+32*y^7+
Complex(2062)*y^4-2990*y^5+Complex(167)*y^2+32*y^3+Complex(-5)-48*y)*13^(1/2)/(
y^2+1)^11/b^2*p_inf^6+384/2431*((Complex(1597889/2520)*y^4+Complex(6929219/2520
)*y^6-1056901/120*y^9-13671767/2520*y^7+5423849/2520*y^5-42019/2520*y^3-5721/
560*y-5721/560*y^17-42019/2520*y^15+Complex(1506921/280)*y^8+Complex(89599/2520
)*y^2+Complex(-1506921/280)*y^10+Complex(-1597889/2520)*y^14+Complex(-89599/
2520)*y^16+5423849/2520*y^13-13671767/2520*y^11+Complex(-1)+Complex(-6929219/
2520)*y^12+Complex(1)*y^18)*y*ln(y)+68143/211680*(Complex(251735244/340715)*y^5
-12600/68143*y^18+Complex(335610281/68143)*y^7-9108339/681430*y^16+Complex(1)*y
^17-16858823/136286*y^14+Complex(-4670821/340715)*y^15-6241456351/681430*y^12+
Complex(1252184410/68143)*y^9-560016795/136286*y^10+Complex(1)*y+560016795/
136286*y^8+Complex(335610281/68143)*y^11+6241456351/681430*y^6+Complex(-4670821
/340715)*y^3+16858823/136286*y^4+Complex(251735244/340715)*y^13+9108339/681430*
y^2+12600/68143)*(y^2+1))*(Complex(1)*y^2+Complex(-1)+2*y)^3*13^(1/2)*Pi^(1/2)*
y^2*mu/(y^2+1)^15/b^2*p_inf^7+4/1576575*(840*ln(2)-1219)*Pi^(1/2)*(Complex(1)*y
^2+Complex(-1)+2*y)^3*mu*y^3*13^(1/2)*(Complex(90)*y^14+Complex(-3092)*y^12-891
*y^13+Complex(-46608)*y^10-460*y^11+Complex(-146046)*y^8+116373*y^9+Complex(
146046)*y^6-528456*y^7+Complex(46608)*y^4+116373*y^5+Complex(3092)*y^2-460*y^3+
Complex(-90)-891*y)/(y^2+1)^13/b^2*p_inf^8+1/72820422675*(-17662444800*(
Complex(1)*y^2+Complex(-1)+2*y)^3*y^3*(Complex(-2906777/73520)*y^20+Complex(
59178193/73520)*y^4-1586463/147040*y^21-398253/18380*y^19-170409903/9190*y^9-\
34185261/9190*y^7+514199979/147040*y^5-398253/18380*y^3-1586463/147040*y+
514199979/147040*y^17-34185261/9190*y^15+Complex(67353913/18380)*y^6+Complex(
193361923/9190)*y^8+Complex(2906777/73520)*y^2+Complex(54743741/9190)*y^10+
Complex(-193361923/9190)*y^14+Complex(-67353913/18380)*y^16+Complex(-54743741/
9190)*y^12-170409903/9190*y^13-355892829/9190*y^11+Complex(-1)+Complex(-\
59178193/73520)*y^18+Complex(1)*y^22)*mu*ln(y)-4*mu*y^2*(Complex(1)*y^2+
Complex(-1)+2*y)^3*(Complex(1028451313607)*y^5-659458800*y^24+Complex(
4497448872939)*y^7-17847734997*y^22+Complex(4497448872939)*y^17-113183645732*y^
20+Complex(1028451313607)*y^19-19879490033140*y^18+Complex(-1518487735)*y^23-\
51397691865080*y^16+Complex(68163922148652)*y^15-61292335009983*y^14+Complex(
68163922148652)*y^9+Complex(-1518487735)*y+61292335009983*y^10+Complex(
135904243543530)*y^11+51397691865080*y^8+Complex(-57185699345)*y^3+
19879490033140*y^6+Complex(135904243543530)*y^13+113183645732*y^4+Complex(-\
57185699345)*y^21+17847734997*y^2+659458800))*13^(1/2)*Pi^(1/2)/(y^2+1)^17/b^2*
p_inf^9;
W_odd_inst_y_3_meqm3_fin := 12/1001*13^(1/2)*Pi^(1/2)*mu*(-8/3*(Complex(1)*y^12
+Complex(-204/5)*y^10-54/5*y^11+Complex(-4263/5)*y^8-78/5*y^9+Complex(18352/5)*
y^6-12204/5*y^7+Complex(-4263/5)*y^4+12204/5*y^5+Complex(-204/5)*y^2+78/5*y^3+
Complex(1)+54/5*y)*y^2*ln(y)^2-108/5*(Complex(1)*y^11+10/81*y^12+Complex(139/9)
*y^9-34/27*y^10+Complex(3070/9)*y^7-4894/81*y^8+Complex(-3070/9)*y^5+13052/27*y
^6+Complex(-139/9)*y^3-4894/81*y^4+Complex(-1)*y-34/27*y^2+10/81)*(y^2+1)*y*ln(
y)+(y^2+1)^2*(Complex(1)*y^12+Complex(-92/27)*y^10-328/45*y^11+Complex(-24517/
135)*y^8-5156/45*y^9+Complex(12508/5)*y^6-65308/45*y^7+Complex(-24517/135)*y^4+
65308/45*y^5+Complex(-92/27)*y^2+5156/45*y^3+Complex(1)+328/45*y))*(Complex(1)*
y^2+Complex(-1)+2*y)^3*y^2/(y^2+1)^13/b^3*p_inf+144/715*(Complex(1)*y^2+
Complex(-1)+2*y)^3*13^(1/2)*Pi^(1/2)*y^2*((Complex(1)*y^7+5/42*y^8+Complex(-7/3
)*y^5-67/21*y^6+Complex(7/3)*y^3-128/7*y^4+Complex(-1)*y-67/21*y^2+5/42)*(y^2+1
)^6*arctan(1/2*(y^2-1)/y)+80/63*((-441/40*y^15+Complex(-4928/5)*y^4+Complex(-\
10444/5)*y^6+Complex(315301/20)*y^8+Complex(-1237/30)*y^2+Complex(-10444/5)*y^
10+Complex(-1237/30)*y^14+Complex(1)+Complex(1)*y^16+Complex(-4928/5)*y^12-1239
/40*y^13+34097/120*y^11-672763/40*y^9+672763/40*y^7-34097/120*y^5+1239/40*y^3+
441/40*y)*y*ln(y)^2+2141/480*(Complex(-3169979/6423)*y^5+240/2141*y^16+Complex(
-16052329/6423)*y^7-2646/2141*y^14+Complex(1)*y^15-155972/2141*y^12+Complex(
16052329/6423)*y^9-7125478/6423*y^10+Complex(-1)*y+35982280/6423*y^8+Complex(
3169979/6423)*y^11-7125478/6423*y^6+Complex(-124333/6423)*y^3-155972/2141*y^4+
Complex(124333/6423)*y^13-2646/2141*y^2+240/2141)*(y^2+1)*ln(y)+5779/5760*(
Complex(1)*y^13+2979/5779*y^14+Complex(1366150/17337)*y^11+117669/5779*y^12+
Complex(1546165/17337)*y^9+1538471/5779*y^10+Complex(-23406072/5779)*y^7+
21519101/5779*y^8+Complex(1546165/17337)*y^5-21519101/5779*y^6+Complex(1366150/
17337)*y^3-1538471/5779*y^4+Complex(1)*y-117669/5779*y^2-2979/5779)*(y^2+1)^2)*
y)*mu/(y^2+1)^15/b^3*p_inf^3+256/1001*((Complex(1)*y^12+Complex(-204/5)*y^10-54
/5*y^11+Complex(-4263/5)*y^8-78/5*y^9+Complex(18352/5)*y^6-12204/5*y^7+Complex(
-4263/5)*y^4+12204/5*y^5+Complex(-204/5)*y^2+78/5*y^3+Complex(1)+54/5*y)*y*ln(y
)+81/20*(Complex(1)*y^11+10/81*y^12+Complex(139/9)*y^9-34/27*y^10+Complex(3070/
9)*y^7-4894/81*y^8+Complex(-3070/9)*y^5+13052/27*y^6+Complex(-139/9)*y^3-4894/
81*y^4+Complex(-1)*y-34/27*y^2+10/81)*(y^2+1))*13^(1/2)*mu*Pi^(1/2)*(ln(2)-1219
/840)*(Complex(1)*y^2+Complex(-1)+2*y)^3*y^3/(y^2+1)^13/b^3*p_inf^4-96/1547*(
697/66*(Complex(1)*y^11+33/328*y^12+Complex(-1051/205)*y^9-1623/410*y^10+
Complex(-58687/410)*y^7-36007/1640*y^8+Complex(58687/410)*y^5-3746/41*y^6+
Complex(1051/205)*y^3-36007/1640*y^4+Complex(-1)*y-1623/410*y^2+33/328)*(y^2+1)
^6*arctan(1/2*(y^2-1)/y)+152/11*(Complex(1)*y^20+Complex(-198475/171)*y^4-1731/
152*y^19+Complex(-6327949/855)*y^6-19585/456*y^17+Complex(8820863/1140)*y^8+
1038041/342*y^15+Complex(-7394/171)*y^2-47839627/1710*y^13+Complex(941862/19)*y
^10-924859/45*y^11+Complex(-6327949/855)*y^14+924859/45*y^9+Complex(-198475/171
)*y^16+47839627/1710*y^7+Complex(8820863/1140)*y^12-1038041/342*y^5+Complex(-\
7394/171)*y^18+19585/456*y^3+Complex(1)+1731/152*y)*y^2*ln(y)^2+6689/308*(
Complex(-1084503302/903015)*y^5+448/6689*y^20+Complex(-2069237334/167225)*y^7-\
1019582/501675*y^18+Complex(130898917/4515075)*y^17-35438176/301005*y^16+
Complex(1)*y^19-7095157088/903015*y^14+Complex(1084503302/903015)*y^15+
65578571552/4515075*y^12+Complex(-1086597962/60201)*y^9+9385929892/301005*y^10+
Complex(-1)*y+65578571552/4515075*y^8+Complex(1086597962/60201)*y^11-7095157088
/903015*y^6+Complex(-130898917/4515075)*y^3-35438176/301005*y^4+Complex(
2069237334/167225)*y^13-1019582/501675*y^2+448/6689)*(y^2+1)*y*ln(y)+(Complex(1
)*y^20+Complex(16603152187/13721400)*y^4-129623/55440*y^19+Complex(22869117377/
2286900)*y^6+213620261/1016400*y^17+Complex(-19421477149/415800)*y^8+255746647/
457380*y^15+Complex(-1081937/1016400)*y^2+21885140701/254100*y^13+Complex(-\
42141584827/249480)*y^10+13180793971/228690*y^11+Complex(22869117377/2286900)*y
^14-13180793971/228690*y^9+Complex(16603152187/13721400)*y^16-21885140701/
254100*y^7+Complex(-19421477149/415800)*y^12-255746647/457380*y^5+Complex(-\
1081937/1016400)*y^18-213620261/1016400*y^3+Complex(1)+129623/55440*y)*(y^2+1)^
2)*(Complex(1)*y^2+Complex(-1)+2*y)^3*13^(1/2)*Pi^(1/2)*y^2*mu/(y^2+1)^17/b^3*
p_inf^5-128/77*(Complex(1)*y^2+Complex(-1)+2*y)^3*13^(1/2)*y^3*Pi^(1/2)*((
Complex(-12970/13)*y^4+Complex(-39194/13)*y^6+Complex(235334/13)*y^8+Complex(-\
1630/39)*y^2+2768/3*y^11-261736/13*y^9+261736/13*y^7-2768/3*y^5+384/13*y^3+144/
13*y+Complex(1)+Complex(-39194/13)*y^10+Complex(-1630/39)*y^14+Complex(1)*y^16+
Complex(-12970/13)*y^12-144/13*y^15-384/13*y^13)*y*ln(y)+353/195*(y^2+1)*(
Complex(-588557/1059)*y^5+75/706*y^16+Complex(-7636271/2118)*y^7-477/353*y^14+
Complex(1)*y^15-27545/353*y^12+Complex(7636271/2118)*y^9-1978915/1059*y^10+
Complex(-1)*y+8533033/1059*y^8+Complex(588557/1059)*y^11-1978915/1059*y^6+
Complex(-43091/2118)*y^3-27545/353*y^4+Complex(43091/2118)*y^13-477/353*y^2+75/
706))*(ln(2)-1219/840)*mu/(y^2+1)^15/b^3*p_inf^6-115328/3006003*(Complex(1)*y^2
+Complex(-1)+2*y)^3*Pi^(1/2)*(-194897703/9802880*(Complex(22820679/64901)*y^5+
3720/64901*y^16+Complex(42816669/64901)*y^7-413772/64901*y^14+Complex(1)*y^15-\
1563008/64901*y^12+Complex(-42816669/64901)*y^9+43610630/64901*y^10+Complex(-1)
*y-196809468/64901*y^8+Complex(-22820679/64901)*y^11+43610630/64901*y^6+
Complex(1041669/64901)*y^3-1563008/64901*y^4+Complex(-1041669/64901)*y^13-\
413772/64901*y^2+3720/64901)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+(Complex(1)*y^12+
Complex(-204/5)*y^10-54/5*y^11+Complex(-4263/5)*y^8-78/5*y^9+Complex(18352/5)*y
^6-12204/5*y^7+Complex(-4263/5)*y^4+12204/5*y^5+Complex(-204/5)*y^2+78/5*y^3+
Complex(1)+54/5*y)*(y^2+1)^6*y^2*ln(y^2+1)-12708696/291023*(202347/16928*y+
Complex(1)+836049/16928*y^3-302582465/50784*y^5-202347/16928*y^23+Complex(1)*y^
24-836049/16928*y^21+302582465/50784*y^19-1695004645/50784*y^17-189542275/2116*
y^15-152865701/2116*y^13+152865701/2116*y^11+189542275/2116*y^9+1695004645/
50784*y^7+Complex(291403677/2116)*y^12+Complex(593311237/6348)*y^10+Complex(-\
302537/6348)*y^2+Complex(-717871721/25392)*y^8+Complex(-12528111/1058)*y^6+
Complex(-2233262/1587)*y^4+Complex(-302537/6348)*y^22+Complex(593311237/6348)*y
^14+Complex(-717871721/25392)*y^16+Complex(-12528111/1058)*y^18+Complex(-\
2233262/1587)*y^20)*y^2*ln(y)^2+37440689/4656368*(2284733664/187203445*y^2+
96145975392/187203445*y^4+60506183126836/561610335*y^6+60873123550708/561610335
*y^18+139002528/261823*y^20+19493856/1309115*y^22+186816/261823*y^24-\
3619272851432/187203445*y^8-18819215479708/37440689*y^14-3152369519336/
187203445*y^16-50875520142608/51055485*y^12-94673392528652/187203445*y^10+
Complex(1)*y^23+186816/261823+Complex(-60532045/785469)*y^21+Complex(
44083593174222/187203445)*y^11+Complex(1911011620143/187203445)*y^5+Complex(
23647137889777/187203445)*y^7+Complex(65575075727630/112322067)*y^9+Complex(
48281351407/561610335)*y^3+Complex(-2604584717/261823)*y^19+Complex(-\
23601011908369/187203445)*y^17+Complex(-46753425/37440689)*y+Complex(-\
329072586727366/561610335)*y^15+Complex(-45185811356238/187203445)*y^13)*(y^2+1
)*y*ln(y)-198198/291023*(53797921/7047040*y+Complex(1)-511360426798043/
317433916800*y^3-70201923875683/15115900800*y^5-53797921/7047040*y^23+Complex(1
)*y^24+511360426798043/317433916800*y^21+70201923875683/15115900800*y^19+
7566827086586165/12697356672*y^17+26827575268734563/22673851200*y^15+
3283458615178043/3778975200*y^13-3283458615178043/3778975200*y^11-\
26827575268734563/22673851200*y^9-7566827086586165/12697356672*y^7-646/33*(
Complex(1)*y^12+Complex(-204/5)*y^10-54/5*y^11+Complex(-4263/5)*y^8-78/5*y^9+
Complex(18352/5)*y^6-12204/5*y^7+Complex(-4263/5)*y^4+12204/5*y^5+Complex(-204/
5)*y^2+78/5*y^3+Complex(1)+54/5*y)*(y^2+1)^4*y^2*ln(2)^2+393737/6930*(Complex(1
)*y^12+Complex(-204/5)*y^10-54/5*y^11+Complex(-4263/5)*y^8-78/5*y^9+Complex(
18352/5)*y^6-12204/5*y^7+Complex(-4263/5)*y^4+12204/5*y^5+Complex(-204/5)*y^2+
78/5*y^3+Complex(1)+54/5*y)*(y^2+1)^4*y^2*ln(2)-291023/198198*(Complex(1)*y^12+
Complex(-204/5)*y^10-54/5*y^11+Complex(-4263/5)*y^8-78/5*y^9+Complex(18352/5)*y
^6-12204/5*y^7+Complex(-4263/5)*y^4+12204/5*y^5+Complex(-204/5)*y^2+78/5*y^3+
Complex(1)+54/5*y)*(y^2+1)^4*y^2*ln(b)+Complex(-126819846537633811/51016165200)
*y^12+Complex(-47784348654878629/25508082600)*y^10+Complex(-396653299186663/
2856905251200)*y^2+Complex(696426324453632/22319572275)*y^8+Complex(
26497895740218481/259718659200)*y^6+Complex(135718591535693/19839619800)*y^4+
Complex(-396653299186663/2856905251200)*y^22+Complex(-47784348654878629/
25508082600)*y^14+Complex(696426324453632/22319572275)*y^16+Complex(
26497895740218481/259718659200)*y^18+Complex(135718591535693/19839619800)*y^20)
*(y^2+1)^2)*y^2*13^(1/2)*mu/(y^2+1)^19/b^3*p_inf^7;
W_odd_inst_y_4_meqm3_fin := -48/1001*13^(1/2)*Pi^(1/2)*mu*(Complex(1)*y^2+
Complex(-1)+2*y)^3*y^2*(-16/9*(Complex(1)*y^14+Complex(-49)*y^12-12*y^13+
Complex(-1539)*y^10-48*y^11+Complex(15395)*y^8-6720*y^9+Complex(-15395)*y^6+
18930*y^7+Complex(1539)*y^4-6720*y^5+Complex(49)*y^2-48*y^3+Complex(-1)-12*y)*y
^3*ln(y)^3-244/15*(y^2+1)*y^2*(Complex(1)*y^13+15/122*y^14+Complex(1950/61)*y^
11+21/122*y^12+Complex(63111/61)*y^9-12557/122*y^10+Complex(-215236/61)*y^7+
310417/122*y^8+Complex(63111/61)*y^5-310417/122*y^6+Complex(1950/61)*y^3+12557/
122*y^4+Complex(1)*y-21/122*y^2-15/122)*ln(y)^2+(Complex(1)*y^14+Complex(509/27
)*y^12-33/5*y^13+Complex(-623/45)*y^10-2366/9*y^11+Complex(2558561/135)*y^8-\
254101/45*y^9+Complex(-2558561/135)*y^6+128936/5*y^7+Complex(623/45)*y^4-254101
/45*y^5+Complex(-509/27)*y^2-2366/9*y^3+Complex(-1)-33/5*y)*(y^2+1)^2*y*ln(y)+
407/180*(Complex(1)*y^13+5/37*y^14+Complex(22688/1221)*y^11+208/407*y^12+
Complex(303539/1221)*y^9+7560/407*y^10+Complex(-527632/407)*y^7+361047/407*y^8+
Complex(303539/1221)*y^5-361047/407*y^6+Complex(22688/1221)*y^3-7560/407*y^4+
Complex(1)*y-208/407*y^2-5/37)*(y^2+1)^3)/(y^2+1)^15/b^4/p_inf+72/1001*(
Complex(1)*y^2+Complex(-1)+2*y)^3*13^(1/2)*Pi^(1/2)*((y^2+1)^6*(-64/5*y*(
Complex(1)*y^9+5/48*y^10+Complex(-2/3)*y^7-167/48*y^8+Complex(1495/24)*y^5-1031
/24*y^6+Complex(-2/3)*y^3+1031/24*y^4+Complex(1)*y+167/48*y^2-5/48)*ln(y)+(y^2+
1)*(Complex(1)*y^10+Complex(-256/15)*y^8-353/45*y^9+Complex(-3421/15)*y^6-1706/
45*y^7+Complex(3421/15)*y^4-8462/15*y^5+Complex(256/15)*y^2-1706/45*y^3+
Complex(-1)-353/45*y))*arctan(1/2*(y^2-1)/y)-320/27*(Complex(34371/20)*y^4+
Complex(-21779/20)*y^6-489/40*y^17+Complex(-1332777/20)*y^8-1307/20*y^15+
Complex(993/20)*y^2-38631/20*y^13+Complex(1332777/20)*y^10-785451/20*y^11+
Complex(-34371/20)*y^14+445045/4*y^9+Complex(-993/20)*y^16-785451/20*y^7+
Complex(21779/20)*y^12-38631/20*y^5+Complex(1)*y^18-1307/20*y^3+Complex(-1)-489
/40*y)*y^3*ln(y)^3-9092/135*(Complex(3222908/2273)*y^5+270/2273*y^18+Complex(
12697915/2273)*y^7+1716/2273*y^16+Complex(1)*y^17-267105/2273*y^14+Complex(
91261/2273)*y^15-1530474/2273*y^12+Complex(-57530410/2273)*y^9+54552927/2273*y^
10+Complex(1)*y-54552927/2273*y^8+Complex(12697915/2273)*y^11+1530474/2273*y^6+
Complex(91261/2273)*y^3+267105/2273*y^4+Complex(3222908/2273)*y^13-1716/2273*y^
2-270/2273)*(y^2+1)*y^2*ln(y)^2+4/3*(y^2+1)^2*y*(Complex(697261/540)*y^4+
Complex(-2478493/60)*y^6-269/24*y^17+Complex(-25222651/60)*y^8-12874/15*y^15+
Complex(-26021/540)*y^2-10278401/540*y^13+Complex(25222651/60)*y^10-9537923/54*
y^11+Complex(-697261/540)*y^14+44448031/60*y^9+Complex(26021/540)*y^16-9537923/
54*y^7+Complex(2478493/60)*y^12-10278401/540*y^5+Complex(1)*y^18-12874/15*y^3+
Complex(-1)-269/24*y)*ln(y)+3803/540*(Complex(4697356/11409)*y^5+140/3803*y^18+
Complex(25184315/11409)*y^7-24727/7606*y^16+Complex(1)*y^17-978617/22818*y^14+
Complex(517975/34227)*y^15+13211887/22818*y^12+Complex(-484005310/34227)*y^9+
87791801/7606*y^10+Complex(1)*y-87791801/7606*y^8+Complex(25184315/11409)*y^11-\
13211887/22818*y^6+Complex(517975/34227)*y^3+978617/22818*y^4+Complex(4697356/
11409)*y^13+24727/7606*y^2-140/3803)*(y^2+1)^3)*y^2*mu/(y^2+1)^17/b^4*p_inf+192
/1001*13^(1/2)*mu*Pi^(1/2)*(ln(2)-1219/840)*(Complex(1)*y^2+Complex(-1)+2*y)^3*
y^3*(-16/3*(Complex(1)*y^14+Complex(-49)*y^12-12*y^13+Complex(-1539)*y^10-48*y^
11+Complex(15395)*y^8-6720*y^9+Complex(-15395)*y^6+18930*y^7+Complex(1539)*y^4-\
6720*y^5+Complex(49)*y^2-48*y^3+Complex(-1)-12*y)*y^2*ln(y)^2-488/15*(y^2+1)*y*
(Complex(1)*y^13+15/122*y^14+Complex(1950/61)*y^11+21/122*y^12+Complex(63111/61
)*y^9-12557/122*y^10+Complex(-215236/61)*y^7+310417/122*y^8+Complex(63111/61)*y
^5-310417/122*y^6+Complex(1950/61)*y^3+12557/122*y^4+Complex(1)*y-21/122*y^2-15
/122)*ln(y)+(Complex(1)*y^14+Complex(509/27)*y^12-33/5*y^13+Complex(-623/45)*y^
10-2366/9*y^11+Complex(2558561/135)*y^8-254101/45*y^9+Complex(-2558561/135)*y^6
+128936/5*y^7+Complex(623/45)*y^4-254101/45*y^5+Complex(-509/27)*y^2-2366/9*y^3
+Complex(-1)-33/5*y)*(y^2+1)^2)/(y^2+1)^15/b^4*p_inf^2-54/1001*(Complex(1)*y^2+
Complex(-1)+2*y)^3*13^(1/2)*Pi^(1/2)*(((67412/15*y^11+34876*y^9-34876*y^7-1924/
5*y^3-67412/15*y^5+76/9*y-76/9*y^15+1924/5*y^13+Complex(-4156/45)*y^14+Complex(
14224/45)*y^12+Complex(794636/45)*y^10+Complex(-3605648/45)*y^8+Complex(794636/
45)*y^6+Complex(14224/45)*y^4+Complex(-4156/45)*y^2)*ln(y)+(Complex(1)*y^14+
Complex(-421/5)*y^12-791/45*y^13+Complex(-154429/135)*y^10-262/135*y^11+
Complex(-4011547/135)*y^8+33097/135*y^9+Complex(4011547/135)*y^6-4092668/135*y^
7+Complex(154429/135)*y^4+33097/135*y^5+Complex(421/5)*y^2-262/135*y^3+Complex(
-1)-791/45*y)*(y^2+1))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)-93184/1377*y^3*(Complex(
-10761/208)*y^20+Complex(218595/112)*y^4-36591/2912*y^21+Complex(4645399/364)*y
^6-28997/364*y^19+Complex(-8152743/91)*y^8+8770539/2912*y^17+Complex(10761/208)
*y^2-7605488/91*y^15+Complex(-1791284/13)*y^10+1342231/26*y^13+Complex(8152743/
91)*y^14+2662275/13*y^11+Complex(-4645399/364)*y^16+1342231/26*y^9+Complex(
1791284/13)*y^12-7605488/91*y^7+Complex(-218595/112)*y^18+8770539/2912*y^5+
Complex(1)*y^22-28997/364*y^3+Complex(-1)-36591/2912*y)*ln(y)^3-8668208/48195*(
Complex(1451138695/541763)*y^5+57960/541763*y^22+Complex(16378671866/541763)*y^
7+1082691/541763*y^20+Complex(1451138695/541763)*y^17-86609373/541763*y^18+
Complex(33028630/541763)*y^19-5764238193/541763*y^16+Complex(16378671866/541763
)*y^15+41309311161/541763*y^14+Complex(-11604637022/541763)*y^9+36013770990/
541763*y^12+Complex(1)*y-36013770990/541763*y^10+Complex(-75961890040/541763)*y
^11-41309311161/541763*y^8+Complex(33028630/541763)*y^3+5764238193/541763*y^6+
Complex(-11604637022/541763)*y^13+86609373/541763*y^4+Complex(1)*y^21-1082691/
541763*y^2-57960/541763)*(y^2+1)*y^2*ln(y)^2-704/153*(Complex(-445092421/
9147600)*y^20+Complex(-33681435593/9147600)*y^4+46721/36960*y^21+Complex(-\
21821641/27720)*y^6+3242519129/3049200*y^19+Complex(4780655948669/4573800)*y^8+
294521626897/18295200*y^17+Complex(445092421/9147600)*y^2+381958396961/571725*y
^15+Complex(6310738905227/4573800)*y^10-1961174649157/2286900*y^13+Complex(-\
4780655948669/4573800)*y^14-2172142375259/914760*y^11+Complex(21821641/27720)*y
^16-1961174649157/2286900*y^9+Complex(-6310738905227/4573800)*y^12+381958396961
/571725*y^7+Complex(33681435593/9147600)*y^18+294521626897/18295200*y^5+
Complex(1)*y^22+3242519129/3049200*y^3+Complex(-1)+46721/36960*y)*(y^2+1)^2*y*
ln(y)-346541/48195*(y^2+1)^3*(Complex(-20701281163/19059755)*y^5+96320/346541*y
^22+Complex(-441293064512/15594345)*y^7+10770439/2932270*y^20+Complex(-\
20701281163/19059755)*y^17+123378223/114358530*y^18+Complex(-217927/52155)*y^19
+29735028014/11435853*y^16+Complex(-441293064512/15594345)*y^15-144520435886/
1466135*y^14+Complex(8329308640672/171537795)*y^9-361330427021/4398405*y^12+
Complex(1)*y+361330427021/4398405*y^10+Complex(731164964246/3811951)*y^11+
144520435886/1466135*y^8+Complex(-217927/52155)*y^3-29735028014/11435853*y^6+
Complex(8329308640672/171537795)*y^13-123378223/114358530*y^4+Complex(1)*y^21-\
10770439/2932270*y^2-96320/346541))*y^2*mu/(y^2+1)^19/b^4*p_inf^3-96/1001*(-192
/5*(y^2+1)^6*(Complex(1)*y^9+5/48*y^10+Complex(-2/3)*y^7-167/48*y^8+Complex(
1495/24)*y^5-1031/24*y^6+Complex(-2/3)*y^3+1031/24*y^4+Complex(1)*y+167/48*y^2-\
5/48)*arctan(1/2*(y^2-1)/y)+(17456/3*y^17+1112*y^19+96784*y^15+4276144*y^13+
4276144*y^9+96784*y^7+17456/3*y^5+1112*y^3-34431440/3*y^11+Complex(-272/3)*y^20
+Complex(-4544)*y^4+Complex(-157136)*y^6+Complex(-240400/3)*y^8+Complex(272/3)*
y^2+Complex(6886448)*y^10+Complex(240400/3)*y^14+Complex(157136)*y^16+Complex(-\
6886448)*y^12+Complex(4544)*y^18)*ln(y)^2-13792/45*(Complex(654815/431)*y^5+405
/3448*y^18+Complex(13481491/1724)*y^7+2973/3448*y^16+Complex(1)*y^17-210855/
1724*y^14+Complex(72613/1724)*y^15-703608/431*y^12+Complex(-13698040/431)*y^9+
53212557/1724*y^10+Complex(1)*y-53212557/1724*y^8+Complex(13481491/1724)*y^11+
703608/431*y^6+Complex(72613/1724)*y^3+210855/1724*y^4+Complex(654815/431)*y^13
-2973/3448*y^2-405/3448)*(y^2+1)*y*ln(y)+(y^2+1)^2*(Complex(707329/135)*y^4+
Complex(-1626037/15)*y^6-751/30*y^17+Complex(-73111261/45)*y^8-13024/5*y^15+
Complex(-17576/135)*y^2-7775879/135*y^13+Complex(73111261/45)*y^10-101142758/
135*y^11+Complex(-707329/135)*y^14+2842359*y^9+Complex(17576/135)*y^16-\
101142758/135*y^7+Complex(1626037/15)*y^12-7775879/135*y^5+Complex(1)*y^18-\
13024/5*y^3+Complex(-1)-751/30*y))*(Complex(1)*y^2+Complex(-1)+2*y)^3*(ln(2)-\
1219/840)*13^(1/2)*y^3*Pi^(1/2)*mu/(y^2+1)^17/b^4*p_inf^4+922624/3006003*(
Complex(1)*y^2+Complex(-1)+2*y)^3*Pi^(1/2)*(-3378375/3921152*(48847/1250*(
Complex(-76184642/146541)*y^5+3320/48847*y^18+Complex(-61686154/146541)*y^7-\
282394/48847*y^16+Complex(1)*y^17-2701854/48847*y^14+Complex(-4954294/439623)*y
^15+54136214/439623*y^12+Complex(879412018/146541)*y^9-971317162/146541*y^10+
Complex(1)*y+971317162/146541*y^8+Complex(-61686154/146541)*y^11-54136214/
439623*y^6+Complex(-4954294/439623)*y^3+2701854/48847*y^4+Complex(-76184642/
146541)*y^13+282394/48847*y^2-3320/48847)*y*ln(y)+(Complex(-270731471/945000)*y
^4+Complex(-100402915787/4725000)*y^6-494383/157500*y^17+Complex(-14726754247/
189000)*y^8-76419109/787500*y^15+Complex(-36953981/1575000)*y^2-65587952/65625*
y^13+Complex(14726754247/189000)*y^10-17978225053/472500*y^11+Complex(270731471
/945000)*y^14+9047226409/47250*y^9+Complex(36953981/1575000)*y^16-17978225053/
472500*y^7+Complex(100402915787/4725000)*y^12-65587952/65625*y^5+Complex(1)*y^
18-76419109/787500*y^3+Complex(-1)-494383/157500*y)*(y^2+1))*(y^2+1)^6*arctan(1
/2*(y^2-1)/y)+(y^2+1)^6*((Complex(1)*y^14+Complex(-49)*y^12-12*y^13+Complex(-\
1539)*y^10-48*y^11+Complex(15395)*y^8-6720*y^9+Complex(-15395)*y^6+18930*y^7+
Complex(1539)*y^4-6720*y^5+Complex(49)*y^2-48*y^3+Complex(-1)-12*y)*y*ln(y)+61/
20*(y^2+1)*(Complex(1)*y^13+15/122*y^14+Complex(1950/61)*y^11+21/122*y^12+
Complex(63111/61)*y^9-12557/122*y^10+Complex(-215236/61)*y^7+310417/122*y^8+
Complex(63111/61)*y^5-310417/122*y^6+Complex(1950/61)*y^3+12557/122*y^4+
Complex(1)*y-21/122*y^2-15/122))*y^2*ln(y^2+1)-8572564/291023*(Complex(-1)-\
1792869/137024*y-6080725/68512*y^3+285701729/34256*y^5-6080725/68512*y^23-\
1792869/137024*y^25+285701729/34256*y^21-8053682719/68512*y^19-20137212947/
137024*y^17+586373462/2141*y^15+1501161830/2141*y^13+586373462/2141*y^11-\
20137212947/137024*y^9-8053682719/68512*y^7+Complex(1)*y^26+Complex(3175710435/
68512)*y^18+Complex(8161678453/17128)*y^16+Complex(3844645/68512)*y^2+Complex(-\
546899216/2141)*y^12+Complex(-8161678453/17128)*y^10+Complex(-3175710435/68512)
*y^8+Complex(1758678579/68512)*y^6+Complex(155956511/68512)*y^4+Complex(
546899216/2141)*y^14+Complex(-3844645/68512)*y^24+Complex(-155956511/68512)*y^
22+Complex(-1758678579/68512)*y^20)*y^3*ln(y)^3-95813577/9312736*(-5206303771/
319378590*y^2+Complex(1)*y^25+642021921353/958135770*y^4+143814481978709/
958135770*y^6-400400/10645953*y^26+557167185584729/958135770*y^18-\
145133165396309/958135770*y^20-662137431113/958135770*y^22+4461284891/319378590
*y^24-560011295159129/958135770*y^8+702705871726096/479067885*y^14+
936133735556702/479067885*y^16-694492038574096/479067885*y^12-934253494158302/
479067885*y^10+400400/10645953+Complex(145861721324/479067885)*y^3+Complex(
77188105/95813577)*y+Complex(17725652634002/53229765)*y^19+Complex(
324083861613127/479067885)*y^17+Complex(-830826153672886/479067885)*y^15+
Complex(-1388922844653344/479067885)*y^13+Complex(-836682002069686/479067885)*y
^11+Complex(4504612332737/6747435)*y^9+Complex(158858494166818/479067885)*y^7+
Complex(3130349717932/159689295)*y^5+Complex(47254705828/159689295)*y^23+
Complex(27872632076/1447335)*y^21)*(y^2+1)*y^2*ln(y)^2-2279277/1164092*(
Complex(-1)-36088551/11577280*y+1296896308415137/1095147012960*y^3+
38361984419401/4056100048*y^5+259916211690221/219029402592*y^23-5168/759*(
Complex(1)*y^14+Complex(-49)*y^12-12*y^13+Complex(-1539)*y^10-48*y^11+Complex(
15395)*y^8-6720*y^9+Complex(-15395)*y^6+18930*y^7+Complex(1539)*y^4-6720*y^5+
Complex(49)*y^2-48*y^3+Complex(-1)-12*y)*(y^2+1)^4*y^2*ln(2)^2+68476/3465*(
Complex(1)*y^14+Complex(-49)*y^12-12*y^13+Complex(-1539)*y^10-48*y^11+Complex(
15395)*y^8-6720*y^9+Complex(-15395)*y^6+18930*y^7+Complex(1539)*y^4-6720*y^5+
Complex(49)*y^2-48*y^3+Complex(-1)-12*y)*(y^2+1)^4*y^2*ln(2)-4648477/1700160*y^
25+1668949377097909/182524502160*y^21+635591110168267481/608415007200*y^19+
5244471761082813443/10951470129600*y^17-322977055261562371/78224786640*y^15-\
17748642752799379/2172910740*y^13-65170391822217959/15644957328*y^11+
4932262459061556803/10951470129600*y^9+210579373661567987/202805002400*y^7+
Complex(1)*y^26+Complex(-2469198496482450437/2190294025920)*y^18+Complex(-\
4767015051205125197/912622510800)*y^16+Complex(2398905902029711/32854410388800)
*y^2+Complex(328980633701715421/130374644400)*y^12+Complex(4750134965015438477/
912622510800)*y^10+Complex(496534047313836673/438058805184)*y^8+Complex(-\
3244794132755731/51576782400)*y^6+Complex(-2078845281598571/405610004800)*y^4+
Complex(-336930570084263581/130374644400)*y^14+Complex(-2296549806908431/
32854410388800)*y^24+Complex(19130031932380739/3650490043200)*y^22+Complex(
24068306662068997/361037476800)*y^20-1164092/2279277*(Complex(1)*y^14+Complex(-\
49)*y^12-12*y^13+Complex(-1539)*y^10-48*y^11+Complex(15395)*y^8-6720*y^9+
Complex(-15395)*y^6+18930*y^7+Complex(1539)*y^4-6720*y^5+Complex(49)*y^2-48*y^3
+Complex(-1)-12*y)*(y^2+1)^4*y^2*ln(b))*(y^2+1)^2*y*ln(y)-399784507/39211520*(
330591116753416/114052523079495*y^2+Complex(1)*y^25+3194769188569692/
38017507693165*y^4-583793795897133/1086214505519*y^6+Complex(1)*y-1594424832/
399784507*(y^2+1)^4*(Complex(1)*y^13+15/122*y^14+Complex(1950/61)*y^11+21/122*y
^12+Complex(63111/61)*y^9-12557/122*y^10+Complex(-215236/61)*y^7+310417/122*y^8
+Complex(63111/61)*y^5-310417/122*y^6+Complex(1950/61)*y^3+12557/122*y^4+
Complex(1)*y-21/122*y^2-15/122)*y^2*ln(2)^2+23138141312/1998922535*(y^2+1)^4*(
Complex(1)*y^13+15/122*y^14+Complex(1950/61)*y^11+21/122*y^12+Complex(63111/61)
*y^9-12557/122*y^10+Complex(-215236/61)*y^7+310417/122*y^8+Complex(63111/61)*y^
5-310417/122*y^6+Complex(1950/61)*y^3+12557/122*y^4+Complex(1)*y-21/122*y^2-15/
122)*y^2*ln(2)+622221600/7595905633*y^26-1026394661209405483/22810504615899*y^
18+583793795897133/1086214505519*y^20-3194769188569692/38017507693165*y^22-\
330591116753416/114052523079495*y^24+1026394661209405483/22810504615899*y^8-\
226539432869591173/3258643516557*y^14-4537363465262787/42477662227*y^16+
226539432869591173/3258643516557*y^12+4537363465262787/42477662227*y^10-\
622221600/7595905633-119595136/399784507*(y^2+1)^4*(Complex(1)*y^13+15/122*y^14
+Complex(1950/61)*y^11+21/122*y^12+Complex(63111/61)*y^9-12557/122*y^10+
Complex(-215236/61)*y^7+310417/122*y^8+Complex(63111/61)*y^5-310417/122*y^6+
Complex(1950/61)*y^3+12557/122*y^4+Complex(1)*y-21/122*y^2-15/122)*y^2*ln(b)+
Complex(3315410447217767/684315138476970)*y^3+Complex(-11830933493878514261/
684315138476970)*y^19+Complex(-4928415788256572173/342157569238485)*y^17+
Complex(6780760983687660001/48879652748355)*y^15+Complex(928804074723375506/
4443604795305)*y^13+Complex(6780760983687660001/48879652748355)*y^11+Complex(-\
4928415788256572173/342157569238485)*y^9+Complex(-11830933493878514261/
684315138476970)*y^7+Complex(-68243916769666511/114052523079495)*y^5+Complex(
3315410447217767/684315138476970)*y^23+Complex(-68243916769666511/
114052523079495)*y^21)*(y^2+1)^3)*y^2*13^(1/2)*mu/(y^2+1)^21/b^4*p_inf^5;


==> anc/W_odd_inst_leq6_meqm5.mpl <==
W_odd_inst_y_0_meqm5_fin := 0;
W_odd_inst_y_1_meqm5_fin := 8/45045*Pi^(1/2)*mu*y^2*(Complex(1)*y^2+Complex(-1)
+2*y)^5*(Complex(1)*y^8+Complex(-94)*y^6-14*y^7+Complex(1280)*y^4+406*y^5+
Complex(-94)*y^2-406*y^3+Complex(1)+14*y)/(y^2+1)^11*2145^(1/2)/b*p_inf^5-32/
45045*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^5*2145^(1/2)*y^2*(Complex(1)*y^
12+Complex(-98)*y^10-115/8*y^11+Complex(1321)*y^8+3393/8*y^9+Complex(4325/4)*y^
6-6499/4*y^7+Complex(1321)*y^4+6499/4*y^5+Complex(-98)*y^2-3393/8*y^3+Complex(1
)+115/8*y)*mu/(y^2+1)^13/b*p_inf^7+4/765765*Pi^(1/2)*mu*y^2*(Complex(1)*y^2+
Complex(-1)+2*y)^5*2145^(1/2)*(Complex(360448)*y^4+Complex(597368)*y^6-3491*y^
15+Complex(2312988)*y^8+111683*y^13+Complex(-24828)*y^2-544023*y^11+Complex(
597368)*y^10-115249*y^9+Complex(-24828)*y^14+115249*y^7+Complex(232)*y^16+
544023*y^5+Complex(360448)*y^12-111683*y^3+Complex(232)+3491*y)/(y^2+1)^15/b*
p_inf^9-4/14549535*Pi^(1/2)*mu*y^2*(Complex(1)*y^2+Complex(-1)+2*y)^5*2145^(1/2
)*(Complex(5888)*y^20+Complex(10846136)*y^4-92629*y^19+Complex(26644724)*y^6+
3224011*y^17+Complex(154244884)*y^8-18339148*y^15+Complex(-687596)*y^2-31124932
*y^13+Complex(187449700)*y^10-59195524*y^11+Complex(26644724)*y^14+59195524*y^9
+Complex(10846136)*y^16+31124932*y^7+Complex(154244884)*y^12+18339148*y^5+
Complex(-687596)*y^18-3224011*y^3+Complex(5888)+92629*y)/(y^2+1)^17/b*p_inf^11
;
W_odd_inst_y_2_meqm5_fin := -32/45045*Pi^(1/2)*((Complex(1)*y^10+Complex(-123)*
y^8-16*y^9+Complex(2186)*y^6+608*y^7+Complex(-2186)*y^4+3558*y^5+Complex(123)*y
^2+608*y^3+Complex(-1)-16*y)*y*ln(y)+205/12*(y^2+1)*(Complex(1)*y^9+3/41*y^10+
Complex(-4318/205)*y^7-1264/205*y^8+Complex(-36766/205)*y^5+5651/205*y^6+
Complex(-4318/205)*y^3-5651/205*y^4+Complex(1)*y+1264/205*y^2-3/41))*2145^(1/2)
*mu*y^2*(Complex(1)*y^2+Complex(-1)+2*y)^5/(y^2+1)^13/b^2*p_inf^3+64/15015*((
Complex(-9167/2)*y^6+Complex(-9069/4)*y^4+Complex(511/4)*y^2+Complex(-1)+5145/8
*y^9+16130*y^7+5145/8*y^5+1269/2*y^3-131/8*y+Complex(1)*y^14+Complex(-511/4)*y^
12+Complex(9069/4)*y^10+Complex(9167/2)*y^8-131/8*y^13+1269/2*y^11)*y*ln(y)+
4601/720*(Complex(1)*y^13+300/4601*y^14+Complex(-103915/4601)*y^11-61615/9202*y
^12+Complex(-1777699/4601)*y^9+45075/9202*y^10+Complex(-4913366/4601)*y^7+
2959835/4601*y^8+Complex(-1777699/4601)*y^5-2959835/4601*y^6+Complex(-103915/
4601)*y^3-45075/9202*y^4+Complex(1)*y+61615/9202*y^2-300/4601)*(y^2+1))*(
Complex(1)*y^2+Complex(-1)+2*y)^5*Pi^(1/2)*2145^(1/2)*y^2*mu/(y^2+1)^15/b^2*
p_inf^5+128/45045*(Complex(1)*y^10+Complex(-123)*y^8-16*y^9+Complex(2186)*y^6+
608*y^7+Complex(-2186)*y^4+3558*y^5+Complex(123)*y^2+608*y^3+Complex(-1)-16*y)*
Pi^(1/2)*2145^(1/2)*mu*(ln(2)-1219/840)*y^3*(Complex(1)*y^2+Complex(-1)+2*y)^5/
(y^2+1)^13/b^2*p_inf^6-128/12155*(y*(Complex(-62455/24)*y^4+Complex(-1820803/
168)*y^6+Complex(-3602513/168)*y^8+Complex(-1)+1093289/24*y^9+3621137/168*y^7-\
107509/56*y^5+118757/168*y^3-1907/112*y-1907/112*y^17+118757/168*y^15+Complex(
23137/168)*y^2+Complex(3602513/168)*y^10+Complex(62455/24)*y^14+Complex(-23137/
168)*y^16+Complex(1820803/168)*y^12+Complex(1)*y^18-107509/56*y^13+3621137/168*
y^11)*ln(y)-72641/211680*(y^2+1)*(Complex(351470252/47003)*y^5+21000/72641*y^18
+Complex(22524228461/799051)*y^7+1833233/145282*y^16+Complex(1)*y^17+73988545/
145282*y^14+Complex(4872849/72641)*y^15-31232656473/1598102*y^12+Complex(
64280964930/799051)*y^9-28717474705/1598102*y^10+Complex(1)*y+28717474705/
1598102*y^8+Complex(22524228461/799051)*y^11+31232656473/1598102*y^6+Complex(
4872849/72641)*y^3-73988545/145282*y^4+Complex(351470252/47003)*y^13-1833233/
145282*y^2-21000/72641))*(Complex(1)*y^2+Complex(-1)+2*y)^5*Pi^(1/2)*2145^(1/2)
*y^2*mu/(y^2+1)^17/b^2*p_inf^7-64/5005*(Complex(1)*y^2+Complex(-1)+2*y)^5*(ln(2
)-1219/840)*Pi^(1/2)*(Complex(1)*y^14+Complex(-130)*y^12-33/2*y^13+Complex(2376
)*y^10+654*y^11+Complex(16271/3)*y^8-1457/2*y^9+Complex(-16271/3)*y^6+56188/3*y
^7+Complex(-2376)*y^4-1457/2*y^5+Complex(130)*y^2+654*y^3+Complex(-1)-33/2*y)*
2145^(1/2)*y^3*mu/(y^2+1)^15/b^2*p_inf^8+1/218461268025*(3532488960*(Complex(1)
*y^2+Complex(-1)+2*y)^5*(-528821/29408*y^21+3076249/3676*y^19+Complex(-2262165/
14704)*y^20+Complex(-48116179/14704)*y^4+Complex(-63119899/3676)*y^6+Complex(-1
)+198420035/1838*y^9+39103897/1838*y^7-124797255/29408*y^5+3076249/3676*y^3-\
528821/29408*y-124797255/29408*y^17+39103897/1838*y^15+Complex(-157855713/1838)
*y^8+Complex(2262165/14704)*y^2+Complex(-95551487/1838)*y^10+Complex(157855713/
1838)*y^14+Complex(63119899/3676)*y^16+Complex(95551487/1838)*y^12+Complex(
48116179/14704)*y^18+Complex(1)*y^22+198420035/1838*y^13+392300745/1838*y^11)*y
^3*mu*ln(y)+4*mu*y^2*(Complex(1)*y^2+Complex(-1)+2*y)^5*(Complex(-2832059951349
)*y^5-219819600*y^24+Complex(-14132480199521)*y^7+7858308761*y^22+Complex(-\
14132480199521)*y^17-264788884332*y^20+Complex(-2832059951349)*y^19+
8936500912932*y^18+Complex(-2227010939)*y^23+31759999470488*y^16+Complex(-\
72238854524484)*y^15+46711076760747*y^14+Complex(-72238854524484)*y^9+Complex(-\
2227010939)*y-46711076760747*y^10+Complex(-148276278685374)*y^11-31759999470488
*y^8+Complex(19090640595)*y^3-8936500912932*y^6+Complex(-148276278685374)*y^13+
264788884332*y^4+Complex(19090640595)*y^21-7858308761*y^2+219819600))*2145^(1/2
)*Pi^(1/2)/(y^2+1)^19/b^2*p_inf^9;
W_odd_inst_y_3_meqm5_fin := -20/9009*Pi^(1/2)*2145^(1/2)*mu*y^2*(Complex(1)*y^2
+Complex(-1)+2*y)^5*(-24/25*(Complex(1)*y^12+Complex(-156)*y^10-18*y^11+
Complex(3525)*y^8+870*y^9+Complex(-24976)*y^6+14748*y^7+Complex(3525)*y^4-14748
*y^5+Complex(-156)*y^2-870*y^3+Complex(1)+18*y)*y^2*ln(y)^2-604/25*(y^2+1)*(
Complex(1)*y^11+10/151*y^12+Complex(-3243/151)*y^9-998/151*y^10+Complex(-100414
/151)*y^7-1310/151*y^8+Complex(100414/151)*y^5-166924/151*y^6+Complex(3243/151)
*y^3-1310/151*y^4+Complex(-1)*y-998/151*y^2+10/151)*y*ln(y)+(y^2+1)^2*(Complex(
1)*y^12+Complex(-1828/25)*y^10-40/3*y^11+Complex(-1919/5)*y^8+3956/25*y^9+
Complex(-172564/25)*y^6+234628/75*y^7+Complex(-1919/5)*y^4-234628/75*y^5+
Complex(-1828/25)*y^2-3956/25*y^3+Complex(1)+40/3*y))/(y^2+1)^15/b^3*p_inf-16/
429*(Complex(1)*y^2+Complex(-1)+2*y)^5*Pi^(1/2)*2145^(1/2)*((y^2+1)^6*(Complex(
1)*y^7+1/14*y^8+Complex(-29)*y^5-47/7*y^6+Complex(29)*y^3+640/7*y^4+Complex(-1)
*y-47/7*y^2+1/14)*arctan(1/2*(y^2-1)/y)+16/35*(y*(430071/8*y^9+7251/8*y^13+
70809/8*y^11-430071/8*y^7-70809/8*y^5-7251/8*y^3+147/8*y-147/8*y^15+Complex(
3664)*y^4+Complex(-3184)*y^6+Complex(-305039/4)*y^8+Complex(-323/2)*y^2+
Complex(-3184)*y^10+Complex(-323/2)*y^14+Complex(1)*y^16+Complex(3664)*y^12+
Complex(1))*ln(y)^2+(5/6-1613293/16*y^10-1613293/16*y^8-68795/16*y^6-13957/16*y
^4-1419/16*y^2+5/6*y^18-1419/16*y^16+Complex(273899/20)*y^5+Complex(2309423/40)
*y^7+Complex(2127/160)*y^17+Complex(-9607/40)*y^15+Complex(-2127/160)*y+
Complex(-2309423/40)*y^11+Complex(9607/40)*y^3+Complex(-273899/20)*y^13-13957/
16*y^14-68795/16*y^12)*ln(y)+53923/5760*(Complex(1)*y^13+5685/53923*y^14+
Complex(1760418/53923)*y^11-49245/53923*y^12+Complex(18480375/53923)*y^9-\
10012815/53923*y^10+Complex(116871560/53923)*y^7-64331925/53923*y^8+Complex(
18480375/53923)*y^5+64331925/53923*y^6+Complex(1760418/53923)*y^3+10012815/
53923*y^4+Complex(1)*y+49245/53923*y^2-5685/53923)*(y^2+1)^2)*y)*y^2*mu/(y^2+1)
^17/b^3*p_inf^3-256/15015*((Complex(1)*y^12+Complex(-156)*y^10-18*y^11+Complex(
3525)*y^8+870*y^9+Complex(-24976)*y^6+14748*y^7+Complex(3525)*y^4-14748*y^5+
Complex(-156)*y^2-870*y^3+Complex(1)+18*y)*y*ln(y)+151/12*(y^2+1)*(Complex(1)*y
^11+10/151*y^12+Complex(-3243/151)*y^9-998/151*y^10+Complex(-100414/151)*y^7-\
1310/151*y^8+Complex(100414/151)*y^5-166924/151*y^6+Complex(3243/151)*y^3-1310/
151*y^4+Complex(-1)*y-998/151*y^2+10/151))*Pi^(1/2)*mu*2145^(1/2)*(ln(2)-1219/
840)*y^3*(Complex(1)*y^2+Complex(-1)+2*y)^5/(y^2+1)^15/b^3*p_inf^4+160/13923*(
Complex(1)*y^2+Complex(-1)+2*y)^5*Pi^(1/2)*2145^(1/2)*(1071/110*(y^2+1)^6*(
Complex(1)*y^11+11/168*y^12+Complex(-35)*y^9-103/14*y^10+Complex(541/2)*y^7+
6845/56*y^8+Complex(-541/2)*y^5+4238/21*y^6+Complex(35)*y^3+6845/56*y^4+
Complex(-1)*y-103/14*y^2+11/168)*arctan(1/2*(y^2-1)/y)+1368/275*(Complex(1)*y^
20+Complex(77813/19)*y^4-2885/152*y^19+Complex(997045/57)*y^6+451465/456*y^17+
Complex(-14134045/228)*y^8+372605/114*y^15+Complex(-9794/57)*y^2+3842935/38*y^
13+Complex(-5000890/19)*y^10+6678835/57*y^11+Complex(997045/57)*y^14-6678835/57
*y^9+Complex(77813/19)*y^16-3842935/38*y^7+Complex(-14134045/228)*y^12-372605/
114*y^5+Complex(-9794/57)*y^18-451465/456*y^3+Complex(1)+2885/152*y)*y^2*ln(y)^
2+726717/38500*(y^2+1)*(Complex(8641077710/2664629)*y^5+11200/242239*y^20+
Complex(57055493218/2664629)*y^7-5599262/726717*y^18+Complex(-2748567/242239)*y
^17-219442336/726717*y^16+Complex(1)*y^19+28213901984/7993887*y^14+Complex(-\
8641077710/2664629)*y^15-213286145312/7993887*y^12+Complex(2379584902/72017)*y^
9-564818725420/7993887*y^10+Complex(-1)*y-213286145312/7993887*y^8+Complex(-\
2379584902/72017)*y^11+28213901984/7993887*y^6+Complex(2748567/242239)*y^3-\
219442336/726717*y^4+Complex(-57055493218/2664629)*y^13-5599262/726717*y^2+
11200/242239)*y*ln(y)+(Complex(1)*y^20+Complex(610480081/508200)*y^4-944423/
92400*y^19+Complex(917358803/84700)*y^6+176465747/1016400*y^17+Complex(
52122993577/508200)*y^8-428043369/84700*y^15+Complex(-44273809/1016400)*y^2-\
21655169629/254100*y^13+Complex(153348363689/508200)*y^10-13219436411/127050*y^
11+Complex(917358803/84700)*y^14+13219436411/127050*y^9+Complex(610480081/
508200)*y^16+21655169629/254100*y^7+Complex(52122993577/508200)*y^12+428043369/
84700*y^5+Complex(-44273809/1016400)*y^18-176465747/1016400*y^3+Complex(1)+
944423/92400*y)*(y^2+1)^2)*y^2*mu/(y^2+1)^19/b^3*p_inf^5+128/1155*(y*(Complex(
48982/13)*y^4+Complex(254)*y^6+Complex(-1091450/13)*y^8+Complex(1)+Complex(-\
2122/13)*y^2+Complex(254)*y^10+Complex(-2122/13)*y^14+Complex(1)*y^16+Complex(
48982/13)*y^12+92208/13*y^11+813288/13*y^9-813288/13*y^7-92208/13*y^5-12000/13*
y^3+240/13*y-240/13*y^15+12000/13*y^13)*ln(y)+343/65*(y^2+1)*(Complex(404223/
343)*y^5+125/2058*y^16+Complex(3284385/686)*y^7-7075/1029*y^14+Complex(1)*y^15-\
81575/1029*y^12+Complex(-3284385/686)*y^9+217505/1029*y^10+Complex(-1)*y-\
10415915/1029*y^8+Complex(-404223/343)*y^11+217505/1029*y^6+Complex(12925/686)*
y^3-81575/1029*y^4+Complex(-12925/686)*y^13-7075/1029*y^2+125/2058))*(Complex(1
)*y^2+Complex(-1)+2*y)^5*Pi^(1/2)*y^3*2145^(1/2)*(ln(2)-1219/840)*mu/(y^2+1)^17
/b^3*p_inf^6+115328/45090045*(Complex(1)*y^2+Complex(-1)+2*y)^5*2145^(1/2)*(-\
79234155/1960576*(Complex(-1427515/1759)*y^5+248/5277*y^16+Complex(-2000857/
1759)*y^7-52052/5277*y^14+Complex(1)*y^15+1398272/5277*y^12+Complex(2000857/
1759)*y^9-1614470/5277*y^10+Complex(-1)*y+27776444/5277*y^8+Complex(1427515/
1759)*y^11-1614470/5277*y^6+Complex(106847/1759)*y^3+1398272/5277*y^4+Complex(-\
106847/1759)*y^13-52052/5277*y^2+248/5277)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+(
Complex(1)*y^12+Complex(-156)*y^10-18*y^11+Complex(3525)*y^8+870*y^9+Complex(-\
24976)*y^6+14748*y^7+Complex(3525)*y^4-14748*y^5+Complex(-156)*y^2-870*y^3+
Complex(1)+18*y)*(y^2+1)^6*y^2*ln(y^2+1)-12708696/291023*(337245/16928*y+
Complex(1)-19450665/16928*y^3+34423667/16928*y^5-337245/16928*y^23+Complex(1)*y
^24+19450665/16928*y^21-34423667/16928*y^19+2279278415/16928*y^17+1008071739/
2116*y^15+870270925/2116*y^13-870270925/2116*y^11-1008071739/2116*y^9-\
2279278415/16928*y^7+Complex(-401015/2116)*y^2+Complex(523540525/8464)*y^16+
Complex(-46074815/92)*y^14+Complex(-2053525875/2116)*y^12+Complex(-46074815/92)
*y^10+Complex(523540525/8464)*y^8+Complex(39492755/1058)*y^6+Complex(2649986/
529)*y^4+Complex(39492755/1058)*y^18+Complex(-401015/2116)*y^22+Complex(2649986
/529)*y^20)*y^2*ln(y)^2+2163145413/23281840*(-3332901120/721048471*y^2+
3020317280/4266559*y^4-9584221636500/721048471*y^6-9877852202580/721048471*y^18
+3484804640/5042297*y^20-1642560/387869*y^22+1556800/15126891*y^24+
58879077230440/2163145413*y^8+179883902785380/721048471*y^14+55735470066280/
2163145413*y^16+351642839201840/721048471*y^12+16468052030380/65549861*y^10+
Complex(1)*y^23+1556800/15126891+Complex(322593340535506/2163145413)*y^13+
Complex(-313382113357906/2163145413)*y^11+Complex(-154049572449930/721048471)*y
^9+Complex(-13934638219105/2163145413)*y^5+Complex(33820305191/721048471)*y^3+
Complex(-2209709093/2163145413)*y+Complex(-113906218532735/2163145413)*y^7+
Complex(81694409945/12799677)*y^19+Complex(114320681848415/2163145413)*y^17+
Complex(155410163179530/721048471)*y^15+Complex(-660348251/15126891)*y^21)*(y^2
+1)*y*ln(y)-550550/291023*(y^2+1)^2*(21899659/1409408*y+Complex(1)-\
1618262469965/1410817408*y^3+2453691483446887/75579504000*y^5-21899659/1409408*
y^23+Complex(1)*y^24+393737/19250*(Complex(1)*y^12+Complex(-156)*y^10-18*y^11+
Complex(3525)*y^8+870*y^9+Complex(-24976)*y^6+14748*y^7+Complex(3525)*y^4-14748
*y^5+Complex(-156)*y^2-870*y^3+Complex(1)+18*y)*(y^2+1)^4*y^2*ln(2)-1938/275*(
Complex(1)*y^12+Complex(-156)*y^10-18*y^11+Complex(3525)*y^8+870*y^9+Complex(-\
24976)*y^6+14748*y^7+Complex(3525)*y^4-14748*y^5+Complex(-156)*y^2-870*y^3+
Complex(1)+18*y)*(y^2+1)^4*y^2*ln(2)^2+1618262469965/1410817408*y^21-\
2453691483446887/75579504000*y^19-74355087001713383/105811305600*y^17-\
24150345890542063/12596584000*y^15-285007704837231/179951200*y^13+
285007704837231/179951200*y^11+24150345890542063/12596584000*y^9+
74355087001713383/105811305600*y^7+Complex(-218352362487563/1587169584000)*y^2+
Complex(886836898312901/1653301650)*y^16+Complex(16704657741442373/4723719000)*
y^14+Complex(1616006827871091/286286000)*y^12+Complex(16704657741442373/
4723719000)*y^10+Complex(886836898312901/1653301650)*y^8+Complex(
875279753369803/35270435200)*y^6+Complex(809422906099693/99198099000)*y^4+
Complex(875279753369803/35270435200)*y^18+Complex(-218352362487563/
1587169584000)*y^22+Complex(809422906099693/99198099000)*y^20-291023/550550*(y^
2+1)^4*(Complex(1)*y^12+Complex(-156)*y^10-18*y^11+Complex(3525)*y^8+870*y^9+
Complex(-24976)*y^6+14748*y^7+Complex(3525)*y^4-14748*y^5+Complex(-156)*y^2-870
*y^3+Complex(1)+18*y)*y^2*ln(b)))*y^2*Pi^(1/2)*mu/(y^2+1)^21/b^3*p_inf^7;
W_odd_inst_y_4_meqm5_fin := 80/9009*(-16/25*y^3*(Complex(1)*y^14+Complex(-193)*
y^12-20*y^13+Complex(5421)*y^10+1200*y^11+Complex(-109885)*y^8+39168*y^9+
Complex(109885)*y^6-143554*y^7+Complex(-5421)*y^4+39168*y^5+Complex(193)*y^2+
1200*y^3+Complex(-1)-20*y)*ln(y)^3-492/25*(y^2+1)*(Complex(1)*y^13+5/82*y^14+
Complex(-810/41)*y^11-569/82*y^12+Complex(-1613)*y^9-6511/82*y^10+Complex(
331436/41)*y^7-444837/82*y^8+Complex(-1613)*y^5+444837/82*y^6+Complex(-810/41)*
y^3+6511/82*y^4+Complex(1)*y+569/82*y^2-5/82)*y^2*ln(y)^2+(y^2+1)^2*(Complex(1)
*y^14+Complex(-5587/75)*y^12-71/5*y^13+Complex(-44083/25)*y^10+2762/75*y^11+
Complex(-3702467/75)*y^8+604139/75*y^9+Complex(3702467/75)*y^6-1900552/25*y^7+
Complex(44083/25)*y^4+604139/75*y^5+Complex(5587/75)*y^2+2762/75*y^3+Complex(-1
)-71/5*y)*y*ln(y)+1777/300*(Complex(1)*y^13+135/1777*y^14+Complex(-8032/1777)*y
^11-8672/1777*y^12+Complex(-203353/1777)*y^9-97512/1777*y^10+Complex(2828432/
1777)*y^7-1724185/1777*y^8+Complex(-203353/1777)*y^5+1724185/1777*y^6+Complex(-\
8032/1777)*y^3+97512/1777*y^4+Complex(1)*y+8672/1777*y^2-135/1777)*(y^2+1)^3)*
Pi^(1/2)*2145^(1/2)*mu*y^2*(Complex(1)*y^2+Complex(-1)+2*y)^5/(y^2+1)^17/b^4/
p_inf-40/3003*Pi^(1/2)*2145^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^5*((y^2+1)^6
*(-64/5*(Complex(1)*y^9+1/16*y^10+Complex(-38)*y^7-123/16*y^8+Complex(-1779/8)*
y^5+1093/8*y^6+Complex(-38)*y^3-1093/8*y^4+Complex(1)*y+123/16*y^2-1/16)*y*ln(y
)+(Complex(1)*y^10+Complex(-1264/15)*y^8-41/3*y^9+Complex(5651/15)*y^6+4318/15*
y^7+Complex(-5651/15)*y^4+36766/15*y^5+Complex(1264/15)*y^2+4318/15*y^3+
Complex(-1)-41/3*y)*(y^2+1))*arctan(1/2*(y^2-1)/y)-64/15*(Complex(-22553/4)*y^4
+Complex(222569/4)*y^6-163/8*y^17+Complex(1210075/4)*y^8+4991/4*y^15+Complex(
797/4)*y^2+569759/20*y^13+Complex(-1210075/4)*y^10+1450891/20*y^11+Complex(
22553/4)*y^14-9476401/20*y^9+Complex(-797/4)*y^16+1450891/20*y^7+Complex(-\
222569/4)*y^12+569759/20*y^5+Complex(1)*y^18+4991/4*y^3+Complex(-1)-163/8*y)*y^
3*ln(y)^3-30404/375*(Complex(-16419892/7601)*y^5+450/7601*y^18+Complex(-\
13685189/7601)*y^7-52020/7601*y^16+Complex(1)*y^17-1225935/7601*y^14+Complex(-\
108707/7601)*y^15-34396110/7601*y^12+Complex(294482390/7601)*y^9-202563495/7601
*y^10+Complex(1)*y+202563495/7601*y^8+Complex(-13685189/7601)*y^11+34396110/
7601*y^6+Complex(-108707/7601)*y^3+1225935/7601*y^4+Complex(-16419892/7601)*y^
13+52020/7601*y^2-450/7601)*(y^2+1)*y^2*ln(y)^2+4/3*(Complex(1801609/300)*y^4+
Complex(15389717/100)*y^6-3537/200*y^17+Complex(200017897/300)*y^8-21218/75*y^
15+Complex(5491/60)*y^2+2440663/100*y^13+Complex(-200017897/300)*y^10+1202897/
50*y^11+Complex(-1801609/300)*y^14-353987347/300*y^9+Complex(-5491/60)*y^16+
1202897/50*y^7+Complex(-15389717/100)*y^12+2440663/100*y^5+Complex(1)*y^18-\
21218/75*y^3+Complex(-1)-3537/200*y)*(y^2+1)^2*y*ln(y)+1757/900*(y^2+1)^3*(
Complex(-6305076/8785)*y^5-180/1757*y^18+Complex(3754943/1757)*y^7-62983/3514*y
^16+Complex(1)*y^17-223/2*y^14+Complex(-1565993/26355)*y^15-33220683/3514*y^12+
Complex(508551130/5271)*y^9-28319825/502*y^10+Complex(1)*y+28319825/502*y^8+
Complex(3754943/1757)*y^11+33220683/3514*y^6+Complex(-1565993/26355)*y^3+223/2*
y^4+Complex(-6305076/8785)*y^13+62983/3514*y^2+180/1757))*y^2*mu/(y^2+1)^19/b^4
*p_inf-320/9009*Pi^(1/2)*(-48/25*y^2*(Complex(1)*y^14+Complex(-193)*y^12-20*y^
13+Complex(5421)*y^10+1200*y^11+Complex(-109885)*y^8+39168*y^9+Complex(109885)*
y^6-143554*y^7+Complex(-5421)*y^4+39168*y^5+Complex(193)*y^2+1200*y^3+Complex(-\
1)-20*y)*ln(y)^2-984/25*(y^2+1)*(Complex(1)*y^13+5/82*y^14+Complex(-810/41)*y^
11-569/82*y^12+Complex(-1613)*y^9-6511/82*y^10+Complex(331436/41)*y^7-444837/82
*y^8+Complex(-1613)*y^5+444837/82*y^6+Complex(-810/41)*y^3+6511/82*y^4+Complex(
1)*y+569/82*y^2-5/82)*y*ln(y)+(y^2+1)^2*(Complex(1)*y^14+Complex(-5587/75)*y^12
-71/5*y^13+Complex(-44083/25)*y^10+2762/75*y^11+Complex(-3702467/75)*y^8+604139
/75*y^9+Complex(3702467/75)*y^6-1900552/25*y^7+Complex(44083/25)*y^4+604139/75*
y^5+Complex(5587/75)*y^2+2762/75*y^3+Complex(-1)-71/5*y))*mu*2145^(1/2)*(ln(2)-\
1219/840)*y^3*(Complex(1)*y^2+Complex(-1)+2*y)^5/(y^2+1)^17/b^4*p_inf^2+10/1001
*Pi^(1/2)*2145^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^5*(((-76/15*y^15+10708/15
*y^13-73532/5*y^11-221332/3*y^9+221332/3*y^7+73532/5*y^5-10708/15*y^3+76/15*y+
Complex(-260/3)*y^14+Complex(3792)*y^12+Complex(-13508)*y^10+Complex(2580688/15
)*y^8+Complex(-13508)*y^6+Complex(3792)*y^4+Complex(-260/3)*y^2)*ln(y)+(
Complex(1)*y^14+Complex(-177)*y^12-1559/75*y^13+Complex(10747/15)*y^10+3778/5*y
^11+Complex(788989/15)*y^8+834691/75*y^9+Complex(-788989/15)*y^6+5929324/75*y^7
+Complex(-10747/15)*y^4+834691/75*y^5+Complex(177)*y^2+3778/5*y^3+Complex(-1)-\
1559/75*y)*(y^2+1))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)-93184/3825*y^3*(Complex(-\
305679/1456)*y^20+Complex(-9005225/1456)*y^4-60985/2912*y^21+Complex(1099335/
364)*y^6+489085/364*y^19+Complex(44313105/91)*y^8+52791261/2912*y^17+Complex(
305679/1456)*y^2+22845408/91*y^15+Complex(5274060/7)*y^10-43753785/182*y^13+
Complex(-44313105/91)*y^14-117068925/91*y^11+Complex(-1099335/364)*y^16-\
43753785/182*y^9+Complex(-5274060/7)*y^12+22845408/91*y^7+Complex(9005225/1456)
*y^18+52791261/2912*y^5+Complex(1)*y^22+489085/364*y^3+Complex(-1)-60985/2912*y
)*ln(y)^3-5665648/26775*(y^2+1)*(Complex(-16470067943/3895133)*y^5+19320/354103
*y^22+Complex(-106416080698/3895133)*y^7-2360927/354103*y^20+Complex(-\
16470067943/3895133)*y^17-144790367/354103*y^18+Complex(211454/354103)*y^19-\
10531690601/3895133*y^16+Complex(-106416080698/3895133)*y^15-369289599631/
3895133*y^14+Complex(202412520094/3895133)*y^9-473700786530/3895133*y^12+
Complex(1)*y+473700786530/3895133*y^10+Complex(955895161976/3895133)*y^11+
369289599631/3895133*y^8+Complex(211454/354103)*y^3+10531690601/3895133*y^6+
Complex(202412520094/3895133)*y^13+144790367/354103*y^4+Complex(1)*y^21+2360927
/354103*y^2-19320/354103)*y^2*ln(y)^2-704/153*(Complex(-261662657/5082000)*y^20
+Complex(-34421321461/5082000)*y^4-536687/61600*y^21+Complex(-12442886531/72600
)*y^6+3536443177/5082000*y^19+Complex(-4277300831687/2541000)*y^8-239104474613/
10164000*y^17+Complex(261662657/5082000)*y^2-132072684239/317625*y^15+Complex(-\
6286580078161/2541000)*y^10+1880433864233/1270500*y^13+Complex(4277300831687/
2541000)*y^14+2536342393159/508200*y^11+Complex(12442886531/72600)*y^16+
1880433864233/1270500*y^9+Complex(6286580078161/2541000)*y^12-132072684239/
317625*y^7+Complex(34421321461/5082000)*y^18-239104474613/10164000*y^5+Complex(
1)*y^22+3536443177/5082000*y^3+Complex(-1)-536687/61600*y)*(y^2+1)^2*y*ln(y)-\
2230427/80325*(Complex(-46387785101/122673485)*y^5+194880/2230427*y^22+Complex(
66883368512/33456405)*y^7-199106097/49069394*y^20+Complex(-46387785101/
122673485)*y^17+207780211/147208182*y^18+Complex(-2395346531/368020455)*y^19+
167194695454/73604091*y^16+Complex(66883368512/33456405)*y^15+734900936178/
24534697*y^14+Complex(-9924505455616/368020455)*y^9+3120820126891/73604091*y^12
+Complex(1)*y-3120820126891/73604091*y^10+Complex(-2354047989542/24534697)*y^11
-734900936178/24534697*y^8+Complex(-2395346531/368020455)*y^3-167194695454/
73604091*y^6+Complex(-9924505455616/368020455)*y^13-207780211/147208182*y^4+
Complex(1)*y^21+199106097/49069394*y^2-194880/2230427)*(y^2+1)^3)*y^2*mu/(y^2+1
)^21/b^4*p_inf^3+160/9009*(ln(2)-1219/840)*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)
+2*y)^5*(-192/5*(y^2+1)^6*(Complex(1)*y^9+1/16*y^10+Complex(-38)*y^7-123/16*y^8
+Complex(-1779/8)*y^5+1093/8*y^6+Complex(-38)*y^3-1093/8*y^4+Complex(1)*y+123/
16*y^2-1/16)*arctan(1/2*(y^2-1)/y)-816/25*(Complex(-97657/17)*y^4+Complex(
815137/17)*y^6-695/34*y^17+Complex(5736983/17)*y^8+21475/17*y^15+Complex(3412/
17)*y^2+445115/17*y^13+Complex(-5736983/17)*y^10+1642945/17*y^11+Complex(97657/
17)*y^14-8850085/17*y^9+Complex(-3412/17)*y^16+1642945/17*y^7+Complex(-815137/
17)*y^12+445115/17*y^5+Complex(1)*y^18+21475/17*y^3+Complex(-1)-695/34*y)*y^2*
ln(y)^2-46048/125*(y^2+1)*y*(Complex(-3343213/1439)*y^5+675/11512*y^18+Complex(
-22611389/5756)*y^7-78885/11512*y^16+Complex(1)*y^17-1053945/5756*y^14+Complex(
-75947/5756)*y^15-6020370/1439*y^12+Complex(67651280/1439)*y^9-192408165/5756*y
^10+Complex(1)*y+192408165/5756*y^8+Complex(-22611389/5756)*y^11+6020370/1439*y
^6+Complex(-75947/5756)*y^3+1053945/5756*y^4+Complex(-3343213/1439)*y^13+78885/
11512*y^2-675/11512)*ln(y)+(Complex(274313/15)*y^4+Complex(2283433/5)*y^6-1407/
50*y^17+Complex(188513749/75)*y^8-86768/75*y^15+Complex(11144/75)*y^2+366413/5*
y^13+Complex(-188513749/75)*y^10+1379282/5*y^11+Complex(-274313/15)*y^14-\
64680449/15*y^9+Complex(-11144/75)*y^16+1379282/5*y^7+Complex(-2283433/5)*y^12+
366413/5*y^5+Complex(1)*y^18-86768/75*y^3+Complex(-1)-1407/50*y)*(y^2+1)^2)*y^3
*2145^(1/2)*mu/(y^2+1)^19/b^4*p_inf^4-922624/45090045*(-9384375/3921152*(40143/
1250*(Complex(10093774/13381)*y^5+664/13381*y^18+Complex(-13786362/13381)*y^7-\
129778/13381*y^16+Complex(1)*y^17+3647386/13381*y^14+Complex(-808514/13381)*y^
15+18753422/13381*y^12+Complex(-181015262/13381)*y^9+132644714/13381*y^10+
Complex(1)*y-132644714/13381*y^8+Complex(-13786362/13381)*y^11-18753422/13381*y
^6+Complex(-808514/13381)*y^3-3647386/13381*y^4+Complex(10093774/13381)*y^13+
129778/13381*y^2-664/13381)*y*ln(y)+(Complex(-14064727/105000)*y^4+Complex(
73873442821/1925000)*y^6-2742559/262500*y^17+Complex(135728327239/1155000)*y^8+
1144453/87500*y^15+Complex(19014977/525000)*y^2-564337712/103125*y^13+Complex(-\
135728327239/1155000)*y^10-989726707/412500*y^11+Complex(14064727/105000)*y^14-\
3797925683/13750*y^9+Complex(-19014977/525000)*y^16-989726707/412500*y^7+
Complex(-73873442821/1925000)*y^12-564337712/103125*y^5+Complex(1)*y^18+1144453
/87500*y^3+Complex(-1)-2742559/262500*y)*(y^2+1))*(y^2+1)^6*arctan(1/2*(y^2-1)/
y)+(y*(Complex(1)*y^14+Complex(-193)*y^12-20*y^13+Complex(5421)*y^10+1200*y^11+
Complex(-109885)*y^8+39168*y^9+Complex(109885)*y^6-143554*y^7+Complex(-5421)*y^
4+39168*y^5+Complex(193)*y^2+1200*y^3+Complex(-1)-20*y)*ln(y)+41/4*(y^2+1)*(
Complex(1)*y^13+5/82*y^14+Complex(-810/41)*y^11-569/82*y^12+Complex(-1613)*y^9-\
6511/82*y^10+Complex(331436/41)*y^7-444837/82*y^8+Complex(-1613)*y^5+444837/82*
y^6+Complex(-810/41)*y^3+6511/82*y^4+Complex(1)*y+569/82*y^2-5/82))*(y^2+1)^6*y
^2*ln(y^2+1)-8572564/291023*(Complex(-1)-2988115/137024*y+104058565/68512*y^3+
276328663/34256*y^5+104058565/68512*y^23-2988115/137024*y^25+276328663/34256*y^
21+27614920943/68512*y^19+96629174411/137024*y^17-3861486722/2141*y^15-\
10036078850/2141*y^13-3861486722/2141*y^11+96629174411/137024*y^9+27614920943/
68512*y^7+Complex(1)*y^26+Complex(-4417360700/2141)*y^14+Complex(4417360700/
2141)*y^12+Complex(44742310555/17128)*y^10+Complex(28723379405/68512)*y^8+
Complex(-3290791757/68512)*y^6+Complex(-499528481/68512)*y^4+Complex(15601429/
68512)*y^2+Complex(-28723379405/68512)*y^18+Complex(-44742310555/17128)*y^16+
Complex(-15601429/68512)*y^24+Complex(499528481/68512)*y^22+Complex(3290791757/
68512)*y^20)*y^3*ln(y)^3-9268515/490144*(-3986651/352203570*y^2+Complex(1)*y^25
+23962573789/3707406*y^4-14731506701177/352203570*y^6-400400/11740119*y^26-\
508216946870701/352203570*y^18+5468869050323/117401190*y^20-7843749023/1235802*
y^22-247010743/117401190*y^24+102120842173577/70440714*y^8-44310270771536/
9268515*y^14-1004970778215622/176101785*y^16+43486005409616/9268515*y^12+
999848363655238/176101785*y^10+400400/11740119+Complex(1365588508/3913373)*y^23
+Complex(-683552163508/11740119)*y^21+Complex(-110321457641462/176101785)*y^19+
Complex(-181144346670869/176101785)*y^17+Complex(919213243473602/176101785)*y^
15+Complex(1931045287634848/176101785)*y^13+Complex(928555780228802/176101785)*
y^11+Complex(-173931539511509/176101785)*y^9+Complex(-36247960054354/58700595)*
y^7+Complex(-10336463810572/176101785)*y^5+Complex(64953071596/176101785)*y^3+
Complex(8288227/9268515)*y)*(y^2+1)*y^2*ln(y)^2-6331325/1164092*(Complex(-1)-\
721017221/57886400*y+7366367800032389/9126225108000*y^3-601096672472701/
28342314000*y^5+7138164046975109/9126225108000*y^23-34643309/2833600*y^25-\
14104065920384603/651873222000*y^21-17121456157809559/20694388000*y^19-\
178643937206544751/6084150072000*y^17+1963423204640260619/217291074000*y^15+
328680917602200237/18107589500*y^13+283750258569043037/31041582000*y^11+
338764166001291089/6084150072000*y^9-116633873215347233/144860716000*y^7+
Complex(1)*y^26-1164092/6331325*(Complex(1)*y^14+Complex(-193)*y^12-20*y^13+
Complex(5421)*y^10+1200*y^11+Complex(-109885)*y^8+39168*y^9+Complex(109885)*y^6
-143554*y^7+Complex(-5421)*y^4+39168*y^5+Complex(193)*y^2+1200*y^3+Complex(-1)-\
20*y)*(y^2+1)^4*y^2*ln(b)+Complex(201659237303217571/31041582000)*y^14+Complex(
-195045683193037411/31041582000)*y^12+Complex(-4436105043962435191/507012506000
)*y^10+Complex(-392384182008945337/173832859200)*y^8+Complex(-\
355293224719159037/2607492888000)*y^6+Complex(-372821765408221/57944286400)*y^4
+Complex(1658473964119187/18252450216000)*y^2+Complex(392273611857166393/
173832859200)*y^18+Complex(4479071392012020151/507012506000)*y^16+Complex(-\
1589677244447507/18252450216000)*y^24+Complex(369598999988061/57944286400)*y^22
+Complex(48366850160650331/372498984000)*y^20-15504/6325*(y^2+1)^4*y^2*(
Complex(1)*y^14+Complex(-193)*y^12-20*y^13+Complex(5421)*y^10+1200*y^11+
Complex(-109885)*y^8+39168*y^9+Complex(109885)*y^6-143554*y^7+Complex(-5421)*y^
4+39168*y^5+Complex(193)*y^2+1200*y^3+Complex(-1)-20*y)*ln(2)^2+68476/9625*(y^2
+1)^4*y^2*(Complex(1)*y^14+Complex(-193)*y^12-20*y^13+Complex(5421)*y^10+1200*y
^11+Complex(-109885)*y^8+39168*y^9+Complex(109885)*y^6-143554*y^7+Complex(-5421
)*y^4+39168*y^5+Complex(193)*y^2+1200*y^3+Complex(-1)-20*y)*ln(2))*(y^2+1)^2*y*
ln(y)-8154664711/447011328*(243959705549864/24488458127133*y^2+Complex(1)*y^25-\
2283442248297356/24488458127133*y^4-38777286464166177/5830585268365*y^6+
Complex(1)*y+199399200/8154664711*y^26+2896923698534485733/24488458127133*y^18+
38777286464166177/5830585268365*y^20+2283442248297356/24488458127133*y^22-\
243959705549864/24488458127133*y^24-2896923698534485733/24488458127133*y^8+
893468209620219851/3498351161019*y^14+41896707473323583833/122442290635665*y^16
-893468209620219851/3498351161019*y^12-41896707473323583833/122442290635665*y^
10-4581866112/8154664711*(Complex(1)*y^13+5/82*y^14+Complex(-810/41)*y^11-569/
82*y^12+Complex(-1613)*y^9-6511/82*y^10+Complex(331436/41)*y^7-444837/82*y^8+
Complex(-1613)*y^5+444837/82*y^6+Complex(-810/41)*y^3+6511/82*y^4+Complex(1)*y+
569/82*y^2-5/82)*(y^2+1)^4*y^2*ln(b)-199399200/8154664711+Complex(-\
2291199328017361/48976916254266)*y^23+Complex(-25410702609721971/40814096878555
)*y^21+Complex(994818414477647251/48976916254266)*y^19+Complex(-\
1020738776879010325/24488458127133)*y^17+Complex(-8408313587666933539/
17491755805095)*y^15+Complex(-2894351489859464810/3498351161019)*y^13+Complex(-\
8408313587666933539/17491755805095)*y^11+Complex(-1020738776879010325/
24488458127133)*y^9+Complex(994818414477647251/48976916254266)*y^7+Complex(-\
25410702609721971/40814096878555)*y^5+Complex(-2291199328017361/48976916254266)
*y^3-61084767744/8154664711*(y^2+1)^4*(Complex(1)*y^13+5/82*y^14+Complex(-810/
41)*y^11-569/82*y^12+Complex(-1613)*y^9-6511/82*y^10+Complex(331436/41)*y^7-\
444837/82*y^8+Complex(-1613)*y^5+444837/82*y^6+Complex(-810/41)*y^3+6511/82*y^4
+Complex(1)*y+569/82*y^2-5/82)*y^2*ln(2)^2+886456331904/40773323555*(y^2+1)^4*(
Complex(1)*y^13+5/82*y^14+Complex(-810/41)*y^11-569/82*y^12+Complex(-1613)*y^9-\
6511/82*y^10+Complex(331436/41)*y^7-444837/82*y^8+Complex(-1613)*y^5+444837/82*
y^6+Complex(-810/41)*y^3+6511/82*y^4+Complex(1)*y+569/82*y^2-5/82)*y^2*ln(2))*(
y^2+1)^3)*2145^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^5*y^2*Pi^(1/2)*mu/(y^2+1)
^23/b^4*p_inf^5;


==> anc/W_odd_inst_leq7_meq0.mpl <==
W_odd_inst_y_0_meq0_fin := 0;
W_odd_inst_y_1_meq0_fin := Complex(2/15015)*y^2*Pi^(1/2)*(5*y^8+62*y^6+464*y^4+
62*y^2+5)*mu*(y^2-1)/(y^2+1)^7*35^(1/2)/b*p_inf^6+Complex(-1/255255)*y^2*Pi^(1/
2)*mu*(y^2-1)*35^(1/2)*(725*y^12+10584*y^10+89921*y^8+683924*y^6+89921*y^4+
10584*y^2+725)/(y^2+1)^9/b*p_inf^8+Complex(1/19399380)*y^2*Pi^(1/2)*mu*(y^2-1)*
35^(1/2)*(103565*y^16+1753474*y^14+17013334*y^12+177807270*y^10+120962090*y^8+
177807270*y^6+17013334*y^4+1753474*y^2+103565)/(y^2+1)^11/b*p_inf^10;
W_odd_inst_y_2_meq0_fin := Complex(-8/3003)*((y^12+84/5*y^10+921/5*y^8-3216/5*y
^6+921/5*y^4+84/5*y^2+1)*ln(y)-13/60*y^12-51/5*y^10-1059/4*y^8+1059/4*y^4+51/5*
y^2+13/60)*Pi^(1/2)*mu*35^(1/2)*y^3/(y^2+1)^9/b^2*p_inf^4+Complex(284/17017)*y^
3*35^(1/2)*mu*((y^16+1354/71*y^14+16226/71*y^12+120818/71*y^10-416810/71*y^8+
120818/71*y^6+16226/71*y^4+1354/71*y^2+1)*ln(y)+12119/29820*y^16+22217/14910*y^
14-279431/2130*y^12-1759707/710*y^10+1759707/710*y^6+279431/2130*y^4-22217/
14910*y^2-12119/29820)*Pi^(1/2)/(y^2+1)^11/b^2*p_inf^6+Complex(16/525525)*Pi^(1
/2)*y^3*(5*y^12+84*y^10+921*y^8-3216*y^6+921*y^4+84*y^2+5)*mu*(70*ln(2)-107)/(y
^2+1)^9*35^(1/2)/b^2*p_inf^7+1/45265220*(Complex(-1)*mu*y^3*(1995140*y^20+
42934304*y^18+568954092*y^16+8058271872*y^14-15954244656*y^12-5096280000*y^10-\
15954244656*y^8+8058271872*y^6+568954092*y^4+42934304*y^2+1995140)*ln(y)+
Complex(-1)*mu*y^3*(1652893*y^20+22769640*y^18-19276773*y^16-8712118272*y^14-\
6815411330*y^12+6815411330*y^8+8712118272*y^6+19276773*y^4-22769640*y^2-1652893
))*35^(1/2)*Pi^(1/2)/(y^2+1)^13/b^2*p_inf^8;
W_odd_inst_y_3_meq0_fin := Complex(8/1001)*Pi^(1/2)*mu*35^(1/2)*y^4*((y^14+23*y
^12+357*y^10-2605*y^8+2605*y^6-357*y^4-23*y^2-1)*ln(y)^2-11/10*(y^2+1)*(y^12+
426/11*y^10+12385/11*y^8-34860/11*y^6+12385/11*y^4+426/11*y^2+1)*ln(y)-173/90*(
y-1)*(y^8+1742/173*y^6-48312/173*y^4+1742/173*y^2+1)*(y^2+1)^2*(y+1))/(y^2+1)^
11/b^3*p_inf^2+Complex(-1124/17017)*y^4*35^(1/2)*((y^16+7402/281*y^14+125438/
281*y^12+842386/281*y^10-5466022/281*y^8+842386/281*y^6+125438/281*y^4+7402/281
*y^2+1)*(y-1)*(y+1)*ln(y)^2-3057/19670*(y^16+139208/1019*y^14+17942744/3057*y^
12+205112312/3057*y^10-197604710/1019*y^8+205112312/3057*y^6+17942744/3057*y^4+
139208/1019*y^2+1)*(y^2+1)*ln(y)-237137/88515*(y^12+4888137/237137*y^10+7338420
/237137*y^8-440117060/237137*y^6+7338420/237137*y^4+4888137/237137*y^2+1)*(y-1)
*(y+1)*(y^2+1)^2)*mu*Pi^(1/2)/(y^2+1)^13/b^3*p_inf^4+Complex(-64/1001)*(ln(2)-\
107/70)*35^(1/2)*mu*Pi^(1/2)*y^4*((y^14+23*y^12+357*y^10-2605*y^8+2605*y^6-357*
y^4-23*y^2-1)*ln(y)-11/20*(y^2+1)*(y^12+426/11*y^10+12385/11*y^8-34860/11*y^6+
12385/11*y^4+426/11*y^2+1))/(y^2+1)^11/b^3*p_inf^5+Complex(20/1001)*y^3*35^(1/2
)*mu*Pi^(1/2)*((y^12+84/5*y^10+921/5*y^8-3216/5*y^6+921/5*y^4+84/5*y^2+1)*(y^2+
1)^6*arctan(1/2*(y^2-1)/y)+75129/6460*y*((y-1)*(y^20+723156/25043*y^18+13207705
/25043*y^16+212359624/25043*y^14-753427612/25043*y^12-610494808/25043*y^10-\
753427612/25043*y^8+212359624/25043*y^6+13207705/25043*y^4+723156/25043*y^2+1)*
(y+1)*ln(y)^2+1098249/1753010*(y^20-2464058/3294747*y^18-3083503813/3294747*y^
16-120862006688/3294747*y^14+187783748842/3294747*y^12+66790619444/3294747*y^10
+187783748842/3294747*y^8-120862006688/3294747*y^6-3083503813/3294747*y^4-\
2464058/3294747*y^2+1)*(y^2+1)*ln(y)-514779121/205102170*(y^16+13667535062/
514779121*y^14+155527647622/514779121*y^12-1603180930894/514779121*y^10-\
1245686863550/514779121*y^8-1603180930894/514779121*y^6+155527647622/514779121*
y^4+13667535062/514779121*y^2+1)*(y-1)*(y+1)*(y^2+1)^2))/(y^2+1)^15/b^3*p_inf^6
;
W_odd_inst_y_4_meq0_fin := Complex(4/3003)*Pi^(1/2)*(-16*y^2*(y^16+30*y^14+622*
y^12-7762*y^10+15630*y^8-7762*y^6+622*y^4+30*y^2+1)*ln(y)^3+(192/5*y^18+8712/5*
y^16+309288/5*y^14-1347192/5*y^12+1347192/5*y^8-309288/5*y^6-8712/5*y^4-192/5*y
^2)*ln(y)^2+1186/15*(y^12+3158/593*y^10-530725/593*y^8+1314820/593*y^6-530725/
593*y^4+3158/593*y^2+1)*(y^2+1)^2*y^2*ln(y)+(y-1)*(y^2+1)^3*(y^12-148/3*y^10-\
3265/3*y^8+12624*y^6-3265/3*y^4-148/3*y^2+1)*(y+1))*mu*35^(1/2)*y^3/(y^2+1)^13/
b^4+Complex(-562/51051)*y^3*35^(1/2)*(-5584/281*y^2*(y^20+11312/349*y^18+246911
/349*y^16+820024/349*y^14-21743512/349*y^12+45228904/349*y^10-21743512/349*y^8+
820024/349*y^6+246911/349*y^4+11312/349*y^2+1)*ln(y)^3+246096/9835*y^2*(y-1)*(y
+1)*(y^16+205681/3418*y^14+25992763/10254*y^12+238459159/10254*y^10-191137505/
1709*y^8+238459159/10254*y^6+25992763/10254*y^4+205681/3418*y^2+1)*(y^2+1)*ln(y
)^2+4303702/29505*y^2*(y^16+45584196/2151851*y^14-520448584/2151851*y^12-\
10741621004/2151851*y^10+27559648650/2151851*y^8-10741621004/2151851*y^6-\
520448584/2151851*y^4+45584196/2151851*y^2+1)*(y^2+1)^2*ln(y)+(y-1)*(y^16-\
412444/9835*y^14-25041754/9835*y^12-22160472/1967*y^10+304320686/1967*y^8-\
22160472/1967*y^6-25041754/9835*y^4-412444/9835*y^2+1)*(y+1)*(y^2+1)^3)*mu*Pi^(
1/2)/(y^2+1)^15/b^4*p_inf^2+Complex(256/1001)*((y^16+30*y^14+622*y^12-7762*y^10
+15630*y^8-7762*y^6+622*y^4+30*y^2+1)*ln(y)^2+(56133/5*y^10-56133/5*y^6+12887/5
*y^4+363/5*y^2-8/5*y^16-363/5*y^14-12887/5*y^12+8/5)*ln(y)-593/360*(y^12+3158/
593*y^10-530725/593*y^8+1314820/593*y^6-530725/593*y^4+3158/593*y^2+1)*(y^2+1)^
2)*(ln(2)-107/70)*35^(1/2)*mu*Pi^(1/2)*y^5/(y^2+1)^13/b^4*p_inf^3+Complex(
126809/1939938)*y^3*35^(1/2)*(-232560/126809*((y^14+23*y^12+357*y^10-2605*y^8+
2605*y^6-357*y^4-23*y^2-1)*ln(y)-11/20*(y^2+1)*(y^12+426/11*y^10+12385/11*y^8-\
34860/11*y^6+12385/11*y^4+426/11*y^2+1))*(y^2+1)^6*y*arctan(1/2*(y^2-1)/y)-\
1885456/126809*y^2*(y^24+4127266/117841*y^22+95632300/117841*y^20+1541678590/
117841*y^18-14578024125/117841*y^16+14817694992/117841*y^14+3368828064/117841*y
^12+14817694992/117841*y^10-14578024125/117841*y^8+1541678590/117841*y^6+
95632300/117841*y^4+4127266/117841*y^2+1)*ln(y)^3+15532224/4438315*y^2*(y-1)*(y
+1)*(y^20+116379313/647176*y^18+6878749693/647176*y^16+50497270317/161794*y^14-\
535085649837/647176*y^12-219987899549/323588*y^10-535085649837/647176*y^8+
50497270317/161794*y^6+6878749693/647176*y^4+116379313/647176*y^2+1)*(y^2+1)*ln
(y)^2+20725891318/173094285*y^2*(y^20+298063939174/10362945659*y^18+
1921897798723/10362945659*y^16-96993738522712/10362945659*y^14+128643602505634/
10362945659*y^12+40568397750308/10362945659*y^10+128643602505634/10362945659*y^
8-96993738522712/10362945659*y^6+1921897798723/10362945659*y^4+298063939174/
10362945659*y^2+1)*(y^2+1)^2*ln(y)+(y-1)*(y^20+2845138664/173094285*y^18-\
35897481301/34618857*y^16-1092583685360/34618857*y^14+28334547604204/173094285*
y^12+3892860833968/34618857*y^10+28334547604204/173094285*y^8-1092583685360/
34618857*y^6-35897481301/34618857*y^4+2845138664/173094285*y^2+1)*(y+1)*(y^2+1)
^3)*mu*Pi^(1/2)/(y^2+1)^17/b^4*p_inf^4;


==> anc/W_odd_inst_leq7_meqm2.mpl <==
W_odd_inst_y_0_meqm2_fin := 0;
W_odd_inst_y_1_meqm2_fin := -1/15015*Pi^(1/2)*y^2*mu*(Complex(1)*y^2+Complex(-1
)+2*y)^2*(Complex(15)*y^10+Complex(-53)*y^8-80*y^9+Complex(-1258)*y^6-544*y^7+
Complex(1258)*y^4-2048*y^5+Complex(53)*y^2-544*y^3+Complex(-15)-80*y)/(y^2+1)^9
*15^(1/2)/b*p_inf^6+1/1531530*Pi^(1/2)*y^2*mu*(Complex(1)*y^2+Complex(-1)+2*y)^
2*15^(1/2)*(Complex(6525)*y^14+Complex(-13653)*y^12-35600*y^13+Complex(-654207)
*y^10-313536*y^11+Complex(-6823989)*y^8-1435728*y^9+Complex(6823989)*y^6-\
1571104*y^7+Complex(654207)*y^4-1435728*y^5+Complex(13653)*y^2-313536*y^3+
Complex(-6525)-35600*y)/(y^2+1)^11/b*p_inf^8-1/116396280*Pi^(1/2)*y^2*mu*(
Complex(1)*y^2+Complex(-1)+2*y)^2*15^(1/2)*(Complex(-431743396)*y^8+Complex(-\
1825334448)*y^12-5276720*y^17+Complex(932085)*y^18-57037472*y^15+Complex(-\
983203)*y^16-311031968*y^13+Complex(115112012)*y^4-352765984*y^11+Complex(
983203)*y^2-1860169696*y^9+Complex(-115112012)*y^14-352765984*y^7+Complex(
1825334448)*y^6-311031968*y^5+Complex(431743396)*y^10-57037472*y^3+Complex(-\
932085)-5276720*y)/(y^2+1)^13/b*p_inf^10;
W_odd_inst_y_2_meqm2_fin := 4/1001*((Complex(-807/5)*y^8+Complex(944)*y^6+
Complex(-807/5)*y^4+Complex(-12/5)*y^2+Complex(1)+Complex(1)*y^12+Complex(-12/5
)*y^10-6*y^11-342/5*y^9-2412/5*y^7+2412/5*y^5+342/5*y^3+6*y)*y*ln(y)+49/20*(
Complex(1)*y^11+10/49*y^12+Complex(69/7)*y^9+26/49*y^10+Complex(962/7)*y^7+46/7
*y^8+Complex(-962/7)*y^5+9012/49*y^6+Complex(-69/7)*y^3+46/7*y^4+Complex(-1)*y+
26/49*y^2+10/49)*(y^2+1))*Pi^(1/2)*mu*15^(1/2)*y^2*(Complex(1)*y^2+Complex(-1)+
2*y)^2/(y^2+1)^11/b^2*p_inf^4+1/10720710*(-268380*y^3*(Complex(1)*y^2+Complex(-\
1)+2*y)^2*mu*(413906/639*y^5+52678/639*y^3+3914/639*y-413906/639*y^11-967126/
639*y^9+967126/639*y^7-3914/639*y^15-52678/639*y^13+Complex(15234322/1917)*y^8+
Complex(-116366/639)*y^12+Complex(1)*y^16+Complex(-116366/639)*y^4+Complex(1)+
Complex(-1906/1917)*y^2+Complex(-1906/1917)*y^14+Complex(-1240382/639)*y^6+
Complex(-1240382/639)*y^10)*ln(y)-mu*y^2*(Complex(1)*y^2+Complex(-1)+2*y)^2*(
Complex(-378991)*y+48510*y^18+Complex(-55853966)*y^5-357048*y^16+Complex(-\
3608034)*y^3-1788150*y^14+Complex(378991)*y^17+76226038*y^12+487516218*y^10+
Complex(55853966)*y^13+487516218*y^8+Complex(3608034)*y^15+76226038*y^6+
Complex(871912034)*y^11-1788150*y^4+Complex(-871912034)*y^7-357048*y^2+48510))*
15^(1/2)*Pi^(1/2)/(y^2+1)^13/b^2*p_inf^6-8/175175*Pi^(1/2)*y^3*(Complex(1)*y^2+
Complex(-1)+2*y)^2*mu*(70*ln(2)-107)*(Complex(5)*y^12+Complex(-12)*y^10-30*y^11
+Complex(-807)*y^8-342*y^9+Complex(4720)*y^6-2412*y^7+Complex(-807)*y^4+2412*y^
5+Complex(-12)*y^2+342*y^3+Complex(5)+30*y)/(y^2+1)^11*15^(1/2)/b^2*p_inf^7+1/
814773960*(y^2*mu*(Complex(1)*y^2+Complex(-1)+2*y)^2*(46437541920*y^6+
5303419464*y^4+341155080*y^2-270934705440*y^12+270934705440*y^10+174797581056*y
^8-46437541920*y^16-174797581056*y^14-341155080*y^20-5303419464*y^18+Complex(
53868780)*y+Complex(561999700976)*y^9+Complex(-11547820060)*y^5+Complex(-356384
)*y^3+Complex(-11547820060)*y^17+Complex(561999700976)*y^13+Complex(-\
259069462400)*y^15+Complex(53868780)*y^21+Complex(392218456000)*y^11+Complex(-\
356384)*y^19+Complex(-259069462400)*y^7)*ln(y)+mu*y^2*(Complex(1)*y^2+Complex(-\
1)+2*y)^2*(Complex(-42745391)*y-836010*y^22+Complex(-303751134218)*y^9-\
223001852*y^20+Complex(-4158878265)*y^5-1837652856*y^18+Complex(-180155224)*y^3
+8659032442*y^16+Complex(4158878265)*y^17+108232367152*y^14+408148591732*y^12+
Complex(303751134218)*y^13+408148591732*y^10+Complex(311227022656)*y^15+
108232367152*y^8+Complex(42745391)*y^21+8659032442*y^6+Complex(180155224)*y^19-\
1837652856*y^4+Complex(-311227022656)*y^7-223001852*y^2-836010))*15^(1/2)*Pi^(1
/2)/(y^2+1)^15/b^2*p_inf^8;
W_odd_inst_y_3_meqm2_fin := 2/1001*Pi^(1/2)*mu*15^(1/2)*y^2*(Complex(1)*y^2+
Complex(-1)+2*y)^2*(-6*(Complex(1)*y^14+Complex(-1)*y^12-20/3*y^13+Complex(-275
)*y^10-112*y^11+Complex(4067)*y^8-1228*y^9+Complex(-4067)*y^6+13424/3*y^7+
Complex(275)*y^4-1228*y^5+Complex(1)*y^2-112*y^3+Complex(-1)-20/3*y)*y^2*ln(y)^
2+(4*y-60*y^15-1040*y^13-22076*y^11+22076*y^7+1040*y^5+60*y^3+Complex(-87/5)*y^
16+Complex(26475)*y^8+Complex(-45487/5)*y^12+Complex(-1809/5)*y^4+Complex(-87/5
)*y^2+Complex(-45487/5)*y^6+Complex(-1809/5)*y^14+Complex(26475)*y^10-4*y^17)*
ln(y)+(y^2+1)^2*(Complex(1)*y^14+Complex(304/15)*y^12-67/15*y^13+Complex(2474/
15)*y^10-5326/45*y^11+Complex(16187/3)*y^8-41587/45*y^9+Complex(-16187/3)*y^6+
101692/15*y^7+Complex(-2474/15)*y^4-41587/45*y^5+Complex(-304/15)*y^2-5326/45*y
^3+Complex(-1)-67/15*y))/(y^2+1)^13/b^3*p_inf^2-9/17017*y^2*(Complex(1)*y^2+
Complex(-1)+2*y)^2*15^(1/2)*(-544/9*(Complex(1)*y^9+3/16*y^10+Complex(34/5)*y^7
-53/80*y^8+Complex(128/5)*y^5-629/40*y^6+Complex(34/5)*y^3+629/40*y^4+Complex(1
)*y+53/80*y^2-3/16)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)-562/3*(Complex(-234520064/
7587)*y^8+Complex(-5610532/2529)*y^12-17180/2529*y^17+Complex(1)*y^18-974584/
7587*y^15+Complex(2851/7587)*y^16-3826568/2529*y^13+Complex(2285884/7587)*y^4-\
7671224/2529*y^11+Complex(-2851/7587)*y^2+142492120/7587*y^9+Complex(-2285884/
7587)*y^14-7671224/2529*y^7+Complex(5610532/2529)*y^6-3826568/2529*y^5+Complex(
234520064/7587)*y^10-974584/7587*y^3+Complex(-1)-17180/2529*y)*y^2*ln(y)^2+(
Complex(-1014959528/405)*y^8+Complex(2343311878/405)*y^12+Complex(-349087/945)*
y^20+Complex(-4152233/567)*y^18+Complex(-596672872/2835)*y^16+Complex(-4152233/
567)*y^4+Complex(-349087/945)*y^2+Complex(-1014959528/405)*y^14-421128184/135*y
^13+421128184/135*y^9+225215224/405*y^7+3922108/189*y^5+2218012/2835*y^3+580/9*
y-3922108/189*y^17-225215224/405*y^15-580/9*y^21-2218012/2835*y^19+Complex(-\
596672872/2835)*y^6+Complex(2343311878/405)*y^10)*ln(y)+(Complex(-33462134134/
25515)*y^8+Complex(364671164/8505)*y^12-42523/567*y^17+Complex(1)*y^18-29182924
/8505*y^15+Complex(169121/945)*y^16-1026648656/25515*y^13+Complex(12116882/5103
)*y^4-1382932364/25515*y^11+Complex(-169121/945)*y^2+515714006/567*y^9+Complex(
-12116882/5103)*y^14-1382932364/25515*y^7+Complex(-364671164/8505)*y^6-\
1026648656/25515*y^5+Complex(33462134134/25515)*y^10-29182924/8505*y^3+Complex(
-1)-42523/567*y)*(y^2+1)^2)*mu*Pi^(1/2)/(y^2+1)^15/b^3*p_inf^4+96/1001*(ln(2)-\
107/70)*((Complex(1)*y^14+Complex(-1)*y^12-20/3*y^13+Complex(-275)*y^10-112*y^
11+Complex(4067)*y^8-1228*y^9+Complex(-4067)*y^6+13424/3*y^7+Complex(275)*y^4-\
1228*y^5+Complex(1)*y^2-112*y^3+Complex(-1)-20/3*y)*y*ln(y)+29/20*(y^2+1)*(
Complex(1)*y^13+20/87*y^14+Complex(574/29)*y^11+280/87*y^12+Complex(43765/87)*y
^9+1640/29*y^10+Complex(-176140/87)*y^7+105460/87*y^8+Complex(43765/87)*y^5-\
105460/87*y^6+Complex(574/29)*y^3-1640/29*y^4+Complex(1)*y-280/87*y^2-20/87))*
15^(1/2)*mu*Pi^(1/2)*y^3*(Complex(1)*y^2+Complex(-1)+2*y)^2/(y^2+1)^13/b^3*
p_inf^5-13031/1293292*y^2*(502360/39093*(Complex(1)*y^13+369/2644*y^14+Complex(
102708/16525)*y^11-113241/66100*y^12+Complex(-104511/16525)*y^9-2010939/66100*y
^10+Complex(4065872/16525)*y^7-20694393/66100*y^8+Complex(-104511/16525)*y^5+
20694393/66100*y^6+Complex(102708/16525)*y^3+2010939/66100*y^4+Complex(1)*y+
113241/66100*y^2-369/2644)*(y^2+1)^6*arctan(1/2*(y^2-1)/y)+450774/13031*y^2*(
Complex(-3994404052/75129)*y^8+Complex(4998737356/676161)*y^12-4727260/676161*y
^21+Complex(309697/225387)*y^20-99598816/676161*y^19+Complex(-231686353/676161)
*y^18-1265338420/676161*y^17+Complex(-5946933611/676161)*y^16-2304000464/225387
*y^15+Complex(231686353/676161)*y^4+2584391984/225387*y^13+Complex(-309697/
225387)*y^2+32342073760/676161*y^11+Complex(3994404052/75129)*y^14+2584391984/
225387*y^9+Complex(5946933611/676161)*y^6-2304000464/225387*y^7+Complex(1)*y^22
-1265338420/676161*y^5+Complex(-4998737356/676161)*y^10-99598816/676161*y^3+
Complex(-1)-4727260/676161*y)*ln(y)^2+60081163/1368255*y*(Complex(1)*y+4358340/
60081163*y^22+Complex(-6758523468946/180243489)*y^9-227646760/180243489*y^20+
Complex(104075711537/180243489)*y^5+5871802736/180243489*y^18+Complex(
2645378698/180243489)*y^3+339736522924/180243489*y^16+Complex(104075711537/
180243489)*y^17+3576694782560/180243489*y^14+Complex(-6758523468946/180243489)*
y^13+3805099328152/180243489*y^12+Complex(4078816410784/180243489)*y^15-\
3805099328152/180243489*y^10+Complex(1)*y^21-3576694782560/180243489*y^8+
Complex(-6071783362004/180243489)*y^11-339736522924/180243489*y^6+Complex(
2645378698/180243489)*y^19-5871802736/180243489*y^4+Complex(4078816410784/
180243489)*y^7+227646760/180243489*y^2-4358340/60081163)*(y^2+1)*ln(y)+(
Complex(2494221493252/5929105)*y^8+Complex(-6794952415208/160085835)*y^12+28537
/5495*y^21+Complex(-193366688/7623135)*y^20+91174222898/160085835*y^19+Complex(
37333573292/53361945)*y^18+1470856714021/160085835*y^17+Complex(32265262441/
1928745)*y^16+7986519517024/160085835*y^15+Complex(-37333573292/53361945)*y^4-\
8051066455342/53361945*y^13+Complex(193366688/7623135)*y^2-67111082980132/
160085835*y^11+Complex(-2494221493252/5929105)*y^14-8051066455342/53361945*y^9+
Complex(-32265262441/1928745)*y^6+7986519517024/160085835*y^7+Complex(1)*y^22+
1470856714021/160085835*y^5+Complex(6794952415208/160085835)*y^10+91174222898/
160085835*y^3+Complex(-1)+28537/5495*y)*(y^2+1)^2)*(Complex(1)*y^2+Complex(-1)+
2*y)^2*15^(1/2)*mu*Pi^(1/2)/(y^2+1)^17/b^3*p_inf^6;
W_odd_inst_y_4_meqm2_fin := -8/1001*(-4*(Complex(-86630/3)*y^8+Complex(-434)*y^
12-22/3*y^15+Complex(1)*y^16-506/3*y^13+Complex(-434)*y^4-2618*y^11+Complex(2/3
)*y^2+61090/3*y^9+Complex(12358)*y^6-61090/3*y^7+Complex(2/3)*y^14+2618*y^5+
Complex(12358)*y^10+506/3*y^3+Complex(1)+22/3*y)*y^3*ln(y)^3-52/5*(Complex(-\
369055/26)*y^9+15/52*y^16+Complex(-1)*y+113/13*y^14+Complex(-20177/13)*y^5+5481
/26*y^12+Complex(-985/26)*y^3+70870/13*y^10+Complex(985/26)*y^13-31665/2*y^8+
Complex(1)*y^15+70870/13*y^6+Complex(20177/13)*y^11+5481/26*y^4+Complex(369055/
26)*y^7+113/13*y^2+15/52)*(y^2+1)*y^2*ln(y)^2+(Complex(-425648/5)*y^8+Complex(
34283/45)*y^12-27/10*y^15+Complex(1)*y^16-17447/90*y^13+Complex(34283/45)*y^4-\
49301/30*y^11+Complex(301/6)*y^2+5123501/90*y^9+Complex(2413609/90)*y^6-5123501
/90*y^7+Complex(301/6)*y^14+49301/30*y^5+Complex(2413609/90)*y^10+17447/90*y^3+
Complex(1)+27/10*y)*(y^2+1)^2*y*ln(y)+41/30*(y^2+1)^3*(Complex(-626512/123)*y^9
+15/82*y^16+Complex(-1)*y+201/41*y^14+Complex(-5113/41)*y^5+14225/123*y^12+
Complex(-2524/123)*y^3+198623/123*y^10+Complex(2524/123)*y^13-258881/41*y^8+
Complex(1)*y^15+198623/123*y^6+Complex(5113/41)*y^11+14225/123*y^4+Complex(
626512/123)*y^7+201/41*y^2+15/82))*(Complex(1)*y^2+Complex(-1)+2*y)^2*Pi^(1/2)*
mu*15^(1/2)*y^2/(y^2+1)^15/b^4+12/1001*y^2*(Complex(1)*y^2+Complex(-1)+2*y)^2*
15^(1/2)*mu*Pi^(1/2)*((-12*(Complex(1)*y^11+1/6*y^12+Complex(57/5)*y^9-2/5*y^10
+Complex(402/5)*y^7-269/10*y^8+Complex(-402/5)*y^5+472/3*y^6+Complex(-57/5)*y^3
-269/10*y^4+Complex(-1)*y-2/5*y^2+1/6)*y*ln(y)+(Complex(1)*y^12+Complex(13/5)*y
^10-49/10*y^11+Complex(161/5)*y^8-483/10*y^9+Complex(4506/5)*y^6-3367/5*y^7+
Complex(161/5)*y^4+3367/5*y^5+Complex(13/5)*y^2+483/10*y^3+Complex(1)+49/10*y)*
(y^2+1))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)-1396/51*(Complex(261821480/3141)*y^8+
Complex(261821480/3141)*y^12-23434/3141*y^19+Complex(1)*y^20-589562/3141*y^17+
Complex(6328/3141)*y^18-9641800/3141*y^15+Complex(-489331/1047)*y^16-1288780/
3141*y^13+Complex(-489331/1047)*y^4+272167052/3141*y^11+Complex(6328/3141)*y^2-\
272167052/3141*y^9+Complex(261352/3141)*y^14+1288780/3141*y^7+Complex(261352/
3141)*y^6+9641800/3141*y^5+Complex(-204976568/1047)*y^10+589562/3141*y^3+
Complex(1)+23434/3141*y)*y^3*ln(y)^3-273928/5355*y^2*(Complex(-1)*y+67095/
273928*y^20+Complex(18331411447/136964)*y^9+3250507/410892*y^18+Complex(-\
60469575/34241)*y^5+194448355/821784*y^16+Complex(-5180745/136964)*y^3+
683374936/102723*y^14+Complex(5180745/136964)*y^17+2590514459/102723*y^12+
Complex(442451518/34241)*y^13-20037284395/205446*y^10+Complex(60469575/34241)*y
^15+2590514459/102723*y^8+Complex(-18331411447/136964)*y^11+683374936/102723*y^
6+Complex(1)*y^19+194448355/821784*y^4+Complex(-442451518/34241)*y^7+3250507/
410892*y^2+67095/273928)*(y^2+1)*ln(y)^2+77/51*y*(Complex(12407089382/14553)*y^
8+Complex(12407089382/14553)*y^12-165071/16170*y^19+Complex(1)*y^20-147119633/
145530*y^17+Complex(586183/4410)*y^18-49735976/3465*y^15+Complex(10667623/10395
)*y^16+2303246084/24255*y^13+Complex(10667623/10395)*y^4+82372304591/72765*y^11
+Complex(586183/4410)*y^2-82372304591/72765*y^9+Complex(1004958932/14553)*y^14-\
2303246084/24255*y^7+Complex(1004958932/14553)*y^6+49735976/3465*y^5+Complex(-\
191102633767/72765)*y^10+147119633/145530*y^3+Complex(1)+165071/16170*y)*(y^2+1
)^2*ln(y)+306217/32130*(Complex(-1)*y+45675/612434*y^20+Complex(11237670818/
306217)*y^9+227667/306217*y^18+Complex(-378565333/918651)*y^5+248097781/5511906
*y^16+Complex(-21166237/918651)*y^3+458967212/306217*y^14+Complex(21166237/
918651)*y^17+1976499668/306217*y^12+Complex(28683511/306217)*y^13-86266570382/
2755953*y^10+Complex(378565333/918651)*y^15+1976499668/306217*y^8+Complex(-\
11237670818/306217)*y^11+458967212/306217*y^6+Complex(1)*y^19+248097781/5511906
*y^4+Complex(-28683511/306217)*y^7+227667/306217*y^2+45675/612434)*(y^2+1)^3)/(
y^2+1)^17/b^4*p_inf^2+32/1001*(Complex(1)*y^2+Complex(-1)+2*y)^2*(ln(2)-107/70)
*15^(1/2)*(-12*(Complex(-86630/3)*y^8+Complex(-434)*y^12-22/3*y^15+Complex(1)*y
^16-506/3*y^13+Complex(-434)*y^4-2618*y^11+Complex(2/3)*y^2+61090/3*y^9+
Complex(12358)*y^6-61090/3*y^7+Complex(2/3)*y^14+2618*y^5+Complex(12358)*y^10+
506/3*y^3+Complex(1)+22/3*y)*y^2*ln(y)^2-104/5*(Complex(-369055/26)*y^9+15/52*y
^16+Complex(-1)*y+113/13*y^14+Complex(-20177/13)*y^5+5481/26*y^12+Complex(-985/
26)*y^3+70870/13*y^10+Complex(985/26)*y^13-31665/2*y^8+Complex(1)*y^15+70870/13
*y^6+Complex(20177/13)*y^11+5481/26*y^4+Complex(369055/26)*y^7+113/13*y^2+15/52
)*(y^2+1)*y*ln(y)+(Complex(-425648/5)*y^8+Complex(34283/45)*y^12-27/10*y^15+
Complex(1)*y^16-17447/90*y^13+Complex(34283/45)*y^4-49301/30*y^11+Complex(301/6
)*y^2+5123501/90*y^9+Complex(2413609/90)*y^6-5123501/90*y^7+Complex(301/6)*y^14
+49301/30*y^5+Complex(2413609/90)*y^10+17447/90*y^3+Complex(1)+27/10*y)*(y^2+1)
^2)*mu*Pi^(1/2)*y^3/(y^2+1)^15/b^4*p_inf^3-207/17017*y^2*(Complex(1)*y^2+
Complex(-1)+2*y)^2*15^(1/2)*((-15656/207*y*(Complex(-1)*y+1023/7828*y^16+
Complex(2004077/1957)*y^9-17053/11742*y^14+Complex(-61909/1957)*y^5-180983/3914
*y^12+Complex(-20831/1957)*y^3-2258699/3914*y^10+Complex(20831/1957)*y^13+
24904993/11742*y^8+Complex(1)*y^15-2258699/3914*y^6+Complex(61909/1957)*y^11-\
180983/3914*y^4+Complex(-2004077/1957)*y^7-17053/11742*y^2+1023/7828)*ln(y)+(
Complex(1303153718/21735)*y^8+Complex(-3877354/7245)*y^12-709787/43470*y^15+
Complex(1)*y^16-275897/1890*y^13+Complex(-3877354/7245)*y^4-38815717/14490*y^11
+Complex(-110512/2415)*y^2-2729403787/43470*y^9+Complex(-110512/2415)*y^14+
2729403787/43470*y^7+Complex(-36535300/4347)*y^6+38815717/14490*y^5+Complex(-\
36535300/4347)*y^10+275897/1890*y^3+Complex(1)+709787/43470*y)*(y^2+1))*(y^2+1)
^6*arctan(1/2*(y^2-1)/y)-471364/3933*y^3*(8112706/1060569*y+Complex(1)-\
129333341308/1060569*y^9+7450596106/353523*y^7+3843956942/1060569*y^5+222142070
/1060569*y^3-8112706/1060569*y^23-3843956942/1060569*y^19+129333341308/1060569*
y^15-43820585536/353523*y^11-7450596106/353523*y^17-222142070/1060569*y^21+
43820585536/353523*y^13+Complex(1)*y^24+Complex(-183505340/353523)*y^20+
Complex(1069486/353523)*y^22+Complex(-13722148298/1060569)*y^18+Complex(
60826171321/353523)*y^16+Complex(-18111959248/117841)*y^14+Complex(-\
172675514368/1060569)*y^12+Complex(-18111959248/117841)*y^10+Complex(
60826171321/353523)*y^8+Complex(-13722148298/1060569)*y^6+Complex(-183505340/
353523)*y^4+Complex(1069486/353523)*y^2)*ln(y)^3-6934148/45885*(256568804/
46805499*y^2+Complex(1)*y^23+1329914197/5200611*y^4+411662569319/46805499*y^6+
Complex(-1)*y+256568804/46805499*y^22-3658784710747/46805499*y^14+411662569319/
46805499*y^18+1329914197/5200611*y^20+1134595/6934148*y^24-13586393289002/
46805499*y^12-3658784710747/46805499*y^10+17622040284751/187221996*y^8+
17622040284751/187221996*y^16+Complex(3286558595/93610998)*y^21+Complex(
96083967253/46805499)*y^19+Complex(6141955733905/93610998)*y^17+Complex(-\
29064884925301/93610998)*y^15+Complex(-6424488860297/93610998)*y^13+Complex(
6424488860297/93610998)*y^11+Complex(29064884925301/93610998)*y^9+Complex(-\
6141955733905/93610998)*y^7+Complex(-96083967253/46805499)*y^5+Complex(-\
3286558595/93610998)*y^3+1134595/6934148)*y^2*(y^2+1)*ln(y)^2-11663/3933*y*(-\
36754399/2449230*y+Complex(1)+570516308264999/143279955*y^9-36951943100141/
286559910*y^7-36592366171/816410*y^5-678743063963/286559910*y^3+36754399/
2449230*y^23+36592366171/816410*y^19-570516308264999/143279955*y^15+
503997825266899/143279955*y^11+36951943100141/286559910*y^17+678743063963/
286559910*y^21-503997825266899/143279955*y^13+Complex(1)*y^24+Complex(-\
119208218303147/28655991)*y^8+Complex(-1227913305001/95519970)*y^6+Complex(
27426461/62595)*y^4+Complex(-2207303393/10613330)*y^2+Complex(27426461/62595)*y
^20+Complex(-2207303393/10613330)*y^22+Complex(-1227913305001/95519970)*y^18+
Complex(-119208218303147/28655991)*y^16+Complex(22274591282329/4093713)*y^14+
Complex(90827185191902/15919995)*y^12+Complex(22274591282329/4093713)*y^10)*(y^
2+1)^2*ln(y)+12991957/2477790*(-1210112939/168895441*y^2+Complex(1)*y^23+
110181101300/1520058969*y^4+11928143781875/1520058969*y^6+Complex(-1)*y-\
1210112939/168895441*y^22-20728817750288/116927613*y^14+11928143781875/
1520058969*y^18+110181101300/1520058969*y^20-6498765/25983914*y^24-\
691166700549464/1520058969*y^12-20728817750288/116927613*y^10+377490000527329/
3040117938*y^8+377490000527329/3040117938*y^16+Complex(844600348/15354131)*y^21
+Complex(2824742086615/1520058969)*y^19+Complex(70793926444244/1520058969)*y^17
+Complex(-78877088299573/168895441)*y^15+Complex(-113243879671669/1520058969)*y
^13+Complex(113243879671669/1520058969)*y^11+Complex(78877088299573/168895441)*
y^9+Complex(-70793926444244/1520058969)*y^7+Complex(-2824742086615/1520058969)*
y^5+Complex(-844600348/15354131)*y^3-6498765/25983914)*(y^2+1)^3)*mu*Pi^(1/2)/(
y^2+1)^19/b^4*p_inf^4;


==> anc/W_odd_inst_leq7_meqm4.mpl <==
W_odd_inst_y_0_meqm4_fin := 0;
W_odd_inst_y_1_meqm4_fin := 1/15015*Pi^(1/2)*y^2*mu*(Complex(1)*y^2+Complex(-1)
+2*y)^4*(Complex(3)*y^10+Complex(-145)*y^8-32*y^9+Complex(62)*y^6+320*y^7+
Complex(-62)*y^4+2048*y^5+Complex(145)*y^2+320*y^3+Complex(-3)-32*y)/(y^2+1)^11
*330^(1/2)/b*p_inf^6-1/1531530*Pi^(1/2)*y^2*mu*(Complex(1)*y^2+Complex(-1)+2*y)
^4*330^(1/2)*(Complex(1305)*y^14+Complex(-64161)*y^12-14240*y^13+Complex(-73347
)*y^10+128256*y^11+Complex(2849967)*y^8+1282272*y^9+Complex(-2849967)*y^6+
1499072*y^7+Complex(73347)*y^4+1282272*y^5+Complex(64161)*y^2+128256*y^3+
Complex(-1305)-14240*y)/(y^2+1)^13/b*p_inf^8+1/116396280*Pi^(1/2)*y^2*mu*(
Complex(1)*y^2+Complex(-1)+2*y)^4*330^(1/2)*(Complex(-74813780)*y^8+Complex(
722827920)*y^12-2110688*y^17+Complex(186417)*y^18+18374464*y^15+Complex(-\
9696071)*y^16+257480128*y^13+Complex(23603740)*y^4+391775552*y^11+Complex(
9696071)*y^2+1704335168*y^9+Complex(-23603740)*y^14+391775552*y^7+Complex(-\
722827920)*y^6+257480128*y^5+Complex(74813780)*y^10+18374464*y^3+Complex(-\
186417)-2110688*y)/(y^2+1)^15/b*p_inf^10;
W_odd_inst_y_2_meqm4_fin := -4/5005*330^(1/2)*((Complex(1)*y^12+Complex(-60)*y^
10-12*y^11+Complex(-123)*y^8+132*y^9+Complex(-2896)*y^6+1992*y^7+Complex(-123)*
y^4-1992*y^5+Complex(-60)*y^2-132*y^3+Complex(1)+12*y)*y*ln(y)+1+Complex(-3235/
4)*y^9+Complex(3235/4)*y^5+Complex(211/5)*y^3+Complex(-209/20)*y+Complex(209/20
)*y^13+Complex(-211/5)*y^11+y^14-206/5*y^12-234*y^10-2337*y^8-234*y^4-2337*y^6-\
206/5*y^2)*(Complex(1)*y^2+Complex(-1)+2*y)^4*mu*Pi^(1/2)*y^2/(y^2+1)^13/b^2*
p_inf^4+426/85085*y^2*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^4*(y*(Complex(-\
38191214/1917)*y^8+Complex(-144014/639)*y^12+Complex(1)*y^16+Complex(-144014/
639)*y^4+Complex(-117298/1917)*y^2+Complex(-117298/1917)*y^14+Complex(1)-\
1578076/639*y^5-78964/639*y^3+7828/639*y+1578076/639*y^11+4131028/639*y^9-\
4131028/639*y^7-7828/639*y^15+78964/639*y^13+Complex(1583746/639)*y^6+Complex(
1583746/639)*y^10)*ln(y)+Complex(-1188751/268380)*y+Complex(9478847/19170)*y^5+
Complex(1154597/44730)*y^3+Complex(1188751/268380)*y^17+Complex(-9478847/19170)
*y^13+77/213*y^18-152108/7455*y^16-428783/3195*y^14-16569971/9585*y^12+Complex(
-1154597/44730)*y^15+Complex(-137931929/19170)*y^11+77/213+Complex(137931929/
19170)*y^7-152108/7455*y^2-5618299/639*y^10-5618299/639*y^8-16569971/9585*y^6-\
428783/3195*y^4)*mu*330^(1/2)/(y^2+1)^15/b^2*p_inf^6+16/5005*330^(1/2)*(ln(2)-\
107/70)*(Complex(1)*y^2+Complex(-1)+2*y)^4*mu*(Complex(1)*y^12+Complex(-60)*y^
10-12*y^11+Complex(-123)*y^8+132*y^9+Complex(-2896)*y^6+1992*y^7+Complex(-123)*
y^4-1992*y^5+Complex(-60)*y^2-132*y^3+Complex(1)+12*y)*Pi^(1/2)*y^3/(y^2+1)^13/
b^2*p_inf^7+1/4073869800*(-y^2*mu*(Complex(1)*y^2+Complex(-1)+2*y)^4*(Complex(
53868780)*y+Complex(-1329897924880)*y^9+Complex(-17482144540)*y^5+Complex(-\
3479104160)*y^3+Complex(-17482144540)*y^17+Complex(-1329897924880)*y^13+
Complex(416012947840)*y^15+Complex(53868780)*y^21+Complex(-2262648530240)*y^11+
Complex(-3479104160)*y^19+Complex(416012947840)*y^7-169527126720*y^6-6756098160
*y^4+682310160*y^2+1305301206720*y^12-1305301206720*y^10-763985752320*y^8+
169527126720*y^16+763985752320*y^14-682310160*y^20+6756098160*y^18)*ln(y)-y^2*
mu*(Complex(1)*y^2+Complex(-1)+2*y)^4*(Complex(-37097231)*y-1672020*y^22+
Complex(1037862949046)*y^9-468685048*y^20+Complex(16026888615)*y^5-1857114096*y
^18+Complex(1492137224)*y^3-79891080716*y^16+Complex(-16026888615)*y^17-\
587205538976*y^14-2074365411608*y^12+Complex(-1037862949046)*y^13-2074365411608
*y^10+Complex(-697028734720)*y^15-587205538976*y^8+Complex(37097231)*y^21-\
79891080716*y^6+Complex(-1492137224)*y^19-1857114096*y^4+Complex(697028734720)*
y^7-468685048*y^2-1672020))*330^(1/2)*Pi^(1/2)/(y^2+1)^17/b^2*p_inf^8;
W_odd_inst_y_3_meqm4_fin := -8/5005*330^(1/2)*(-3/2*(Complex(1)*y^14+Complex(-\
73)*y^12-40/3*y^13+Complex(-379)*y^10+160*y^11+Complex(-13549)*y^8+4456*y^9+
Complex(13549)*y^6-63008/3*y^7+Complex(379)*y^4+4456*y^5+Complex(73)*y^2+160*y^
3+Complex(-1)-40/3*y)*y^2*ln(y)^2+(2*y+426/5*y^15+6424/5*y^13+24482*y^11-24482*
y^7-6424/5*y^5-426/5*y^3-2*y^17+Complex(-447/20)*y^16+Complex(-122445/4)*y^8+
Complex(61153/20)*y^12+Complex(-417/20)*y^4+Complex(-447/20)*y^2+Complex(61153/
20)*y^6+Complex(-417/20)*y^14+Complex(-122445/4)*y^10)*ln(y)+(Complex(1)*y^14+
Complex(-1991/60)*y^12-307/30*y^13+Complex(-9321/20)*y^10-1367/45*y^11+Complex(
-141161/30)*y^8+36413/90*y^9+Complex(141161/30)*y^6-125858/15*y^7+Complex(9321/
20)*y^4+36413/90*y^5+Complex(1991/60)*y^2-1367/45*y^3+Complex(-1)-307/30*y)*(y^
2+1)^2)*(Complex(1)*y^2+Complex(-1)+2*y)^4*mu*Pi^(1/2)*y^2/(y^2+1)^15/b^3*p_inf
^2+36/85085*(-544/9*(y^2+1)^6*(Complex(1)*y^9+3/32*y^10+Complex(-10)*y^7-145/32
*y^8+Complex(-64)*y^5+31/16*y^6+Complex(-10)*y^3-31/16*y^4+Complex(1)*y+145/32*
y^2-3/32)*arctan(1/2*(y^2-1)/y)-281/6*y^2*(Complex(606585928/7587)*y^8+Complex(
-5011244/2529)*y^12-34360/2529*y^17+Complex(1)*y^18+1150480/7587*y^15+Complex(-\
565397/7587)*y^16+15568/3*y^13+Complex(3887428/7587)*y^4+24585616/2529*y^11+
Complex(565397/7587)*y^2-663723088/7587*y^9+Complex(-3887428/7587)*y^14+
24585616/2529*y^7+Complex(5011244/2529)*y^6+15568/3*y^5+Complex(-606585928/7587
)*y^10+1150480/7587*y^3+Complex(-1)-34360/2529*y)*ln(y)^2+(280378172/81*y^13-\
280378172/81*y^9-17185852/27*y^7-5455810/189*y^5-900170/567*y^3+290/9*y+
Complex(363617132/405)*y^8+Complex(-4019216329/810)*y^12+Complex(-1478887/3780)
*y^20+Complex(-1193227/1620)*y^18+Complex(175649996/2835)*y^16+Complex(-1193227
/1620)*y^4+5455810/189*y^17+17185852/27*y^15+Complex(-1478887/3780)*y^2+
Complex(363617132/405)*y^14-290/9*y^21+900170/567*y^19+Complex(175649996/2835)*
y^6+Complex(-4019216329/810)*y^10)*ln(y)+(Complex(4349515846/5103)*y^8+Complex(
-1557228977/17010)*y^12-54955/1134*y^17+Complex(1)*y^18-3845174/8505*y^15+
Complex(-527057/1890)*y^16+413406344/25515*y^13+Complex(42626126/5103)*y^4-\
379541926/25515*y^11+Complex(527057/1890)*y^2-3116955481/2835*y^9+Complex(-\
42626126/5103)*y^14-379541926/25515*y^7+Complex(1557228977/17010)*y^6+413406344
/25515*y^5+Complex(-4349515846/5103)*y^10-3845174/8505*y^3+Complex(-1)-54955/
1134*y)*(y^2+1)^2)*y^2*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^4*mu*330^(1/2)
/(y^2+1)^17/b^3*p_inf^4-96/5005*((Complex(1)*y^14+Complex(-73)*y^12-40/3*y^13+
Complex(-379)*y^10+160*y^11+Complex(-13549)*y^8+4456*y^9+Complex(13549)*y^6-\
63008/3*y^7+Complex(379)*y^4+4456*y^5+Complex(73)*y^2+160*y^3+Complex(-1)-40/3*
y)*y*ln(y)+149/20*(Complex(1)*y^13+40/447*y^14+Complex(-10/149)*y^11-1744/447*y
^12+Complex(-61123/447)*y^9-7984/149*y^10+Complex(673348/447)*y^7-465688/447*y^
8+Complex(-61123/447)*y^5+465688/447*y^6+Complex(-10/149)*y^3+7984/149*y^4+
Complex(1)*y+1744/447*y^2-40/447)*(y^2+1))*Pi^(1/2)*(ln(2)-107/70)*(Complex(1)*
y^2+Complex(-1)+2*y)^4*mu*330^(1/2)*y^3/(y^2+1)^15/b^3*p_inf^5+13031/1616615*y^
2*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^4*(415150/39093*(Complex(1)*y^13+
369/4370*y^14+Complex(-141516/10925)*y^11-111237/21850*y^12+Complex(-1037727/
10925)*y^9+112641/21850*y^10+Complex(-3110672/10925)*y^7+8768859/21850*y^8+
Complex(-1037727/10925)*y^5-8768859/21850*y^6+Complex(-141516/10925)*y^3-112641
/21850*y^4+Complex(1)*y+111237/21850*y^2-369/4370)*(y^2+1)^6*arctan(1/2*(y^2-1)
/y)+225387/26062*y^2*(Complex(31551901316/225387)*y^8+Complex(-25420985884/
225387)*y^12-9454520/676161*y^21+Complex(-17610263/225387)*y^20+103910080/
676161*y^19+Complex(-16226395/25043)*y^18+1404649352/225387*y^17+Complex(
2244610343/225387)*y^16+994260832/25043*y^15+Complex(16226395/25043)*y^4-\
12148655776/225387*y^13+Complex(17610263/225387)*y^2-20169418688/75129*y^11+
Complex(-31551901316/225387)*y^14-12148655776/225387*y^9+Complex(-2244610343/
225387)*y^6+994260832/25043*y^7+Complex(1)*y^22+1404649352/225387*y^5+Complex(
25420985884/225387)*y^10+103910080/676161*y^3+Complex(-1)-9454520/676161*y)*ln(
y)^2+151366483/5473020*y*(Complex(1)*y+8716680/151366483*y^22+Complex(
193918355806/5102241)*y^9-2501705552/454099449*y^20+Complex(-111217726183/
454099449)*y^5-50500780064/454099449*y^18+Complex(-410793086/454099449)*y^3-\
1663058294440/454099449*y^16+Complex(-111217726183/454099449)*y^17-\
16111036079936/454099449*y^14+Complex(193918355806/5102241)*y^13-21126061839568
/454099449*y^12+Complex(-7618978808288/454099449)*y^15+21126061839568/454099449
*y^10+Complex(1)*y^21+16111036079936/454099449*y^8+Complex(38820022405948/
454099449)*y^11+1663058294440/454099449*y^6+Complex(-410793086/454099449)*y^19+
50500780064/454099449*y^4+Complex(-7618978808288/454099449)*y^7+2501705552/
454099449*y^2-8716680/151366483)*(y^2+1)*ln(y)+(Complex(-13739620783/48555)*y^8
+Complex(1622473923212/7623135)*y^12-4783189/912170*y^21+Complex(-629674517/
213447780)*y^20+15411922249/160085835*y^19+Complex(36459314609/30492540)*y^18-\
1092431846507/320171670*y^17+Complex(52785043797/5929105)*y^16-359373054032/
12314295*y^15+Complex(-36459314609/30492540)*y^4+31915908739259/160085835*y^13+
Complex(629674517/213447780)*y^2+97514183365006/160085835*y^11+Complex(
13739620783/48555)*y^14+31915908739259/160085835*y^9+Complex(-52785043797/
5929105)*y^6-359373054032/12314295*y^7+Complex(1)*y^22-1092431846507/320171670*
y^5+Complex(-1622473923212/7623135)*y^10+15411922249/160085835*y^3+Complex(-1)-\
4783189/912170*y)*(y^2+1)^2)*mu*330^(1/2)/(y^2+1)^19/b^3*p_inf^6;
W_odd_inst_y_4_meqm4_fin := 32/5005*330^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^
4*mu*(-(Complex(369898/3)*y^8+Complex(-786)*y^12-44/3*y^15+Complex(1)*y^16+572/
3*y^13+Complex(-786)*y^4+8668*y^11+Complex(-262/3)*y^2-298012/3*y^9+Complex(-\
41458)*y^6+298012/3*y^7+Complex(-262/3)*y^14-8668*y^5+Complex(-41458)*y^10-572/
3*y^3+Complex(1)+44/3*y)*y^3*ln(y)^3-88/5*(Complex(136425/16)*y^9+15/176*y^16+
Complex(-1)*y-157/44*y^14+Complex(779/4)*y^5-9459/88*y^12+Complex(-125/16)*y^3-\
36220/11*y^10+Complex(125/16)*y^13+1055755/88*y^8+Complex(1)*y^15-36220/11*y^6+
Complex(-779/4)*y^11-9459/88*y^4+Complex(-136425/16)*y^7-157/44*y^2+15/176)*(y^
2+1)*y^2*ln(y)^2+(y^2+1)^2*(Complex(194899/2)*y^8+Complex(-188119/180)*y^12-207
/20*y^15+Complex(1)*y^16-6319/36*y^13+Complex(-188119/180)*y^4-50969/60*y^11+
Complex(-2671/120)*y^2-2536067/36*y^9+Complex(-1380355/72)*y^6+2536067/36*y^7+
Complex(-2671/120)*y^14+50969/60*y^5+Complex(-1380355/72)*y^10+6319/36*y^3+
Complex(1)+207/20*y)*y*ln(y)+923/240*(Complex(5866723/2769)*y^9+90/923*y^16+
Complex(-1)*y-2336/923*y^14+Complex(-83051/923)*y^5-11020/213*y^12+Complex(-\
26219/2769)*y^3-1531288/2769*y^10+Complex(26219/2769)*y^13+2876676/923*y^8+
Complex(1)*y^15-1531288/2769*y^6+Complex(83051/923)*y^11-11020/213*y^4+Complex(
-5866723/2769)*y^7-2336/923*y^2+90/923)*(y^2+1)^3)*Pi^(1/2)*y^2/(y^2+1)^17/b^4-\
48/5005*y^2*Pi^(1/2)*(((Complex(-12)*y^12-y^13+Complex(132)*y^10+60*y^11+
Complex(1992)*y^8+123*y^9+Complex(-1992)*y^6+2896*y^7+Complex(-132)*y^4+123*y^5
+Complex(12)*y^2+60*y^3-y)*ln(y)+(y^2+1)*(Complex(1)*y^12+Complex(-211/5)*y^10-\
209/20*y^11+Complex(-959/5)*y^8+1053/20*y^9+Complex(-10726/5)*y^6+7561/10*y^7+
Complex(-959/5)*y^4-7561/10*y^5+Complex(-211/5)*y^2-1053/20*y^3+Complex(1)+209/
20*y))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)-349/51*y^3*(Complex(-611478616/3141)*y^8
+Complex(-611478616/3141)*y^12-46868/3141*y^19+Complex(1)*y^20+573308/3141*y^17
+Complex(-280112/3141)*y^18+30644608/3141*y^15+Complex(-3003593/3141)*y^16-\
48256424/3141*y^13+Complex(-3003593/3141)*y^4-1271109656/3141*y^11+Complex(-\
280112/3141)*y^2+1271109656/3141*y^9+Complex(-59332424/3141)*y^14+48256424/3141
*y^7+Complex(-59332424/3141)*y^6-30644608/3141*y^5+Complex(1958023016/3141)*y^
10-573308/3141*y^3+Complex(1)+46868/3141*y)*ln(y)^3-412357/5355*y^2*(Complex(-1
)*y+67095/824714*y^20+Complex(-54812566101/824714)*y^9-4380473/1237071*y^18+
Complex(78770060/412357)*y^5-329310053/2474142*y^16+Complex(-9169003/824714)*y^
3-5579545424/1237071*y^14+Complex(9169003/824714)*y^17-19142233168/1237071*y^12
+Complex(480475146/412357)*y^13+97801300690/1237071*y^10+Complex(-78770060/
412357)*y^15-19142233168/1237071*y^8+Complex(54812566101/824714)*y^11-\
5579545424/1237071*y^6+Complex(1)*y^19-329310053/2474142*y^4+Complex(-480475146
/412357)*y^7-4380473/1237071*y^2+67095/824714)*(y^2+1)*ln(y)^2+77/51*y*(
Complex(-60554331059/145530)*y^8+Complex(-60554331059/145530)*y^12-472931/32340
*y^19+Complex(1)*y^20-147275837/291060*y^17+Complex(-1228739/38808)*y^18+
9701854/24255*y^15+Complex(-6440909/1890)*y^16-3988773752/24255*y^13+Complex(-\
6440909/1890)*y^4-38527824833/29106*y^11+Complex(-1228739/38808)*y^2+
38527824833/29106*y^9+Complex(-4780355497/72765)*y^14+3988773752/24255*y^7+
Complex(-4780355497/72765)*y^6-9701854/24255*y^5+Complex(635481903773/291060)*y
^10+147275837/291060*y^3+Complex(1)+472931/32340*y)*(y^2+1)^2*ln(y)+159559/
28560*(Complex(-1)*y+1890/159559*y^20+Complex(-216696526418/4308093)*y^9-\
3136256/478677*y^18+Complex(10837054/1436031)*y^5-1580107906/12924279*y^16+
Complex(-14538527/4308093)*y^3-1064428816/478677*y^14+Complex(14538527/4308093)
*y^17-11730395584/1436031*y^12+Complex(2162376758/478677)*y^13+883255166944/
12924279*y^10+Complex(-10837054/1436031)*y^15-11730395584/1436031*y^8+Complex(
216696526418/4308093)*y^11-1064428816/478677*y^6+Complex(1)*y^19-1580107906/
12924279*y^4+Complex(-2162376758/478677)*y^7-3136256/478677*y^2+1890/159559)*(y
^2+1)^3)*(Complex(1)*y^2+Complex(-1)+2*y)^4*mu*330^(1/2)/(y^2+1)^19/b^4*p_inf^2
-128/5005*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^4*mu*330^(1/2)*(-3*(
Complex(369898/3)*y^8+Complex(-786)*y^12-44/3*y^15+Complex(1)*y^16+572/3*y^13+
Complex(-786)*y^4+8668*y^11+Complex(-262/3)*y^2-298012/3*y^9+Complex(-41458)*y^
6+298012/3*y^7+Complex(-262/3)*y^14-8668*y^5+Complex(-41458)*y^10-572/3*y^3+
Complex(1)+44/3*y)*y^2*ln(y)^2-176/5*(Complex(136425/16)*y^9+15/176*y^16+
Complex(-1)*y-157/44*y^14+Complex(779/4)*y^5-9459/88*y^12+Complex(-125/16)*y^3-\
36220/11*y^10+Complex(125/16)*y^13+1055755/88*y^8+Complex(1)*y^15-36220/11*y^6+
Complex(-779/4)*y^11-9459/88*y^4+Complex(-136425/16)*y^7-157/44*y^2+15/176)*(y^
2+1)*y*ln(y)+(y^2+1)^2*(Complex(194899/2)*y^8+Complex(-188119/180)*y^12-207/20*
y^15+Complex(1)*y^16-6319/36*y^13+Complex(-188119/180)*y^4-50969/60*y^11+
Complex(-2671/120)*y^2-2536067/36*y^9+Complex(-1380355/72)*y^6+2536067/36*y^7+
Complex(-2671/120)*y^14+50969/60*y^5+Complex(-1380355/72)*y^10+6319/36*y^3+
Complex(1)+207/20*y))*(ln(2)-107/70)*y^3/(y^2+1)^17/b^4*p_inf^3+828/85085*y^2*
Pi^(1/2)*((-13361/207*y*(Complex(-1)*y+33/431*y^16+Complex(-18085421/13361)*y^9
-220826/40083*y^14+Complex(2873867/13361)*y^5-103918/13361*y^12+Complex(186233/
13361)*y^3+7392842/13361*y^10+Complex(-186233/13361)*y^13-119964478/40083*y^8+
Complex(1)*y^15+7392842/13361*y^6+Complex(-2873867/13361)*y^11-103918/13361*y^4
+Complex(18085421/13361)*y^7-220826/40083*y^2+33/431)*ln(y)+(Complex(-\
1739383913/21735)*y^8+Complex(-5209193/14490)*y^12-1472507/86940*y^15+Complex(1
)*y^16+22171361/86940*y^13+Complex(-5209193/14490)*y^4+19086751/5796*y^11+
Complex(-342003/3220)*y^2+6020061077/86940*y^9+Complex(-342003/3220)*y^14-\
6020061077/86940*y^7+Complex(-264360883/86940)*y^6-19086751/5796*y^5+Complex(-\
264360883/86940)*y^10-22171361/86940*y^3+Complex(1)+1472507/86940*y)*(y^2+1))*(
y^2+1)^6*arctan(1/2*(y^2-1)/y)-117841/3933*y^3*(16225412/1060569*y+Complex(1)+
615680699464/1060569*y^9-73150894660/1060569*y^7-11963724724/1060569*y^5-\
195887588/1060569*y^3-16225412/1060569*y^23+11963724724/1060569*y^19-\
615680699464/1060569*y^15+862847299520/1060569*y^11+73150894660/1060569*y^17+
195887588/1060569*y^21-862847299520/1060569*y^13+Complex(1)*y^24+Complex(-\
32867450/353523)*y^22+Complex(-32867450/353523)*y^2+Complex(-478337041253/
1060569)*y^8+Complex(5039532302/1060569)*y^6+Complex(-1203228404/1060569)*y^4+
Complex(-478337041253/1060569)*y^16+Complex(316051247120/1060569)*y^14+Complex(
1344682857760/1060569)*y^12+Complex(316051247120/1060569)*y^10+Complex(-\
1203228404/1060569)*y^20+Complex(5039532302/1060569)*y^18)*ln(y)^3-416048/2415*
y^2*(-199429103/53358156*y^2+Complex(1)*y^23-6804482215/35572104*y^4-\
859848791575/106716312*y^6+Complex(-1)*y-199429103/53358156*y^22+8166657816485/
106716312*y^14-859848791575/106716312*y^18-6804482215/35572104*y^20+1134595/
15809824*y^24+21273923481629/53358156*y^12+8166657816485/106716312*y^10-\
36282861809585/426865248*y^8-36282861809585/426865248*y^16+1134595/15809824+
Complex(-82091842338751/426865248)*y^11+Complex(7184355077/426865248)*y^21+
Complex(-1074158785/5616648)*y^19+Complex(-8531193579605/426865248)*y^17+
Complex(87108987831035/426865248)*y^15+Complex(82091842338751/426865248)*y^13+
Complex(-87108987831035/426865248)*y^9+Complex(8531193579605/426865248)*y^7+
Complex(1074158785/5616648)*y^5+Complex(-7184355077/426865248)*y^3)*(y^2+1)*ln(
y)^2-11663/3933*y*(3467741/4898460*y+Complex(1)-273164236123157/57311982*y^9-\
15194102806123/191039940*y^7+24371531827/3032380*y^5-463941697391/573119820*y^3
-3467741/4898460*y^23-24371531827/3032380*y^19+273164236123157/57311982*y^15-\
110413982748467/19103994*y^11+15194102806123/191039940*y^17+463941697391/
573119820*y^21+110413982748467/19103994*y^13+Complex(1)*y^24+Complex(-87407925/
8490664)*y^22+Complex(-87407925/8490664)*y^2+Complex(13029436751616/5306665)*y^
8+Complex(113615852321317/1146239640)*y^6+Complex(1187621748359/191039940)*y^4+
Complex(13029436751616/5306665)*y^16+Complex(-10656754532867/2939076)*y^14+
Complex(-3011538134809969/286559910)*y^12+Complex(-10656754532867/2939076)*y^10
+Complex(1187621748359/191039940)*y^20+Complex(113615852321317/1146239640)*y^18
)*(y^2+1)^2*ln(y)-23637401/2202480*(-164787424/307286213*y^2+Complex(1)*y^23+
1757130517240/24890183253*y^4+73314850614712/24890183253*y^6+Complex(-1)*y-\
164787424/307286213*y^22-2816839087290712/24890183253*y^14+73314850614712/
24890183253*y^18+1757130517240/24890183253*y^20+3460030/23637401*y^24-\
9629826426863536/24890183253*y^12-2816839087290712/24890183253*y^10+
1323903529995994/24890183253*y^8+1323903529995994/24890183253*y^16+Complex(
4234008722648212/24890183253)*y^11+Complex(-3941079917/2765575917)*y^21+
Complex(-4200315217049/24890183253)*y^19+Complex(-3959769379159/24890183253)*y^
17+Complex(-517432724393692/2765575917)*y^15+Complex(-4234008722648212/
24890183253)*y^13+Complex(517432724393692/2765575917)*y^9+Complex(3959769379159
/24890183253)*y^7+Complex(4200315217049/24890183253)*y^5+Complex(3941079917/
2765575917)*y^3+3460030/23637401)*(y^2+1)^3)*(Complex(1)*y^2+Complex(-1)+2*y)^4
*mu*330^(1/2)/(y^2+1)^21/b^4*p_inf^4;


==> anc/W_odd_inst_leq7_meqm6.mpl <==
W_odd_inst_y_0_meqm6_fin := 0;
W_odd_inst_y_1_meqm6_fin := -1/15015*Pi^(1/2)*y^2*mu*(Complex(1)*y^2+Complex(-1
)+2*y)^6*(Complex(1)*y^10+Complex(-123)*y^8-16*y^9+Complex(2186)*y^6+608*y^7+
Complex(-2186)*y^4-6144*y^5+Complex(123)*y^2+608*y^3+Complex(-1)-16*y)/(y^2+1)^
13*2145^(1/2)/b*p_inf^6+1/1531530*Pi^(1/2)*y^2*mu*(Complex(1)*y^2+Complex(-1)+2
*y)^6*2145^(1/2)*(Complex(435)*y^14+Complex(-55515)*y^12-7120*y^13+Complex(
983535)*y^10+275520*y^11+Complex(-2761851)*y^8-2714640*y^9+Complex(2761851)*y^6
-2736800*y^7+Complex(-983535)*y^4-2714640*y^5+Complex(55515)*y^2+275520*y^3+
Complex(-435)-7120*y)/(y^2+1)^15/b*p_inf^8-1/116396280*Pi^(1/2)*y^2*mu*(
Complex(1)*y^2+Complex(-1)+2*y)^6*2145^(1/2)*(Complex(140465124)*y^8+Complex(-\
556713552)*y^12-1055344*y^17+Complex(62139)*y^18+43511776*y^15+Complex(-8509485
)*y^16-450805792*y^13+Complex(-159463692)*y^4-933137312*y^11+Complex(8509485)*y
^2-2939848288*y^9+Complex(159463692)*y^14-933137312*y^7+Complex(556713552)*y^6-\
450805792*y^5+Complex(-140465124)*y^10+43511776*y^3+Complex(-62139)-1055344*y)/
(y^2+1)^17/b*p_inf^10;
W_odd_inst_y_2_meqm6_fin := 4/15015*2145^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)
^6*((Complex(1)*y^12+Complex(-156)*y^10-18*y^11+Complex(3525)*y^8+870*y^9+
Complex(19376)*y^6-11124*y^7+Complex(3525)*y^4+11124*y^5+Complex(-156)*y^2-870*
y^3+Complex(1)+18*y)*y*ln(y)+3/2+3/2*y^14+Complex(5693/4)*y^9-869/5*y^12+5891/3
*y^10+37565/2*y^8+Complex(-1427/60)*y+Complex(1427/60)*y^13+Complex(-3771/5)*y^
11+Complex(-5693/4)*y^5+Complex(3771/5)*y^3+5891/3*y^4+37565/2*y^6-869/5*y^2)*
mu*Pi^(1/2)*y^2/(y^2+1)^15/b^2*p_inf^4-142/85085*(y*(Complex(17794306/213)*y^8+
Complex(260194/71)*y^12+Complex(1)*y^16+Complex(260194/71)*y^4+Complex(-34402/
213)*y^2+Complex(-34402/213)*y^14+Complex(522034/71)*y^6+Complex(1)+812102/71*y
^5-193082/213*y^3+3914/213*y-812102/71*y^11-5349334/213*y^9+5349334/213*y^7-\
3914/213*y^15+193082/213*y^13+Complex(522034/71)*y^10)*ln(y)+94013/9940*(
Complex(-1)*y+5390/94013*y^16+Complex(192501317/94013)*y^9-2251538/282039*y^14+
Complex(3484925/282039)*y^5+27126976/282039*y^12+Complex(10469477/282039)*y^3+
435072146/282039*y^10+Complex(-10469477/282039)*y^13+1191599404/282039*y^8+
Complex(1)*y^15+435072146/282039*y^6+Complex(-3484925/282039)*y^11+27126976/
282039*y^4+Complex(-192501317/94013)*y^7-2251538/282039*y^2+5390/94013)*(y^2+1)
)*y^2*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^6*mu*2145^(1/2)/(y^2+1)^17/b^2*
p_inf^6-16/15015*(Complex(1)*y^12+Complex(-156)*y^10-18*y^11+Complex(3525)*y^8+
870*y^9+Complex(19376)*y^6-11124*y^7+Complex(3525)*y^4+11124*y^5+Complex(-156)*
y^2-870*y^3+Complex(1)+18*y)*2145^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^6*mu*
Pi^(1/2)*(ln(2)-107/70)*y^3/(y^2+1)^15/b^2*p_inf^7+1/17653435800*(y^2*mu*(
Complex(1)*y^2+Complex(-1)+2*y)^6*(1023545999840*y^6-77337707720*y^4+1478338680
*y^2-8424975584480*y^12+8424975584480*y^10+4766184433920*y^8-1023545999840*y^16
-4766184433920*y^14-1478338680*y^20+77337707720*y^18+Complex(77810460)*y+
Complex(9429346362800)*y^9+Complex(320582944500)*y^5+Complex(-13400135840)*y^3+
Complex(320582944500)*y^17+Complex(9429346362800)*y^13+Complex(-240547798400)*y
^15+Complex(77810460)*y^21+Complex(19723792670400)*y^11+Complex(-13400135840)*y
^19+Complex(-240547798400)*y^7)*ln(y)+y^2*mu*(Complex(1)*y^2+Complex(-1)+2*y)^6
*(Complex(-39987467)*y-3622710*y^22+Complex(-5216233166578)*y^9-1097389124*y^20
+Complex(97708603395)*y^5+20101382392*y^18+Complex(7955059528)*y^3+
1227464568422*y^16+Complex(-97708603395)*y^17+6128283966672*y^14+17159228583756
*y^12+Complex(5216233166578)*y^13+17159228583756*y^10+Complex(2513078445120)*y^
15+6128283966672*y^8+Complex(39987467)*y^21+1227464568422*y^6+Complex(-\
7955059528)*y^19+20101382392*y^4+Complex(-2513078445120)*y^7-1097389124*y^2-\
3622710))*2145^(1/2)*Pi^(1/2)/(y^2+1)^19/b^2*p_inf^8;
W_odd_inst_y_3_meqm6_fin := 6/5005*2145^(1/2)*(-2/3*(Complex(1)*y^14+Complex(-\
193)*y^12-20*y^13+Complex(5421)*y^10+1200*y^11+Complex(89699)*y^8-19044*y^9+
Complex(-89699)*y^6+151664*y^7+Complex(-5421)*y^4-19044*y^5+Complex(193)*y^2+
1200*y^3+Complex(-1)-20*y)*y^2*ln(y)^2-349/15*(Complex(1)*y^13+20/349*y^14+
Complex(-12930/349)*y^11-8*y^12+Complex(-34841/349)*y^9+31544/349*y^10+Complex(
-1724804/349)*y^7+995316/349*y^8+Complex(-34841/349)*y^5-995316/349*y^6+
Complex(-12930/349)*y^3-31544/349*y^4+Complex(1)*y+8*y^2-20/349)*(y^2+1)*y*ln(y
)+(Complex(1)*y^14+Complex(-14776/135)*y^12-707/45*y^13+Complex(26534/45)*y^10+
55346/135*y^11+Complex(1806223/135)*y^8+309773/135*y^9+Complex(-1806223/135)*y^
6+152156/5*y^7+Complex(-26534/45)*y^4+309773/135*y^5+Complex(14776/135)*y^2+
55346/135*y^3+Complex(-1)-707/45*y)*(y^2+1)^2)*(Complex(1)*y^2+Complex(-1)+2*y)
^6*mu*Pi^(1/2)*y^2/(y^2+1)^17/b^3*p_inf^2-27/85085*y^2*Pi^(1/2)*(Complex(1)*y^2
+Complex(-1)+2*y)^6*mu*2145^(1/2)*(-544/9*(y^2+1)^6*(Complex(1)*y^9+1/16*y^10+
Complex(-38)*y^7-123/16*y^8+Complex(384)*y^5+1093/8*y^6+Complex(-38)*y^3-1093/8
*y^4+Complex(1)*y+123/16*y^2-1/16)*arctan(1/2*(y^2-1)/y)-562/27*y^2*(Complex(-\
258974528/843)*y^8+Complex(17364284/281)*y^12-17180/843*y^17+Complex(1)*y^18+
350920/281*y^15+Complex(-168053/843)*y^16-16612232/843*y^13+Complex(-4759268/
843)*y^4+22822472/843*y^11+Complex(168053/843)*y^2+132008216/281*y^9+Complex(
4759268/843)*y^14+22822472/843*y^7+Complex(-17364284/281)*y^6-16612232/843*y^5+
Complex(258974528/843)*y^10+350920/281*y^3+Complex(-1)-17180/843*y)*ln(y)^2+(
Complex(150790984/135)*y^8+Complex(1776157106/135)*y^12+Complex(-373543/945)*y^
20-592797592/81*y^13+592797592/81*y^9+47530456/27*y^7+4928404/189*y^5-1846748/
567*y^3+580/27*y+Complex(41653979/2835)*y^18+Complex(431114776/2835)*y^16+
Complex(41653979/2835)*y^4+Complex(-373543/945)*y^2+Complex(150790984/135)*y^14
+Complex(431114776/2835)*y^6+Complex(1776157106/135)*y^10-4928404/189*y^17-\
47530456/27*y^15-580/27*y^21+1846748/567*y^19)*ln(y)+(Complex(-6900936830/5103)
*y^8+Complex(2085168524/8505)*y^12-25225/567*y^17+Complex(1)*y^18+52161332/
25515*y^15+Complex(-4118759/8505)*y^16+1451639696/25515*y^13+Complex(6729362/
5103)*y^4+13618907516/25515*y^11+Complex(4118759/8505)*y^2+70633847434/25515*y^
9+Complex(-6729362/5103)*y^14+13618907516/25515*y^7+Complex(-2085168524/8505)*y
^6+1451639696/25515*y^5+Complex(6900936830/5103)*y^10+52161332/25515*y^3+
Complex(-1)-25225/567*y)*(y^2+1)^2)/(y^2+1)^19/b^3*p_inf^4+32/5005*Pi^(1/2)*(
Complex(1)*y^2+Complex(-1)+2*y)^6*mu*((Complex(1)*y^14+Complex(-193)*y^12-20*y^
13+Complex(5421)*y^10+1200*y^11+Complex(89699)*y^8-19044*y^9+Complex(-89699)*y^
6+151664*y^7+Complex(-5421)*y^4-19044*y^5+Complex(193)*y^2+1200*y^3+Complex(-1)
-20*y)*y*ln(y)+349/20*(Complex(1)*y^13+20/349*y^14+Complex(-12930/349)*y^11-8*y
^12+Complex(-34841/349)*y^9+31544/349*y^10+Complex(-1724804/349)*y^7+995316/349
*y^8+Complex(-34841/349)*y^5-995316/349*y^6+Complex(-12930/349)*y^3-31544/349*y
^4+Complex(1)*y+8*y^2-20/349)*(y^2+1))*2145^(1/2)*(ln(2)-107/70)*y^3/(y^2+1)^17
/b^3*p_inf^5-39093/6466460*y^2*(133000/13031*(Complex(1)*y^13+41/700*y^14+
Complex(-1524/35)*y^11-5753/700*y^12+Complex(89451/175)*y^9+117861/700*y^10+
Complex(153968/175)*y^7-468187/500*y^8+Complex(89451/175)*y^5+468187/500*y^6+
Complex(-1524/35)*y^3-117861/700*y^4+Complex(1)*y+5753/700*y^2-41/700)*(y^2+1)^
6*arctan(1/2*(y^2-1)/y)+50086/13031*y^2*(Complex(-15250863004/25043)*y^8+
Complex(159940299844/225387)*y^12-4727260/225387*y^21+Complex(-5275207/25043)*y
^20+304544800/225387*y^19+Complex(1405815845/225387)*y^18-555274132/25043*y^17+
Complex(8133793927/225387)*y^16-21633465712/225387*y^15+Complex(-1405815845/
225387)*y^4+98305673104/225387*y^13+Complex(5275207/25043)*y^2+40380493984/
25043*y^11+Complex(15250863004/25043)*y^14+98305673104/225387*y^9+Complex(-\
8133793927/225387)*y^6-21633465712/225387*y^7+Complex(1)*y^22-555274132/25043*y
^5+Complex(-159940299844/225387)*y^10+304544800/225387*y^3+Complex(-1)-4727260/
225387*y)*ln(y)^2+33723187/1368255*y*(Complex(1)*y+1452780/33723187*y^22+
Complex(-46149112448734/438401431)*y^9-985398712/101169561*y^20+Complex(-\
44791330589/33723187)*y^5+1173482992/33723187*y^18+Complex(-4756748294/
101169561)*y^3+5368607125980/438401431*y^16+Complex(-44791330589/33723187)*y^17
+2765407582048/33723187*y^14+Complex(-46149112448734/438401431)*y^13+
152846346257896/1315204293*y^12+Complex(3027204444768/438401431)*y^15-\
152846346257896/1315204293*y^10+Complex(1)*y^21-2765407582048/33723187*y^8+
Complex(-351865631007524/1315204293)*y^11-5368607125980/438401431*y^6+Complex(-\
4756748294/101169561)*y^19-1173482992/33723187*y^4+Complex(3027204444768/
438401431)*y^7+985398712/101169561*y^2-1452780/33723187)*(y^2+1)*ln(y)+(
Complex(67129054760524/160085835)*y^8+Complex(-247223276583224/480257505)*y^12-\
16702789/1368255*y^21+Complex(-3311629528/53361945)*y^20+105473557298/480257505
*y^19+Complex(68287853012/53361945)*y^18-1394605365449/160085835*y^17+Complex(-\
14278627013983/480257505)*y^16-36143627871392/480257505*y^15+Complex(-\
68287853012/53361945)*y^4-32568197042618/53361945*y^13+Complex(3311629528/
53361945)*y^2-11974160215516/7623135*y^11+Complex(-67129054760524/160085835)*y^
14-32568197042618/53361945*y^9+Complex(14278627013983/480257505)*y^6-\
36143627871392/480257505*y^7+Complex(1)*y^22-1394605365449/160085835*y^5+
Complex(247223276583224/480257505)*y^10+105473557298/480257505*y^3+Complex(-1)-\
16702789/1368255*y)*(y^2+1)^2)*Pi^(1/2)*(Complex(1)*y^2+Complex(-1)+2*y)^6*mu*
2145^(1/2)/(y^2+1)^21/b^3*p_inf^6;
W_odd_inst_y_4_meqm6_fin := -24/5005*2145^(1/2)*(-4/9*(Complex(-993186)*y^8+
Complex(8014)*y^12-22*y^15+Complex(1)*y^16+1606*y^13+Complex(8014)*y^4-31086*y^
11+Complex(-234)*y^2+748066*y^9+Complex(262406)*y^6-748066*y^7+Complex(-234)*y^
14+31086*y^5+Complex(262406)*y^10-1606*y^3+Complex(1)+22*y)*y^3*ln(y)^3-284/15*
(Complex(-3820965/142)*y^9+15/284*y^16+Complex(-1)*y-607/71*y^14+Complex(36541/
71)*y^5+10441/142*y^12+Complex(5725/142)*y^3+531910/71*y^10+Complex(-5725/142)*
y^13-5703485/142*y^8+Complex(1)*y^15+531910/71*y^6+Complex(-36541/71)*y^11+
10441/142*y^4+Complex(3820965/142)*y^7-607/71*y^2+15/284)*(y^2+1)*y^2*ln(y)^2+(
y^2+1)^2*(Complex(-10094624/27)*y^8+Complex(-48023/135)*y^12-169/10*y^15+
Complex(1)*y^16+21221/54*y^13+Complex(-48023/135)*y^4+896011/90*y^11+Complex(-\
32671/270)*y^2+12839785/54*y^9+Complex(1892743/54)*y^6-12839785/54*y^7+Complex(
-32671/270)*y^14-896011/90*y^5+Complex(1892743/54)*y^10-21221/54*y^3+Complex(1)
+169/10*y)*y*ln(y)+743/90*(Complex(-7981892/2229)*y^9+95/1486*y^16+Complex(-1)*
y-4879/743*y^14+Complex(183529/743)*y^5-11695/2229*y^12+Complex(43936/2229)*y^3
+717863/2229*y^10+Complex(-43936/2229)*y^13-4448401/743*y^8+Complex(1)*y^15+
717863/2229*y^6+Complex(-183529/743)*y^11-11695/2229*y^4+Complex(7981892/2229)*
y^7-4879/743*y^2+95/1486)*(y^2+1)^3)*mu*Pi^(1/2)*y^2*(Complex(1)*y^2+Complex(-1
)+2*y)^6/(y^2+1)^19/b^4+36/5005*y^2*Pi^(1/2)*((y^2+1)^6*((-2/3*y-2/3*y^13+104*y
^11-2350*y^9-38752/3*y^7-2350*y^5+104*y^3+Complex(580)*y^10+Complex(-7416)*y^8+
Complex(7416)*y^6+Complex(-580)*y^4+Complex(12)*y^2+Complex(-12)*y^12)*ln(y)+(y
^2+1)*(Complex(1)*y^12+Complex(-1753/15)*y^10-1427/90*y^11+Complex(64169/45)*y^
8+46679/90*y^9+Complex(499306/45)*y^6-66037/45*y^7+Complex(64169/45)*y^4+66037/
45*y^5+Complex(-1753/15)*y^2-46679/90*y^3+Complex(1)+1427/90*y))*arctan(1/2*(y^
2-1)/y)-1396/459*y^3*(Complex(135390440/349)*y^8+Complex(135390440/349)*y^12-\
23434/1047*y^19+Complex(1)*y^20+582338/349*y^17+Complex(-84168/349)*y^18-\
11263704/349*y^15+Complex(8740109/1047)*y^16+429892340/1047*y^13+Complex(
8740109/1047)*y^4+708227780/349*y^11+Complex(-84168/349)*y^2-708227780/349*y^9+
Complex(71801640/349)*y^14-429892340/1047*y^7+Complex(71801640/349)*y^6+
11263704/349*y^5+Complex(-3299053880/1047)*y^10-582338/349*y^3+Complex(1)+23434
/1047*y)*ln(y)^3-437992/5355*(Complex(-1)*y+22365/437992*y^20+Complex(
80772980893/656988)*y^9-5699591/656988*y^18+Complex(155181115/164247)*y^5+
47521889/1313976*y^16+Complex(25769389/656988)*y^3+1649873128/164247*y^14+
Complex(-25769389/656988)*y^17+730221841/164247*y^12+Complex(-4160558494/164247
)*y^13-20574047155/109498*y^10+Complex(-155181115/164247)*y^15+730221841/164247
*y^8+Complex(-80772980893/656988)*y^11+1649873128/164247*y^6+Complex(1)*y^19+
47521889/1313976*y^4+Complex(4160558494/164247)*y^7-5699591/656988*y^2+22365/
437992)*y^2*(y^2+1)*ln(y)^2+77/51*y*(Complex(-22145974006/218295)*y^8+Complex(-\
22145974006/218295)*y^12-109559/5390*y^19+Complex(1)*y^20+165992143/436590*y^17
+Complex(-4601789/29106)*y^18+7041358424/218295*y^15+Complex(-2868667/945)*y^16
+53442714916/72765*y^13+Complex(-2868667/945)*y^4+41761104929/14553*y^11+
Complex(-4601789/29106)*y^2-41761104929/14553*y^9+Complex(1981590244/19845)*y^
14-53442714916/72765*y^7+Complex(1981590244/19845)*y^6-7041358424/218295*y^5+
Complex(-13836461789/2695)*y^10-165992143/436590*y^3+Complex(1)+109559/5390*y)*
(y^2+1)^2*ln(y)+52471/96390*(Complex(-1)*y-53445/104942*y^20+Complex(
160002109162/157413)*y^9-3412917/52471*y^18+Complex(1016043977/157413)*y^5-\
14429321/314826*y^16+Complex(19185551/52471)*y^3+1380402244/157413*y^14+
Complex(-19185551/52471)*y^17-19710609188/157413*y^12+Complex(-11168467891/
52471)*y^13-291384479018/157413*y^10+Complex(-1016043977/157413)*y^15-\
19710609188/157413*y^8+Complex(-160002109162/157413)*y^11+1380402244/157413*y^6
+Complex(1)*y^19-14429321/314826*y^4+Complex(11168467891/52471)*y^7-3412917/
52471*y^2-53445/104942)*(y^2+1)^3)*(Complex(1)*y^2+Complex(-1)+2*y)^6*mu*2145^(
1/2)/(y^2+1)^21/b^4*p_inf^2+96/5005*(ln(2)-107/70)*Pi^(1/2)*mu*(-4/3*(Complex(-\
993186)*y^8+Complex(8014)*y^12-22*y^15+Complex(1)*y^16+1606*y^13+Complex(8014)*
y^4-31086*y^11+Complex(-234)*y^2+748066*y^9+Complex(262406)*y^6-748066*y^7+
Complex(-234)*y^14+31086*y^5+Complex(262406)*y^10-1606*y^3+Complex(1)+22*y)*y^2
*ln(y)^2-568/15*(Complex(-3820965/142)*y^9+15/284*y^16+Complex(-1)*y-607/71*y^
14+Complex(36541/71)*y^5+10441/142*y^12+Complex(5725/142)*y^3+531910/71*y^10+
Complex(-5725/142)*y^13-5703485/142*y^8+Complex(1)*y^15+531910/71*y^6+Complex(-\
36541/71)*y^11+10441/142*y^4+Complex(3820965/142)*y^7-607/71*y^2+15/284)*(y^2+1
)*y*ln(y)+(y^2+1)^2*(Complex(-10094624/27)*y^8+Complex(-48023/135)*y^12-169/10*
y^15+Complex(1)*y^16+21221/54*y^13+Complex(-48023/135)*y^4+896011/90*y^11+
Complex(-32671/270)*y^2+12839785/54*y^9+Complex(1892743/54)*y^6-12839785/54*y^7
+Complex(-32671/270)*y^14-896011/90*y^5+Complex(1892743/54)*y^10-21221/54*y^3+
Complex(1)+169/10*y))*2145^(1/2)*y^3*(Complex(1)*y^2+Complex(-1)+2*y)^6/(y^2+1)
^19/b^4*p_inf^3-621/85085*((-4312/69*y*(Complex(-1)*y+31/588*y^16+Complex(
189969/49)*y^9-2687/294*y^14+Complex(-37841/49)*y^5+67817/294*y^12+Complex(2637
/49)*y^3-106283/294*y^10+Complex(-2637/49)*y^13+2612651/294*y^8+Complex(1)*y^15
-106283/294*y^6+Complex(37841/49)*y^11+67817/294*y^4+Complex(-189969/49)*y^7-\
2687/294*y^2+31/588)*ln(y)+(Complex(1994346034/7245)*y^8+Complex(72511858/21735
)*y^12-914569/43470*y^15+Complex(1)*y^16+46708427/43470*y^13+Complex(72511858/
21735)*y^4-4521163/2898*y^11+Complex(-1434008/7245)*y^2-2322497267/14490*y^9+
Complex(-1434008/7245)*y^14+2322497267/14490*y^7+Complex(43351676/945)*y^6+
4521163/2898*y^5+Complex(43351676/945)*y^10-46708427/43470*y^3+Complex(1)+
914569/43470*y)*(y^2+1))*(y^2+1)^6*arctan(1/2*(y^2-1)/y)-471364/35397*y^3*(
8112706/353523*y+Complex(1)-1218525474172/353523*y^9-26846301410/353523*y^7+
12617892622/353523*y^5-631420234/353523*y^3-8112706/353523*y^23-12617892622/
353523*y^19+1218525474172/353523*y^15-1769608848320/353523*y^11+26846301410/
353523*y^17+631420234/353523*y^21+1769608848320/353523*y^13+Complex(1)*y^24+
Complex(-29809670/117841)*y^22+Complex(3215092292/353523)*y^20+Complex(
53867793106/353523)*y^18+Complex(561342335801/353523)*y^16+Complex(-\
632781169520/353523)*y^14+Complex(-3130042243840/353523)*y^12+Complex(-\
632781169520/353523)*y^10+Complex(561342335801/353523)*y^8+Complex(53867793106/
353523)*y^6+Complex(3215092292/353523)*y^4+Complex(-29809670/117841)*y^2)*ln(y)
^3-72762148/412965*y^2*(-497078852/54571611*y^2+Complex(1)*y^23-981530075/
18190537*y^4+13269797112505/709430943*y^6+Complex(-1)*y-497078852/54571611*y^22
-193468854447925/709430943*y^14+13269797112505/709430943*y^18-981530075/
18190537*y^20+3403785/72762148*y^24-793735537263382/709430943*y^12-\
193468854447925/709430943*y^10+8431326179735/72762148*y^8+8431326179735/
72762148*y^16+3403785/72762148+Complex(-4159991717/109143222)*y^21+Complex(-\
116305498715/54571611)*y^19+Complex(-11325719618185/472953962)*y^17+Complex(
116305498715/54571611)*y^5+Complex(4159991717/109143222)*y^3+Complex(-\
614064498200105/1418861886)*y^15+Complex(-774820326928333/1418861886)*y^13+
Complex(774820326928333/1418861886)*y^11+Complex(614064498200105/1418861886)*y^
9+Complex(11325719618185/472953962)*y^7)*(y^2+1)*ln(y)^2-11663/3933*(7833849/
816410*y+Complex(1)+915966649965499/85967973*y^9+115044569019739/95519970*y^7+
2172901385903/40937130*y^5-453086394491/859679730*y^3-7833849/816410*y^23-\
2172901385903/40937130*y^19-915966649965499/85967973*y^15+415426541595773/
28655991*y^11-115044569019739/95519970*y^17+453086394491/859679730*y^21-\
415426541595773/28655991*y^13+Complex(1)*y^24+Complex(-2433503431/57311982)*y^
22+Complex(1046221982053/143279955)*y^20+Complex(-119655362614441/859679730)*y^
18+Complex(-94065725294141/47759985)*y^16+Complex(283850750141719/28655991)*y^
14+Complex(13294015880713754/429839865)*y^12+Complex(283850750141719/28655991)*
y^10+Complex(-94065725294141/47759985)*y^8+Complex(-119655362614441/859679730)*
y^6+Complex(1046221982053/143279955)*y^4+Complex(-2433503431/57311982)*y^2)*y*(
y^2+1)^2*ln(y)-9179203/323190*(-15159956829/2744581697*y^2+Complex(1)*y^23+
382600101140/8233745091*y^4+11535147831671/8233745091*y^6+Complex(-1)*y-\
15159956829/2744581697*y^22+1107238091850304/8233745091*y^14+11535147831671/
8233745091*y^18+382600101140/8233745091*y^20+30689085/422243338*y^24+
3356443384897192/8233745091*y^12+1107238091850304/8233745091*y^10-\
55197229611611/16467490182*y^8-55197229611611/16467490182*y^16+30689085/
422243338+Complex(-45087742512/2744581697)*y^21+Complex(1072613403997/
8233745091)*y^19+Complex(96807578850392/8233745091)*y^17+Complex(-1072613403997
/8233745091)*y^5+Complex(45087742512/2744581697)*y^3+Complex(347529747353103/
2744581697)*y^15+Complex(1402050702315941/8233745091)*y^13+Complex(-\
1402050702315941/8233745091)*y^11+Complex(-347529747353103/2744581697)*y^9+
Complex(-96807578850392/8233745091)*y^7)*(y^2+1)^3)*y^2*Pi^(1/2)*(Complex(1)*y^
2+Complex(-1)+2*y)^6*mu*2145^(1/2)/(y^2+1)^23/b^4*p_inf^4;


==> anc/anc_W1SF_G4_time_dom.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2021" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
<Hide name="Section Range"/>
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="[10, 10]" useclientjvm="true" format="worksheet" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Variable" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Left Justified Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Copyright" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Comment" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output12" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Popup" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Plot Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold Small" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Menus" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Heading" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Fixed Width" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="9" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[64,128,64]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Fixed" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Output Labels" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Help Notes" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math Italic Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Symbol 2" background="[255,255,255]" bold="false" executable="false" family="SymbolPi" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Nonterminal" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Maple Name" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[104,64,92]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Plot Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Default" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic Bold" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="LaTeX" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Emphasized" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Comment" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Prompt" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Left Justified Maple Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Fixed Width" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Help" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output12" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L107923" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font size="18" bold="true">Ancillary  file  for  the  paper 
   
&quot;Binary black hole scattering in the extreme-mass-ratio limit: time-domain waveform,&quot;  by  Andrea  Geralico
    </Font></Text-field><Text-field style="Text" layout="Normal"><Font size="18" bold="true" encoding="UTF-8">The expressions for the rescaled waveform modes ${\134mathcal W}_{l,m}$ are given in a separate list of .mpl files.</Font></Text-field><Text-field style="Text" layout="Normal"><Font size="18" bold="true">The even-parity quadrupolar mode $l=2$, $m=-2$ is loaded here for the sake of illustration for both the instantaneous and hereditary parts.</Font></Text-field><Text-field style="Text" layout="Normal"><Font size="18" bold="true" encoding="UTF-8">The combined PM-PN expansion is done as a power series expansion in both parameters $Gm_2/b$ (labeling the PM order) and $p_\134infty$ (each power of which corresponding to a half-PN order).</Font></Text-field><Text-field style="Text" layout="Normal"><Font size="18" bold="true">The larger mass m2 is set to unity for simplicity.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L107922" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107948" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107949" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">**************</Text-field>
</Input>
</Group>
<Group labelreference="L107950" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart:</Text-field>
</Input>
</Group>
<Group labelreference="L4" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107931" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font size="18" bold="true" encoding="UTF-8">{\134mathcal W}^{even, inst}_{2,-2} [starting at $O(G^0)$]</Font></Text-field>
</Input>
</Group>
<Group labelreference="L107932" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107933" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">read &quot;W_even_inst_leq2_meqm2.mpl&quot;:</Text-field>
</Input>
</Group>
<Group labelreference="L107934" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107935" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L107925" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">W_even_inst_G0_meqm2:=subs(mu=1,W_even_inst_y_0_meqm2_fin);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVE1V19ldmVuX2luc3RfRzBfbWVxbTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZTLUkmbWZyYWNHRiQ2KC1GIzYoLUkmbXNxcnRHRiQ2Iy1JI21uR0YkNiRRIjVGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GX28tRmVuNiMtRiw2JVElJnBpO0YnL0YwRj1GOUZbby1JJW1zdXBHRiQ2JS1GLDYlUSZwX2luZkYnRi9GMi1GaG42JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGZ24vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhwLyUpYmV2ZWxsZWRHRj0tRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GVjYoLUYjNihGWkZbb0Zhb0Zbby1GaG82JUZqby1GaG42JFEiNEYnRjlGYHBGOS1GaG42JFEjMTRGJ0Y5RmNwRmZwRmlwRltxLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUZWNigtRiM2KEZaRltvRmFvRltvLUZobzYlRmpvLUZobjYkUSI2RidGOUZgcEY5LUZobjYkUSMyNEYnRjlGY3BGZnBGaXBGW3FGXXEtRlY2KC1GIzYqRmduRltvRlpGW29GYW9GW28tRmhvNiVGam8tRmhuNiRRIjhGJ0Y5RmBwRjktRmhuNiRRJDE3NkYnRjlGY3BGZnBGaXBGW3FGXHItRlY2KC1GIzYqLUZobjYkUSMzNUYnRjlGW29GWkZbb0Zhb0Zbby1GaG82JUZqby1GaG42JFEjMTBGJ0Y5RmBwRjktRmhuNiRRJTE2NjRGJ0Y5RmNwRmZwRmlwRltxRl1xLUZWNigtRiM2Ki1GaG42JFEjMjFGJ0Y5RltvRlpGW29GYW9GW28tRmhvNiVGam8tRmhuNiRRIzEyRidGOUZgcEY5LUZobjYkUSUxMjgwRidGOUZjcEZmcEZpcEZbcUZcci1GVjYoLUYjNiotRmhuNiRRJDIzMUYnRjlGW29GWkZbb0Zhb0Zbby1GaG82JUZqb0ZpcUZgcEY5LUZobjYkUSYxNzQwOEYnRjlGY3BGZnBGaXBGW3FGXXEtRlY2KC1GIzYqLUZobjYkUSQ0MjlGJ0Y5RltvRlpGW29GYW9GW28tRmhvNiVGam8tRmhuNiRRIzE2RidGOUZgcEY5LUZobjYkUSYzODkxMkYnRjlGY3BGZnBGaXBGW3FGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+STVXX2V2ZW5faW5zdF9HMF9tZXFtMkdGKCwyKiojIiIiIiImRjEpRjIjRjEiIiNGMSlJI1BpR0YmRjRGMSlJJnBfaW5mR0YoRjVGMSEiIioqI0YxIiM5RjFGM0YxRjZGMSlGOSIiJUYxRjEqKiNGMSIjQ0YxRjNGMUY2RjEpRjkiIidGMUY6KiojRjIiJHciRjFGM0YxRjZGMSlGOSIiKUYxRjEqKiMiI04iJWs7RjFGM0YxRjZGMSlGOSIjNUYxRjoqKiMiI0AiJSFHIkYxRjNGMUY2RjEpRjkiIzdGMUYxKiojIiRKIyImM3UiRjFGM0YxRjZGMSlGOUY9RjFGOioqIyIkSCUiJjcqUUYxRjNGMUY2RjEpRjkiIztGMUYxNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L107926" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L107852" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">W_even_inst_G1_meqm2:=subs(mu=1,W_even_inst_y_1_meqm2_fin);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L107927" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L107928" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">W_even_inst_G2_meqm2:=subs(mu=1,W_even_inst_y_2_meqm2_fin):</Text-field>
</Input>
</Group>
<Group labelreference="L107929" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107930" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">W_even_inst_G3_meqm2:=subs(mu=1,W_even_inst_y_3_meqm2_fin):</Text-field>
</Input>
</Group>
<Group labelreference="L107938" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L107951" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">W_even_inst_G4_meqm2:=subs(mu=1,W_even_inst_y_4_meqm2_fin):</Text-field>
</Input>
</Group>
<Group labelreference="L107952" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107953" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107940" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">**************</Text-field>
</Input>
</Group>
<Group labelreference="L107941" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107939" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107942" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font size="18" bold="true" encoding="UTF-8">{\134mathcal W}^{even, hered}_{2,-2}</Font><Font size="18" bold="true"> [starting at $O(G^2)$]</Font></Text-field>
</Input>
</Group>
<Group labelreference="L107937" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107936" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">read &quot;W_even_hered_leq2_meqm2.mpl&quot;:</Text-field>
</Input>
</Group>
<Group labelreference="L107944" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107945" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group><Presentation-Block>
<Group hide-input="false" labelreference="L107973" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">W_even_hered_G2_meqm2:=subs(mu=1,W_even_hered_y_2_meqm2_fin);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L107968" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L107979" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">W_even_hered_G3_meqm2:=subs(mu=1,W_even_hered_y_3_meqm2_fin):</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L107980" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L107978" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">W_even_hered_G4_meqm2:=subs(mu=1,W_even_hered_y_4_meqm2_fin):</Text-field>
</Input>
</Group>
<Group labelreference="L107972" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block>
<Group hide-input="false" labelreference="L107946" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107947" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>
